Small-LCM Distinct Covering Systems via Segmented Local Search

We construct distinct covering systems with minimum moduli 8, 9, 10, 11 and least common multiples 20160, 75600, 302400, 3326400, respectively, and conjecture that these values are minimal. For minimum modulus 8, the exclusion computations leave only 10080 and 15120 unresolved below our construction. The constructions use segmented local search: moduli are introduced in increasing blocks, followed by joint reoptimization of selected blocks. We give complete residue lists and an independent integer-arithmetic verifier. Two computational studies, comprising 180 initial runs and 130 follow-up runs, compare initialization orders, revisit rules and seed-bank capacities under fixed scan limits.

==> anc/README.txt <==
ARXIV SUBMISSION: SMALL-LCM DISTINCT COVERING SYSTEMS

The sole main TeX file is main.tex.
Compile with pdfLaTeX. References, tables and appendices are embedded;
no external figures or bibliography database are required.

The anc/supplementary directory contains the independent verifier,
full and reduced covering certificates, private-point witnesses,
experimental source, frozen protocols, assignments, scientific solver
logs, and selected historical records described in the article.
The manuscript is renamed main.tex, and its Appendix F verification
command is updated to match the anc/ layout. All other manuscript text
is unchanged from the current local manuscript.

From the extracted submission root, verify the covering certificates:
  python3 anc/supplementary/verify.py main.tex

The command printed in Appendix F works directly from this layout.
Do not move ancillary files out of anc/ when uploading to arXiv.

Other checks (Python 3.9+, no third-party packages):
  python3 anc/supplementary/check_bickel_2008.py
  python3 anc/supplementary/m8_exclusion_20261101/audit.py
  python3 anc/supplementary/experiments_20261031/analyze_results.py
  python3 anc/supplementary/followup_20261031/analyze_results.py
Run the last four checks on a working copy: they regenerate audit and
summary files. The experiment checks do not rerun the search experiments.
Read the individual README files for source compilation and rerun details.
Retained macOS executables are frozen provenance artifacts, not portable
programs; the audit reads their checksums without executing them.

This upload package omits the compiled article PDF, TeX compilation
intermediates, local revision notes, caches, and the generated supplementary
manuscript_tables.tex fragment (its tables are already in the article).
The original local release archive and all original files are unchanged.
The main filename, Appendix F command and top-level supplementary README
were adapted for the submission layout.
Historical provenance files retain their original paths and hashes.

manifest.json contains SHA-256 hashes relative to the submission root.
The package is prepared locally; it has not been uploaded to arXiv.


==> anc/manifest.json <==
{
  "version": "2026-11-01-acknowledgement-order",
  "main_file": "main.tex",
  "compiler": "pdflatex",
  "files": {
    "anc/README.txt": "7556ddd6dc9820131e8d5b8c572fc167c6a3f7dd2e744e8d7933894d268c91ed",
    "anc/supplementary/README.md": "5b8a51dfa73b2f821035ce00fa5267c85fae587dbc0c458dd6ee8461d2c2f61e",
    "anc/supplementary/bickel_2008_arrays.json": "cdde9bd3cfccdfb2443c18446f9921f0f32f57e9aa0d008724f04b3934e04c00",
    "anc/supplementary/bickel_2008_validation.json": "b6cf61dd85653b94d2ea60684af7739a3ea88e033b280278d1af3241c8c5bdf3",
    "anc/supplementary/build_validation.txt": "61240e937ba37c220fecee5bac1ae3698731da4231aebfaea60d4d3a89052141",
    "anc/supplementary/certificate_m10_full.txt": "863cc1c090319620dd27d90ab04ef0f3d8fc71f7997bfb38c55bcdcdccc91653",
    "anc/supplementary/certificate_m10_reduced.txt": "7c69eae1e676262f162c5294a18ee4bcfae4b5a1330ba01a76941aed6e703917",
    "anc/supplementary/certificate_m11_full.txt": "1a5946d4552dd5b50a4ee680cd5c152d3e0747c7d52d729f7b46188483a4f949",
    "anc/supplementary/certificate_m11_reduced.txt": "26959445ec892c8db08bdd3d219a85d6a6817be313013bef0b5b594b459288a0",
    "anc/supplementary/certificate_m8_full.txt": "bf624923b37b81af86e330bcca231ef636cc0539d133078eec8a834c1cf32863",
    "anc/supplementary/certificate_m8_reduced.txt": "bf624923b37b81af86e330bcca231ef636cc0539d133078eec8a834c1cf32863",
    "anc/supplementary/certificate_m9_full.txt": "b9cffd8dc1702b850d0fdbab28e4f38874a077e9ec05056ec243ec5a95fb3829",
    "anc/supplementary/certificate_m9_reduced.txt": "70fd7e2aec503c7a790f1f52d39e5c8d168a3437a385ed15fef8de61a8f4b86f",
    "anc/supplementary/check_bickel_2008.py": "7e91814fffe49594d3d3fe4cc71cd4083b304fc093ef1400854ecf75580691c6",
    "anc/supplementary/experiments_20261031/README.md": "07931580bc1b4fcf2e7f4f93849ea8bead32a689f68d4a709fdfc60cd4ca6249",
    "anc/supplementary/experiments_20261031/accounting_tests.log": "1dbe34788053afaa73c9ef2898559d070f4105ca3e79a9b44a689ffcb517a9d8",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/basin_history.csv": "fdb6290f67abd6ea808d4ba737197df2dd2b24d9a2ef4448f02cbe9c198323f9",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/basin_history.log": "fdb6290f67abd6ea808d4ba737197df2dd2b24d9a2ef4448f02cbe9c198323f9",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/basin_timing.csv": "a73fba94c2056435f4986fede74ff066b5ddaeef6b4b038ed665138968b41d11",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/checkpoint.txt": "db0d1f37e59e3b9815ffd47703a2702754b06822116f960d373a10cf6eac2462",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/epoch.txt": "a8c49f929bac31ce690c6d4196faad5dc30aed7f0b926d761daa0c1d08b72b6d",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_00.txt": "db0d1f37e59e3b9815ffd47703a2702754b06822116f960d373a10cf6eac2462",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_01.txt": "5b98f98bba3b1df6c0d81f57c22c5204e1c0e6f3c019baa4908f7215f4ebd20c",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_bank.csv": "a284888c6e2c7c019abbfc1c61b299d9a20500755fb0836f8712e5b1b6c03f23",
    "anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_bank.log": "a284888c6e2c7c019abbfc1c61b299d9a20500755fb0836f8712e5b1b6c03f23",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/basin_history.csv": "08c071874e0b1911d5f272da80c4d2c9c3dd146f407b9c8d1cff22a8ce67ebc6",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/basin_history.log": "08c071874e0b1911d5f272da80c4d2c9c3dd146f407b9c8d1cff22a8ce67ebc6",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/basin_timing.csv": "aa57a154f33e7ac212a45226a35db19c9be9993b6c8d0540147ab077b8b658ad",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/checkpoint.txt": "efcdf84e811678b22cf1554c026ce955949481fce6bafd6b38b39b2e1fd21b78",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/epoch.txt": "a8c49f929bac31ce690c6d4196faad5dc30aed7f0b926d761daa0c1d08b72b6d",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_00.txt": "efcdf84e811678b22cf1554c026ce955949481fce6bafd6b38b39b2e1fd21b78",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_01.txt": "d4583f6af769c5ea77f916563b84cce4fa34d61cfe81c9c50356ba52afb67637",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_bank.csv": "19d1280b630292e39b864dbeac63642aa6ff7575230fd489c527bb4e1ef9b133",
    "anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_bank.log": "19d1280b630292e39b864dbeac63642aa6ff7575230fd489c527bb4e1ef9b133",
    "anc/supplementary/experiments_20261031/analysis_output.txt": "79d4c1bdf63e8be07b7aafbdd5229bfab4eb50d30f5b21ec312d549396a03037",
    "anc/supplementary/experiments_20261031/analyze_results.py": "6618ebe60a6c44e1b8e076fef8e15b32b1e5b81872f115b378c8dec47088b2ae",
    "anc/supplementary/experiments_20261031/bank_usage_probe": "6582d31b75e401fc2f294d837159578a5694a7777a8f0c04108d0941baa34f18",
    "anc/supplementary/experiments_20261031/bank_usage_probe.cpp": "d956583c761a305643c14fe4e2d4b93c486cad189893d864df90619cb4dcf7ac",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/assignment.txt": "ce7bbaa0b9bcb91a18089cec2b523d2c417899ff9092434b9ed9c6c5e31899a8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/bank_usage.csv": "168805cea8f4f221886fda88221849a2ee47848bd2a810d4fa06f9f0c349f2f7",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/phases.csv": "034ceb3b007574d725bd23117d36a77d5540e0c0b58aead86ed9624c07208284",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/result.json": "1accbf86a297ada712ac6997ddb54a6907da3ac2217ac5cfbc93121b0842cc8f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/stdout.txt": "bef24c052dd9c1a4837ccbf44411f7ade29254320138e133f1bebcae5dff8fae",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/trials.csv": "dc607859c63c77e382ed61259c8029dd1e1b46589c459947fc33c61e9854c350",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/assignment.txt": "ee7ec3f0ff40762e9018fd02c3ab8349c6ae8a71419422b432bdf291e071fed6",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/bank_usage.csv": "b145fe660721c03656359ca6a6d412961a1ac5e3925500e42385a56cb21db0cf",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/phases.csv": "72cb30532819aa2038c4b82aa4c971959209f4650ef3eaa4e93af254b72bc702",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/result.json": "d7945821d266a4ad6d340cde0dd3b5b3c59b10b8dbfa5d430c70c94b88a072e9",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/stdout.txt": "dbb59cc81ff38e99a9fe67c484b2d90cdda26ccd38c3c97665d025bfb0782813",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/trials.csv": "33f64bed2b58645b4e1843fea298e95ffbd5a969430082d866eb1815f360ca69",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/bank_usage.csv": "26dd4bf2941256153b32fa8fa9646992999b099dd55f27f4cfa7f3fa9e8360c8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/phases.csv": "fb8d6bc763a08d73deae6546531b99d41a588f976fee9953c96cf551a6fd6c82",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/result.json": "65b13e6a426b8373884050f71441281521bf74e44e737307709df1aa433ebb26",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/stdout.txt": "e46ab5181cac4824501f15f80e5f316779cc84781ae1502c317b2b3a23f0dbae",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/trials.csv": "777086954aadf4ab50e31cef1bd59fabe5f45495aecca22315fccdc344a0a3a8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/bank_usage.csv": "bca06dc54e173dd59b378fb9ea055e06d9e61366c2ae5a37cf9f02e1961081a1",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/phases.csv": "99cb3e7bc6bd8dd273dfcb2a580dfeafa9cc273402ca429edce06cb123326779",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/result.json": "63c9f89e99d04ab36981fec8a335daf3d8f4fb6585c7d57b3a12a60dbcb0f4a4",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/stdout.txt": "3f904c9a8f1c7a3c802f04f566ca8284cce3ce7ca098b5ef806e037753304225",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/trials.csv": "e1e65e87b1a7633eb24915f21a3f5ecbd89700c20b75f036c6f89824dcbb7962",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/bank_usage.csv": "2ed4588b03a6db89686a2c5cd7cccb82983ebfcc6f4af6f073c2d64adf1e2cac",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/phases.csv": "20d2e2c2a097ebe08fb9a7dd536443af642c1b8cec0cb3045b89db9bf20024e6",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/result.json": "1375d5d520bb1ed1a7b565fa12eb1a3d163cb14a64340370a4d2ac1d878c5e4a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/stdout.txt": "857f5fec8683616ae5e2d7ad69575fb1c520284ad80009cb01f45de434474093",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/trials.csv": "5f3950802ba2518fe21f4ac9667d0cc352b470f7314b68af8ce46af780dc70c6",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/assignment.txt": "db5769c57165be8c6d6fac1babe8dee553725071f1e3eea8c011b7780c8f2cc2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/bank_usage.csv": "aa4ad616e53f839667b65740a573853cb8f96272b8d252b1b05048ee81202d3f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/phases.csv": "51e42a215070e27f3487b1cf4fd4ca9e2453f1456d3099db500c17585905cb84",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/result.json": "13ee5aa31a5ae09cfc34177c8716517db6fd69fe372246787564cdb5a89c83a9",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/stdout.txt": "389ac2e844830d1fee79bc0f889add28420b81c5c7ce7b4ceef4cced9f329214",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/trials.csv": "5791e79ffbe41bb6208bcadf0b3493e673098a8f067929d2d80726c558b9256a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/assignment.txt": "d53ab6adc26cde10f660f373e6c19406701380113950c57ac247dd8d942f80c5",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/bank_usage.csv": "3f76b5995449b592805a09f247586c8d031007ac57ea946df6aec8e248f9c729",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/phases.csv": "86445192606c2a0b18edd1322f030faa0f1f5c670428f3b5961fd5885abe9869",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/result.json": "dd9ab6afa344ef426a371d405298ee5c7d9cbf4c57c76f0be80bc6613c385c19",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/stdout.txt": "4c58c2662bc9bfddaa22e04ad02932c146522f8bcbadff46b224b3b1c4806dca",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/trials.csv": "3fd20c93ee4b1965f45c0ed707d65c960950812debc1b04461d46068f0ab2808",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/assignment.txt": "b57339b570ce1c579903ff761e7c843eec34a447f09a88d23a06170e03fd70b2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/bank_usage.csv": "06615d8f7e190c7a2e7b8fe2f31dd7d3afa76ec424412a1426f438dd6a64e963",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/phases.csv": "1610b31695c4fd9c21c4736ea9711e180ee083797afb42109326818eb5e6f8fa",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/result.json": "c97bf2ae90ddfa4aefd4f3ed6bd7e931afd8d79fd31ea6cf4544efd2b4411999",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/stdout.txt": "70a0eba1502f5916e745af40105ce72803b9efd9ce1dfe7a58cd18dea815ecc8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/trials.csv": "3d22aa6dc5b9f5baf1eeea1c3bdb8d2438860069f875958abfe974e3bead0346",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/bank_usage.csv": "f844de838582df7e459ca537353ef4e75a6ed8d707871de894d650981611b832",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/phases.csv": "ed97742e92172ee0ce2fa47569b272f33f1a596bc690c009517c8d9d0a6bd683",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/result.json": "14982bffe58feff6485008da54592483ac03df4283ff218c79410cc342be7b88",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/stdout.txt": "d80ae6194a46cf790d97c2bddf6ccb31de66f618fde78eae8e30d5bf3c7bf4ac",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/trials.csv": "ceaaa8a2b74a0cf171078e315cb137f239256fc7e949ce4262328c31a777613b",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/assignment.txt": "5a310e1f5fef9c5ebdecc116e4c248008adaea49ab4883cbb93442ee0e550b66",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/bank_usage.csv": "237c53afec485eafc61e7d2da1b57e8ed05309ff9beeb31256578dfac51b4453",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/phases.csv": "f553023b322cb9a532bef332531996483d517492dcd159803c0ca239eb1c0124",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/result.json": "84dacfe3b45ec030416d3b9949a0043bf9b530c1f131d384402dd34e713c1db8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/stdout.txt": "91eb7a1a32143684e9945269c9b620e2bfee91b661e818e043cac7e17854893f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/trials.csv": "cadf5cff0d76859ec610852e9613021104da7bef6fe20a67e1629d617d897441",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/phases.csv": "5cb9b3b1d9bf86abf750be39b4105a6b530d7f1d341ead770eea1028688af138",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/result.json": "316f7e42423154cffa6d3035c4ce0223df81ea80a81d6738a79d334b2b4a073f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/stdout.txt": "25e4557aa686a40402d8f3862aafc1761273fa29b3384279e359852c656aa88b",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/trials.csv": "c8797cedb068f387aa689c52d544b629b0232f3bff18b7b458dc83ea65c2e885",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/assignment.txt": "bf248e4f9b0ebdc022c467b97d58f9b0ca76838d8d4638e5c3bb7d8de642abcd",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/bank_usage.csv": "20f1dc5b5080f92862f506a61dd5f06c067d31b4af13afe43e75374495c28565",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/phases.csv": "d055736e965cac7c396c5df240cc4608cbde4f817ff0541ff08f7e48a3d3b2c9",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/result.json": "e224ffc42ec46a4c78deb230902c7f93df9a6f893ec0f54f329642cb49e1d446",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/stdout.txt": "293e00bb7edb0c2eb5d18780b8ab2de948ce1dcaf30f36d85a40492a1f418458",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/trials.csv": "097b9a2266c451f97db6a6d5227afa06d8a68f5dd2a2468fa66f16f9887a14a1",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/phases.csv": "dc4e7a29594868be404f609876bd2c5ad38a2df329f64b9e67c70fc937efcd81",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/result.json": "d0106979e02e58fcb10c8b992db6393e160814e5a9f20420018692d9ba7cd7f2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/stdout.txt": "db66e95a98e3e88ff12fbfafa1a75a7e628960212a646a45f5228944215bb42f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/trials.csv": "728494a2ce563bad84e1bc18dc6fcb13424ad8f0d97db82667ff1545708aa2e1",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/bank_usage.csv": "84ad99a95c68b6b8b0968cf79c6c32a7e3649f3933bf1124bb0a16362f40deb5",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/phases.csv": "9371543866f48755fb06b656f4c6658880c229aaa2cb079e1efb1022a7cf1ec0",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/result.json": "d10ec84d351d074852fb2018f3bd69688a897d79facfe57efbe1940e8ef6117c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/stdout.txt": "bbd943edc6400b19260fab3624ec3e8dd452b9866b9a11735d846aa5b600e2da",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/trials.csv": "fdf4bbee44c4e37ff0ed641ca8ff0d481e88699752a8a7bab761ef6161567100",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/phases.csv": "28286890c51a569d0cbeb92185567b1c9692b40b1b33d49c0d537d02988c0810",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/result.json": "57385a30fa5febe8e68ba8fdc5105c3333521f95228da3cc9ae6dd550a8ba0db",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/stdout.txt": "04316126df7d90cb294b8edef07380a84e7963bddc04a5255a2de16113133fd0",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/trials.csv": "5d8955db331e409b7b4a4a924726b19ad5cd22e691b4313ba54fd90fc9ce0254",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/phases.csv": "e81d324dc4f376b534f50b2d67440a17fa6299d5ba9237eba5a0025abed8db96",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/result.json": "44e74122cfb743ddac91386711be3ec87c199b5ee2674964411f6ddd6d97ec8f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/stdout.txt": "a76bb720ea6d8b5282837e9f38013a04317f299d323b8f9aa84de9f0189e7da7",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/trials.csv": "f571e9240a41da86878d13b19fc10d8b46aa4067ab6a609c6e7e7857bdb6baab",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/bank_usage.csv": "6d1b6fa3c84e330f91bd7b2f29533a141eca3037d39bbd40f8169969f0293be8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/phases.csv": "38571470bb3758cec841a48b31f4562ebfa620fbcc155d78545b03b420863053",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/result.json": "b6f8a2654c2ec20ef4df2f2e40623d91d465e9e7dd16032f5d7de72531836167",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/stdout.txt": "9a3bed09f1e2f806ea93e6432f9fae945de2d8c45daaf79223fd00db83b9fe65",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/trials.csv": "622763813ffd3d9431c6650850d92257987414725314630c2f4f3cc14362e42b",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/bank_usage.csv": "4631aa5b912e39d84a68be270ebf27a54228ab61c6e7f97c1ddd48ce8ec7b4a0",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/phases.csv": "141d6f25da22dbbc821bff863f97608748338b9894cc70150beb8322daaa152a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/result.json": "f3a63be119b8df5410dd5f26932f1487186433a98f062a6cffaeeb99f750ad30",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/stdout.txt": "4708bb9868c3c95c2ec70367e8eb2bd3aec8b86d43d5f6ec2b27d7537b653625",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/trials.csv": "e42d815421dafdb1e32027357a87f9a0b859362c231fab14daca2c19e42cb0c5",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/phases.csv": "4aed9098937776d226ccde6f7f8d35491394fb501fe4cb3a7d325674020a31a2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/result.json": "c79a6d77aea19068784435eb1aa8a520078365d458ddf3860dfbbda4d5b49133",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/stdout.txt": "296087f9a1175777dc12bc430bcb5b3954a7681cb27a56cf4678cfe6a454b2f0",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/trials.csv": "de769fe0fe76e3f392d6cf68c530754646fe5e57b231019becd2accb80902d8f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/assignment.txt": "67f4812c9bc6c63c2f1e653bf723bc5f92ed235a3cd0de1a8aed5d4a8744c953",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/bank_usage.csv": "4917e9548222d6414a595e0fc1e6cb5918bc16eac4d718ec5a6565a8617fc961",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/phases.csv": "89a8c24f361b5d29bebcc3396567224532144334a883f14c7942717a86a8faf7",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/result.json": "899246b34426d0220f11d4f65409461cf3a1c4f3d8ff4c56206c75626e845f2c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/stdout.txt": "836424b66acfe9469e3a30428d627a765b0b14219eae5a9a2c8e72118b3bd575",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/trials.csv": "bb09118aa5af2b037e61dfaa0725ac46c49887d873ba32e76ec1de38052df346",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/phases.csv": "26f6199de19adf4fe42f0a6930d3f4f74449429efdf7e08032d87a0f8e05d45c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/result.json": "e0f71b0dee9ac00f86feccd139eeb6ab87400fd73646aa05d4b8fa569b65f5a9",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/stdout.txt": "dd14a935c1c80fbd233a990ad4c06672eaa24b355a627e48c2f5e3007c2fe8a2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/trials.csv": "4d7a5c46dc1eeae4ebf1ff9dc6e60b0a0b7eb8325250b9e769f17f45fc514f6b",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/phases.csv": "2087dc2d4cdcc76a4df59c8875f8a414ca0917819a42e65c6a110238cbe221f8",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/result.json": "1d011a4c492e68e327dd8666abe967f395c3a9a26ca2a4f2623b6fa5a8e43f9b",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/stdout.txt": "98f4c91294bc243c1db0dec16babe8eb2980f6301ca5c725c3fa799ae435129b",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/trials.csv": "b6c48812d0f422bdea57110b3ac6399fad46080e6ae0065d1886ed3233760766",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/bank_usage.csv": "e83a5f168a1a4e205a6528ce687bc451f7380089419bcc6ff148084ad108666f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/phases.csv": "d609889d2f8c31c1adf45becd9377262d625801c4fdb72f1494c4d88ba7bec7c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/result.json": "07c6027ef3fd42781e7fd13c57684ee3c9745b19d115d0b8834078aa8b91ac2e",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/stdout.txt": "d571004ea3a68c0c112b83ec2b69f7a7d93e18494316657ea89fe2c42aeaae94",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/trials.csv": "9c60740e57024b88a4472db34ad26e39a32d33a1deca79032556533d6a37b31f",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/phases.csv": "3f0633fbf58b89206af798838c75dc1b7101ad5e57f78553f9a678154ba8e9e5",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/result.json": "40fce50235360b9e0908e4eec97ac824c8e1753976567dcce8b241202983727a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/stdout.txt": "37879935dda778c6ac7dbcf5c7bce30f5097a51882bcb08802a77124c54daa11",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/trials.csv": "5aa4b5ee0e097ac8725b7d22c258bf754d99404f0cb69bdda5150ce92725d6a0",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/bank_usage.csv": "3042c08db8f6891d4bfcb235c4fe58523309589428a9c8604fc33e2f5a665a7a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/phases.csv": "dbe0d7fac76aec9220cda3a932877493bd74205dfbb8997f2378234b37bbd462",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/result.json": "9b1732f3ecad97944cd6baf908356eb762f4592b75257bb5474a697d6e8c58ae",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/stdout.txt": "04f6da5c9283a22958612b6d9d8d41fddb19c4d58ca13b48a765bdd8291592d5",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/trials.csv": "245eb1bcc6c8523d8a2f658d0b4b33d593639924d6d47dcaf0f5b16b07d0dc17",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/bank_usage.csv": "d0ab76b804ff70c8af384633c16e95740dab42c7b8eb2b3770f094747b1546be",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/phases.csv": "daa279aedf4625e423982c6920417322eec1897129422de2f863e8fcc126b90d",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/result.json": "9b0c16e42d98a4c65f296cfdd751b082a60323cea2daffaa62a315fc23c4938a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/stdout.txt": "836ea9d845e0e23739ee1d9161a991a02acf35cd96e16abfea4fbf28142cbf94",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/trials.csv": "a139ff8b162ad1a428b473caebf587407e23c712ec3847547effac2d22f571d2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/phases.csv": "658edd43c15a98dcc6573e49f3f26b58de6286f1b088742bfab6ebf550ac2b86",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/result.json": "41a8fb9c5996288b7848a23d1d3033c05366c70fa6375ba7b5044700a3f3c270",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/stdout.txt": "4db93ad327737292d247219f68d2206d0e772d7450fdaf7eee906e8416a9fd9b",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/trials.csv": "0bd9ffd7c9df39437be3bc5963d7a4df1980c1a2d7eb0d4eb67dd464a411e538",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/bank_usage.csv": "f4d9f5a014bd28b56b18865c232f5d50eba075a543c938818a802b33f588c697",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/phases.csv": "c40f0f985edc49143a14f86548907ade3b22d2b09d15037777ab5b131925f5e1",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/result.json": "503b2ec7e1ce4d7380a20e7164005bbcbec83e493bb33228f1890fc52f834c7a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/stdout.txt": "de6cb84afd2b5f1e7f822df4f56bb2333858a3e475884d10d3bae711f8058970",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/trials.csv": "2746c2ccfe15125cd286b39aaa0bcbdd6b1e200524bf0807a4bfac54eb333f23",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/phases.csv": "f7c19ad3facded51b12768b303748e4288824b8317ec9e6aa58c1902d2d5cf13",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/result.json": "98e430cfce158e52948147af6f54c8792601db5ee7bc418fdd92dcd7554e8e38",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/stdout.txt": "f2c61b74eaa896947fb0439afe723ba535a97db4566b9b56705a28475a58c180",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/trials.csv": "585e724578c42c56cb8389d8992721ae5b382ac64bdf24fdfc75d041639d9d60",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/bank_usage.csv": "068c3987b58abf289c08869ca143946417a84abc40f191b4f049235bc8f22125",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/phases.csv": "fc7ed0b16d611d49a52db3b3b35908c38d7493c5f57a4db3ed08e32db5649d9a",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/result.json": "d13252802a02623d415c1fe4297be6f36973df6cbea247de512113aa1e332939",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/stdout.txt": "a88402a996da75f7ddec0561011c0aef911106759b81d79e71b4e10d8cbd748c",
    "anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/trials.csv": "89e128ebaed8af51fd586b9de22a6203f7905a0032b96a7f9747ad1fedde0ce1",
    "anc/supplementary/experiments_20261031/bank_usage_summary.json": "d51d0c71b48f84811f752fce9c8b15a5b3f50170dca1c3514b6621405e36e5da",
    "anc/supplementary/experiments_20261031/benchmark": "dfacfaee15f0e46eb3cd34a6e267c8aa3d96ef3a6807f2987317cbe3ebbe1d29",
    "anc/supplementary/experiments_20261031/benchmark.cpp": "33b9cf8e919e04d1aea34ea209f55dbe78b1ddba678ffba44c6b9ff1c88dce24",
    "anc/supplementary/experiments_20261031/determinism_a/assignment.txt": "e044e452355e7870215dd9e87a516185284314bb1ea7fa1d81c2ff1f6619302f",
    "anc/supplementary/experiments_20261031/determinism_a/phases.csv": "30ce0e434577cc711157e3a8b55b53b54edd24b2f0a7b6d4f52d5dc3fa686907",
    "anc/supplementary/experiments_20261031/determinism_a/result.json": "f8144eef6f01397b75ed7c11aa136d642dd882ceb9792e8c980cf4e018e5714b",
    "anc/supplementary/experiments_20261031/determinism_a/trials.csv": "e14300a3139bef017e1061746375252a793ae0138c185cbc6f1795898a4eed58",
    "anc/supplementary/experiments_20261031/determinism_b/assignment.txt": "e044e452355e7870215dd9e87a516185284314bb1ea7fa1d81c2ff1f6619302f",
    "anc/supplementary/experiments_20261031/determinism_b/phases.csv": "90ca21297eac63ce2d35fd21ccafbc577a2ba68d1addbfdc3b2162120e941271",
    "anc/supplementary/experiments_20261031/determinism_b/result.json": "5e4126a14d1a21920684f6ae264de2c3c76b04e41129c81f459432a7d5029998",
    "anc/supplementary/experiments_20261031/determinism_b/trials.csv": "3d959819b63f99355161cc40f804628de6b2e441bf07b05fff0177576461380a",
    "anc/supplementary/experiments_20261031/driver_success_test/assignment.txt": "2d3ba3387f68d458d42c34c537f16a3f81c62f58547ad0a6466827eeca423fa2",
    "anc/supplementary/experiments_20261031/driver_success_test/phases.csv": "cc14d4b0b6aab54ea230b58e3b8a6471242ddc5970947f3c2112ba01c76070da",
    "anc/supplementary/experiments_20261031/driver_success_test/result.json": "13993f936e88611d24461ab2824c1cd2edc54789dbe432c072b28638e8557cc4",
    "anc/supplementary/experiments_20261031/driver_success_test/trials.csv": "dafdbba0c46abefc582629bf2e4714362ea0065bbf6f089d35357b3da8a90ee5",
    "anc/supplementary/experiments_20261031/execution_manifest.json": "ee3d40073d398b1181849a052fa87aea3657e1a80a587586ff8d5c3c6977f40e",
    "anc/supplementary/experiments_20261031/instrumented_kernel.cpp": "12ad659cab8b6b1fcde86ffe4725a40d25fc852563da9c2b249f683ecb14a443",
    "anc/supplementary/experiments_20261031/package_checksums.json": "6a21d06a20b5b077297b8b0eb7b761a4723bd7157ec30704a96df2ee277e1d89",
    "anc/supplementary/experiments_20261031/paired_bank_comparison.json": "1d18c727adc736ef8c32fc8b033a7f49340bb2c715568b79e2dba07a43500cab",
    "anc/supplementary/experiments_20261031/pilot/assignment.txt": "0b05e8d4581034aa534e3c757e6830181151a6929ea75da7bce90ca361b79d63",
    "anc/supplementary/experiments_20261031/pilot/phases.csv": "2ba240a49da36ea5f7c36c667c9e5de9504bdc57b97166e49d03d01c608fe95f",
    "anc/supplementary/experiments_20261031/pilot/result.json": "d6c1e0ef48f2f2125808a2843c0d4509141eb24899af08df1125eeef3e5d8507",
    "anc/supplementary/experiments_20261031/pilot/trials.csv": "bc3526e256e2f42aaa0b1a7b45b364c9ebf578dbd11d32264bf91aeca5606e03",
    "anc/supplementary/experiments_20261031/protocol.json": "45858724dce67f122704c1a637b92350f59ccb098782931ead2c910e143dbfbf",
    "anc/supplementary/experiments_20261031/replay_bank_usage.py": "82e25ac5261cfc57033beb9fea4b60c741ca49bff910efdebf7cd5729475ad0c",
    "anc/supplementary/experiments_20261031/replay_progress.log": "0fc7ca867f5c9daf2d22c599cde97154e87809f9e2d790d72df01cc3326f5c66",
    "anc/supplementary/experiments_20261031/run_experiments.py": "99fa058f929f580c6fcd31996535029d2fc74e24d4b8245cf37d98e0fa5b8d5d",
    "anc/supplementary/experiments_20261031/run_progress.log": "03c876ab9f88fe8fc209263184485dfb9f399879d04963b1393f907b0d0e754f",
    "anc/supplementary/experiments_20261031/runs.csv": "b487fd19898e5cb1a1640fddc605524834a1129fb14ab1ce48b760adf54e1dd8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/assignment.txt": "9c51d32c492f1cab8d384e1743a29372d7576f6b12d8acb60ca10db907e2160f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/phases.csv": "1df38da0c5c1af839b5236b267a1a62c2d2058de1f5cc67d3291f1d51dfa2889",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/result.json": "4a75fb3bf193ab8e8f712960e8a73a2c1dfb65594d6b5d6fbf60ec0822df6879",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/stdout.txt": "b38e93dd71dc0496dfd247802881bfc30f7adcd5c9bfe373d7d05e251a6cb2ad",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/trials.csv": "aee7908da1acb9db067de1163901e7e26e7c1759dee5833fdf7786008c4f086b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/assignment.txt": "720dd3afe21858589ea401657a69ec23f468641cb2fe7e374dd35ca7255b2d42",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/phases.csv": "0fcce006f3a11c5961323776c968b21121482c4012f71e586f951b7ec87d58ba",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/result.json": "c386d90310855f38972c75948d58d6397169ef8534d4d2c40cf7ff40ab67343d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/stdout.txt": "4bc0cecdd244206c676e11e49e7002652f85464c73cbc24527cfe5c4c764417f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/trials.csv": "dc24263a6bebe4d7e74f54fe189a396aa873a57ca380767085adcbf55a879924",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/assignment.txt": "d37872cc0172ba20ab593e306afa2a2af545bec5d7f426078194a172b61e4870",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/phases.csv": "971e9a00f8b005660e0a641d92314669301665a494f2cc8167fa9e7839b15f73",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/result.json": "df24d3e3279f43d5a84f73e7ede26f24d7aa417e127c67faa0841f20809381e7",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/stdout.txt": "23f02c097c1ea37426be41f071794ab57bd3888068255a338f270526d4a5d5e2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/trials.csv": "9de610d4e3c73740052a4074216383a4f13c1cd1c8d68b6de80b7bd2b5df90d0",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/assignment.txt": "f79ebe2a7f6ffc8a53e70aae2ec6765d7b994eca799f624be14614e9d51e3752",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/phases.csv": "0b4980db136ccafeaa4173e2a119db9fde87d2906a07cb127ab2d336c152e06c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/result.json": "453ffd225cd9d9ff1dcfee3fde89ce22d6cdcb25a2a1736fb580e6130cb35e34",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/stdout.txt": "ded94ab024c5d7c54d98c9977fce3b3ed18ead1779e596575058950b9acfee1e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/trials.csv": "c606e07e69098ae264ecdc8edb8caef453a090f0efdaff46feb62063a8285e94",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/assignment.txt": "4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/phases.csv": "71eadb364206012b80951166b32dde92043d70e0ae6f02a1e3f2b24c7ff48f98",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/result.json": "c584727c878afb0808e18f6a16e91b19d1fb2ae2a0e901b4a4f6dcdc92672c63",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/stdout.txt": "5a6a445669bdbe8a7897c7e2567ef14bd7dcc5e947c2754ec396f3ab8c9f90a7",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/trials.csv": "b30b2ee9244986576b9ddbe70bcb7bd8a5738f971c934431b152d992cf1ac7f6",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/assignment.txt": "39695ddc32e3ab9deca7348af098e594892170f783d49cdf7a89d00e7db4bf40",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/phases.csv": "d36bd8b1cd7ccaf6073a9548e4378621ed3b9757782d0710183367d5715e4dc5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/result.json": "a96eec8a5f923a763192718d9626d8e495239ff8ef963ffa7ba25570fd586347",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/stdout.txt": "23cb9c91500717bc35b4d5c1dea7e48276f3037ae89c951a18d2dca97f1c7899",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/trials.csv": "ca573dce8b4ef00231cb363ae8b22b46c598b3d20332110dbe15de748c2364a7",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/assignment.txt": "3f4c8ce7e158f438df780eba780f814f184df13964f0a00f5342d983c4ee83e8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/phases.csv": "4944cc65bc2fa4a4f67ead2481c4daa4177f18557f032039cef18aef9594a86d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/result.json": "72b4816e14f315b3570339f2cefc2097927514cf080612e2e0f9f7f34ac614a5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/stdout.txt": "89c8048673bb1a998b61aed51558590a7a049e6a61321f52b3ea434d9b522a57",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/trials.csv": "682341570a6ec9f06cd36b35b121bc679c9475982c9bb09ebea6365180a6a395",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/assignment.txt": "5d9b8661a3f47820ddc90f2df4767a28806f3889dfea35336306a948a8144795",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/phases.csv": "81d7a2edf802865e30eb84feac8ad995e56da9007211a94b3a401a6e52e137df",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/result.json": "3a08933bd19534afaefcf3893979e717d2f7d1fafc50263b598f16b5e062deb1",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/stdout.txt": "e1776cb61f4a887a387725137f70b42cc1fc328d3d8dbdaba5666c30e1e94c07",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/trials.csv": "fa0177fc6b8ca970424d92e7617286c214ab97538607c0327206135a792e406c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/assignment.txt": "4a197388a44d2877083c75b7507258e07ba473754decc6c8baed90de7843d85c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/phases.csv": "c6812c8a1b83ce0cec0ffc7488e7278469ca370a0b594076863ae20b126e0e78",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/result.json": "4025cb2d83b7626c74371a86271f620490cdcb31e7171b478641ce5ec714960e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/stdout.txt": "0ac49914c8957d29cae4eb7d3af4eb57272a2e4fb58473c4511f94b734ad87ae",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/trials.csv": "8e820be178c96ee62cbb57e8d67037470d853ef70a65de1ce54a055bfbccbbe9",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/assignment.txt": "01c2b8e5ca99459ecb5ba72a38a5b622af4d2c3730a262d1f36769e2061de2f8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/phases.csv": "2fd35eb84136057d2670b9dc6853f933c20b63b506259d674b33e5030e6a234d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/result.json": "570582d630ebdf68f2f9d03bf23b0056ac2c59cc63ed93c04ee760b94c3c3120",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/stdout.txt": "ad34450e57057d1ce0f177bdae17534b1a18cecdffc65ae5bba09926760d58df",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/trials.csv": "e74e44405a82a025b38526c5e40e4a8d387ccaecac47c6cafa5ee702016b8ed3",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/assignment.txt": "52535a2dc2a6ee1dda5a5aa4d66a79a3af82c4a3e09192d180237ff9cdae30de",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/phases.csv": "5d8799eb4d5a0fb5e5cb06891ec7c3998de2ae2743bc46999344167b35105630",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/result.json": "a67c6975aba1dbbe0fb24d6548c234fcd65c22619ccd2467aa9c438c93c16dc8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/stdout.txt": "95f30257e7fda4ca91dcb7cd7c84d892528adf5a0dca5e6bff44a1a4d857cacd",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/trials.csv": "06b051026367bd8c5b33487d57bc3e383dd28435cba30acfa11d7d88d8595040",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/assignment.txt": "079bd043f938baf4248868ccf1bbd5f646554bf79d705d8669e065b691469bb3",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/phases.csv": "7b2f28bc40beadce73c39177ec2d76cf638ff259b0f7d29d0d251c94c21506c1",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/result.json": "47da8478ccceb6b08440736bb90625b89b39953a3a2dfa7b036fda215f7c2ee8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/stdout.txt": "6fc70f6f848ece983a6c13c792058f5dd277c7973d9cfd74105309b1866f4aee",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/trials.csv": "1e9f367c72dfe2017ee9ffe4ed19392553202d67cdd45f501d74b3ca354f3ba8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/phases.csv": "2ec9eac949fe76c1acb71c6880699c57b9548e6ab006f0449a273b0c568297b0",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/result.json": "db26cda05d081b42d068a1a14be05eba7d8e2ea9445564a97e641a843d66ba26",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/stdout.txt": "6c09c3f568306dcf87f12a8ba06217d8e6c124f9d766795c30f28ef316c56d2c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/trials.csv": "d5fe422fd164e5b23c16164e0e073b8abd63e6fe77de23f6e514d87b35906b64",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/phases.csv": "8665152c8137499d8ac964560931482c8b2663360118933999ba419af12f2d25",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/result.json": "c66eede7a21ee6901bdff4725654f8a5cd931f59aeccdbda326bd864a7afb1dd",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/stdout.txt": "671db520393993425f08ab58a36efa0ad72dff94fb59ba1f930a7575151dcdd4",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/trials.csv": "4bfc04c0b48f4a94e5dc02d5fbf915f89dd5c5108de0c9b710fa338fd63408bb",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/phases.csv": "1cc9219d25f20be65db12b625db60f3411f99c1ec2237b510df43656060caff9",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/result.json": "b054f4df8eab72382431dfcb16643301febfb653b80c9e2c23d22535ac3156e2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/stdout.txt": "5510e61fb7aee26d5052c777ea05e5695d5846013bded115aec400c23782feae",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/trials.csv": "b10ba8714a804a9ab6459eb4154f2409a7569eaa9db3239ecefd2e3805f242b2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/assignment.txt": "5dd86e67f484eeff2b4d0ca48236b4e0756304943c211e7dbc2cbb9a4578306c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/phases.csv": "8740a5327a6480adf714728dee608248028c99979a38807e55eb1dde06e54f48",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/result.json": "d95e34f866999455e43f34ff542faf558a2962d23d4fde208275708304f4bc0a",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/stdout.txt": "0ecc59348a513510a6e0d64bb67dd74a8cde729a325e6b208eaada6de906e1aa",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/trials.csv": "ef09b934e8b4feffb5c600afee1ca5472b044bfd44080693cab9f73eb747468e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/assignment.txt": "60f1e06d6e52a637cb4497423209e839a45fc0635ab3c26c3c4b9680ccd7bf19",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/phases.csv": "2654c55f419a1fbd07bc1434de3b815fe2129bc7564931b55ee230e356d7fe91",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/result.json": "0c69cd02423ae5d0e80b50146f190a5b8819d8ca0e83d78d6b52744b4aa7418f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/stdout.txt": "b855bf0f196875e5897a948b359ddfad5182c8c0e90b6b03a0b5d214903050b7",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/trials.csv": "63e463e92e9575278f2a9e92e92a324be0c336d103bb31aa88da3125eaabd9ce",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/assignment.txt": "d9bdd7dcae410b053730ab64a824c2104edb174c647db82101896e2ad9a625a8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/phases.csv": "42867882efdc3e77176525f198576d50e125675612b07cde8e0d59b96ea52cff",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/result.json": "60dae8d269d5867c54b4b4e7172566a3362a7599137bdd215145b6c5b4798e8d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/stdout.txt": "a9a69f8e280be5677b3293fc393cf7619c1b7f41616df90c93ce8a22bc05c889",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/trials.csv": "ceb79f9c948adb73c0b4f2befe2825103c02c735e83c27668a5ef2e385c796c5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/phases.csv": "0283f5c7e31234267e259be2371934ac979d609cc9e1f2319e517e31f5deb100",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/result.json": "8fcb89ee3c7fcb21ab216f81e94ffdc3cd512572a0e045625c3193f2f91acf20",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/stdout.txt": "2e4f393fa87dd9435da686bbcc25328c79943594359d5f2cb428ee2654f16d11",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/trials.csv": "675985de6577b53593c9ceb3abc55ab9ca121b5badfbc6e859827eba63be6112",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/assignment.txt": "4822a45ae20aa38ba816727b4eeb37d3e3c4bbc8b6eb83003e50174e80a8c353",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/phases.csv": "06e7877af18e50f7242febee433e170dea938fdd8195430bc72fb55f3e8d822e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/result.json": "d53c3e3d37669a1b9b2babbc6e2c8d0600ceb9b446a2f5383dc5e69c32f0e7d7",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/stdout.txt": "4f48163b402a7a6290de03d975a7f05997ca02c8df7e2622002373917bfdc735",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/trials.csv": "df0be5aac7ff92cce369238953c43a0a3868cc2f498e274e91501f1feca37fb5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/assignment.txt": "ce7bbaa0b9bcb91a18089cec2b523d2c417899ff9092434b9ed9c6c5e31899a8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/phases.csv": "7d9735a8449676f065e75d378fed4628fb277fa8909d8c63dd48ea5f62ddcf3d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/result.json": "7af5185de3d8d58c7b37739558d0d03b07e8f3a43f3be5341e17045b23df9e2a",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/stdout.txt": "4473af52e6467b58539751aacb5c5206741c93a35264890c684e51a7d74c8fe7",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/trials.csv": "59ec2dc3d9e398cd034e5641f19c08b17a6ca2989847839a679fca0322602af0",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/assignment.txt": "ee7ec3f0ff40762e9018fd02c3ab8349c6ae8a71419422b432bdf291e071fed6",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/phases.csv": "d31411ef609ad8fee990bdcd2d9e6e026d878bf8d9c689e5c56f90443d7a6b4b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/result.json": "68e0700eb4b681f1bfe2aaecf40395943a04fb2b6e634b39e339ea452a5fb4ae",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/stdout.txt": "3b47b5c8292372a04fe1f7f5e9c98aabd39eaf627abf0dc189b9497676eec490",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/trials.csv": "26c9733f0f53b7ea38d6c7efc6e69be22075231f987cf825bb3684a7fb63581b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/phases.csv": "5b8d15207dfc4a766afd681f66ab298b625a7f6a51c65496652b76d14c165363",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/result.json": "c394eb22021a3a4256fea51439a1f7f85544bc503a3ffbf46a7122ea7815a31b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/stdout.txt": "8317d5768007e21c7728ffbb825a1db17f7ee3c4e33999e4f6ced761326ef196",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/trials.csv": "cfe3698ba7dcdacd7d9f16627435cf8bd3d76e157f54560f76d613dff96352fb",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/phases.csv": "988c91a6ed79967162b4c3417c5f1d9356e4a1c4b19198dfa5c4dd30aa2590d6",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/result.json": "2eea05a27449df1390a8f3879e66e240b0cbba975bdca25dd54614ee2902afff",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/stdout.txt": "715a5da02d12baff487742ad797d5e21db3b5e5ce334f3fa30be6cbaa4e98af7",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/trials.csv": "65509a495825e767683a9d840d73695a783cbde54dc5330873dbef20591cd849",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/phases.csv": "45eda4aade7020859a86ec575cdf81b475ee90de4f65c32d24c351f66d24c652",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/result.json": "83441decb3fb3268e57f1b1d06013a74e83a1120f81200816ab0491466d4e8fa",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/stdout.txt": "0a67c8c02b6c6edb5e5277d388ba1aa946810d962472bd0bd2271d35417c588a",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/trials.csv": "763012e0315cc0d23a1bab733039819ce8c2a21ef18fee51fc1279b332e4cc0c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/assignment.txt": "db5769c57165be8c6d6fac1babe8dee553725071f1e3eea8c011b7780c8f2cc2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/phases.csv": "e447aed00c01fb8df20b7e6f20736ca1d4a579596d42f9da5ba89cca4bb0feac",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/result.json": "cc0209f12fd45dcc43578267de1c1ce1a7fde311081c8ad010598701e4815db1",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/stdout.txt": "0ff01bde965e0d397afd2917268a0adbb6fd79c38607862ba31aa52a40c871fa",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/trials.csv": "af583bf92a52d8ccf719cc3c4570e847e7d85f7cbec34ae985fd65e38f302d45",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/assignment.txt": "d53ab6adc26cde10f660f373e6c19406701380113950c57ac247dd8d942f80c5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/phases.csv": "fb9d8ffd20f5d400e2ebdb860b9b065c1a919b77aed6a56f7ffb140cfbcc8b65",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/result.json": "6d16a88245ba76dfad5e242f62a168b67aeb5b51c7ab4915ef7533e88c1eed39",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/stdout.txt": "da5c1920064375d3952590af1555455b72127f3c8b84ccd3c2d2b2fdb7dc940b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/trials.csv": "d75acbbd375c943f3f401e8d1d751b55deb980f61a6d934247c17373d60a1910",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/assignment.txt": "b57339b570ce1c579903ff761e7c843eec34a447f09a88d23a06170e03fd70b2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/phases.csv": "a3aab7d0601dc235a8e6a9a22f1eb9f4b173d9a337c6c81a65c5efb80b06b524",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/result.json": "e04000d07c40d21c19390ef3a8588491c633df2e6342b073918c5dc1f2881db6",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/stdout.txt": "7c4d7809c0fd5e1b0725272e817e8c04759407057be1b45bfeda6ed0d8541240",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/trials.csv": "d712cf5196fae17ae9e48dab5fc47d70d23050edfb9f4142e8f5ea19ac6a7398",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/phases.csv": "819cdfb7f7a280a0dd6b98de858d96018f2c6fed29f94f45f9efe41a69eb663e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/result.json": "f2c224adb0806da15f0ee647a3fb1ee6da1101a8b3855e59171805e0f28848df",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/stdout.txt": "ce39c54642979a57bb241e688b43dafbb68b47c6fb1ea25716c9763aa4603c0e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/trials.csv": "065d4872c735c836fe33bef8a91f0e8c04dd90da3a0e65869c43a80809a42628",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/assignment.txt": "5a310e1f5fef9c5ebdecc116e4c248008adaea49ab4883cbb93442ee0e550b66",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/phases.csv": "f4a5a94475beeeec40ec942850894dfc84e93d7831f6ebd88ababffaa0c5bdc4",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/result.json": "e74b1878b058eb745eb21cd04cbc6e7b6ad27fe399c8008d0816879af9ebe6c1",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/stdout.txt": "67e33ad09e93e61c9107099d6a8d0d3e0b04f55b1d7b934663b63cabe92db77c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/trials.csv": "53186a532084eed49ecdee7106a622cf9036e3fce59a5b58f65a945a41e263db",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/assignment.txt": "a1020312d09c1616a214efc4ef3f757a69a81c67467db3fd56e15a4938b0b53c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/phases.csv": "d6541b0a074b3486da067691d5b503420f5a8094a0cb7a61ae6cc914952543d4",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/result.json": "bede3131ced94823eda7a8df89a786d2d1ebc7bf665dc05dab28347ab0920adc",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/stdout.txt": "e81d01e1cdf9c705b1b7a7b3658ddb759e34d473827c962f059fee945c1b2820",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/trials.csv": "7f4feab33480d6f8b828572fee6f1e73e52d68f0ac1cc4e69e8a213115e37e23",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/assignment.txt": "83dec33cd23455c57cb9a50831e01f92ea763d351bceb0d66fc725f101dfe897",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/phases.csv": "1531b0bf1197faf8ad3072e176a5900855ee7ba2833c6ab20ac2f400a21eeb40",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/result.json": "93cd0239cbbf062f61727d296fb2e3eb86dac36b6082875daaa99b736686c272",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/stdout.txt": "2eb7e754a567082627cc269c7fa41670b222d0455042c22301252df7158f8093",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/trials.csv": "c7a39638665abbb5e7732fcf89d7267c8f96da36f6db7805635bcf4dbebf304d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/assignment.txt": "a55358a9cdd23250237f3c9463639f818910f41fc72dfd15366d71f78280bb39",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/phases.csv": "3a27b9735d25a90de622fbcc949edac8e2376e3af5e9bc8bbf62f2b667e06d2b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/result.json": "4504e5bcd24bcf0fc8c0b4c8c335d60547fa4bec54844e30f65160dbd4703fea",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/stdout.txt": "87d6950de099a324a6097e7a105cd59ab708519e4bfe12dff51ad0a570d4aa60",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/trials.csv": "b091d7818d0f65c79e9ba276b42836fb7f5d653b4ae4a4d535ea8f8cdf3ab7e0",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/assignment.txt": "dfb7d1237f66610b9e056d4f4827bfd182796df3fa7e2602194bb792b70ac80c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/phases.csv": "65efccf60089cb81208f6f03224441ee41c69f4989060e09b8d988b568105800",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/result.json": "295d2240ead92af3d99e4e648deb42da1135752b05b80448ea721501ba579547",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/stdout.txt": "ff01366391ba9733bee67f01a95d0136f1397c9564341f6d6078b34e9a2f6151",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/trials.csv": "df34b43f5476f534517e45cf59fa259c05716ad9e169e206c7959f446f927e5c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/assignment.txt": "b8a28a6478e4c3c557f60a46a55699c6ec4045ae343e2247b2b4085ca9f1cae2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/phases.csv": "48cbcf2a28117c921697382fd16ac8e519c1a10ed6104ff9a187c4e26929bd85",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/result.json": "938f7e9785f595c3a65ce2d2c3d208198419df0d40ab06fad86f1b2ffd969e9f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/stdout.txt": "0781f6a486f2e4e26a704b326bf22f3727bbe3c1f8bc833d517619ac17804d54",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/trials.csv": "e665991d18245513b57e0d68fcdfe48ee36811c01e186aca6bafc7b25b79474e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/assignment.txt": "08fd43295f095170ba61d86f932e1c4a051ba77a67762afc3a61dea8ca59861d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/phases.csv": "3c9c8693fd9fe733982e813685bf0ac94e5c354cd4fc22afaecc76e4d0ab5927",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/result.json": "cbe56b45b5bf55079f3e38cd06669b5030863dd1e12927aaaeb67a81584ad24f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/stdout.txt": "a0e390125c53c0cb1c7f2d5b56721a324bc062d282d71fc13ce60f210ab4f721",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/trials.csv": "876fea3ce05e941a41b6ef600b6662f905fb364da0060f523e89a19fe88cba14",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/assignment.txt": "eb285571667e2b4e0439e4f583b4e9a2c7e4f06e1d37a5843cec944c8a4c56ff",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/phases.csv": "82c535a580430b6f4d77b6eafd2758bfcdc9207bb4781f914041bdac2041792b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/result.json": "d239479feda22925d550dd24cfb9c3bbb4c1cbe9e3498723bd076b28dab5fdd0",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/stdout.txt": "f8e898addb6d0b0adc3c3651764900344382c270189222d9e2608cad87b883c2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/trials.csv": "c4a4fbae7e32de8d3c1efe2bd03174040041abd757c3f90ea6739cb1e9e7e908",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/assignment.txt": "d0578d6fc1b9cc456d179668d55e54b9c52c55984a832decd2a74d604a0b00e3",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/phases.csv": "35cf674f82697be38226cd7e56daef83e444f149f15d4e4d2acddc790f9ef66b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/result.json": "57343649ceac8096e44391e83845f1716a7484b5a6c9161e1058f4b8b6f4d8dd",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/stdout.txt": "39bd992c1b85335d43ba90f8b9906cf12eccb03cc6429d7db7952963cc776981",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/trials.csv": "5b7ca9b34ef255d0cfd6f3bdbfd073a2f08598c6b33753ffc146644d68962326",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/assignment.txt": "9e3500f026169043faf5f38e5ff6bb159cabd7c363ec7766c96c8064d6219d0f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/phases.csv": "47bf33a80616fd778e09b82bad9594175924448fb41ddbac9d98f760374fdc0f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/result.json": "11aef55ab77c2056a9b06802bddc8d71ab5c3b051b1d5b001daca218252dac7d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/stdout.txt": "450882e102d5b68422ff3d82796ffae66dc53b78f84956a08ea43d0c294905d9",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/trials.csv": "00571c20884d4ca0c08c749558c5d2ce2e874a96abc710d5c7cbe08e96beb451",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/assignment.txt": "a46ba656539349cf49a003dbaf0970b481522ab3a864b5cc7e64d436d6ead5cb",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/phases.csv": "f703e3ae28a20b695a89cd4cad098b6dd148d4a1fcfdca5069b353b3470bbea4",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/result.json": "5139338723c55fb7a938ccb38cf30eb7c4f82aa679d1fe3ac9b8c2e082ec0c1e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/stdout.txt": "e830df66bb4d189823fce7cd977a26bc05c6ab9f2f6a2029c3889ed6aaafbadf",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/trials.csv": "dbb4d1c8bd02ca9782a635e02e4e9ac5d7893c9a4a5f8b0b9cc8c670333d4ea5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/assignment.txt": "872d0e5435516b9c2a15cfc12969585e125d96be0bcd0d4d60de2aa07d3cdc1e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/phases.csv": "156a94dff4a62e252256b21e5a698f4f32be1be12f6b34583d60c9e86c627c06",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/result.json": "0df01956ffe869ea9f2b417a390ca78c7d8ad50c0da52a0dee24b02bd35909b8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/stdout.txt": "35a2153678501a3028843145f116a015253a10a71379aba0229229204c29f48e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/trials.csv": "adaf32ca90c1af499ee9e156e1d457578ccc50e965627ea5fc493a082a42e088",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/assignment.txt": "088308fa4005ada694d6b136f07808aeb16002ece52cdecef6ece24ce1b83ba2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/phases.csv": "ef301af74fff1cc91e4af061dcad1352572ed711e1b8088be1b24f06fe0cd6da",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/result.json": "096b4b1a47951ece5b18ead1b9cc8b84184a450543959c234310a2457ba5e52d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/stdout.txt": "91365b19a1d69f1f0baf76df3fee9228251fc168ab6fd20a14a47ae2f54f82cf",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/trials.csv": "792d7cb64fa1bc6948a038c8c46e3d7c8381fd3ce73b36e241242a833263ff59",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/assignment.txt": "49df79bd89ac36ee5e0e7a6d4b9b8e7d4f47b6be180451c7a72df78caf4e99d5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/phases.csv": "1c3fd3278ec82db1c5dc1bf48043df3a73c7085e96b8ce289ad2bedacd1bd8b5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/result.json": "323acde7ec05aa1249f904aba3d94aa927bf47e1963f61ccb9f70bbabeb04c9a",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/stdout.txt": "6c121cf19592b091717633c2cee2c283bee84d77e8bfbd94f52702126b8b72e2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/trials.csv": "35b0f10f5ddf4bc1db11f2459bfd3fabce4b03c10267464ae52185f29ae79407",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/assignment.txt": "e5358399f27efa665667939cb531e507a1fe9ecdc22b8307d5048510ef447aa8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/phases.csv": "4237077c3cd603c2eb3ca9c480ca00712d6b84a47bcd0dccd1b86da6663695d4",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/result.json": "8275bbf0dad87861333e7a11a19ad763ed288d87a36c4fa97de9a20183e4cae4",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/stdout.txt": "97178cdfc3f778a725fa8abe250880fb751c200bca36426e7e5c248f1e5d2dd6",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/trials.csv": "f42963b9dee6f97aef7964a38f4aedf64abdc3189d2d53ea75dfda2ae5e26c91",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/assignment.txt": "4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/phases.csv": "eec0d5d7e15a8747bffa986208a8548ee49dd3ada2fb183ec98029382702295f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/result.json": "c81bd1cf20690d4cb1024dd38d7ab817747b5a0a04b6951d953c55175d0b2a56",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/stdout.txt": "e8de76aadda2f861c37a69a6c1eba3adcad78fa03490b4e1eab8ffc89d12401a",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/trials.csv": "97021b29f1193be10974e9dc6fb1cb4ffd2427d37089fe319efc985c146a7a90",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/assignment.txt": "cd286a3958aafd402da8f427bfe5f3f7cd64cf56de00419dbed3ca44dc2c8d82",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/phases.csv": "124dba6d4fb6d9f38474228f49016efb1a4f510b07d49aee45b567f85c934c54",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/result.json": "83c9193da9a95ace922e1c20a4d9d810488100cb62cda37d30eb191d74e2e776",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/stdout.txt": "7624505d654ee6260581ac82f4e85039c9673acf334423bde5639ce7f044bf21",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/trials.csv": "02a5fb52e6a3a03d63eb37e8398ac30fe776c59527840ae464f72e4be25b6e6d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/assignment.txt": "d844014619910ad9f708b54ada187d345616a4c8e4e0bd453d68222f2bbc40b8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/phases.csv": "b0337b5111763441456309dcf6d8934ff66e6a859776d9704b8a09e751adf669",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/result.json": "5a382f1e77b8ef231e2ce6d9e8b6fd6ff533261ed162c1ff0789172a5229fd5d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/stdout.txt": "77d52b02519a27c6bb3d6f09ae9fb5bf4b1107405d28b054ad94876f06634466",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/trials.csv": "68f9fe05ce1833bc958c13b25af3728df21f9232480f744fa4e51c8fb4f7222c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/assignment.txt": "2fb95e6745ab986b71f527506184f29a06010ee59c28c622cf1a1c6161637b6e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/phases.csv": "be7613b4b9be12b73c6d8dfd89b851d4867d841a60171718f9ff383bedc2d617",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/result.json": "f22d273cd28e135c47ce2234311bbcdcb29c4d22ebc1a884ce88676a0ef990b3",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/stdout.txt": "4158ef845a0a74bcf8f44cfac6ab05c8b74fae0b7d75e597f015f22b3b161407",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/trials.csv": "8cd8d792ef1df49a73b3214475b7262221634d69db437cb38784f468c70a299c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/assignment.txt": "1ff9437c96331e0b2423e78d15b80b3cfd9aba05f8f2e4a43785bc16100bd26e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/phases.csv": "965e3746d8f3313f7bde89206586dd6e68e695a8997c18b597e8ceca22506712",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/result.json": "155671a4cbf5f997f32bd490bae92a40b3303ae9bad363bbc63b0f79a45c8560",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/stdout.txt": "e4e9eeb086720f2b4ecbe89ea1130cfed14c6dabdc342c4469366a9f5ca013e0",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/trials.csv": "34f0369dfee4207305c6341d09fd7bd9fbbeed1e81d5d0e89756071d2a720959",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/assignment.txt": "e10846731b5505d7b1cb49f868536f95cd63cd200d75b3e4188a00bfe1a11f3f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/phases.csv": "a60ead1dc818bc369ea96834550cb8e7163f4c749929a25ad7815bf1e6f8e028",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/result.json": "ae743aedee71d5616392e00ad24ca856a5eb02893b3b4648191566e3dbb2d7e2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/stdout.txt": "43568b091f60f7ce6d9680e65e638eae0aa087e4c797f947e9474bfadb2a131b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/trials.csv": "72e4a444ee2bc886738566973cbb446ef48bdc27766d35054c5508723a208896",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/assignment.txt": "c74306c783d659082c7baab785b2bbf95eb106e9fe77c40b46d94751e5c75b93",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/phases.csv": "60e9b08536a3c37742daa371c7898b357575f4b2b1bc080d869f9224e3dfde42",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/result.json": "48f993a69ce85eaddc0c3777176542de0897cf6ee4c3597750b5fc82f23efc3f",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/stdout.txt": "f52dff767f31e0b7abfe53292e09886dc60ca371536f24a4ecd39562beb063df",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/trials.csv": "110db938548c99d4495f536cdae00cb6e7c29cc9ac2b6d273ff05bff18582eee",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/assignment.txt": "e6675fb9c04405e13f03742847563a910c7e4d940cc9d1632f7f8dd7aea58c91",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/phases.csv": "83057e307f7f35c8519c34ee8db67d83581ebd83dacb0601eaa90c0b759d7e59",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/result.json": "0563f1c8d7fa3371eeb18743241d4e55c18a581b5a55d05e7377868ade60658d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/stdout.txt": "eb5afb2d29f86f82f57dfdd7ba00646cbd90a18863e63245f4659385ffbc7b69",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/trials.csv": "87ca17e99160892a3de11f91e06db56f0db2473a089e5908a4dc387ab4ad5e0d",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/assignment.txt": "bbda3af750c2fb34e53ddc913408d2b1342e8275acbfc95b611f9864d43356a5",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/phases.csv": "5e90dddbe7b49c13d049ceef3b888321a5969b858caf4e9a5d3e1f5619b7022c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/result.json": "979dc3d92d40d3abfc98c6810128b2e26a8c63bd0ef13106b462e036a0decce1",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/stdout.txt": "7ed9e5c688964b6462a4093d47b6f20ebca047cbb4d2765f0c939eab54736eba",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/trials.csv": "1f306d610ac09f3f013a4bf35ac5ca75946600432f30deb0ec3aaa4e00ca8c0b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/assignment.txt": "db6e31bbef47c28c6f675ddeb505d05dff053f2823ff2138ca595c41fe7f7ff8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/phases.csv": "3eb260a8205303ee0518ba95ad7aa4f6f761c59eb47f8e22e7ab06adfd7244b3",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/result.json": "9fe6c665cfbe327a51f34a4afdb2d8fb79841cf52fb996638b74d4f6cc9e575b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/stdout.txt": "02faea700e274cc047942d87dd9008a17152c3b79fcdb06e315ca741aa8d199c",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/trials.csv": "2e6a5fe8304f333101eb0d66e216a200419f5c9e3f56c4571d918ea7d18262ea",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/assignment.txt": "f577141ac92bfaa506c4936e0da6266b14a9438c972eb13d5af5878aa20dbfb6",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/phases.csv": "e74bccf0813415d2392ccffe521726f7e3c28d2e89843fc6a0d55adc2474ed71",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/result.json": "ae1fe871509c5cf9a43bbe7eb0faaaf77c9d3241ddfcbb76b77b795415f59a6e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/stdout.txt": "de94e2e6ad63c97e1a3001a8c78ce27f79e636cce9b85425b05bbb8e09412f67",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/trials.csv": "824612fe884f4328c5effb218ca88c05b7afd6c0c966696c1a39cb1056acff23",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/assignment.txt": "3573c89b032c88757c19ebf43531b4b189eb7d8d192fb6e9a8afed0ae962bae8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/phases.csv": "94e330bbff229d73c917e85a78012d27a84c70f990c26b6473b28f53c0cb5ab2",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/result.json": "03a7d2ec0214805c5f9478741ec8292d7535f00236e37c27042ba47741185b0e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/stdout.txt": "83eab9c95dba906a4fe2cb1b1f77ec8b190cc0c2c04aa23bfe873eb11f21cf62",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/trials.csv": "e73e2d2152a91e3602522b88b71d12655c12719baca393155539862e413a10a6",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/assignment.txt": "447ef57ff33efafea774d7556a3d420779032225242d393a71a3bb85f64953d3",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/phases.csv": "21b0b186a44a1f143f036339c2ea863e6299d4e631e0de843a08d001d42d14bc",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/result.json": "4651503c5ae4293c83a1dbf7bf715d69d71c6dc0d39433b7729b702aae9a7c68",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/stdout.txt": "a7b9e48d7394fb65519c13c0b1bae54899ba6c968e0adf5dabeebbb704897b04",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/trials.csv": "9908c545b82dc318a58fad23fe6825a2ab2f970b31344784faca9721f8ad0108",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/assignment.txt": "89b8380c7c3b572ad6cc7713902ff844a5a0826d42b4d68ad3eb44625a26fe41",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/phases.csv": "bfe4ea2970681d3fc99521e3ef4bc26e01d94c557c5efe0f0f77c148acb3f634",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/result.json": "5c32b0894ea8945d5593934deeef9ce48e466e25651d200f35b0622a429177df",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/stdout.txt": "49c39fd286d94fbbf6740ab32d924e840ac6c69a39f7777de6fa326b17c4915b",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/trials.csv": "6a140b199c3445f7107e0099f1704f0fc5d709c6f9feb477966aa66f7a93a3b9",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/assignment.txt": "1e96e8cbee242d4edcb88af91b6b717b46a9b1ac937e2c8c699c894c472363b8",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/phases.csv": "ce0c16a8f42ad2eb2a7c40ea64c4d7e3ac76091c67d920d7a21861db8f000077",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/result.json": "3de8e6668ae93a21e445e9f5da83fb271ee9ca00b067aec7e84de16ac7bbf1f4",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/stdout.txt": "ebaac042c760aa01bef8ac794b9f74be43d767271ccb28136c8f28719ac32863",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/trials.csv": "3323c0bab779a597b6f99a0d3c1f76c272d644db27c5c1a915530404356533de",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/assignment.txt": "b0be3b0adb4c6a2160110d5d78dd6f8ffe80a2cd6f6a23e0de3e0a13a700ad80",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/phases.csv": "e44da65af1e3ac7286425ef48c97a0a2bc96b75bb44fe6b2ae9ef2d112483bcc",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/result.json": "54b67deecd910e31d0bd79db6cad9616e4494eb284b107b909fc55fd55e0be5e",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/stdout.txt": "d74ac2283221ebf7280b432a483a2a7c4be3eecef15a92456fe9670e03d3deaa",
    "anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/trials.csv": "a17245b812bb8d93c4fd34ed005549106e457a5fd25379e4478d0e8a90283ee2",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/phases.csv": "5752ee8ffac8884904670f97f36916b018d00c9b586745e6d246f4b36f72ac56",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/result.json": "9632c81bee20e2e64dce42f23dda745d17b772c3793a724402f835491a6aa66f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/stdout.txt": "55abb10fe4d5741a6fd895a9fc91e66dd22b3c930bed61c2af740d14907d8113",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/trials.csv": "16a297f05a4cc3c118221389df75c48b81e08227aea0f1ffd3f87c1c8b7f99fc",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/assignment.txt": "6cc556537bcd6a77506fa5648912a18f0d249165f2ba55f9cf32509b14a06e80",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/phases.csv": "08aa8649397c574c7a37f5efd75797550815bd4f0913e6bb4920a19c0ab07ae0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/result.json": "ed72c055bdb517361ae96448dfce1fdf6653035d37ab600b925a677cb284bc4e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/stdout.txt": "b93bbd94e21fa6cc6c131196d6908b398c6dcd0ce4c906ac3bfc769b0e9dcc75",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/trials.csv": "dd2b28bc9119746d5684e72aac3675008a8b1cbb58b7ae3b741eb65a3eb037c1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/phases.csv": "704379cb5a092cfd7d4be3d4d72f72a318fac6d3d33a8235073857e0f250cb24",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/result.json": "d92982ef35e955fa01c12fb838b7fe313756a95ccdb9e9de29fb073282bfce39",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/stdout.txt": "01be06cb027337ebf6b22abee13a4b806a0b7e7396a6de1063a7fd81f4942e6c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/trials.csv": "a63b95eb7c8ee2e2c333df1d8145d588c4036435c2f77cfb8411bf5aa305ea14",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/assignment.txt": "7c1d6a9300e8031e89c592f6e272729b65d9daadf7fd968dd808e387521e73cf",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/phases.csv": "4cfb1570e5cb7407445758afb7f6ac8083969bafdea0a442c2ed8f9e5da75fc7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/result.json": "ce1406890442fb88076f9226dbce9ae8229f34be538c3137cbf08c36de89ffff",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/stdout.txt": "f20793ee96dae4bd9e00708a8046f95aebd5bc53211b42cd5fc3f27388db2b24",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/trials.csv": "020b8f7a447715525eb81e7ef5a2d6f47c0b6fc26d3619710230de4315c02ef0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/phases.csv": "23db2c04cbda3930135db2602cffa8f8a9932abd552ce3957bbc88534b3b45d4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/result.json": "bca8ff273f40a68ad4e5be346e37d4158cced1f837b10d37a096c429577d11e3",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/stdout.txt": "0ecc7468c73a449c2dafa595580050be293a0cf066e628a47822eab21ea2d52d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/trials.csv": "42a2b35a96640beb854aa615ddaf0b18f42d6a12ee1e7148b19cb949b9206750",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/phases.csv": "4d766e18837fc84262c0c3cac4643cad7e17c863094d1caa7a2903ca20b5eab9",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/result.json": "bf039864a128df91392ea0c3122ab44713433e0df2b661c5108e6b31b3c5e103",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/stdout.txt": "8f021665be711a66382330d9e7c984cae98a435fd7e7db8f8251021e48d060dd",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/trials.csv": "280b065e552a6ae1bb1035f07f40970b00397909990084ff084a357c3cbf7067",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/assignment.txt": "b28c415ba8aac9fb9f1acbdab41762bae7abc8689e26a1036c76bef98426c25e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/phases.csv": "a8ccd48cbcc2c30a0ca814b51539aeccc2ff1599f4eb78fe00fa15db40c55696",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/result.json": "f5ca27914b32a8f620abd223d4a2adb1b3dbac53d575a51248a591b0cf61a948",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/stdout.txt": "dc09ad58caea340c4cc4775b42e4d4fe2806e147c13301e7fa9e8a371a8aa2c0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/trials.csv": "2e40c9ffa517c55e8528bab57e4384dc2e40540f4da23f67334bb21524e90442",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/assignment.txt": "17e2e4649f9fc0b81ee3653564dc614caaf5d15063eb7bb5ee73f6358568f289",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/phases.csv": "23e7072a3af6e899862c9c4f3a3bcfce0691c2dfc0242f23869c872fdcc06eed",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/result.json": "b12e50aa1825f240ab7f0d733b5c23b47fa498f8c6015d2dc0600dfd5ca2cfd0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/stdout.txt": "d52bca122e48706d353f38d77d44ac5c0ddf3f3eca403b28f60264643dab40bb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/trials.csv": "de0f77f14add0fd719d1f3169606ac84547942512c94c7c6b3d83a9b32db6cbc",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/phases.csv": "25ab570d51d35b3d2c7091445f29f09b85b1ad157805a2b7b22916544802ec1c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/result.json": "012b63f1ef393ff6dbccd1a2ace8f577fc7f223f04ad6c9d983e1bae792f7764",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/stdout.txt": "74ea755e64799c2eff912c42db6ecc59678c3202b2b64f01789f1b703e56b146",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/trials.csv": "61fe4190235ac889744c7b6f12921e5dc3713e3d7b066d7fc6f017bc82889b82",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/assignment.txt": "d7ce8ba7c52336632c65fb0465f0e9e52a5ecacf53dc61f61a65a3b0d722e196",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/phases.csv": "a15c97433f0f1886336209135edc1f9a2af167c2be535a6f0a8fae2a8f1d2cb7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/result.json": "6412df2c612439d60645c8570575b8a2de3a2bcfed66f779a4ff8a3ff3f16baa",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/stdout.txt": "bfbc96b138f6a5735a53c98471e831cab8e85c0c2c9ba00858d315fae5458d04",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/trials.csv": "1f87afeac2cc305f48309d0864c7e8bb001a800c0f22f0012f77bf9b1be9252f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/phases.csv": "2a67e2d99e371bdd16295561b35c18f276a70e509f053dd4169e1d0c354dfc73",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/result.json": "fd0a49ac4e4a57971bd0a01af741fee97b905a814f70ed6625e188b9b6e38d86",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/stdout.txt": "1ff563f560ae0728e3b5abe15534885a97c8bfd591cc05dd7b1a24d8943afc85",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/trials.csv": "59dc95d9190d6847f3edceaf20238c3c081996ba4c22beac0f155d5d66fd58f2",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/assignment.txt": "764899dc7ac105bbac90d0636594287d9644ddaeedc677560f191b51a2fd16ad",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/phases.csv": "a101f3b9f3e95b24ec72f3391f41b4c6b4d207b9cd9a8b1e95005959bae89ee7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/result.json": "dd17aa8f1d62206a10b867fe54823d0e7295c4b8ee752584788e65e0f3cc2369",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/stdout.txt": "531f32a280dcaa531ac08d2306af6f67c89dc4a3fa2197eb754b0a143b3a7aad",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/trials.csv": "8f0dd223527882f329a22a9f125a2a18c4e9ee7e3771dafc8e3b1c00857d703b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/phases.csv": "002317f068c1b66444b4492ee74caf6ee99e7a846a30ebb3e52cc650e7628c84",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/result.json": "cfd403d94f3f29d1850ce9ba30ac3515d4ac125c1bdbd17dba8a4d1a9f2cea29",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/stdout.txt": "da614772106b1062f416e4f17a4b5ebba9922ecad755098b3c5200d401a74633",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/trials.csv": "b4ce6da93b00611aeb3c49baf4a5301dd51973de62f941b2833b9aa6a5e82ac4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/phases.csv": "a00dd96e61ac6ae1694b827e056260b0c4013d76f7f64a4427a9ea31b3c4dda5",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/result.json": "4e99e2d0b0298804bed245f09d79715e5667f1f769b15880936115450443e420",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/stdout.txt": "ea41533fb28d932d2e179ee5d22fe9674e2dbde6dc0c500164e9a3771bb973f0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/trials.csv": "8ccd84fd09a3fc21fe0106f97529ab0b41d55c74249aff6298fb24a4bbbc16ce",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/phases.csv": "95ea98553d7becc6b66dc69e02fab1a5cd2f09f850546e8eaeb25a9f1471f175",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/result.json": "0c9ae1cc106000b94e09d2256049c24e89c44ab40229268f33ee4a1b35b85cc1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/stdout.txt": "115071fb61762860a12371572a80c5c4b91bd7c41d0028a018debf2c04518aca",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/trials.csv": "90db259b4c3b4cada53f30ba1d03379192fff44e67d9c33a594cb8bcf0877814",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/phases.csv": "46550c32a0fb8f13663fc0d728f30edd4fa1cdb25ede622d61435d7faf40c39f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/result.json": "3678245c427398598a95f0ac30dca22dcaf2de935b9f1c2e8eaa133d050f6ca1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/stdout.txt": "e1141a72e7d58e0fbded0bdac91ad0994c0d05eaadf98efdaef9e66c0c601068",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/trials.csv": "3e396ca53beeb37b67673aaed0e35122ac5e8982027607f08236b9f6849540e3",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/phases.csv": "0159e5e34c90395233e3b57562659bf2d9740276552b75560dff37a09dfdeb70",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/result.json": "054f1cc893eea783fda9a96523f0dd0be97032101f26ef69062363846ae33dc7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/stdout.txt": "b9b30f104165ff859e12a8bd8df98c081a1fed224ea7279265c2da703657b323",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/trials.csv": "d78dc73c5dc90f99a3dc2235557efa9c3555d5981d45948e51b6918f7b950ee4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/phases.csv": "4a654d97a1788cd8cb656f6c846c383724ba8d084bad83423e04423c34914322",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/result.json": "2a2205f7ad69b8f63d5c01c9d5ca00423ac39cdca31237f5f0ab41a592639ac1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/stdout.txt": "303a63ed0e66ce97f1aa359effc0cb6c617ee2d2375a9a27a07de5349e744b99",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/trials.csv": "3de0916e3d742fcb897448587b0fe9993417d5c9320757573b9851b212d83f90",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/phases.csv": "ed5a2de0c58945d2b2d6193c59cb1a461781e1960806e92269cd5d83689d00b9",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/result.json": "bea37466ae69c63719beb4bf6c421e66a3d6b4ee025ec95e5aa8f995cf304b33",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/stdout.txt": "f1d6e29ec413021433e3ca8a08d9984771520ab586cda3b7e765317d5c0427c2",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/trials.csv": "0742fc4d6d22bc33877889d83ff1c4119272a142d276fb95ef6216fc85f50784",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/assignment.txt": "0dc5ee547b0173d97bfc31f48c2ae572b6738fc2b7e931bb6c5795b8d9dd3bbf",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/phases.csv": "421abc82ff30d083ed4f56ff5daf287935e2a0e72a5b37037216d950a0d05873",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/result.json": "45946d03c3e7b18f2ca89ddd4b71a36fc9620bd1bd5d9170c1bba1782121e325",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/stdout.txt": "af73fdf7e82aedc23ec9485a07053c531b1d08c994bd9b3ce4672667f3e5aa3f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/trials.csv": "dbae2cb0a399d655ae162f932ffd0d6dd06fb6973fce3572c041469e5ba82b72",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/phases.csv": "c4447826cc09a62d68235fab8463485e56fa0ec70992b4c7cb28aa54fd3b1320",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/result.json": "ca7cd67e869cd140a24b0b81e83a78cda406175cbcf2b818e767539300b57f11",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/stdout.txt": "3eb77a289437d44fc095ae6cb932b90b1015cb938dd41f9af1eedb7405214d0f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/trials.csv": "921b128f2b3f3cec54f5ed31fc5100d44e78c006e75b94161dc63bfb1628d32f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/assignment.txt": "bf248e4f9b0ebdc022c467b97d58f9b0ca76838d8d4638e5c3bb7d8de642abcd",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/phases.csv": "025044de34cfdef808c1b93877091cecfe692a3b1b150df98db9fe2629bf5d10",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/result.json": "e6e464b64dad4cecc7b1ef9231bf99d65febad163334b7427864d98094d17694",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/stdout.txt": "33d97b166a0a6b114ed7ce9e83f3e4f78005a3858153618684cf0aecdb5f221d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/trials.csv": "a6ce9ad49945087b7140fc4e887bf30c9090ad13849b618bce050747ef384516",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/phases.csv": "6d5c033c4b59533d566a6f74fdef07072c4900457ebf185609b2dc858d052b57",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/result.json": "8050ad75718a18439d4388312c562f5786b92905781af2901c91456b8a77a047",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/stdout.txt": "838a889e34dc9df04f41341a6f6d3edb587ffea305e2a84d0c9a0d2071bde5f1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/trials.csv": "ec48da4d390329697e2d48cdeebf172c255f4b824f7d0e8eed756e390920a0ee",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/phases.csv": "a16b56b0c769a87ca284fd8c0a5ec957f229e3fbf3e15d8710713714ced1597f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/result.json": "068024e3fbf8e14fb6462fdb4c2465fef7605053addfd36d82e4f8dd5c0d3ef4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/stdout.txt": "852902b0852a2855de14cdb7d958a804c7d2e4c25980547bbd9e84ecf7ec9900",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/trials.csv": "00e6491309ce08493849e323e3f7a89cbebcf57427062cdd7af8e2bbcb081969",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/phases.csv": "bd7f85919cb8b48b8e8def9550d20309107d120cd0566b88e0f87e5fb1c236ac",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/result.json": "2358a28ebcf4e0d98ba77403da987d995898cb545a092297de5f9632bd18b5b1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/stdout.txt": "732e543c03fa24f249fec47f13a3deecf8c383bd30772ee1f3fdd7a18dfb8985",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/trials.csv": "bf3555c60bb5f1d50837f0defb157255388410e94b03a3cf372268179b192290",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/phases.csv": "de262b5efe50ca177b04a4962fe33ff84abb13aae3d0c97adf5bc43687b10f7a",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/result.json": "0d5f2703fe07000847144b9be5c5f4355537e0f103b70fae1cf16b0b789620ef",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/stdout.txt": "7de788f84a6daaf2eb081de3f4f90c97ab91ccd0bb15d71869c0fbd616044c7c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/trials.csv": "1410bace4c22b1c96c00fda85b769c802ff9cfd19ebd933aff8c91d5978401fa",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/phases.csv": "a34799a1dfbbaf3e828a4df7f3706fa37dfca73527769612436e59ac6f9bc188",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/result.json": "de9c4bd3e1e7e74898bf0a808d6e970c83154e994d1e5e4614b7432ec3fd166c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/stdout.txt": "0df3b48b3497b36cea36055c5b4c565ed149c8b3e478aeac92c2b4f5eb2d62eb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/trials.csv": "964f8b21c42d61b01b64ea73f98c42dfca3030b414aa6526bb87050a4d27d5d7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/phases.csv": "8ab33e10c54e9101fbdaaaaa1ddbe45bd59d98ec9b7ecb5287c13f4fe94c70d2",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/result.json": "9df2c8835ca6bc65fc9fd3ea8c6f30af2049349833821d4b598a8094b2d323cb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/stdout.txt": "9e8a92b75f5129a50daae5ee525a6af37272eef6e8dd4255110e057334306d9f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/trials.csv": "d5fad37d579db8e13d72ce9763d36d4240e6a7b634a189901dda249392f13939",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/phases.csv": "e73eee7cb72697d6d2956734b06ed0b2cecdafbf0bfd0fcc96de378e94d0a187",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/result.json": "3792c1970a27d29ca7c65a9af6ddc35d9ccf0f418b3a5e0a6541c8dd4c9b0927",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/stdout.txt": "c9584895538e0fbddcb260196983d2274b016114e93e1c4ad3d2d769e9f980d9",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/trials.csv": "d5b78b7fce86c85e9ac13934c9f7ce19baba2a177fff01b61799e45288c2fa99",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/assignment.txt": "67f4812c9bc6c63c2f1e653bf723bc5f92ed235a3cd0de1a8aed5d4a8744c953",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/phases.csv": "6c6ec338480df195fb1941f2a3c26f6b95eae61050a7078f398dc89d75af0012",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/result.json": "48e9c9feb97a99bf0233b19b1e432f3409d05087d47224bdf94fafc56e3145d7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/stdout.txt": "73e152638b718b6b134ee1c474c069e6028504fee7aefa3f0dee4fa640ee59e8",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/trials.csv": "ce9a38e8d5de8f7355873229de377ce0341c8d466e07069246d0b19d3b83d06c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/phases.csv": "defecfd7528de0a6a10fb99ec6d29a7ed09f3c47e2df898dc04c2d303152b65c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/result.json": "e8606878579e0124f16ab001364685fd68547a26a61187462a1f809c3184ff52",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/stdout.txt": "8daf5ab48cdd691ab59d732fd9a631ec064e0c391f22408de4b2a84777fc0f1b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/trials.csv": "88d62e88eb43559f65faaf86c5366d6a6a494ef24586d870fb8d4855c5e28083",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/assignment.txt": "d4cba82b3b86e820b168112a7dd4e760f4c99548c6544529e4f95f7ce13e75f4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/phases.csv": "dd6d0311d2b5e64de425c56168c283c140f8b3a61310a9519ea587a07a80ba5f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/result.json": "2730ecb1719a2c7213013758f6bb118952611c9b40827b8a7335564276efac0a",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/stdout.txt": "d2409c62885847a8c80071cda7c5c3b442f9259e43f1b2c736da603fc69d8ddf",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/trials.csv": "fe77a261f7933d58ed730b5056aff043fdede2b96c56b4bf003b057f6e285baa",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/phases.csv": "6ea1207a04c16869d4ed01a6fcedabe63df38449dea80299c87da9ba84da8193",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/result.json": "f72201d6422a210ea68dd2e316ab50d4d4d066ed4d157bcead1518a90a659c38",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/stdout.txt": "c6f3f11b824c1a335f4d4581b541e91d50f4576ab196eadbb7957ec130bd0dab",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/trials.csv": "b8bdbd1e2eaba614f8f28cd90ff2b4d164d7ba1ea0b8e7d61d0b0b540ba40017",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/assignment.txt": "dbec53c008cd39f04f3a74847842ec63bbeb9e30c7dcaa319315b6368f945ce4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/phases.csv": "edd756441063be3771f8f0b6dd0c9be9561aa9d7659cb158b7447c34c0f2c674",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/result.json": "90cbd7dac95856a3214bf37c90fb9a8f6e8f9e24a995c41c509b23b5ef270072",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/stdout.txt": "3541397740d12276d2a873c74564ff092a52ebf23c0dc41ac368a0188d198366",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/trials.csv": "75b4f64f7aca43b5047cf188bc1b52e5c2af25ad3ea34fabd5fd05851115c174",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/phases.csv": "90b2323e04dd60a3eeda32cbfc3a62215546d032de44f5fd4d2ddb7c813e9462",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/result.json": "9d22e8f324ee63b85d6ffcee39e64cf97b98dd936c36b14e09d5576a15a9a180",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/stdout.txt": "4efbe9eb06ef773361d65bd615239d0335aaa4430a050327e3db5b6234a46d89",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/trials.csv": "8979853945c60b0ba276be6fc053a5840b002274ead79ca39b2e3b41d2087f0b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/phases.csv": "738bf9a376bf741aa8874345b0805b5eafd3bbdbcc4e75dd930e79aa40b275bc",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/result.json": "a417e2824b08307b10fc8ec06271e2addd7052607f334321e7eb60f5d388ad56",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/stdout.txt": "d5207874612bfa4e1e567df74df37d2095f78341c043a76a37cf01b3b3554d2f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/trials.csv": "a448319b2af2c924787de054f6931daec8f706e55e24554239da64889a95fc8b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/assignment.txt": "1f1c3b5b264429dbcedecdc0bb8ddd539f547614639bd3da784a912bc3017760",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/phases.csv": "fba9d94762fecb6d539d10df558a759519b3f509e42b1386eb30513cca275ef7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/result.json": "86155884962b9d3937746d608badf407f61798b5b57efa9040116af6941b7d69",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/stdout.txt": "31022c693697ad148fc13d00826b69afd0ff98be993c2a883455fb58b9b88265",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/trials.csv": "be6ea6b9a1abc76b173ca9a9cf22f82bd45572aaeb344f0f8d328bb655f7f94a",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/assignment.txt": "68ac8bda79d7ad70fc7bc8a069523d95631c18196b0022dcd6c0eebb85777b15",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/phases.csv": "65c6b67b166dc072eb6b8711638a8c265cd26c27114ad8e3c5781845017dab5a",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/result.json": "058b9212fe9dc473da14ecd883b92a42443acd42a8ef86fafe5d37fa894ab43f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/stdout.txt": "642bf094bdaf50d51ab25d23edb51b25b3b41d64a98cd6b17a2bee517eee2e19",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/trials.csv": "1dd2ab75081d4758619ee658ef4208f22b52b35ecce53d0aebfd87a8d596991e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/phases.csv": "2791d684a40d104c81dc4b6ad06ae9fc274b6a4619a1334b66e3d88c494c7612",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/result.json": "05174f62086c51bf9149e4dce38fbd2f2591317bbce23c90c36825aa68acfbc0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/stdout.txt": "dd5e40551262ad11ac11f20100b6474d9a2b1b6682d3f3a006456215d5d671f5",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/trials.csv": "9ab6b19b0ead5ed537fa7a2441e3d9b4013be58e5a8dd5fc4f84dc6a167dcee8",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/assignment.txt": "daff6584593ebfaf62b0fd38906647b3fcaa07588a3e2240715deba4d666a982",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/phases.csv": "265623f2bb32d1b08cd70a1c09fc67ffbcb99a005f42171bd6a672e3c05834a6",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/result.json": "3b8d84a53ad6a75467c31e7dedf8be655caaeca266a89fd9072b3de4d2e6ddd8",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/stdout.txt": "6c63c4c83d5ddc31a5de6802c524ad6d029c61d2c06bb15f7d9de3ccd60c1e1b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/trials.csv": "532c4b2fca6a62016cd310ed8fba811af7ccfe0c455f74ba0801b744038fd5e8",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/phases.csv": "52aa6e6523d1cb3737ae349ce35462879bbc2754bb25e46f9868c4f547a9a928",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/result.json": "fb35ad76b41a00bbe28e0afb7f20327d1922002547f66dd1d19d4d319eb3b937",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/stdout.txt": "75abf31230691a9b8f5a330d4da45a9027ebe4b8aae46e0166daf42ec686eb49",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/trials.csv": "31496bcca425f53d515cb9461bb6db7befbd50bdff9ff86d12ff30f3be24a68e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/assignment.txt": "825eae49722d8869b726b09fddb2da62404bbee2290689f62de6fb142b5cadeb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/phases.csv": "c687dddf9b28674e7f5fbd34c25ac822896bb442eb5e8b83789c3c79eba9add1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/result.json": "332d52e9fac4e46d9c2ee77183fc24c07fe1d9d90d48211dfe1197177b1d1fe7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/stdout.txt": "8779629047f6fb62033ac50a02abe613f1836f234e3b243defadbeb7ade002ff",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/trials.csv": "0e44fb124fc2503521f135dd306f29121f069e155c599ece926c51419b4ef048",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/phases.csv": "7c3599a177543600f52cf4013cf49a27fa99cd3086b8ecf8fe2083c1db55f766",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/result.json": "3178af39952e250052469e6def257447201db9072ee3c2b9e64e53aca74e08d8",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/stdout.txt": "c2d8f04509cec581bb8362d1af4a46ef1649cc91ea633d68032193b1661598fa",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/trials.csv": "018282528217665f51ef3c6ed0ae03f843ebe82b5e7b245d2a77612126c93a03",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/assignment.txt": "520b34cab05616037be6ac152695edfc043d1ebd089b23f963225d6d9267dd9c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/phases.csv": "b5b46710aa97d13132e75e2718bbb81f720f581a2aa5dc7ab8f6436e5a27b1b3",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/result.json": "0c6ac561940160721de11d244c61afa270610297c941e8bb2a4f3f38bcf817c1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/stdout.txt": "a857da1a233a661730eeb43d0a9ddca2896b0b08b49b1f72878d7d1d21b28d00",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/trials.csv": "6b229138afa8d7b70c9296cf1a21e7397d68674c2f9754a9db5704cad9eb8bb5",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/phases.csv": "410149b1ac3c690ce2ae7e14db34dce2cca86c9d7d74ecad3849ab94857cf846",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/result.json": "e78657fabd68cfeda572ea732941cf6707ba66af168d227e396049ae81fcbdae",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/stdout.txt": "9ab1d5135a2adc321f2fcca2f1837054610fddc7e3378443167193e20b9a86b0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/trials.csv": "8ff24307caa98a0dd759557974ad63cf9bd4b03122a40269a0bc150931898c05",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/assignment.txt": "41fb0b8301d3f369731aae231070a752dc328a51c2f07706f59c2433b5366e9c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/phases.csv": "70301427a4ae91525be643175f893226301611a3d57a122d072ff92e67e44322",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/result.json": "3608e1cb6d44021d155a346a6ebf02aeb8df95d9f83be6a8ab96e47f6fa61923",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/stdout.txt": "b4a25fac4ff0ad3ddbc6d7dd8e82b61ad70e4940f6936a386b92544658481bf6",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/trials.csv": "91e8913cd9921704f6e1a55f47d73db38d5654581b6243b46014f9cb0da73ab0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/assignment.txt": "4489eaae4f958428013fee1a50f04b15725c5d02387431b81fc7b850bc1286cc",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/phases.csv": "2d6b08722492bb286a03db03f44cf94d4db95f712e79ebb90139548f748aa8cb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/result.json": "e04ea7ed405e5e5ec15f51da5fef523e6069a91ba577b38389893f5a3a33dc37",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/stdout.txt": "35dce7228b1506449f9080f0d7d793985d999414d3366ab053c5fd030de254f8",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/trials.csv": "267adeea5d129bf4ec5ec9bd8ed8892f6b61bf556cc44be2ad8a66e8559250af",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/assignment.txt": "8fc393ab8d4c809d2adfe5230ef14c665546eb8186996fbd01692320737f86a4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/phases.csv": "62d74045a8e9e2d23ea4955067802c2e95511cb5a5bf570b52224dabcd5d3cf9",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/result.json": "540c480b903c876f4abf63e7dd701dae75e6019292d9e44399a875b0fe8fa503",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/stdout.txt": "06eec51e778ddfd967f4fe4b98ccfd3a30a655eb18935552c9871d262d7eae8b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/trials.csv": "4ff9f8a47d7e68b3b2a19a979abf47c8e5ccf8380353f109ce7725b63555e02c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/assignment.txt": "15566a2c10ff7e31e69c3031fa12dd87d30a3ce30936d285c905d78992e614e1",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/phases.csv": "16f80d2616baa3559dc7a9f48c6b250d51fd1742ae40493acaee4f240e9256b4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/result.json": "251c9558070b8e03c88348f60b7b6adea84be19d435f030d7e56fdba513360cc",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/stdout.txt": "45c885b99b9294d03e786755f5536eff8f16fc214bb5a879deae61e472db5b79",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/trials.csv": "62882aa26e8345efd429f8175ac7458f31f75faa9e8786751d2c811e9742cd4d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/assignment.txt": "a86b344ff5a2e46a15edcf2be0e0b81bacc6c6d59c4f7e22af001e261d6a9d56",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/phases.csv": "203469b67eba05bfdf034fa966e37b02e7c47e02f774bf532718b31ab74b7097",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/result.json": "ecfaa71fcbe4495473b8ad55e62e1dac739a485332ac4808de5dcf7aed201084",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/stdout.txt": "4216033f9e8e5277655d5eba7222fd400579bf5139f33027f102847533038bf6",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/trials.csv": "9d4431421f26fd2345f071978671e31a4f1206430db9378329cccef6d97f86ab",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/assignment.txt": "6a3630db3998440e3dacae0e29b245caafb86c55e9df0404cc1b219d9fd7fb30",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/phases.csv": "0370695e842e9d65f7abbdc59bde34b82608e1fa8b284d1ce66d348e1a01f818",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/result.json": "6947be4d75e7227734ed96cc0e8689bf73f4053db72f8eefde95a5c85b8459f4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/stdout.txt": "8b57fd54c102c8b6663c782bc0b410fb716e35388ad605739809adeedc552fb0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/trials.csv": "7b9414981b43792c70f457ca34333875c76d32ad349824357c200987dc348ee4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/assignment.txt": "5c20a04bd496692f853d0c08dd1a0a4cec7a35d223c4a76ae82d3877908fbd48",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/phases.csv": "b5be9a443f0324adff205631ab7660aa2aa61f67125ad9b8d751802ad6fdbbce",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/result.json": "a10a24839675c0b19dd113e6984116b0114bdfa85e08ce3e76fe06447fbb7b05",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/stdout.txt": "f86a87513c4beaf9493fb287f6cd20fbb0011fde077857135b8992cfae5b7614",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/trials.csv": "e7a439c5b472c4b39b9126a52f604d911724b2c6a5a47a53569eacc82d50c9a2",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/assignment.txt": "54018201daa72f3ace2fccbcefdf6da1955de43360f055865ccc539880d1440e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/phases.csv": "131585f40b341a373aba6a6a75b17ee5df24dcdf12ce6c1f886b6062b7f63e31",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/result.json": "4152fcd317dd8b32ccfceeb4bb25f361d9675171fcd501b602baaf01668daede",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/stdout.txt": "b87dc13a02c32a07b3f97bbcf31cb9c6bf59516b74a81c34f9b790013d5c5a4e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/trials.csv": "595c4dcd87e8097f344199656c18d95c4441cb906e28604d16cf666bf137d371",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/assignment.txt": "d9b6fb85bbdd3fa41832eeae92027f688367723b997e78d95233d1c9603c3e59",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/phases.csv": "b44d119958245faa5b32c04766e0fab456ed4605c6c0c7e604ed871b2fc1495f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/result.json": "2d9cd42942e1aa2c521de52e3fb8768b5d41de8833c0192e9c566d2dd718ba52",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/stdout.txt": "54d902eae9a1f311db0f90665e4c8e8e9f283deba4f28b0fd59b553504e95c0f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/trials.csv": "0d2a2f3b6be16578d29d2c069c96913eca5df4c3df86354bffdd83393dffa3c2",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/assignment.txt": "1a4223db955d88e31a638773b041d1efed0c256e3f06dffc17c4d45ae0e5963d",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/phases.csv": "5a3d4eb3575492cdbfe7b36ed1cbd3434f5a28cbed46bf83b35f9a33a32f99cf",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/result.json": "068a8d663f139e82c3949add17ec46813319ad2c168859491a9bbde2b483ac4e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/stdout.txt": "6a489fb8cecb6f3633ec0695f42f635c141ae9ec390f0edb5221ab2012099adb",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/trials.csv": "bf5fae0187ec7d82ba8c7b4ae30b7feabfe3869c5da9001d81e68f1876be8675",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/assignment.txt": "b6817b6df1de49607014ef71044b98221b84ec54a9bdacd6e9b1da12b2f83140",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/phases.csv": "813585e31948fa7b5c4a1aeeb1f6137176c46e197a8ee97d7e787608b8997e87",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/result.json": "382096b002cf104cbdb992bae3156c997e9f765988fee61598187758495efb96",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/stdout.txt": "319a3ad18ecc27ca5ac2bcb02e1418dda46a9e9d1ec3ed614bb89222b1f5e6d6",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/trials.csv": "514aeef397e141ab70b095853a9c7fb6555a4f358a1641f0afe18daf0165a601",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/assignment.txt": "3ce993679632379441402ea4de003e7134a6de61478578b68113228ebd943dab",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/phases.csv": "875b87f79cc31d06cc86e1577ce97f91ea6e83b185cc6cf384585447689ee81b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/result.json": "a9b9cc133b9bf7b2bf8e8c19aad1a08e0bb99c187cf1078318cbc7ab5408e82c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/stdout.txt": "ada92443ff3c9cbda0141eb8d77f736636cdc99b50d89f10868fac895482c4ab",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/trials.csv": "e1c268be555bc34771f760fe4adc4053f3c643d9fad6162af5bbb762882c6398",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/assignment.txt": "e8eb7a6dfa0b722de46c23429ac26e77d291983262d2dbc98a8506a27b1be891",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/phases.csv": "f8245beeb22110836c92edb4f96dd3b51177f7e3bdb641f8820d9a093925f2d6",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/result.json": "f1695ce92b57dd5ecc0e8820234367ded3e2f00b257dacf1147908d9e54f681b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/stdout.txt": "6d41f1c7ebf529c4208e928304dd6e040742f0bae5703156667a20c8ecb6179f",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/trials.csv": "6244b67b3f15eae431c4c94f7063605746717edc13e5e251820df42419988ee6",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/assignment.txt": "7589a8c92aeda2b8735da5b5fdd93c838c7c23106df17806ff303a783888323b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/phases.csv": "be4bb50a8ebc313acf059518deb604106f49f42bcf70cbb0ab0370c4cfec3bec",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/result.json": "065d07e43e1c273eb9bbf4e0011aa8049b55e645b0afefede8abe91209a0acb0",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/stdout.txt": "2c209d06d9343ef5f2269882912e8d59b0868a0b04d6cbd28f0ec1da5c29481a",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/trials.csv": "bf94c628e609d163dd1264610673251ffda204b6d53d6862b6d0522244c766f7",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/assignment.txt": "15acd926badbb94a7d55fbc26f6cd4e77809dc193d79595e946d79264e7058a4",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/phases.csv": "79bcbe2a1fd261aa62079f40f38bff90c3881211cf00cba861b4ddeccef0557c",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/result.json": "1d4a3d99ba578bf42e4818557e5366a106c1c6e1bd4ac44011718812308cca1e",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/stdout.txt": "b72db765efd624bf539e6cda27141dcaa636e5115e3b03d85a3bce27bc95465b",
    "anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/trials.csv": "58bfd12cbbb2d7691d296465d8f472348c5003b32eff68bf09567375b37b339f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/phases.csv": "d7e045169714c65820c07606fd3733760936c60a559d060f244788a9eefd11fd",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/result.json": "b643d04ea54a6527e1cac632c10a454e1cf14fa2579e022ce22756c8518c0188",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/stdout.txt": "b0ff1e03515707fb55d1a98e2e0765e9028ced8e9aa1c1b07d2ff8b60bf7a610",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/trials.csv": "40924cc4d9f4295425b9a0a00070f314698955ce137ae9a3829caad640af531a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/phases.csv": "ca015020a9a36e03986912fbc6182bc6d8f60a21e67935bafdcc4b1602a1efa8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/result.json": "1d3af836ae07e4883dd3dee41928522cdc3c0768dcf7fe987d0432fb39cd4f4f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/stdout.txt": "e9c50bfeb172c298ac0004a5dd2a326a9c56f47144897c046ef004ff722e0f1e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/trials.csv": "0f468e4cf693f799d0ed7489bceb86e948a036c93a277242eae1e3cf472427ba",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/assignment.txt": "eaf14b5e616adb4110f0a1430957110d187307b240d3f836da164b956944b862",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/phases.csv": "e6cf249291bcd2cb6a8ddbd76e1639510c1a2c5f613eb71bded538e00a7310e8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/result.json": "5aac27717038a5025b6a299e040ee5e4026e09856a7debb208bbbb8d53dd4471",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/stdout.txt": "c28630e61bc297f702cf6f3ee1718ae3d7550d3ef7910a0f23eb511b0fe00ace",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/trials.csv": "a8c6b32a7fef9e70c5e85e1792c997a212920d47d2fef0e4355fc8d53e75329a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/phases.csv": "859ff8a1945bdcc33680f619fd50002bca1464d86e063d8c977c36b90d792184",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/result.json": "dcde9c60a484e4fba9b1929530a4d51efd0eb78fff715692f22c18830d33eb4f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/stdout.txt": "4764ff2da631a8e66cfcf4599b3e3fd3088d492e61f5ae075680244738f49b07",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/trials.csv": "8f26a212275cbbfd9704474a64d45894c7051cdec2c2834bf1f44298a78c1b60",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/assignment.txt": "715cb795d02f4aaf4476ce68695113967412a34eb4087ab4e536f07d9ad4cb74",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/phases.csv": "c72102a37ece04d9a5ac194ba4afac681880c4c0608f2101784dd0e674a2f283",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/result.json": "b9cc6fa8825157c114ae643f47fac27672f89f7e1439247c8ede6d519bfffdc7",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/stdout.txt": "0eb72e6a1378ba1c5bc23d3d75493e142e90544027e13da3ae03bfe8fbc4380a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/trials.csv": "9caed5dba31eda7936d1c30e6dd2864b362f0814a08de66c100f27cb6c1d0304",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/assignment.txt": "f7df45833b90aedbc6824b075b399ff838d226f7b635977802c6a8b0a3ad3f8f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/phases.csv": "487464d893e178b029b0a99fed1e021301dd6a59df6955b41a2ab7921856542d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/result.json": "2512267509d9f62a3f51fab5200edf9ae3450edf13464d53ec8b3ab6f9235e60",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/stdout.txt": "c9bc7ba83339f95835be33cac48b3ae82e7e157deef48014f5bb65a3fbdbdf13",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/trials.csv": "b8d0b2d9620abaadcc13fddc82456e371523f3e3d3a1c6b39604fa21c621e59e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/phases.csv": "27d30ce56dcb105e6df589776b561e3bc1f04410af57f422bb0b517f9be93739",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/result.json": "863b5f56e12ef82b17e927343b6e9c9f7f0ea1130f89c1313700c832e2138bb8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/stdout.txt": "285c3ce922dbb374d9d4674a66b32a9f1aabc706395a3120c82faad30d8a5123",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/trials.csv": "2158d40f0e698d92f4ace83d1588255243dc48f1e4fd7bfe818054d19af3b9c8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/assignment.txt": "2d92d9163858948a86f65537c8e4e73948bef03efc52352177e86fbefaa64764",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/phases.csv": "0f29583ded1e54de7ac7e462b35e843afafd7ac8ae854110ed238823a46b6c07",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/result.json": "155bbb0a2951ec65a4e82ce2f1155df20647a1f147e30ae9591973a123a35a01",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/stdout.txt": "c64f902987ec82c32edda0839753581558e01932472c82c950fa15e40141cc6f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/trials.csv": "2336a280828e54c3653cf52f9170ea668446ad75e12042e69299b64fbc103700",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/phases.csv": "3db4aec8fc43c5bdd25cafe2527cbd39edfca7fefe10740e1036acc553917a93",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/result.json": "5db375aac0b635335af198c6ecd4d0eae5c4cd3380b49ae330a536829aaf6707",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/stdout.txt": "2bd3269d3ec44da84c3c5007f1f93f0170ff5d03b4cf09b824d10ab58204411c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/trials.csv": "e0fe26594688cff79fab8808c476a6ffa01d5e285e8b1cadcb306612a19d76bc",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/assignment.txt": "a8463c333b6f0be9fa0023fdb189a9841d9396efef6a7f2809960eb9efc87f1c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/phases.csv": "117ecf9529341fd286833099b05fd8b7614ae59424dd6e3d05c890cc80325d6a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/result.json": "d618fbdf7edae29f8785d56d45c4867d1ebb50c770a54b81e8531c9d63c1b90b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/stdout.txt": "047ce221f304f039c7cda3e97e52018c8bbbf6b733b9c00718c1781525304936",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/trials.csv": "d684ae85381b1cb700ecabf469e2deb04cd3317bff0ccc4e8e5877f73cd9a09e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/phases.csv": "fa620ab1014938fb8c3457e3aa1ebe22a2eb6f9eaa444d82cc15ebc36ef630cb",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/result.json": "b987db87e4495fd3e24521d8a0906adb02f764cd8003827d8a9bed7dfcc5c944",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/stdout.txt": "6669a41405dd47919de163caaed5010963b31f290cc5a3ac061f6597a14282c3",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/trials.csv": "f905ed817a3543b3ca6d3044eafbbe490814ff8199cc6d4f24775ca26f5fbb2b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/phases.csv": "f2796a302060c598fe2d993507957f992b24bd996926bb8eb8d7810033e5cde9",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/result.json": "cd3c724fc739f5b88ea6ff1e37135a94d4880b1f02372e20754dc664748a7be8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/stdout.txt": "028b50d692da6ef42cc4c03f46c9a20c663f09f1e983a2dd54c39bb484bebcbc",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/trials.csv": "3d79bb7d7b4bf3b9483196c217c6948e495b30a0dda1192d0752cb4ea2d5432b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/phases.csv": "f0246b62c54e06caeb7e0375f05097762db796cba7b10c7f1361f4b866be286d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/result.json": "20ee3d2c79b9ca5ba04970b97aa53ee420d0911bd342a20fc9bce82c8bfbfce4",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/stdout.txt": "2828007a2061dd34a02ac3a3ba35b2b015a4fa74d6bdf1e475c5f399f00211bb",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/trials.csv": "b4bc73a65cb44f61a64066cf404e827aa10ee1365c6ba14c6ee44b8c59880c7b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/phases.csv": "a415e877d5593ad61f398519ee9e1b986869cd1285df9f35441c08c1a3e21e16",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/result.json": "38a8fa0b53ee629071d2952ce155dfafee19749e098fd218539bc3d1db9adf39",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/stdout.txt": "aba0f81270f1abda29943056b47010a3ae4c5693fd7019350be4077b1791951c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/trials.csv": "ea01ae5b94afc812aaceb848dcf7c6a9888433264fa418688776ed747a644928",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/phases.csv": "a68621b983f7b568ef707f6b88031f3d4c05134b74942ff6b5a987b48f99f957",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/result.json": "2dc7627a25fcf1e45c6b65b123f14ad4987e83b778d81b3f22fdf42cbc09453e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/stdout.txt": "fd9b5feef900ebc1ae6565bb74079ba390900364898d82d65d9abbfaf4695a51",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/trials.csv": "cae9eef46fb904fcfd57ba918cd5cb0b1af15ce737e7ebe2d1a6c3dd75134a6e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/phases.csv": "70d2466017a50e95bfab4ccf1ea816b7a97a677889c03a498f11f175a1a48575",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/result.json": "adf12a8ff88e679cad136ca3a7cebda3c0ae7b8be8f9f8e2e81be7471a246418",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/stdout.txt": "3a7c53123aab6d58846a01810aea1243e2d4489e8a5cefbeda8b26e4e15332d8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/trials.csv": "7cb57b1e9db22c39fad3153e9d82c135a0a67b3e5a0300769a31be23bd613dea",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/phases.csv": "0acfb0bcdf85e27abbcfe9c6d65744fa19d62579cbaa0736ade8b90951a11e2e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/result.json": "63d47e23ec5f9cb7c963a6bcfb999a9d820b22759eeb9643908f83f782740722",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/stdout.txt": "bbc1611c84fe0fa8e7bbe0a6e11b7c0289c999b664c0bd31355135595bdedf7e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/trials.csv": "284ae71e320b96cd2b81b10f635c4258196af4946134cb858e20e3b8db6727a8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/phases.csv": "e0749a33bf51892d8bed71afa7675704cfa905d4f052759b71f5debc3f050a00",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/result.json": "f6aaedfd5de303b15297780d42cde76d003fa2d9087bf6d01ffa69b5bf52675d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/stdout.txt": "1206381e10df3169d651d4cd4cd5f37594de65f438deb0695bcbc4ecb10fc3fc",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/trials.csv": "29e73c41a4a0193615a3df8fb1a1d0a0fb4ee861a2738569182916f47821ae5a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/phases.csv": "32215ebe694d54834fb5a628fddb1a2e75ded627e8bdc79d81d86eb2ff601c89",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/result.json": "04f4667d93c3f9260e66171cc2a4cb8c726191ccb4c84e7cac00c695fcd7e453",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/stdout.txt": "3472270d1797a2ee1cd2652c1ca43502d75040185c7b0e2a20786a07590c46af",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/trials.csv": "1a1087f47932a2ae17af15d51c7c4dc88440d3219b73a2b5029d8b7cf8c19817",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/phases.csv": "04c3abd592ee76068ea5097c7da0631bbe529aa1acc738c552cdcabec9c64cd5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/result.json": "7225a045fde535468ddcc128ec19cb9069e415646a9f34752bf9486db08c0311",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/stdout.txt": "a46c982db329fa6e9c5b11203cb840bdfa1bc29d711a9817b254bfaabe18a440",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/trials.csv": "b307955df72226e102bd93b7fcf2d0346f3bdd589f712377de36c58ac03de803",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/phases.csv": "2aba1d7c7b37608b9411b09cfdbfc975376a47665e2d8af6e7dba99881c19b3b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/result.json": "8e357e86b8b5eb8891d7c7da9576fa32fb2b1e3ec7c2c95ee9e3241202f8c48b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/stdout.txt": "9935a1959056e8700ef061b211e458d72b2b643c07eb4005650a50c093186ae8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/trials.csv": "f75426b9c773be08155e23a7f7bb077acdccd724c35b2c76ff87bc2bec4cbbb0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/phases.csv": "f24d17ee03a51b23c6f623011671e2b3ef6e8a0407a6b2224aa326f1a8faab09",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/result.json": "719bf3bc336e7802afbbbb09157192d64678ea4d6ab75cfac3084a424cd6cdc1",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/stdout.txt": "d665453dfcf944e1d63c553faa21ed299db206a97330aea77a821624426ae726",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/trials.csv": "60b157f4ef396d43cfd79064a25abb1e87ee074b01230ba5bb609f34e4f31e83",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/phases.csv": "0f01924c755a3bfb0429e3f144bb0b6ba8eb6de5ee5fb2c7465ce729b06f7c47",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/result.json": "59361265fd2635461d011e5a82177b8a3b19645ea8ef16384f5e21554f065207",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/stdout.txt": "dc09c7cce83e442820c63a127589a9011b611ee1ecf6928c64bc043fcfd0e1b9",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/trials.csv": "338f399775699b3a4d5231f9e8e337a6308ebaecf8c71f19e6f2b525729a69af",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/phases.csv": "3e70c17f1a123246cf6a5882dafac8c9056da4175206bc51579696c04c8c135f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/result.json": "c162dff8357219ea6c9cbc9c63d7bf3f89731271985b17463b48d08466db180c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/stdout.txt": "a7c1bc8d31053474e3187c000646d09f9447978d54572eb803b7416d422fef94",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/trials.csv": "c91a278b5a30a5d962333666df9ab1f46991cc36afe94f54add97a038474decb",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/phases.csv": "1594cf05c7bd9d1fa0689dbf19efe6d8a6eeebc0ef86e6a543a772a4351c2f89",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/result.json": "0ca31f7e58f7e2f27a28576298685d8a81b21f08189ec0103aedaac92e1bf40e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/stdout.txt": "2a46d47296f504aeefa44273b3ae811b9ebf2817e0084c422c6192c15d0f66c0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/trials.csv": "98c9c65da97319385093661553fe54970de0d24841e9b5ab30c297a5e978fe0f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/phases.csv": "d7df7e17dd24d6a9983a1e6253e6449cdcaea72bbf14e91f9c8850b8699561d5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/result.json": "94644a0c486b2726436985c6f3123f398f479578e893754bc6aaf9bdd4b756d4",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/stdout.txt": "6fcbe76438c79d6da112053b92cdd92313c6acd4022338cd0ec8b71144ec9f66",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/trials.csv": "fa8c3887e2793c4a550655e0b6cf688be1021d53674f93a8e945e13f6c0ee63b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/phases.csv": "d5bbd48ea5a40067b8b8071c4e89a2493a521d7c53fbc18fe5f188595d519735",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/result.json": "94d8c5c927c0609bbb674ca24aa2efb5662cc20a147bdd89cb25ecca62e502d4",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/stdout.txt": "566168069655a07c9283173abfe64a5e8c8e6904a874d9646247521cabac34b5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/trials.csv": "f2255a3188fc899ebcd87bb50935a13e7e49010e4cafbec710da46a89b92eeef",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/phases.csv": "6ddeccddaf7d4021fdcf0a742582d9fd9f6e3ae2be4027a3cc13d099a3b82c2b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/result.json": "29eec73e49c3aa1fb6bb87e3bb96b83d5c7dd6678ad53f915bf01d19522de2ea",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/stdout.txt": "8b5bcb980f85b14fb5a13c1cc3b93d7846d68a5fc7b58e72d8cada7195446376",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/trials.csv": "234887b4ff3dc6db93dd10f3370de52e78891a90a6d912a2c0bd9ed3932797e0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/phases.csv": "66cd3d7a506907b9ebb19131e8f3d330beb4b9a71668b9aa449a06fc4394dc24",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/result.json": "a1bde0583333b97a5fd88f2ff826abc631d66494bc33f0260f19988df4056c2b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/stdout.txt": "339e4c452c13bcd3ba325118aeed3ebe6dd0a5762dde4ae1813ce9953b60d550",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/trials.csv": "79cbbc09a22266805686c3dcc3b2924ed38af35a66277d4a8084696d50932735",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/phases.csv": "a09e83d9a59d9b1b6785242ee13f5f1a8006bb5c3996cf3bcbd60ecf716a091c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/result.json": "0982a61cdd4c30f3d3ed9a3a23424f097bf735b84b0cdbc24c0e53d75ce1f99f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/stdout.txt": "0e57294564b6f81695b6cd070a45803873c58c512af4a32b146f551996ddf2b6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/trials.csv": "f40292439179152cb0156052c804a9e1fb029e584ce30dacc6cd9eafc532a31e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/phases.csv": "ed85163fa8f700f13b3628eab6e6a012cac050b73f476cc1feb082189c879b0b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/result.json": "c132124e95c265162cce9de02665b5fd9996f4be9be98f39064f0a216a8815cc",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/stdout.txt": "a0aa9ee4bc26b793f0fca933e67b8d5cab921545403bd716f95ba6498f177265",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/trials.csv": "685aa3ed9e866b4b16e9b24caf36258ec86296fa9c137d8cec59c75c3cea1851",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/phases.csv": "663ce67adb43bc9ab58572bc838b1f81d1f1d0462014576fa96cf9fbd5ac99b1",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/result.json": "65f0a5b290a0c683c57dc2aa589b50d76bda62d2ca5d73fdea9248c377564be5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/stdout.txt": "6288bd1248f6118dc83dd126c94dc475d9fea79c7e230b9f9dcf9c8617006292",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/trials.csv": "6ca86fa41cf5648121cf6b41257b6b3edbfef9ffdc1a219102f89dd06ab52085",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/assignment.txt": "74b3e58350e25f8db2100feb70b1a83208130a8ac72db3c4d82e594590ba8f5f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/phases.csv": "29cfa98005847b1bc9d0a76f1e726a2117444537e911615b8b782c139558a5e6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/result.json": "c6bc73e70781b0b274ad61f24991c28f772d14708e1eddf0741810c133358d56",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/stdout.txt": "e48ab06ee82c8d32de03d9f1e6cfebdbd2af310705350ae9802bb35337776fb6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/trials.csv": "53e1bf8aa9721fab387c403de1e49f2dbc3a526709f11676420567df11e7a29a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/phases.csv": "fe30e01bd94f50c577ecefc00cd3e8d47e4e5f5b0745c3914415f4811548cfa4",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/result.json": "66cd2c608dcdea323bb41eedc8ebcac871684b85ef94fb1d6c12e8fd77e6f69b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/stdout.txt": "2eb9211790f75ec13726f1c0e3d3baa90037cf4a4cae08aa21408b2c1254c899",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/trials.csv": "2a7808c8a430e43c50d0ae6f0caa99c98ce837b72476fa0590ee5faffe933977",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/assignment.txt": "0aef181702f9ec8aac72a92f6e6e36d47adc271272edafb692bfb087b8afd921",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/phases.csv": "16d802b55c1e391596eadeca32134dd9ba4f3282f5bf8859ff4020f1b562d6e6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/result.json": "d2eca907873905036b6f936ff7a701a4a3a08e34ded75d87dc56ed358f92cd8d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/stdout.txt": "bda69406821fb593503a77cd820cb6f21d4dd884da646461629298c5eebf2d60",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/trials.csv": "ddd8d4b679a4904f3f89c378776343315ec3ed32de2bdd76444f086f4dcc9215",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/assignment.txt": "34c45def37bdb387ed8d1d41dd5b692d30ffce5a961a10125b59d1f7afb2ed8f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/phases.csv": "1c38decbc449f2f02788077a43dce35fe1f742268a123a7c79d8a9a94657402c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/result.json": "40331b92ce70b4b93d24d66ec1574f73dffdeb7b73ddffd85b422c3ad2a5be2b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/stdout.txt": "575ba098c836978605a44a542d0456292545cfff71198ddc7602b2aa4e47519a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/trials.csv": "f82fa84cb04556940e0e83d6beb1c89924322817db47fb28024521328ceae660",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/phases.csv": "5f25747d88e685620d047270d1adb50cd9d69e57cd49b48564429e5646f50136",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/result.json": "ae3bc34321c6d7e89e6f6e309437e138fc2d9a8e12ec37b8322cb9ea903c68da",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/stdout.txt": "caf55ba8a1f0c2ad3eb74fcc1a8ef7aa56b7e8445fedb6fd77f63c2ab8918de0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/trials.csv": "06ff918c8aaa339324007c5f1f888b7b13815477ff9e225139720b41c8fda1e3",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/assignment.txt": "90fe83b166a20f3f08ad4d603f4a36c8b9bb10b2f8c3d49d6ca252593e62083d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/phases.csv": "a11d2eaf8b8732702051247d8eb87506e6c5ce2a98a32a84d6aa7b15c8c05287",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/result.json": "a36f10a3266584062c9bb90ad68329fe3541f6cd09e115be21d31f670a0a7a43",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/stdout.txt": "e198bc1836c30a6a71a9a7aa5a547af3e2aa81cd87b0f6ee04e41e19efb07a44",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/trials.csv": "2cffbdc5374b7b97926026ebf8ec88278546aa131fc18d693f73cac72d02785a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/phases.csv": "b1a9af44efbb409b7233ca295f5325e9aba726823080c16fec7741408a036bbe",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/result.json": "bb9f0c710a098667799ee73a039a6f4c51b600ef168f00f82d7ebd7e5083eaba",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/stdout.txt": "e9e3e77c84eaaf067190a04c15979757cc24605579b0251dff8739cf49557cbd",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/trials.csv": "cee7406a69ff4720b6c65889a4c5e53fe2d523b586898277062129801c7bd70d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/assignment.txt": "dcfa62d08b39c2503b590811ab8fe90b1d95abb2e50e70a01518b4a943811b99",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/phases.csv": "99da1c8ad4cbf26daaf17b11a44d6fc797557606a34855c60232d1b4a09693ca",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/result.json": "bfb96dc95bb9ae7dcb1fce094d1d9a48a58a6999ddf8820d6f2b1d29cc72b9c7",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/stdout.txt": "c0092d335979477611d114b0c7d04164d8ee0303dea9e227cea38b1f3c318fa1",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/trials.csv": "66e7c54c4e5f5cc18c2b7c7ecdf8963dc2b20cecdfcbcbf6004bb1e3c9dd6e10",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/phases.csv": "4264a1eb78a658c938800fcb046ac4316475805e676ae1c78984e34737febb62",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/result.json": "dc4be18b2e7030f0ba863723c1adcf550c0ba4040a8c0ff398f7c4548f811db3",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/stdout.txt": "b35c9188d4cc89a70b3493314acbca42b11403bdb82a385e3d6ffc7cc4d5fadd",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/trials.csv": "e18e13c09556463522f66e2b25b3720ea0c979b6962d839bda4904b8e233bd20",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/assignment.txt": "7c0bda7d2eb45930203a5b0914c1730466ac8a0f7b1c56ac034b577406513c9c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/phases.csv": "5383b117395de7ffc6a56e0d0912d181d03c37e39833b4818bc25bf1e5d3763f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/result.json": "5684ddd2bf0554bc75e25ef4060dc7aee4796db4abbfcf32c9280d6e8d424df8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/stdout.txt": "d791e8f7c08c44206c7d861116c0047455fd67cc36dc16531c1ca9c008afe16d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/trials.csv": "924a3940b897df517327714cdb0b754fe081d40dde025a40e17702c985f2a0f6",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/assignment.txt": "462df7a62e709dd91c358293340715e268dbca38919d475609441cd42c5c5321",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/phases.csv": "04bb28535de967dde12f01dbc4dfe9e4288720cdc3381845b1786d99c5313136",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/result.json": "156643f77042556d56a881e79dfed0cbcd7e5eb1b5233e4a6b21add4ef44a958",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/stdout.txt": "11bb97de658494bfea8ce991b35dc6b7322977afa853e0a3ea9240d5f6f75e8a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/trials.csv": "bec20b7365445d8dbff1b7818dedca5a635a825219ab43ed367d044f058e8183",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/phases.csv": "c21db432ad6b5e9ac4e88f5a09aa42769f7e661d51c45a9ade379da6c6c813c8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/result.json": "5c8c2e724379136174eac3a95d071bd7b435ba0bf1dd19f0edfdc2c3742b3279",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/stdout.txt": "0c1a64978169e282e8a0da2a6e0baf62cfefc3a477767948b2b65f467f4d30af",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/trials.csv": "0a0983f68c1057eb3e1899f0331247f73aa414fea08bd3dc4b26a4a78322d473",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/assignment.txt": "79485b8a7a93a2fa1a135e2b8cf5982470df27c5487c8b5dfe104f7a2aa4aaf9",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/phases.csv": "5cc2f6234ba5381583dc46dfdf48868d7e694e2f3c151c3c92287e384bf9c1e3",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/result.json": "8f4ff7fa9282765c5333cf68f18e02b8fb99d508d8a6521b6b1878dc2b5b66ae",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/stdout.txt": "d2ea3c76494b0fee9a4c2e28c7281038e150cc1df1c68579c2434846d651ad07",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/trials.csv": "66927080ec66226c696c4e920d25abb424fc6b71ae034761fc088d3b201dea4f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/assignment.txt": "6dd852380eae5b67bfc99fbcda597d8a7503f38c3cc7633f210161117abb171c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/phases.csv": "e6015d898064b3ae2194fa49a99d46a6d54d1c05dcf3923712c7993302865803",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/result.json": "c5720a266bc4a8a3973bfe56d0b10aa39d0a3bca6ef8bc3fb47e169e92b67445",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/stdout.txt": "d1233a241b3c818bbefd1b79453d9329b4ae436acc813623e6bfdb7ff923f7f8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/trials.csv": "141408cdf6f092825c6b6ca0574f8ced98ea0d9d7a7119baf7dd0c6ff96a640c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/assignment.txt": "e107fca7c4c852202a8e458218e42dfbdb6e600da12ad0c494548d920a75e9e5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/phases.csv": "94a0f38cd4b1051c4694b0bb0c9a162a29b7690e1e4f70d646524e8532f21d86",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/result.json": "0763ecd0816891851eb08df1f944357b7a23ae3cec0d88758cfb5639d9775d50",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/stdout.txt": "d2b56dfa6d0ee4074454318115a119c11d99ed4d9c0bf67ab24b5f584b6511ed",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/trials.csv": "0dc90b29af95df6d0c3067bfad965692ea559a9e714625d85ad5b5b6620f42e7",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/assignment.txt": "700644b93931e65b54cae39d9fe1f0d23556981a8d22f1e831594d84bbb81ae1",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/phases.csv": "0b617d134fad3adf00c2f20465ea988fd4cbe5f9427631c3d45f936ae4c06ecb",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/result.json": "c6abec8c7fe5bcef9bf4a91865031b0a934bd0d92dc35879ad48d529120b37b0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/stdout.txt": "1f4f2b8cf35e5748b3b84da06b5ef2acdb739ce9e1f7b0680df9e125e5a70bae",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/trials.csv": "3f2d20ba034f5df50dee675f44dec1d8183523d7707a0dde4bed6846327c4ce7",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/phases.csv": "93d71567b45776688f72625fcd3f1a7414015e5c0a4c1b2f83b3f170afce236b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/result.json": "999d43c566cfb27ceeb84b2ad9ff7862c803f7f54fa7a2c1c6e11dc696457667",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/stdout.txt": "c380f06988af96eb28c86f24e0801811d8ca8cd645a551efe0937f48dc894d40",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/trials.csv": "16a48146ac1d5186bd1278c3d363197a996735b46fb35ca6c8442be47c01f9e1",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/assignment.txt": "f51925c9f489989035b8e32fe52e69a617ce752fdfd3332099f6fc43e97303f5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/phases.csv": "c16f536ed25e8e0d17616106a4a696f711ccde4dbb39be855fde4a2457a3038b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/result.json": "06609ce3aa40fca3dbffe0137701c29b6fb108d5ed637da438e4b6040c3d022c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/stdout.txt": "6a04e1e90e220adf6cff600dd0a455454271a2125f3e3d0a1ffba99dea290910",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/trials.csv": "02d3ab80f874c3ffa10cfba1fe6bc0125989dc0632f13efb9f87591610eac42c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/assignment.txt": "dfdcada25397094ca98634ecf6f20cd12a4f644a286b1405994ecbb27d902964",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/phases.csv": "186b67f795819a9d6af630b8319500bf3ae67476591115621f9e2f788b7c6123",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/result.json": "a26cdbe60656d99d91037b3dd38489faa7a29897c529097fa85245661cd10385",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/stdout.txt": "c9deb8680c3927425d0f0f810ba6168f1e7b19347a7170c538c9f0f4cb52d8b5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/trials.csv": "6075330456a4edf8a6edb5ba99ed0b0eaf2cf475983889773b3888eecfc18967",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/assignment.txt": "e69ba300d93076292f25b65907c8fd56f3715ca25f764d3986a3d3c8cd85f6fc",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/phases.csv": "b7f4fd9d66ac53c42f9123c1add7171e098c1a2545a11b4e02f2450661490de0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/result.json": "ee207c931facb0bc6ba75f58c7f7a048f2f92cca2f535d0acf6b7e41f837646c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/stdout.txt": "a1535fda2647948ed67f60c110dc327baa413860d9f6c8923589ed73f1d66046",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/trials.csv": "a6b4898f10f9cdad93705b71b8d82c970dd52b5806d8e1c8ce7cb551565a8d80",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/assignment.txt": "81dcf7d0e6cf353dd674f37735ab9a0f9ed6c1fe35462541ad70d8cdbc1f6c3f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/phases.csv": "9298bf99b137b58ce7dfb3bea1dda6f6b1c59384c61273055931cd32238fd1cf",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/result.json": "53bc3c1ff396a78b281efc7e2b064e9243d97982246676b056d87f6b881901c2",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/stdout.txt": "76cd47fae8c07f59b995ffc800210b19d04a1718ebf461259906640c73babdd5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/trials.csv": "6bc0376930e18f784e61da2303354a0d98cb2fb5e333a5ebcca531ad6d99cbcd",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/assignment.txt": "10d75a0d53468b2af06489c5421b2e5998469e6871cd5329fe5d9a203395c53c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/phases.csv": "ed7199ab2c44c1c88c6d323b7e904d96a1f443e81f01fd6a89f4d0de8b5c5288",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/result.json": "2acd04475fe03a6072b7c96d759571f840dfbaf0050479581f898017c27d9c46",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/stdout.txt": "77cc3f2bdc39dcbd8439a2acaa182e7b2095dba496d31094c4c4194b6fb60655",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/trials.csv": "92c236f1d04f1df84cc822d29d25ea94c15679f02f2d2f561d66cb9493266e9e",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/assignment.txt": "f312675a05f2e35865a1c5c9b70027d114d3ec937b80751dfa0be1872b1a4818",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/phases.csv": "a7efcc5b59a36ac3d8beab34b10fd85ebfc6b2eb2d1b52978e5e91d2782fa256",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/result.json": "5e6f5a7daae0e089a8a2405bac34f1c700d5509b983d0c44fc2efc8d1d2b3d25",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/stdout.txt": "63796ce6bc04ee8a1992f66a9e171ab3a153c6acb4173d091050dec8a163b935",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/trials.csv": "6f126a19c95924cb15bb4f85b087cdfe7c2c6ccab202c57f94d34f2cd70da61c",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/assignment.txt": "5a742b5d962866e393838f3d7f356c4f6927fe66bffd72ba067f2a69aa45d9c0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/phases.csv": "2e56f24dcc847872ec6652fa1a6f1c13b760d27c6127a9b0363f90b99c33147a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/result.json": "c0ea116e5a98b3e1e3d34389973374e145098f2a1a095c7e0313b02363ad81a3",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/stdout.txt": "2e5f1a0a68821c695b26bd1cf31464964d5a2f8ffcf1cc674e70c349f6d59749",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/trials.csv": "466d45902f7947b2a69842f605574d50adf82f28019030199c665a279a4fa71a",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/assignment.txt": "d2e6c443391b4a383af307dc1c2bc72d400052bafdf55f064bd28a579b9ff0c2",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/phases.csv": "1dbfc57201673f02944274542a19f24a634b232d193bfbb1f461d718092730c4",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/result.json": "31593035b1564ab2f36a47c30e0ea5ddee295a25d65682a04120ef0f9ff85098",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/stdout.txt": "cb4a1bd01afb890b7395f1515611d49856d3410f02a374aca91c7ded8f6f5e99",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/trials.csv": "f306ba38de29d43f0f4ad559d8069d18ac16100017efbbc4a7ad45f483f5c7d8",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/assignment.txt": "062bb47d0222bbf39579e1a5f2edf38faf223950fa9a79f3d8e1f17a109a8bad",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/phases.csv": "5a531560cd6fba5b4dc1a13cff1f80da7577be91500cc55f06a19b1aee7af4bb",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/result.json": "f16a01d5ed9e32909c46dd48b10ba8e67dd11d9a451ecdf8bfea7e106eeaf6c9",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/stdout.txt": "e5a54239d6f66f49137bed8183d3888b1d051f2837d9b79884292a3edc9bcf5b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/trials.csv": "fe5a6fe725c4a96f2c0a581249e15f616fecbc62ae19c5eb75f237e5eee73692",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/assignment.txt": "587d0236009ba922048717b7c4fb4438d47a5e4f304dce4691709c7651502ec3",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/phases.csv": "77f919a9edcd4f729a15a91a41f7dd5d296c83c16c3804aa6cd1e0f07df33e5d",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/result.json": "d7f89e2f943115eec8f8197849a6f65d5d75c66e0609540963e7e09db86589cc",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/stdout.txt": "0932a7917d6454cb9e09d687959016ec99d6aea386e475982f0add68eab5fc47",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/trials.csv": "d024420bea1b09b6258c51e17eed4a92bb1c05dbd211de01d1bae14842b24d8f",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/assignment.txt": "7383a300d018e3e6a8f9ec0596b97c55ca812a15f2039282388b2435609b97c5",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/phases.csv": "5e7927cc05def2442e8f7dbd637477a537fb9b39230f937de77c1ecbee5d2d7b",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/result.json": "e2f47443be5172e0ce78a08dca881975f65bb227d7fe011296dc4a9dab7ef123",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/stdout.txt": "32006adf828812f2f3707aabd7764dbcd19504d04bd9c4507a7dbc8d1ac4e7c0",
    "anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/trials.csv": "f3d52141078d4dcf8195af1601291b95832222dba31185763d769298a809a382",
    "anc/supplementary/experiments_20261031/search_snapshot.cpp": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c",
    "anc/supplementary/experiments_20261031/summary.csv": "cd555e57d98df222b92e8e15ca1c25592e6bf9d8f80f9d50dc879dce0fedce5d",
    "anc/supplementary/experiments_20261031/summary.json": "289b7e1be816cce456684daa7781a9c183828dd97b02ba35587337139e4d4f65",
    "anc/supplementary/experiments_20261031/test_accounting": "a54514c31a910dbbf3af251500b174c910ac3f77ca6c44db4393051c7c549dd6",
    "anc/supplementary/experiments_20261031/test_accounting.cpp": "d8003d4dfdd312e1f1252a89a94ded6383f7c98fd42233c97099200da2131a1a",
    "anc/supplementary/experiments_20261031/test_report.json": "c681d873d734120f6b0a1cf4d8817c9709da68b4cf9b59bb7ef1b64c6813966a",
    "anc/supplementary/experiments_20261031/validation.json": "6cde8a0c34a07a1c59eb28ed8c7529f280b6be17542663dda2a34e7a960f48c6",
    "anc/supplementary/followup_20261031/README.md": "05107a8581f0b1c24bcff5e09d7ad109e8fc6cd2fbad517fca1a61f2b24ca3f8",
    "anc/supplementary/followup_20261031/analysis_output.txt": "5e07abd5db5ecaf84e33cfb8d1b004bc3e6d601a4338414186cf60c4ee3708b5",
    "anc/supplementary/followup_20261031/analyze_results.py": "a22ca4a6928bfa45783a79eb7558c25977698745e7e8ecf566b1352389e15712",
    "anc/supplementary/followup_20261031/benchmark": "ecad3aca43c4787b523e9334a116d3713d05bd6f312d191a4b0e67b07d2e4e04",
    "anc/supplementary/followup_20261031/benchmark.cpp": "2821c7c3acb7fdb45156b84daa7cb5c73662fed695130200ca95b5f4175ca13d",
    "anc/supplementary/followup_20261031/execution_manifest.json": "e13aa16e2428e2d8f03e791fa9d0074fc2ea74e11a95895b86956214e10176c9",
    "anc/supplementary/followup_20261031/fixtures/bank_sampling/assignment.txt": "9d55bba73a4a9afefe7589412c0d64e26528c53b187a2487a5a7860d5edf0d75",
    "anc/supplementary/followup_20261031/fixtures/bank_sampling/bank_usage.csv": "75dd8498638394fccd44bb9faabcd4bccc91f361e565b15f64d8d827ac2b3e2c",
    "anc/supplementary/followup_20261031/fixtures/bank_sampling/phases.csv": "0623ef657357ec758c44f5dad75020656202a9128c049468bfd47b77d2713951",
    "anc/supplementary/followup_20261031/fixtures/bank_sampling/result.json": "7b30b2ab39786274b5c50897ed45472be9d66d143b1178f24113b17e5b1cbd9c",
    "anc/supplementary/followup_20261031/fixtures/bank_sampling/trials.csv": "e5ec2942ba8901c6f685ab6d05c78aa45c06edc23337ba05abbeba4f7bd7a554",
    "anc/supplementary/followup_20261031/fixtures/early_success/assignment.txt": "2d3ba3387f68d458d42c34c537f16a3f81c62f58547ad0a6466827eeca423fa2",
    "anc/supplementary/followup_20261031/fixtures/early_success/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/fixtures/early_success/phases.csv": "8f60eac4249293460ff74d1ef772a10f2efccc28efcb2496710285bded59a8b7",
    "anc/supplementary/followup_20261031/fixtures/early_success/result.json": "d60f9d1b51400f195d8423005e71458d0ef56693359ec32d0e76f92980558af5",
    "anc/supplementary/followup_20261031/fixtures/early_success/trials.csv": "a8a10e551563889722e81872af1073daeb45acecffcdd603e70aaa94d91ba6e9",
    "anc/supplementary/followup_20261031/fixtures/old_whole_replay/assignment.txt": "c74306c783d659082c7baab785b2bbf95eb106e9fe77c40b46d94751e5c75b93",
    "anc/supplementary/followup_20261031/fixtures/old_whole_replay/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/fixtures/old_whole_replay/phases.csv": "ff665dc40f1230015ebd6e97d9e4d4d76701603c2329ef68304d3d1a6bc70ebe",
    "anc/supplementary/followup_20261031/fixtures/old_whole_replay/result.json": "f8d04b6f4b97f6d9f22aefe0cf0681b4fbac0dd8732f2aad39478a8b038d21c0",
    "anc/supplementary/followup_20261031/fixtures/old_whole_replay/trials.csv": "896ff8b0e9b0ec19b53d06178ce6e4e6b6d058535e45354873c5a805da24dfa9",
    "anc/supplementary/followup_20261031/initial_bank_exposure_audit.json": "cbc35e5f39fc65ea90cf2eab3cea39dbfc1e05f286241e761967c61b0f7bf2c2",
    "anc/supplementary/followup_20261031/instrumented_kernel.cpp": "7223dc3d1e3d7efd591024689d4df965bad1763ebe4e1c8c4af3d737757513bc",
    "anc/supplementary/followup_20261031/ordering_comparison.json": "400bcd8984ceb1eb3a98e2310b79c7c57e48b3d8f5f2a4b4dd07e14164fa7d54",
    "anc/supplementary/followup_20261031/paired_bank_comparison.json": "86c3d1a2d6d27ef8e41a93377e6857477326f1ccd8a2644bccbd5b44199f5627",
    "anc/supplementary/followup_20261031/parent_summary.json": "84f3daeb88700a03dd12f04f0cfaa785cff6f234fbf297ac13e0ec79578dbf1b",
    "anc/supplementary/followup_20261031/parent_work.csv": "df01fce7b57d5b4734bc020c9d232636be3c5a6bc921ffa96a9ee5aab40dcf50",
    "anc/supplementary/followup_20261031/protocol.json": "bbd911f64a7b55a31d4698fbcb3990f83b3566897254ce24e7d24fe13c99c479",
    "anc/supplementary/followup_20261031/render_tables.py": "1357a3f233ee639fd6b946db0a9f31edd122cc2761e4ef7eb699d1d5cb45dc20",
    "anc/supplementary/followup_20261031/run_experiments.py": "7326f371002cbdf113ab0dea2888c93ac074933cdc2c5ad8100c12b8d1e1f69e",
    "anc/supplementary/followup_20261031/run_progress.log": "1e6ff385e656257a19649276ae4f57772e2fbaa366e2c46f3751c2cac43772d9",
    "anc/supplementary/followup_20261031/runs.csv": "2293530502a202b173e064234f5c71017d2d94c372a0a2f81c7a66fa5f7d8813",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/assignment.txt": "afa43fd531ec27e74b6b63d1720cb7bbfce8f8b071137c3ccfd9bff44498a355",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/phases.csv": "a7708835a44d4e145f2bbb005b1edf6bfc8cfae08a69e6779bc8ee90c5e66dc2",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/result.json": "f8bb710fcb75eec124f839afdba3b79df36d92513ffaaf698988b86475af9a41",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/stdout.txt": "7485ac781d9f42de544626d0fc9263f4f9938827c546c6f9261d31a488a82fd7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/trials.csv": "886249700737cf6f156eb39b2ec33785c440ead572ff2e1d1db5211da4c66616",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/assignment.txt": "a06844ae0f5bba1969148845e5d52c705b582184241128e855c89fe62f8b3e2c",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/phases.csv": "d99e88ee2e9097a8969aa3152f373b0374582f13f9cffdde57cd6e9e16a2b2f7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/result.json": "43ab58ab89469088f038861b05f424fa14e1f2593aad73fdba21682838c46681",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/stdout.txt": "cdea1ef45f67b3e756ce3af60cf0a519506ac1a384380403537f5b802eb9efae",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/trials.csv": "d14708944644f254e4abbfc96882d4522e1344f6050ce414a124c8667f7a6d74",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/assignment.txt": "cf33f02f7755921ad65135d2c29f2320d14e154705486783ffbda2234c96f460",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/phases.csv": "edcf617079b95ac9ae6f6b50de448c43c3a0871bc926ffc8f3563f4b1c8f70bc",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/result.json": "d3f4d26d25c1912ec667d288804e09dcdc368b22f2f3d757c27a7d8f7cfddc72",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/stdout.txt": "b77f75625c5e3682d514c16d9b59da65e303090c5c20e3766d41dc6a8350d6dc",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/trials.csv": "afca4b7641b03f4f0b0ef4a7143b6bd2fa2e16ebf26535d431e93db77d7c98d0",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/assignment.txt": "78f5be2b90541a5c00d146ef0b83defd58e2681028d2520955fd11dc12cc1fec",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/phases.csv": "f16544399c0d7c81f80bac32cceaee001558bfd484e38c349d48d8d41490c185",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/result.json": "e17f53e7399def8c4eeea831367da7fbecf5b4007fcb4f6f4432ca3a444e0c3f",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/stdout.txt": "1a50cf766c0afb7c71e82bc6cd725a2c977bd4f166213b41123467abc4fe55ae",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/trials.csv": "aa4127ba41b5e523cc20b5a15241be5c366c095a83f9482fdbe62251a432f326",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/assignment.txt": "7ce5203c6508c4ec4164317d794bb4fdafdcb4d502fdd6f9bafd0bb17aae7e53",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/phases.csv": "3ff2a36fb7d8b8c2215ecf3250dbb2beeae4d719d858f4365cd0509d06a98496",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/result.json": "26e76ca27f44eaf10bbf10cad947555f2575268fc1042cb4d950c0406aa6bddc",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/stdout.txt": "f2ad79593ef146afc87d87964d4868cfc00b3ae14a33f52f6626b5557ff91339",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/trials.csv": "9923af36f6d98d1ae9ba1a1ef8225c0081318aebdf7309de1ec7d732f31f8b95",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/assignment.txt": "e028d0197b087938ccbe503cdef6386445840efba8540709aff14f5bf9a24d31",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/phases.csv": "d3a06574e16dd956e7d076b9eb54a80cbc2848b85d77c121c1cfa086bbe56ac5",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/result.json": "ade71adb9e24661b5c88e728fc0673277bd9ea6a11bba9d15c6d45470b041650",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/stdout.txt": "327664c44ba4b9d1df16201777a1df4f954777dc7b4d4cdb60ce346e6e6b8df4",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/trials.csv": "034bb7057eeb0ca478c1b2d04d6c32a2844f6b0d5ce349bcee69ea303ad27fb8",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/assignment.txt": "e00f1b94d42f76083b9a4fe759893e110ab5aab9537cffd9883a8c9c56fd799e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/phases.csv": "fa6fa346b56a56e0a2f27eaefa6d2c6517acd78ba7b6343b8cf95e1447b741aa",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/result.json": "64e9666d2feaeb209c114f452a90ae2b8e7e516cbeb484e040f811cd9cbe48af",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/stdout.txt": "0176ae290de4ab0563e2f43d83ddfcf646e073b80a130de854210319cfd0c478",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/trials.csv": "670450811fb2578c82107629e99cb7901b78021d2410ca8b7002126fb9db6245",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/assignment.txt": "f96968970334486c61b7b871835fec1b2c57722d1e8bb1487753e79ce33ad560",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/phases.csv": "70c253a82a84fcea67e905e38edab26bd565efa893fefb93cb728fc891b5c5b2",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/result.json": "228dda964224780b6510ce7d98a418806f15181ce32d24e3d24cb6441668f3aa",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/stdout.txt": "1c8772c3ecb55a0ddbf9a823e2c29a5eb5fcba760ffd2ca87b7cb4b416ebb35b",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/trials.csv": "1bdac8d85b864a00902330f2c939707b9d94071ea7df4f872eaa5b70a467a250",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/assignment.txt": "2d662b370498c113f45ab01be34c798184faef98522849d4aba7a90abdca6ac7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/phases.csv": "c6a64cd4be078fbd2cfb5a23e7b8150292b66cfd202004ecf3a7cbd9b32bd87a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/result.json": "01dec18c19aa65d3be15c619aa46d261a90e2ca11b2f097d8f77f2e84441ee21",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/stdout.txt": "5351ad927c49770143a287c7e1d45ec929d4018ca1700aaafaf7d869dd395d04",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/trials.csv": "1d88f76dd6c6ab753835481f2a7282cb58f9d333c21f620f0e0ab18fa8be10c6",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/assignment.txt": "8b9ae31dea248a2c64c34a0b3de63a9d09e37e3133c43ed1ef27c0f3487e266f",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/phases.csv": "36c78afe17bd61b18f3d736183e5a5f9ad4b56da03c8d162b79b55d29d5db894",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/result.json": "f553f2ce6ce5ddba507874e901100f47dc68869f09cd8f79ed3a7eabdfa3c4b5",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/stdout.txt": "5c23e36f6ef61b273f9f3eeb690becc847995c6e8ab91cfd3c8bc4fdf87b4981",
    "anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/trials.csv": "e80e1eb9e3e1fb930b9b458cffcdbef3faecfb1360c46f79a3c082f8b7517184",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/assignment.txt": "6cca5d5dc45ac86c4ebe1c4f5d55792eff5f3c5860954d991bbb5c817c999cc4",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/phases.csv": "2971218d1bdf1661d6944fb8a5dafce037901bc8b6666a1b94674e6ff2fa2377",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/result.json": "a4d8ac64fddee5a0676b18a919b15837d59f1bf467230027a036c80c8ffe78d9",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/stdout.txt": "18fa7d90d1ea3cbd1815b7c4e7f9b92050bfbe78ab409fc6c7d8e610ba8817f1",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/trials.csv": "c6983f3629b5fff1eba2ebe331095a93ebe5ffdae1d3cfece39bc57df8de09c0",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/assignment.txt": "e66d1dcbfb15e48b6fc5aa56a364b1e64bcfe608b08f58c4b483e5c23c6f742e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/phases.csv": "c4c0e6330493f3623a5b5a4ab7946871c020b1cec45f91c78538072e3d915d57",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/result.json": "92a10483b94a581b746d8b792a97c7f4b904a517906232bb0f8e1f44b33e00fd",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/stdout.txt": "7853007e6fd89b34138da8b285e5ae3d29ee8aef29f95bc9fea6936473fc10f6",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/trials.csv": "00d31067561837fa3c71b2340ec255b80a41050d13837e4a9d0acf87fd8e3d73",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/assignment.txt": "441ba23d63403de717872272e24804c2c2c33564922c9de04613e626f835811e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/phases.csv": "5eba69401dc6a9a827587aafcaf8068b4154c738e737daddfdc8974d84954df4",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/result.json": "6af12cc83c63c467b54702b4baac1d69dd502a2ad1cfe5164c491ae869378eb5",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/stdout.txt": "c701b33a93dba482466eb8d83f0f56745e090f03bf00e2f73e99080dc48f7b80",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/trials.csv": "e40dc4ac6ca6ba0b71f6811e3a3be1496119ab1e3054c290463e13a1652b2786",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/assignment.txt": "1ee252ac6c9c656defb5a10898833b9c14dbf0bdd07eb9d1aa1606204aaeeccd",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/phases.csv": "8d55fb6b2e3eb76b5b2c5d573f4e9b1b70bdfe7d4248b81ef5c12d5ab94781d7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/result.json": "885ac38871b7f15e7177f71ebdf13bc102a682668ab3d6db065a129112d9965c",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/stdout.txt": "48875a168652106515b6c177a5b1eaa47a0faf35205c255aac6ee7c008038796",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/trials.csv": "fe6a0046b5efae7c41d328d3b77e5558afc3eb876d8fbab0ee68d866f44871d6",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/assignment.txt": "a1ba8ffd41fdef6c229e0a8ffa8bc78a1c4f488d34e848c5a6111ce50e4546b6",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/phases.csv": "2894f86d27794d7e62cdc4bf4e55203b6b6c73d00358512bf17fa526e9c3d710",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/result.json": "4c49cd9d7e97fd49b30ba7c4901b46783e0bff6e13da547194fdfe9a886938f1",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/stdout.txt": "3a677c5cad29faec3f3db46bb83695c417626b7557a64389cbaad8bddbc30801",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/trials.csv": "b689daa194b46ddb55ed99239bd68c850fa62d9e89bf19e7c0d4fa010d4d71f9",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/assignment.txt": "eae75f34103a328534340b539f8dd58806744ffc0077346a394c28f2a5d71ac4",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/phases.csv": "3b11495266a5c364dcec7167948cce0e566f367563549b3b0531a0500a138d72",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/result.json": "6dc0d0f585834fd6b5fc5e7937153aab35abe445030e37f91758da9dd9f6a900",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/stdout.txt": "5ce58fb397a8dd7eed61026efd7ef2f0f2332de3d4bbfda71194bc461c1305a9",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/trials.csv": "787cf160b1f2293c66a7cb80c656fc652afb2144fcf8117f62f5cd124703c214",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/assignment.txt": "986d606ec73447bc8afe3856968ad6226c6180dc8a124298af8c265ea16c11cb",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/phases.csv": "e2c86564af5698d4ffb73b8c7d5018842780a16479dc9d83a3072877032720ef",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/result.json": "8acaac24b6f35d2c0f9679a5fdeaea04a9ea39c36385a77399b688781c7f2d84",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/stdout.txt": "4bc25554a37042c40291ced41e6b9e856cefc6b215c0a63698789a6e6b7130b7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/trials.csv": "de45b8ad0861c228aa7b1a7313d7b630d3878b0edacea84fc1be470bd4c73a48",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/assignment.txt": "a68b92448c0b3f5fdc33d65ec6aa4e141941b4a1ded70c9e2bf7ea4bb0d58714",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/phases.csv": "8cc5d2f460496ea19496781ac416c3de341c17a46ca0d68da15411b06ee97128",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/result.json": "95a0594f43cdfae27db3c800d8b8def73205bde9888c00ad88bfb1473b9cfd3c",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/stdout.txt": "3f55700632c9603365f6d7084ccc341d52fee77bf025f96e9b0297906669cd70",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/trials.csv": "35e800285b7d05619af0a74f8d327ee4a7326f2d7efc55b7a5211269096bfda1",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/assignment.txt": "ee0af8d3176c84680262eb61d583caf3008f0c11a14d8f76b3e8daeca9aada5e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/phases.csv": "1ab13234073c0e74fadc1e59a5f89e06e05611ec3495d7e3c18b8cd9226726ab",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/result.json": "9775ac958d4303a0b6bd50cbb2ace814b058c29ca8c7e88710eace716c08295a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/stdout.txt": "81e347a000dc08ac615600e86c9f696ddb5af120f3d8fb24ec2711e5b1a90625",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/trials.csv": "77917e9bd2579324075f0040bf81a6e2a16c9b52d1c92bf536ced27f7499a4db",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/assignment.txt": "996ef58f54295fce162a57fa34a9239a7320ab30e6c28736b5032cfe68fc633d",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/phases.csv": "729ec5438999c63c61e8a994bcf43324655f889c56a2e26810d3049b262101c7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/result.json": "a99fa3ab011dfcf3bbbfa75f62cf015cbd51bc68bfac1aca4a6984134738482a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/stdout.txt": "4c7b7ec35cafd7a1dcdcd6ea38b6401cf0801f94bb7d4634f4c3a99ee5ee8df4",
    "anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/trials.csv": "b0c5c02ed036365b120a6b1703b960419af86283356eb671a85c07f628c4cd08",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/assignment.txt": "a5085bba75dee2ef2a14827d80b4d6c30d1328ea23b2ef2ea56f23c759efc156",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/phases.csv": "9f59f7a9e60cee2dc4c7b7ae627199cc628a8693fd2650903ff9a0080575eeb9",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/result.json": "0b19e68af5fc40c76fffd4fd02a9865f95308ca72f0f7d1a3b9774ccc2cc2e90",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/stdout.txt": "26ab5375f187201f606f09dbfe306abe3f5c4a2535750ee4f59eef212393c50c",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/trials.csv": "7dafc36a456ae7e6b9135253d859dd035a81d0992b2d11ed2a605c431c07ab89",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/assignment.txt": "ba1aab65930ec8a6187a199322e863822f80171a6ba230d5788fad99d121b4a4",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/phases.csv": "3683ed8d92a13c742fc0d1e1627522f6a0485bd7fc35c8a8665b61cb2a588949",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/result.json": "2f37bf89d5f7e748648e8bedbf95369484d44d8f6d6248691e7756412756f4e1",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/stdout.txt": "2af68824d1cb40a1a43c95e33e5dd8be9f4a116ba78c0497052ec66fd64820c4",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/trials.csv": "ac4854f381b9ed4dfc587dc441ddaa55e2b60f2d4a08a08b438fcd74e043de8e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/assignment.txt": "e34a474e5d15dbb8e2c7f2fa9c189caa82028961b2402b37ac00a14e4fd73f43",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/phases.csv": "399b7394a66891700726251e705a3359105b06983760a791ec11ecb4f3bca087",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/result.json": "dfbebab531648e36ed7e2a308998fc403a9809c33371089fccfc18e1261fb171",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/stdout.txt": "b1f0b28f3edb36dc31a58e813ba0580cfd844d57b180490ee616b826467c57dd",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/trials.csv": "a7bac59b3b95d941d5a8c5373373e8e006f8036f7a8b5504ef4589641fdf099b",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/assignment.txt": "02a39ec0d7e391719e8189c80937df1de06f0c870537f1d7b6dedf7314373082",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/phases.csv": "f3d5fd31f26003107e76a19e968aabe0ad602727c4b35621dd9d107f7602d6c7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/result.json": "cb733b21c5448afe97d0c4eaeb7f01d2fbc4dbc3a8a3caf125e671271b21cd11",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/stdout.txt": "946f095e7e4ae12f10b17ab7bf085eda310cb0d5b9f8e3cb1d9e153f84f1e46f",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/trials.csv": "268746fd7eee3ee2a2fb8775ed40e790d73bd823ec74297b292d69e8bd03ad02",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/assignment.txt": "9e7edd2df9ecdd86f2bd31f9f85f468c8d42de167211089ed7f38c533ffb382c",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/phases.csv": "873140ed1a118ffa4bea6bddbd52c96beb652c6e93a1a6843fc881bfc0991c2e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/result.json": "b8cdf459d29776693786ecf00e9609ab29960a1bade163036f3977ad3803f56e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/stdout.txt": "e8766e04d9f21bfff2686f732ff75f8ae0ffcfee15081a0179ccbd577ba23429",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/trials.csv": "5324e244a3124bc35e74875481d997496f2f08c0bfd2bcb9c3781483240cce44",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/assignment.txt": "a85e0b5959e817a01ac73a6ebd15af88b933112381e7c25284e1e8f709edb685",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/phases.csv": "b424a185f678513d4af86606ed40863e6a7963f38322ef9b95089edd701eaa87",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/result.json": "911ad8cd59e1fe67580fe96df6c7e5df1d5fc76d4f8dce4394812820ab584cf7",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/stdout.txt": "699a3c27bde77ecd51f730e1b9e9ad91778a042e933fc9bf5162867a38df4e1f",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/trials.csv": "70daa1788be74e107a5c78bc296791ead386070741d7daadd1e8de396d2cebaf",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/assignment.txt": "e73f37183412881f985bed971ff67a4bdca8538b9021058e1dc038cf67683a2e",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/phases.csv": "5af2cf16377d6b9644c48a340a2aa1a52b0cf9ec4baf93c82ac4108dc5bde4ab",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/result.json": "1a9d94956bcfc26a1d1eefe79d5371d83716b01ae72eca4eb265a722c6ca7e71",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/stdout.txt": "c2b56374c2d3f1a88afd940086999df8979515f23e1305b23a4480d776dfbbd2",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/trials.csv": "5762987e041bb7acac1040b3e19e1fc2c10055fe00e36d880ed8125805e1d58c",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/assignment.txt": "3c934f713960e30887c9389f9c8607e4a8f0b64fb4b473ed0313bfe688bab2be",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/phases.csv": "170abe40d084d55f30e4d55f1007ef8b573bd7e50007fd20a97cc8aa0bb7f658",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/result.json": "6c4213a7f6fd9f9827da6b1ff3e71486fd27e23ff8c3414b008b1facab46adfe",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/stdout.txt": "44db36676f909183f2aa863c8223d58f643f79e76d9c5bd0e4282d9f2004c6ec",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/trials.csv": "c74b45afba754854075e43299f57a390737dac97860073f92f643f0208a59e43",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/assignment.txt": "9ff87c0544d5bc214f2284cd8484810a863581e1085dfda6217a3b09fe7a7a56",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/phases.csv": "14c5a5d46a49cf8104619a23f8108ab41aed52e795e1f9e9a80b9ed820a8d515",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/result.json": "c1182525d1eee4a1be07feac9f34587cae42448de3a335f5f3269903dcf90514",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/stdout.txt": "25a488d7802c641d46cc75f997216b828131e0fd87dad945d78106e1e1eb9c70",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/trials.csv": "588b3272ea47c33d39372e39333ec746d72ed88fe1ac29fc073ea56b1cbe179c",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/assignment.txt": "d28a1e66d0759b18bebcd928cf07d4310066c9e04de5ed16d9d2758be430d00a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/phases.csv": "6e54ecfbc53ce1f95dd0d381a88c355271dda9ebc80d7608ff7a98493521f0a5",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/result.json": "94d41faeb832754a54dab898aee4719c4a6f3f46a87020efbf871b9db70574f1",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/stdout.txt": "11686c1f41f30ef4a6955c55f482106b043f863fc3b529b7f69bb56b6fa81dbc",
    "anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/trials.csv": "2e65e79932aa2227ec4e11702893ecb2be70ebd39659d46aaa4bea5f9e83356d",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/assignment.txt": "e2735791426f443fe091351f9952915ce612ae035cb8deedde5826b8c1821f5d",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/phases.csv": "cc4dfd803bfd523857b0ce744d8d3c189ff9d7ca57e499aa44d95bd685e30a56",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/result.json": "3544603ffb4047ae0bf95415c66aefd2591e03cb328335aa7e0654d79e726a81",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/stdout.txt": "404cc10fc247ee113b6ec9b4b1de74b27c909ab7619f3bd9e6af6c27c44f5305",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/trials.csv": "d8febb7e3d4a40f8ca3dc127d700924ba751f787acd1d9b6c6761034adf3a27d",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/assignment.txt": "611bec5126dfbafadb0000142bcd1bc733bbf1aced6d30111177085c36b555ac",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/phases.csv": "20386f1a9a76f6dc993a3c7a614d3ab767e93f8ca5331562dd350f94f351975f",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/result.json": "f76a0a58bfd329fa71d6ade9d78edd06cf4a55189b049bf71c0347f1a8659361",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/stdout.txt": "30fe4022046f8e07cabe5f9e2cdb32fe5b5345c6725bd8942f0fc4259694e15d",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/trials.csv": "dbf3124baa8c0f501569ea7f95218307ec3867a3225f1438ef137ee48d5953a2",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/assignment.txt": "3f221e6f32bca292b56ae1e7f7d27cc3b12b10baac08a957f0b76f8c671c8aa6",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/phases.csv": "8b40479e3d4b5c1fa8f4e7f7580695ee3d9f74b1b321ca4cbd87f3c8e5c08260",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/result.json": "b533ab923a272ad3a5955ae4ddaa36c39204c295ed74cefb2851e9b12416b430",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/stdout.txt": "0c40c4867df664cf59f0bb2a4ee1a8517c8d88c1ca01ba5341e590f0863beeb6",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/trials.csv": "e07da88dded0f8bd645cfbbb4de33b32a2907d38a6a4b1f01055d792f6605820",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/assignment.txt": "bdbd252cb167563d52db1f261d7d08586a16cee83cac9564eaf5142a79b1b940",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/phases.csv": "00832ab4b43c898e85f4300146619846354ad55e7ef9fccc4f927c7633c50636",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/result.json": "3698f12e345dde9d233357fa13a0c49cdc701e9629d1cba0ca5df8e3eb3bd0bb",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/stdout.txt": "a928337f9c12c4349a4874f83ef6110dec8700825faffa27a9e69d198cd9cedf",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/trials.csv": "85149297c0aa9e6ebe96122590d100aa0e409de715359c7a8f81fdbf9c03d3e5",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/assignment.txt": "5da569df644d42ce990b8cf3aa7ac51171540c51212ff4653f63b73d341c1556",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/phases.csv": "7c346254c4683531e2032193a3fb8ea4ecfdfa07d454c97eaf00b9caa6a36922",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/result.json": "cc9aa8378d035d28a82a0702d7cf316ef7404dda7be86389fe908d37fe2ef919",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/stdout.txt": "48f917f27830544bb59540bd08118d4c8ea63278976093bf30c3402d6353da19",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/trials.csv": "12ff8fff804eaf88aed48898531f6de42e97d3320f9911b4a2ba5bf47d849c8b",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/assignment.txt": "6c6b5268c57a8fd1ad6bf82c21b9fcaf1bc02bf082c8e72a09cc0997790d6dee",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/phases.csv": "71d195ff98f9d44eb5d1fa76a294db65af3b6cf1da58cd27a51f1910d7525a39",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/result.json": "f1165aac3eacd575f7bf05cc41a46c85e582698a9598b30a25f47dbb22a06a60",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/stdout.txt": "af5de6ed5b2b03c7368ba172014d8bb705030aeb798c821afbb9ae10e64f5dd6",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/trials.csv": "cf829937d42b7463e41d6a3fbda0fe882d580ac304ccec3f1e043283e04126e9",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/assignment.txt": "0a4d4d3bc0e869fbb16e7d214c66797576fed8090e74725e8f8967dda9be0256",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/phases.csv": "3fe15236cd54e69d63ae36a472f7461309c44be6f3a338af89923d20b443ae04",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/result.json": "dcb5a271c2b40b351132ab51bcf149b5f8af51ee1b38887e9dec33f3adda3c23",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/stdout.txt": "c69a46154205d9a1dfe948b1c594d2feebe4b09cfd42bad1309217af3d8934bd",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/trials.csv": "683fad978eaa4d78ce73f02d1e64f580fa765478e0af6fd7b511192f2eeecc95",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/assignment.txt": "d77467f92cb3eb8a971d1ac9091348c7370a7f3d04d02444c48bf9bd29b83b8e",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/phases.csv": "561e659199df9a6177927c4db37b50d12b13884d25fa0438f9c0eb857f09d998",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/result.json": "f3fb4e8e9ab08eba6c69f9eba63ab14db84e3c817d5eef559993d8d4e47faac9",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/stdout.txt": "9ad1c6ac3354d349ecbe18e48306351a1327fbd8cce9f57dd80cc32f9e562d63",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/trials.csv": "0ab73956512f0d40cab933d49404240ae7872d780d7cd125f33be312eb6ab2d1",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/assignment.txt": "aaa7d8d5c90be4135c75c6c3573ffe24e67c691a119f4c1de99f664d1c0412d3",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/phases.csv": "11c04e1c401be7664d58182466505e90d22c15763c6f7def97523fc622d308a3",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/result.json": "2b2c869e07819e5d45219c45a8ad571acc8b39711952bd32c36d8129b2f22413",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/stdout.txt": "97b0c2b6a858b469b86c40121538eba10b3c78d3aaab6427c995e501088bfc94",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/trials.csv": "4b91f752a689e7c576c843f4edb7929d4ac8456da878c6e28d922c2772b4b1ae",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/assignment.txt": "20b1feefa19b478ed1cb7643c310fbc5911617f055622dd3dd203c848eb119c0",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/phases.csv": "008f0934279d804fbbd5cf4e921102b2b338641d980f1ed79ca22e55752e5d3e",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/result.json": "57e39a22831f80af03c0b345b48a4b68915975c0430312cb5028dcedbc60a3c6",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/stdout.txt": "13af5ee99a8e599c0d0e8a1e7b12c27339e7621e7725bcc7e2d40cdea80d0c35",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/trials.csv": "280e9ebaf2fa0ee2aee4929ebfa587395ca09ac643f68f83711d116ecf70a783",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/assignment.txt": "618558d9a5364a6c87ce4df6b93f6d2c026d5045f473a0edbc9f03ed2303581c",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/phases.csv": "9855c6bf50a50ada160ad726bcfe59e12768d6e003e3c76835fdbba4b1306d33",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/result.json": "fb15a125ce20eca390c0101d604d0c604f081e9dbced4aae96cdd43d9ae573ab",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/stdout.txt": "e3b4bfd3a194315295eb743bbb4487af0b2ac9342fd8caa8c86ded4458e037b6",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/trials.csv": "f86474184fe4845c191e601d6c09e5efbaef65b9967019f3364d1d1850456830",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/assignment.txt": "702d52bfb1e9101b39ef58c267ccd32280b697f8d8430d07353209af1af54aca",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/phases.csv": "90d8c04042f2acd845f3fc5e3d5cf2717cc678ba40ffb96c96de43b303793518",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/result.json": "135315a398c61703bbf6d983e68cd9ecc1b55be9b79da18279d5104ede83efa0",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/stdout.txt": "7e2f09b69f1eed3bfadc653b0e7b37a45ad2c98ff781bd9d3b6f078346369d8c",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/trials.csv": "e02fcbbcb0a8ac0950a7f46cbe743804f0c7b3c543e9eae705a229b39e145a85",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/assignment.txt": "f52693f64b56d872e2832448da83b78ee46114232f28101714a9a2b5488707f8",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/phases.csv": "b1649bb4eb0f72a90488a648f8736669c2c3a4f56f59761e5132c2fe782fbfc1",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/result.json": "219daf85721b09b82924a3a4ed1464f576a6c0521f75eec58a39a363397f9387",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/stdout.txt": "819256f455b25ff9fda032cd9e94536a40392b0fb0994ec63751e33be91ca929",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/trials.csv": "017115b780e2512da3d1b31fe72b7c136eba553a95d26241afe76e275d9dcfb8",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/assignment.txt": "21d6243480e1d6287d7b76f687fb0875a4b4c092b65a73e7058f733d234ce219",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/phases.csv": "964d6fe9121b13f1696b4adedb03f0d7b2801fcca350e2a6730b00a777912a04",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/result.json": "562056b0709f0d181f9230ede305f2795b54f2611ea1abaed7f6f426b7e04354",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/stdout.txt": "25b19540ceb9e079e7ae57502a0fbd265537679a42f25be61371849d90a728c5",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/trials.csv": "d3789f94fe58f651ae470bc2ed369f62076e64179391bf0376c3acf398aaf4b2",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/assignment.txt": "6f225971a10a1cfaad7eceb12d86d5a74e875f95a6e50e0b6358d093765bdc41",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/phases.csv": "de0723a783bd4dad2935cdea74d776c40cd41f4baa34a4892b4c6a0898112960",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/result.json": "5bf021d1ce8c55ed0806b90363611423979aae27d408dca0b60edeea682d19bc",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/stdout.txt": "64a0278d0a489e9d035f2b2d5e0fda19e6196c06dbce1abf6cf559da911bf95b",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/trials.csv": "f577eb57a401c11b07ce5ddf3b1857897cdc0de9a277c4c18af16bc1875e541e",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/assignment.txt": "d59ecdbb20f26931ff92f7c04deb3bdcdec46eeb30f3ee64ca6be6f35acf9b64",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/phases.csv": "eba887fc62e9847d8d8f4713ec38ab43197c8f116125ba66072243cb2c43a525",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/result.json": "e5c7a7c07a7cee23bd293fa6dd6e20d522ed0df78b695c24b7b36a7fcc05eb39",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/stdout.txt": "977fa9e425959ced4ab377d6e9bb7b4360b70d03462e0979b0072101c8b8a125",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/trials.csv": "90b92f3945016912310e8991b3a14cfa0bbd974597c4458b1b9c6f16b7cab8db",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/assignment.txt": "56e8ee170ab4104b6db74c8fcd2f2457d434785a84d9b1a3c6e3901ff33c77f0",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/phases.csv": "119cd17059e7b5adfbfb293626cfed23c5bb3cb477446ce0bdbd4535a754f5a8",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/result.json": "00197b5a7acd333e2e178945c688e106179d98821c653343c98567aef8d86d60",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/stdout.txt": "a67f70c11e9823b9a4463d03634ba0c27f3699d0648f89ca2b0b895c5fc2ef3e",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/trials.csv": "54515b60d03b6a7354926b1980a3be17fb3b21e9e434feb697faa87772ffb2b9",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/assignment.txt": "0c5e7aa55db2324564e4a0335b9105e07e2dac6ada92d95fd4ea668660a10fa5",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/phases.csv": "4256f6b346ee868640d8b0da342c4b5ef19b7c6509196660449e3712a5a50269",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/result.json": "2c8192d21271e1c3d18ccfacdc27ff9690df38135c7a3ad4a373f740483f3d31",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/stdout.txt": "32dab26322d2a9d3dae4e574bff596c0bba85110119978630526604d8e1e34f7",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/trials.csv": "924d0a68def404b26a75a514e72ed43ad78967a35fe9b2cf4cddda53e115fc1e",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/assignment.txt": "58b8252bf6f10be577a4fdfbaf864b1e3e8baed0c823b6025d61f5759181642f",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/phases.csv": "ffa0f0d8ad29c406b0f438d853b220834ef9e7ce4511b7f1eb336647b461e6d1",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/result.json": "dd26f70c88fd05919559f976c6827b3cc18bd3e7146221bb084b0ae243e1f8b3",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/stdout.txt": "1005f173e073fff7d98b8306d791be578600f12dfc544d8e7b2408c8b0c410cc",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/trials.csv": "e36aee99c5399c556efc0a2c8cf0161c10591aab0d69d1b6c77f710fc1eec71b",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/assignment.txt": "4de9fe42d79c4dd06c7dccb66215d7efcf750a778685f03397437b8c8b5316f9",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/phases.csv": "c076b5e023d15f13861c4744fa733fe67d377c9778b2fe18f573e9fcc435d8c9",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/result.json": "7fbe04b2051d834c38315d5c08a672c0782d8fbed8f0d4d1f176615785ef510f",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/stdout.txt": "981e342c03b8345616808f21eada2b45c206441374b5f810af8c6c7b54ec1d03",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/trials.csv": "9f58be6be5331c2ec352d1e7eeb9dc8c8e804cdd43c043ae75e20d10f3948392",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/assignment.txt": "7438a779c2da296e93b78603e39a375da58865d7887ce79e07dc92e9e58581fc",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/phases.csv": "7f7695c76f4bd087358fa44d349a1677486f903673bdfd12bd17578609681c02",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/result.json": "a61c0287aded685e301f93d8a37c7f5cf44a8586b3fde2fe2531198ebacbb7b7",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/stdout.txt": "2471fa3860d91e5900d8f1f9e9e42f8bb066ddc116b16d659f7d470676769cf4",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/trials.csv": "c2346af0b4859149330b0e6f968c29d6da445a5ee6ba9cb84157b54ba27fa9a0",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/assignment.txt": "06e6bb6dfab3cf80af2c0a6e05e83eecd52bc9e633c8d8caa3dfd9d09fdfd767",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/phases.csv": "1eb15f67077a70f7a6e473c3bea5e64043a1e6699e049ddf05818ea75070a066",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/result.json": "cc3acd9da8468ec85d5aedca86ec7e57bd23529e24d96ad4d1938488c92f95d4",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/stdout.txt": "e17b5f0cc9112b2777a309f31141f5f0156c9380de31d63bd6f13a91ae566bab",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/trials.csv": "ec723123d79c43cff41b1902ea3f981f6f354ffeb70b189193569ee83070dd52",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/assignment.txt": "4603f1bab23579b177be4edd87ec006c5ac7cbb6e3ada81aa86d2dae2067fd21",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/phases.csv": "9a142030ec0b3cca6edfecc19e89840c2db3f0f0e3a8a35c9f73b949a0896120",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/result.json": "1fdd9060475f95b7c9dc74ba417734166cae13b357450aa62538568e4c72c8e7",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/stdout.txt": "816ca4bf5da085deeabe7ee482fe2320da796e930ac81ae5ceae120e6fa5510e",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/trials.csv": "c162dec7f83d9df203d6beace129a1ae7f508cd3ba583f0f9dff390bc101d437",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/assignment.txt": "e69f5149d61b296b002ffbb6933f753d7afc066cb2eb265ae8d14317e88c54b5",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/phases.csv": "00e89ab40c490122da141743de6be241ec459d4965f48f061f32335a0bb90797",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/result.json": "a55cc5249c54cd8d137b97946c631bb81502ea04cf92749f265e3c1aed2095ce",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/stdout.txt": "7b584df393bce4b84b78c6dd5dc45901b219781449e0b37a88f497685996a633",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/trials.csv": "10a7e556ebf1c50f6239120c32053d2a369dbedd41024fea494add6dd841e0b0",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/assignment.txt": "700543ffc97d8b08570e0ca9c5c639deba8cd7e00a98bba622589fd64398c03c",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/phases.csv": "7edff39e666e50afa9c35c672091be5715d97f45aa9ef3620cb903970c3e3e87",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/result.json": "b53b3cd477bdb3c7938bac2f03b58cb34cc6d0d6c962809368d7ad03fb695fff",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/stdout.txt": "77d25c1fabdfdc7e975968a74b70237ce568a4b442ef8c465dfa86006d390819",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/trials.csv": "a505bd2b1d12f7e0288d30c168cac9ecd37315c9ed7ffdf87ec2802072bf4be6",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/assignment.txt": "283923b16494382c8f80a86b9aada684767aee8948c2549fba23767e08b9f808",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/phases.csv": "b3324a0cdd492c3c8fa4f883479e477a07247862a1f31d671ec274da11854d49",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/result.json": "235255b483d16113255c349d661097c346f6e70c345d4b7aaee5ec91a77d59eb",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/stdout.txt": "49810e2e0e0b5307d7078924e1c7be54f9f5f23c5bdb1751f0bdebd57961fe82",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/trials.csv": "6811f86dc5a6399bfb6d1dbc94dd48ce4755b6771ab162aa7cb031ecd5597c61",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/assignment.txt": "485e80f747f5cf542a8b983ac6cc51c34bfee5f3e1e4b19460b215ab00e7e52b",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/phases.csv": "f9e7e7f173034eb53337b7604282735832da22a532e8a8df15ea6dad89fd7c83",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/result.json": "87af5f58278238df821f5aac4e290623ebe602c5c90806e1ee2123e46dc2983b",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/stdout.txt": "9706c00c4875ab4d859a5a93473ef662b96b3bbef4b1066dc8f6732fa1051534",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/trials.csv": "c7c41aad136e6c07ca5497e0fe8e8a4371c58ec728d73c9aec12382c0aadc8b1",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/assignment.txt": "f564aa427285932d0840dde3d242eed2f504e671447ef39a849a35b8ea0bb1d8",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/phases.csv": "8020e2efcfd46f02fa2328d931413ddf1f3366aa0f7f405914b1547e3bd50301",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/result.json": "001f8427685ca7c3224dc397df6a3847b84b7af69c6d97f0d79d307c0db15f45",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/stdout.txt": "c551bfce27c9aa8b0233fef57299c54b65207fa2e25ddd4e96ba8a493e31329b",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/trials.csv": "b54d586857599cbbe3f0a417404dea5090f7d133d676be765bb6d6cf8f0ed54a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/assignment.txt": "9cb3eb196389390eae8db725d8500c422e66a450ea0b4a948c854eb6cebf7cf1",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/phases.csv": "f7d5342818d54907c41bc44578f042b186a3503e200ee0c24e2ad311a3de2912",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/result.json": "de79e1728d14cda894333ad20063dd8beae7ab500904a68f5782d7c80c65563c",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/stdout.txt": "957bff2d2afc595d1d2ad368ec5ad1baca83fbe30f8ffca862d86debaf5e4da2",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/trials.csv": "73a559806ef975282f23fa2549a9b604337f6351db417d7bd7eefbca76267037",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/assignment.txt": "29970e4fa217648739f306925167af69963f8e76a00a88616f556e35796d3718",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/phases.csv": "fc1f6a4342035c3cf761cc40572171c0e933f7e8bc1139c3be43c9bf78357d2a",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/result.json": "13d08fac78d1081ea1318b9528b3790444552ed483a5633577bb7cef26a27444",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/stdout.txt": "ee37df888afea209e86738620898dc02048eb1206e57911e6036f4de44ccd968",
    "anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/trials.csv": "f4501d97b42949978e193a3195b6689f490ef07dfd60450e5725f84b95cf34d9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/assignment.txt": "62f2b0668cbf3a8e7d5fbb8dfeb7866fc58d33384d39e923ce387ddf2e9f9d21",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/bank_usage.csv": "2a3e539e7d35ac8806d17c4a4bc32786d2ed20014b0d1cc5c38dd9c60d0d940d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/phases.csv": "0f57b0f138702284a4c7a087874f8ce0e0aa68efe799137e23682064b15b14bd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/result.json": "1d46a1073a9ce364e52a80188277d23e679d905249bae94807a97c69f6e20fd8",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/stdout.txt": "f3286e1979a2b4259a22925bf53e2f07b85a3975317ac588f19960ecba2a0d6f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/trials.csv": "dff1d6aa7d0a839545d440d7a7314bc4bc4e341368640909af4362f9ed3be783",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/assignment.txt": "9c169429e8eb5aed66bf8cb2e55a59b98323596fe5971a62d0259fedabc872c9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/bank_usage.csv": "c9b95f843ef4d3cae9279b91c2cbf8aa89610ca99536c2899ca0bfabe131e551",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/phases.csv": "c987f9fa393286460a44f355999b0a6387928a17ddd25d4c88fee04a11b4e211",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/result.json": "ccd08f38eff8bf836c0e8c781e828556801b970438cb87473af4fc3079b75218",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/stdout.txt": "1a93d908b673bd7273f29b6f51b4e5790193d97a7debcaa727aba6cc0886c71b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/trials.csv": "cbc897fc40e00f8b1481cb64ca771bc956df2eb0cfa90417f3d99eed4375095e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/assignment.txt": "d620cf94e14ca4b32e8ff85bd8e776597899990cf541a97ea1e2e224a1465ebd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/bank_usage.csv": "503a8b1c3ca4334cddc9ec90143c78648989c33c9361722e7d193ba030d8d18b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/phases.csv": "71aa92dc6a83b6d422816f157d71ddee4e809d0375521302a73d6a821f796d28",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/result.json": "35bb144dab7ec6778212495c7ccec6283fc576435c856976fd8d77468a8bc8c4",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/stdout.txt": "7ac391fd37c7d94638f91adedbbe06fe036a0838a19e326caad2c816e1909735",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/trials.csv": "737a4680fc39665a0cc8fd862ae650ec72e1f3a32cd5ef49de38bb9bbfd4f128",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/bank_usage.csv": "20e4e5c6954aba6893e6bc7e51884ec159dc914bb4b764cab8af58139da67697",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/phases.csv": "3fc6ee4fe5318e30a4128759a6dd345dda4f4d93854c106afec905fa3edce5b5",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/result.json": "b2a8021cd1f202b0d949c0c3436bac4597120b0bb5b8f324a630b1b1ea2eba3d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/stdout.txt": "ab1815225636ec66ba8103c785f74b8a3e84833956221715ca16e591df828a3b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/trials.csv": "07051f6c89456ea8b9f4fe0127b6f67e365345dbe526e50478053a6103555e23",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/assignment.txt": "6b5702776c37bebd973a738071248de24f56cc5804970f3fa8edd274f4d9626f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/bank_usage.csv": "d195c04aed43669e996f9881ee18f264ed35c7b509d9c46575d6e54d4a3e98eb",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/phases.csv": "6e38eb43840ec860bb98eef751c3966d0bd0968ae3b7312a95696b1c6c7253e7",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/result.json": "efb531990263ee5f5089fe916509feee78056d52159bc894193c0633545cd54f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/stdout.txt": "0585d34a226d1b3da5a7cc98310353413d2e8a38c82de76ae2615bdd43094753",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/trials.csv": "05d02ea172237c5e7a9c887a6209994a946231c7851a2d567a786ec77cedd39e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/assignment.txt": "ce27f3249266a999d25a63087bc62e0f161fa65edd8435936d871bd4c78ceaf1",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/bank_usage.csv": "a08bc8e410982f7329b14becbbd762c69e4004b7bafd6b886faf4da66e75b1bf",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/phases.csv": "1e0b10d5acdd3ae002b22a7b7600d1b47b372596c85b6442a4d5e78d5547e013",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/result.json": "d3a77f029f7a6e52192c2aaca362cfa9d9f67646f885b726c14221d1340f2564",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/stdout.txt": "d22c9cc97ce43fce002f3e9343865f5dc64a55c5785a37712313fddd691915c6",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/trials.csv": "4817d6816b4ebdadb1a6468a6022cd400bf9b195d5503a1cf389681ba0bf15d7",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/assignment.txt": "e9847ea91329690ab93674606eeecdecc9748c76f0bcea94b3a0b984c0616eac",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/bank_usage.csv": "11955e489e24897209c2fae7fbdab346c320e5b3a0576a28a06722cc587302fd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/phases.csv": "eb4ebc3dd32e7473111d6eee435e8e1be291f167de877bc65bf9cc1a69fee2f0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/result.json": "c1287f4dee8ea5e4f607c5f3a99a32e574d0ffeb3e87aff5145c0431799f947d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/stdout.txt": "340ce95ac9f8053f01534a723f7e6a469693411aa13f6a58de9723424d2d3a61",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/trials.csv": "dc3febad750d67c80aca6b8674d961a9c3af6948d7d2d646fb51d2e6d41fed02",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/assignment.txt": "90b9abaa822dd697394d3b5e78436e96190fff3aef36ddb2ea7e90a5ea2509ea",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/bank_usage.csv": "afc7c0cb88b67feb0da9a63a55bff4db0772189615fb79a9aef33f790e1778dc",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/phases.csv": "1af3a5539e7f0cce9daca325fc400ab27c49cb954f3003442bc35fdaf76a2179",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/result.json": "ef4804bc2d7321b195676836f4e9908f0bb58e94ff1e4a01b8471886fc6f7736",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/stdout.txt": "62a3bc5430c5bb644c5e217ce3b5fa598a0cba046f1880fe0a0b4deae40dc9ca",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/trials.csv": "61dd56a64b14a134cf4beb060113d4e804589bb512e9bac56859dfe5b580d2a0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/assignment.txt": "bea4eff84cd07344246dd0ecc76f6f9036110d83b95afaf5752eed67b25d7797",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/bank_usage.csv": "35d8f99d905d10851f39cf464dd5cc7618de18cfbefc85101053fbfb763a4f35",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/phases.csv": "2a3325e9278a42fec4fa9251843d0d0eeadd32772246d487d62fb139a300d48e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/result.json": "b91325776a72b59bb289340c021accbc069cd5d6fe5967f49080fc4f80ae1ab6",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/stdout.txt": "2750d1ecc06e92a5fd6cae53896176c8e0efc5211ec62a636e9830ac30ef4e56",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/trials.csv": "3a120cb0c0b32d487c47e1d11325417a3cad87a281b0a38c212e75dea6eaec1a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/assignment.txt": "13a485775499397f67360755811d59198725a41bd9a37410afc71676f10b4e60",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/bank_usage.csv": "6bbe9ea29c39e8bd78a25f7c17e2f047f320699808a4de0b4fd7900ea3a297da",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/phases.csv": "580982e1263952a99f5cd094f7d56623c056b09e05d37163eaacb6c7302ef7f4",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/result.json": "81d939660850a3566e5bbc7fe4a37d7d81bce01946146c6eb75d19953255c0c4",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/stdout.txt": "ca096d8b060243e9089d6fe0412612fa935320309276e045399ef3c9815c0f6b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/trials.csv": "e1931d2fcdb3d3459f6dd00c7600cbcec9cd0019224b0000c279a5f1f1c0ac5a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/assignment.txt": "0caf7a9925013caf3184dcd4f1a466d6b38d326fd518843e70c420c3e9baf027",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/bank_usage.csv": "0cb6289bcd4a9a905abbf78394db14a90c55234fa938a3662e6899bdd2b5b595",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/phases.csv": "8841f5275061e8681b67cb4a242f7edcee45a493225bfab2a09c960e91d15043",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/result.json": "7e062e9fcba01ec92dc8a8b464a2dc4ff38dc58a506c80980c94d6e05d4702cd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/stdout.txt": "23a72dc7e79f243e1c97b36285904c36b6f0a4ae1e5bc7ce9c18842e418b4132",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/trials.csv": "c793947eb396acce49cf42e54525bbe943445e499eb3ea467399605bfcb8e39f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/assignment.txt": "f6cb4e21c5688501daffcbf8b033602c105695e5afc235bcb306128e2f0a383f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/bank_usage.csv": "8182657e831593015712bb374b1c6e28ce54e5143fbc22d7314a51f366fff486",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/phases.csv": "8980213fe84df414097716d27dcf69f1c3e74f9dd9f7aaf774f6ef626497c631",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/result.json": "25ded422e3961211ac6ede8a28a9d10ef730844c196ec017760caf1c06f777c1",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/stdout.txt": "a638fb599d4456ece9635311f7f77e234464dc647e1b6cfaa788be2be7c99a18",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/trials.csv": "ec722f445f3672fc4400f389b38b58535799c1848a62db3302b750bd29ecbd90",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/assignment.txt": "8fa27b72523d9bc03a14a0a4eac69295e1c32d40d6b27c40baa05c7ec1f8f73a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/bank_usage.csv": "f31cc0aa837297565b2665618a9e3d1c094f9f57f06e88f7d70e1ba246205701",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/phases.csv": "2c62992d3bcef81f91e77ee9bae792c574302e9ac69e44762a8b4c2270a9f64f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/result.json": "4d4470274f88a4c9c195d424ca5c90975cef282c4566b43c21a4ab768abdfd1d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/stdout.txt": "e66bfbe29e9b3e32da97222123e0a369cb5b76141593dc27b9b0985cde211aab",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/trials.csv": "2d49e386fe696642dddfce68496d74658d661f8d6bd46364d126675bdde6cb67",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/assignment.txt": "4c56c3643ab2e8eee1afde6f1e52bed10f2d562749a5d2e688f93a503f784c22",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/bank_usage.csv": "8b1f8d13d5f01a1e00065073c836139345ffedf9ec6f4def8024a8919b03c795",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/phases.csv": "6bfaa167276e03acdf8c1d99d3a9cf94f7a94c09eb64cbcf599978f68c957d81",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/result.json": "2ec18521cb03f7ca0da243b868d17503801080e16ffc16a101a1561bff9a13a8",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/stdout.txt": "0c209da6c5267156cf217032f276685da5734b08a8f4c57d2d3ff8c94e5ab755",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/trials.csv": "f012d5bfd8ef6e852a446541ac915ec72948f51900dd0ee46b941f27ca7b3f3d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/assignment.txt": "d6e392a9563c5dace694db2229fddf96c922660e956ba34cc9d4cf90964b8a5e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/bank_usage.csv": "f33f486fd124c671f093091698f1ae06f11c86dfc1d0169bff46d8da2c45eab5",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/phases.csv": "385ce618b429fd43f11cad13a5c44688bf7285728530b61c52b854ac7cfe9235",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/result.json": "248d56acad618bc0960a9639dc61c4f9ffcc9fe9adf17ab0276c896d8a24226e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/stdout.txt": "889afcefe365d764d957b48df693f6033151cb863179bd77b7cfb149b70794a8",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/trials.csv": "c872d38a30973f493b9bc66eb21848489e7345945760c19ddf5c85aaf8d2b91b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/assignment.txt": "45636282b74b207bfd4b9eb34b5cd613c4490d3d00971f90feea150f3bc8baa2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/bank_usage.csv": "6553ee6fe8d20ad0dc8d3effa7df865c6fbb83a9b2c1414a10c2913726ba0654",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/phases.csv": "b91629e3f0ec175b1d10c5d87f15b8241ba1162249c8b8161afee469fd11176a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/result.json": "e62137381ca611e57806b63d800ff89588c6743147a5b568ed71d3847c57a30e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/stdout.txt": "be5b9d35f3a2dc05216b1802c8744e4c56c9981413156aa1e41b0b0b7908b67d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/trials.csv": "8aa425de70e12136bb820ea24dca7c91649864de47a76b298f27f12e7d427127",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/assignment.txt": "c7ec641fb9f87b416e79677879f98bfeead48a2a69a5abd8fdcb665a99355a1e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/bank_usage.csv": "ee5cffa191a5ef3c97684a6991f550728b7fae45e2cbc561a476f3679a4795e0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/phases.csv": "2e12a98da4c9ea11726ef37d762c5033403b12ed6b3c1a7377cf8f5d18b89d67",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/result.json": "a57f4d5344748d5b9ac1a49aa5f368ac2876c5d4155482746535460ee8821267",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/stdout.txt": "e4c336389b8c59ae933c3f26accce1a2cf3ae51cc8bc0326c6c2770799d310fd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/trials.csv": "c894733e9b822ef428c488e90c9a025572621b90a1b4e5a58dcb5d365d5dbc98",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/assignment.txt": "0248aa85dd02545868e092ecd9cd9ea40fb71a3cc4032fb7c7ac0a7a0e760912",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/bank_usage.csv": "5c09743a2e51c982d3ee00682ef7a2ab78abd96484112966ef3c9150db5a63f3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/phases.csv": "5f734f9c2893788f5aac27ea9a676846b9ac025ef19cf080330075f359bc0237",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/result.json": "7615aff3bc821028386f519d27b8fd68eacc9f4c68d590108fac751ffee4b2c2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/stdout.txt": "e073d8fa9ad639e94d16effaf01442ca091f10724c028aa9e12deb48bc26569a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/trials.csv": "a74b8a9a88c83b6394e76ad71808a1a2444a289d37a4038f1bfd817823f02667",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/assignment.txt": "b2d20d33c3904ed90f65ed789466d97ce5bce598037667620512e69bb89984b0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/bank_usage.csv": "ce00ff447aeb231a4212423f984f74188c76fa2a7c005facde26baba76b84af0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/phases.csv": "ff88a89da8475c7399fa3fe6c07e522cd59d9147eb9b8376ed29582d4ed29f7c",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/result.json": "c461d2718a10ef2d04dbaeed6a466c9f3322c76c23c51c4c41ea1d2fe6aa49b6",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/stdout.txt": "f8c2adbbc97579a9e18676952244bffceb35c5ea9f0ec26aa8a074de3e74a44f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/trials.csv": "2598e693dadf6d8e6ece45591867338a19351025daa7399b68c3db577e73d333",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/assignment.txt": "fa92784662d7833416442e213f64468d0be36b5be32099ef93f63c454c233bc3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/bank_usage.csv": "540bb55dcbeac08987798586f6b5d8518f8d202b77f49ff7c36a59ab7d8321a2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/phases.csv": "23c0ba8e2d00cb9a2779edd4093d990a7f34f481c1c151a33b85bf1c9f22638d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/result.json": "95b22b64445b2af9db81ccb8221c733724091726ff033f257bc4cd1939836d18",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/stdout.txt": "576c6569ec88dfde8f09437ba4bbecc7517fa3149b6cddc85ef058fc41965618",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/trials.csv": "f772c58a0ea428a6945f284aa5045721a2c8da3733c1c1d89132b8e9dc034ce1",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/assignment.txt": "47b3d990b52b79c15e60ae625c8404e77a2fd2c3ee85eedbd78e0e61ec18d5cc",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/bank_usage.csv": "287fb84e417e86a9943e9b1c82c765c16c336ac2c9fe7bb3415570f98a923fa1",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/phases.csv": "95f72b9a6eeff89eb7aaba678d1e775b581e8994394ea2c23091ba10e63117f9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/result.json": "22c8fe2d36275e2d43be4d8dc788d58badb0bffe50c625ae34a14c402f3efb59",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/stdout.txt": "39456d438029e2fcdb40c9c61f330f64c974332a35bac756fb3a25f790d9cdb4",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/trials.csv": "4be74d819ab688e3a9c5f84b2eee390c5d5a172189e62d9522e352ae5b4bfa57",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/assignment.txt": "7a4a7668911a7fe917ed03f5d2993e76b2ae389b001122263e69c98c4a729d90",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/bank_usage.csv": "566f3401bcdde9f74269c890271bf3ef37250eef282b61c8127a19564f6b9fb6",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/phases.csv": "72674b8797eab766abf70f7f0ad05c43dd8ccd2ee68a62fda38cb78de0fd94b2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/result.json": "ff8dc66e000fcc4989e92cadf761db994a7e64dd6c45c9fa14abcb03c3d7417c",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/stdout.txt": "b34018a5e6291976a44db699798e147284da901e28418a2805ecfae3e85356dc",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/trials.csv": "44ca32a59f8cb074c8419d7cae09f5a770df54398e6b1248be07a090bee04d83",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/assignment.txt": "652d5f49c809f20d61c85e9d8b953f4453652caaefa4eb08e8cdb4cadb328937",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/bank_usage.csv": "b0a7c5037b51189ed7052d7cc151d3afaebb35c6ea419118430278aaeb959370",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/phases.csv": "7d68526bf592abd7b05a2c3655117d72abfbf0e203a4440d769ad17a8041f91d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/result.json": "acd1288171a982a4e12c01ff3d89bdba9802b89cb3b6b9c32361dddd3bfd30da",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/stdout.txt": "fd582d5fb4c5891b7ed49bfb4cdbaecd0dd2c6ee80a88da8d059e9bb1fad4fce",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/trials.csv": "a941faf99665a8a7d11309efa5dba1c3f53a0aa5864ab71824444e22f9320741",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/bank_usage.csv": "20e4e5c6954aba6893e6bc7e51884ec159dc914bb4b764cab8af58139da67697",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/phases.csv": "23517e3023e4c54dba04d0813a177c79235627e693f0c207d224e570570aca65",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/result.json": "b7abfa0ca97aaf699c7999edf6279114c1129683841af621c924a3d7a1d65693",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/stdout.txt": "a121ba038ddfc51977377078601361b2c9dc6e8ddc74db4abf5de3064d1f8228",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/trials.csv": "f1024396f9ec712c0e6d1ab726f2aa64b638b8dfe7e22c91eaa50028e5afed90",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/assignment.txt": "6b5702776c37bebd973a738071248de24f56cc5804970f3fa8edd274f4d9626f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/bank_usage.csv": "02af3833f2035e2c41b24fb0eb2d9e73237a72fdfdfc2406b51c54632a61cfa3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/phases.csv": "82223718420b83b9122b0b2b211e69ee1f6b281b10531c32ce07d3fc1de0cd29",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/result.json": "028f848b4e7f7cc657c6ec2d9a455a61330d5459fa1402a4f1572a9c916d6815",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/stdout.txt": "7a82117b620d4c12384a06db0b0e55fd187d900e20808eda60fea5a32b4f2030",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/trials.csv": "a34fa0a4252c21f1762e606c7d2b879ff0482a85a38c2ad9dc5ba1a4bdb40906",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/assignment.txt": "3599359ce99841a7c654388ca9954dfd2a3f50c7539660f45a9f9e656264f87a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/bank_usage.csv": "ea75d9648554bb18dede8073c9a017e6ed0b81c468dbeb52376ff887114a730f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/phases.csv": "94a27d4837447ec30b03b5d60b51b6a9f9e604b389fd4032a5f727cf097d318a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/result.json": "2374e0ff69caf914306ccb8bc08c5ea89911cefa089a620b38a69c64c75e06be",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/stdout.txt": "13c24f08d51da24f34f670511bf3e6ef5f14c31668598c3dc392c2ef63af6a12",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/trials.csv": "74ab107f7940777c7b4338e6c21a46e6e991e42a4378ea1a6606f80dcb58c84f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/assignment.txt": "318c150d3e8093b1d801d1c2e84eb5d23595abbd50f0aab92ecd6df364e861e6",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/bank_usage.csv": "d30e9f13d2df8c718c8fe3a169bc99d5aff01617ae989d8be684710f3493ae40",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/phases.csv": "86862d90a1a8d5e7a9b2ffe1098ac1b6ad3a331832d635252c3616696b01e1fe",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/result.json": "78412e58c03382a13dd63f295bb0564e955881c32cde87b2d40f6dd63cb927a3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/stdout.txt": "9ef00b6eae45357c32822de3e1ab2d1ec8e1e50d0eee8efd5978387cad73e496",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/trials.csv": "57806509e96170923c678e76932b0717a78b5a6d7a4a63514a63d7c24670b8d9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/assignment.txt": "568db8798a6692f51366e60edc8f7d9bc4a2c04ff96a1003bb78f9f427af7305",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/bank_usage.csv": "8d0598c4a8a00f72b927cc03f7df54e7e910416e51c508cf899c87d35c1007c3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/phases.csv": "94a0366fc9c4d03bc5d8f5efa4e350c8986d3203b182b22cae0350cf03fc1d94",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/result.json": "631bc65b0404c762b594e68fcb4df5a1cb128ea6aa5ab4d9bb3703f0b0749b70",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/stdout.txt": "34c0768bd33a963e49fc402a80c51f139b04d9d1b9ac571eb559fefb6b2632ac",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/trials.csv": "a76905eff234b8c714ffab42e0b295cfa46fab83c5a0e11fc89566e573ee67c3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/assignment.txt": "7859d330a3518d38f0da24c33eeafe56ab1df23a8ec65cc6ff292cecb61cc8b0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/bank_usage.csv": "d16574c73e22a1893f651701d3de61b4011e52df0178cd9b982b893f1d7619bc",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/phases.csv": "caef12914e718a3ce305ba8edb6614c9e522b54548a681bde9d74d20cb411c78",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/result.json": "8ff6cfe2363f53c95b4d84b6d36954c4058745935a01101e4f112ce9fd32f74d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/stdout.txt": "04fc89484caa6b143b5621adfdf530d5993de98b297051566f9d4ae9a28a5af9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/trials.csv": "635a78fa225a60b1ec661117b860525a1241bc947b8ec0b703bcfe25431a0563",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/assignment.txt": "ebdcfbbfc0c8312c68560423c4dda25d7b164e261ee44a42df7adcfe1faaefd0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/bank_usage.csv": "78577f8edfc2d12c70fcad30fb74d370d6ace0859b8b1cd53639fe7a42f765b8",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/phases.csv": "bfb0b6e9417ef47be3dde9555e0a2c9f6085db318f175e1d336f2ede03fb266d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/result.json": "88692bafd5c90fc5b2e487a01b8e96db6975852e50cacbf7a2f555cd0acb9473",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/stdout.txt": "07d2d7b846a92e8448f51c45731925aa459054750c412bfeab8ff050480c8a3a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/trials.csv": "ebfa3b07d13f2389327805a10bad0ac804dc20faa37e2f95ad68d8752da372c2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/assignment.txt": "25b6792b6685577b261a2037cf99a0383964f0d301b7c4db541fdf644b6da28e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/bank_usage.csv": "e44d30cc4f024b30af65994eeddf7ede5fe0dfc7c77417173fa67a88d3d18f4a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/phases.csv": "9f19f3f3c38fd11fa800dfad8eb8e787e204fe4aef9fb1a166c4f4af8a414b9b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/result.json": "0360c197d0a7f37f009a59b05081ed606803984d8e19b72f6a6375d5ab10bbac",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/stdout.txt": "576d2c2fd9f7bd3a30ddb9809b5ae1cb4b56b3bd100d9080afe9cf3d67f3050e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/trials.csv": "81a18c59b937e5f4072113b6bd04cab535ed5225b9e6ba8da6a278623ef27777",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/assignment.txt": "1f3f29cf419043861c6b889811756e40d28a8e4d30bbd26f2055aa25d0320187",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/bank_usage.csv": "7ae3a45a4c2c13005a715ef6ed784a7d125769e4fd9f38c46a52c319d9dd4da2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/phases.csv": "4996fa083e6e8ad182e03ba9954c495fbda8d78fbe08814c4f17ea46bcccfdeb",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/result.json": "b8f2d8b51616b09e4d80dc9f9390df13fc4bef8e5e1b4c1547da8d1dbb85cae3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/stdout.txt": "4e44dce7a0636af6e47498107d3a889a771fad792a3ed4a1855625d5a129a8ee",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/trials.csv": "6a66eefb4b43d05c1741c5ca1ac38b1d24e74ce91c4bbd4e8ceed008b1408c88",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/assignment.txt": "3d8e5e523b062c63d44272d5ea44bd227121f9674e575645216c96aa2e19907a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/bank_usage.csv": "cf8b0c723badf56c850b47953344023fdadbb6e6f836ea0ba7854b685ddfc280",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/phases.csv": "b61d131372ecf4a6398a28f39ebc9bf48088ccb8503a0cc8451926ce1de4c5f8",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/result.json": "156875860e3dba2d6689c1762443f7fe0d3bfc4528b5252016b09c1d954ede36",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/stdout.txt": "57f1327f38f70b3c1b370979b6f58c160e2c93d3b7827bf09c409e0f79e9f528",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/trials.csv": "baa880ae45bc994e453411a5e8243997ae23d110e3948c3ee8da5c7a4ca5cb04",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/assignment.txt": "eed7ccc9551694135ac5d90dc76ff8128a74f764a2676c7eaa232b1cd49e57bf",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/bank_usage.csv": "86239e941d0b97e41736a5e85619fbadb66851378010d7837c2d2f640ad6818a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/phases.csv": "1ab40764e48a54129c8f4817f6d8b9160f248fd77b79f820fdd3be9f095f2c5a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/result.json": "a87235d91f758702c6836fb439fd273d33be44b0d7d53b25038fe7a17bf73236",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/stdout.txt": "b8cdcb1d601b00f03bc24f5b23f6fa19c866e22cd22c3f5c993785a64f875a3e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/trials.csv": "a921b794191c835e0521170f8fa29618261e73a468615fcfc31a4511bdad3bf6",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/assignment.txt": "d6e392a9563c5dace694db2229fddf96c922660e956ba34cc9d4cf90964b8a5e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/bank_usage.csv": "f33f486fd124c671f093091698f1ae06f11c86dfc1d0169bff46d8da2c45eab5",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/phases.csv": "80cf51d44b3c661708bc0e934d83ad5562695a23543107388bf778212f55e72b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/result.json": "7dd3c117ac8ac51cc9c147e6d91c9a0334d4a8144f5af789595beec153a5a86d",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/stdout.txt": "35e12428239bdc6d2e334ec726edebd05c45e2d42d6d635c48cf4382cab706f0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/trials.csv": "016674609d261e89d075e3ff5effe694310809d0f6b9f662dcb9bae36fbe5125",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/assignment.txt": "45636282b74b207bfd4b9eb34b5cd613c4490d3d00971f90feea150f3bc8baa2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/bank_usage.csv": "6553ee6fe8d20ad0dc8d3effa7df865c6fbb83a9b2c1414a10c2913726ba0654",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/phases.csv": "f71d115d44068e2bfc094dc31da951cadde17714d4e0e9c9273f55295ab0aa7c",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/result.json": "00920cbedeca7974f67b46242656a2e2b27ab9ec20240d93731c59a8af54a14f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/stdout.txt": "cb14eeb6b24013e6fdee6c9a4a1faff38f58f48fd079d670403188f9a261ca85",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/trials.csv": "0ff577a99bb59ea12a19a1202f45c035c45a0145c3ce18d5f194fde01a2999cd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/assignment.txt": "64e435b07d756f409db2e669eefda7b4b43fd0d0df1a4c649b1495dda1b02268",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/bank_usage.csv": "be89572ef8f28b4463c5e8a129061c29932685f5203f1df7646098d18b747fde",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/phases.csv": "fe201049b76abb24aa91fac8a4e736c96cafeab808c919b7bc2e22582ce8b4cb",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/result.json": "e9ac318b1e69f912d6ded66824de7c282fe6fb96388f7128b4d457d04aa44b2f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/stdout.txt": "5920bae7360faaa8f89e18329ca6dcae6521970ad9d56b9707334136ad38a61b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/trials.csv": "e5c571983e9452685f2e55662756b89796329b6aa628b5f68731a8fcab83beeb",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/assignment.txt": "0248aa85dd02545868e092ecd9cd9ea40fb71a3cc4032fb7c7ac0a7a0e760912",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/bank_usage.csv": "5c09743a2e51c982d3ee00682ef7a2ab78abd96484112966ef3c9150db5a63f3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/phases.csv": "376cad6f7e07bf9993e460b04e844032a215f97968f5e88b94ef7c899e680db0",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/result.json": "43505fe343e3c965c5e22d756bb0525fe0f9e2c09357942382ce50d245e38c09",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/stdout.txt": "2d70753848d399e7138023104d1887fc279395f9b8da7f67be8e2cfc8847fae9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/trials.csv": "73bece8ff290df71116eb4173b84c8f4c36b2e7ab76239950db199ee4d2106b5",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/assignment.txt": "6a582f65fe3351f189fe719f7e116560149593534dc2d8f06c6d15fdef0357b5",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/bank_usage.csv": "1436b373420aa52e5a6bb6353c4d7c4e66d1ab31338f5321b87e7c0c586c8ce9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/phases.csv": "3fb7fc19a9681e0d0f9e985dbeb7dec26e1be43dc8faf1a456b509b196eca93c",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/result.json": "b4ba23826f49aae8b47b2abc7b15349e8929dc0847e4f9479e4a74ccda08cb32",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/stdout.txt": "a61020a01b1b4648ba40115a9ed2cfeb776a74c5dc166fba34e1e3e63c93ab3b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/trials.csv": "e0584e7833febafef1e0de08f95ef31335129275499dae892fd1b7758cb7ccf7",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/assignment.txt": "fa92784662d7833416442e213f64468d0be36b5be32099ef93f63c454c233bc3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/bank_usage.csv": "540bb55dcbeac08987798586f6b5d8518f8d202b77f49ff7c36a59ab7d8321a2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/phases.csv": "47b69be430a6ce0fc56312addc71853d24ec66c2983b019eda06f632f4e8946a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/result.json": "20a668b580bfeb6dbd85ea2ed59fb70829b6d349caf77e9c935d7f5a1c4806bd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/stdout.txt": "003b079c46e6bb9795cabaf20c6006130fdf375c6865bf17d8ff6d94a7d10dc3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/trials.csv": "2c19d04106dc0e17f02db385a9347a04fea6714af0886f68a4fc118a61849f89",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/assignment.txt": "bedd39b856dce14562853b06d3a562968f2188e734755842dbdf124b20961b15",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/phases.csv": "2d6f72b30f23ce5266f5c12e07a5377062be057310ec93a34ef3c7e97cdcad94",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/result.json": "223fc555e4af5b3caa036115ae1ccdc026907e66119a368cdbdbc62572c8bc40",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/stdout.txt": "78c290a5ef797908eb867c9ded493c192f46a76122431468096ec608042fd240",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/trials.csv": "bf8e4d7b092c15f968dc75ed0a4b9fe4a28f80cc2b822c5443b1f1251e0149c2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/assignment.txt": "e762462e38d837c1b1b6c1ec95f5ce776a6aaabced01cde39d2586118c03c0bb",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/phases.csv": "da889a7cf54b60dad6e0090570a48c2fd4917568c7a1ccfe09de5bbe69109cf5",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/result.json": "f077ea72e3b35bdb6c025fb4cb761f544a1e3c97f010d677c18020c2cc089635",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/stdout.txt": "dd5b1dd84b7947e0b4b9bdc5a4e36d3456160c029dcce78ca1c8409a8a541406",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/trials.csv": "ce6697739338e1894c24fc08ea1ee49887030e410ac20f81a4992ceaea0ef696",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/assignment.txt": "163ea2ba06e893b952f443bd2aa69e39bcc920b5802d0072bc0226edb5cbaf56",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/phases.csv": "98129923cbaa76dd6e785994adf2ce2b86a1b4dcd527e8ec974d84875a1bd7ef",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/result.json": "84d55f1a07fb4978e171de416eff380c15d5cc8f1d3d2953a71a72c2a319d306",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/stdout.txt": "035a477156b62c2a176b9438aa3eb73c90feeac10d35c4c2737e2c4d88e4a145",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/trials.csv": "31c85a839ce70a4738a029a9e6af9cc7b508a6dbb9da83457871f5182f9cc8d7",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/assignment.txt": "6b0822191b2d9451946858eac9b0dd654ef65447231631139daa328b097c7d65",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/phases.csv": "09927ca01786575285d61688ea63e0cee4436a4d853f974ae160bd5492ad9c53",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/result.json": "8ae4f9b5c5f7f0a1caf644fa69542a79ad6311430b10c482a8788acba13cb175",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/stdout.txt": "db9742b632c369af0f91405d1a11259367480ad05b47f2eda9e805d84a043b84",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/trials.csv": "55c50765b5d024a60ced284afa4d7bd59abc33b01a692e3179b0ce80b1214515",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/assignment.txt": "6c4c945a5838bc27092fb90a03d3a77b1413f9852acdcdd27f5d8163a934aa2c",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/phases.csv": "de598d3f0895dfa0a93c031d8725871e5006cbbb0c73c3f765f071fbdab75db3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/result.json": "2bc2f039efbd666b6a4ce03cf2dd9a3ce791a74419062c63cd3dc048fdbb49b9",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/stdout.txt": "db3f6386f4b14eb7f15d9cbf330b7e54bb08076279b06b62e6f5f090c82e59b4",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/trials.csv": "5daed9aa3ac866f990c5bd3f81e3dc48371ec4c9ba71dfbdf602211966df2e09",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/assignment.txt": "31f2a7a53e9b6a7c615c39fc8be5a008ec3e8a4f34bcc26f5264a59e644e97cd",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/phases.csv": "4ba5570fef1142e9af86f99629bf4c6ed9fd0e8398d8291c0dcc256b1a54480b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/result.json": "2a35138669b256672bdd07c43c3b00dfcabfbcd35f8b8750da3c70e92f8827c2",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/stdout.txt": "20d6e111015279006b47f835d4432c381fbeded77ae9258405af89e0a9210101",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/trials.csv": "4c7ae18818d54062570192e8492fb321965020b6b3bc83eda7708cc0cdd42fcc",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/assignment.txt": "5a4700b8f10c96a5fa16cabe634cbc632f96df0a47229922ed30ec2a9d07a01f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/phases.csv": "07e1977e7946275d10f50b1f05fb00c0f9744ac73cbbcf4a0422dd4501ac7a80",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/result.json": "4cccdbd3f53b1ff0b77ca49434833ac015f11f081677a23f3e50660e7cbea9ba",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/stdout.txt": "bc2bf500ce96649b01c5f0e5337a6d3092db5754abf0adea5005d3dd2b23378f",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/trials.csv": "dc2f8ec29edbaf1141d79e56268ae2daa71475d8cd4bc8c9597d50ae61dacaf1",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/assignment.txt": "b9fa5e4d55f6dd2874738ea73979e07f0dbb640485cc0ea09787c04ebaf032ac",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/phases.csv": "ecbf4d07c03c760a3e87b2aaf69a726ae45d12e5b41d4af9bcaf5ff97c90e46b",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/result.json": "7ce62d8aced986156b1fa6bcfc82725650239c0fe07cb544c58e0074ee5d7e03",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/stdout.txt": "958282abc3d080fa0176ad729ec391ce800d364c03661386ef1cfb764a03521e",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/trials.csv": "09b2824fb60e7166af61f24892b1f3f1e1c35af4ca728eafa9c8e2f3b7309143",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/assignment.txt": "d34c8ae311e74019e76b427c7cff306feff487e5d846f3b348d05189c03bd711",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/phases.csv": "023d0d99d9390b76b2660b0be68a2f12cdc7a3d046d4aa8092bdc92becb892f3",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/result.json": "fd1ef5480a76bc89e9774f78a8cb46c8e20a9428965b72fa0ca89ecc1b7c3e34",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/stdout.txt": "7c82cae1a23b82d26ddf3d884abb6f91f1e6e4dd6db6e0f9788383f347f2fa10",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/trials.csv": "8f541cdea1b470c3d2d7c650e9def91fd9c92cdefe325ee1394d37f37b7ac525",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/assignment.txt": "6a881cb90329253eda9ca41ea29f6d1feb60cec676e7fa2fb1fb50c1f9890911",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/phases.csv": "038807d4caa6e834c1882b3041e392f840eb94ee7121dd4be09bc73f8e7a228a",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/result.json": "af6b5b105e54964f5b41ff50b0a7dd7e02b4c97ed802c66ae220af2eebd71773",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/stdout.txt": "ed62230ff2159469e8191c6d628620f44e19cd7452c001158da60eb8bfdd324c",
    "anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/trials.csv": "73f5d1a61cd246f7ea88cd6aaaa87256d46bde0005b7d2b9d2e1ae3a61883520",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/assignment.txt": "5e5aa361f261c7e2331a9b64ec15d3849f1864da37bb416404940140c0468ef9",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/phases.csv": "f67b2a0822b98023faa4c291fe4d66de7fa2535647c00cd756b1b27864a44348",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/result.json": "e17f57737b37b1fd8e6b7b7c8464c9cb089282fd3ebd2a4084aab1c605d36c04",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/stdout.txt": "0e6eca9a4c6f2aa6765fbda780434f9c18730f37ccb84262718fc955ec67e7b2",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/trials.csv": "4fb7ace596589a1903e12f962efafadde1ef063249074d928c9ab3392731949d",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/assignment.txt": "d66d30f582720afd17df204edab8307b1b1a852964f16694a254ca735a703599",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/phases.csv": "8097aa3fda7abf747b652dc32143a784fddc38b2d5e4c6bcd614c4d0f6d20dcc",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/result.json": "a13de29d071b0cc64edc2d38089eb1f84357dd34f6a41a825bcd4b2950cea9f6",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/stdout.txt": "870d3df66a3a72bf72a82439b2d05f106c1bb182e1a6484b020d08d42821f416",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/trials.csv": "3f52076f9185925d4b733c8f98e413657b990f405b763d9c3f29dede26057a51",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/assignment.txt": "5b1207c7c388c15f9855aa1b734ceb30366575bde0e1721c33a7669198cc0f41",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/phases.csv": "27c1d23fe938da303fa6e42c4961d900be673d4b1e9dced1af85ca3bacd541e3",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/result.json": "baa3243e98260fb3f358b3588186d218d0eff653437129babbc6ce41f5082c33",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/stdout.txt": "703570e65d24a9c2da4ea802937e9dd4ab08dbc1b50d054eaad25986d12f426d",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/trials.csv": "e3ffcda6fe445e075ff21a22784507d952909f5ac4556676e07ecf6fbd77299f",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/assignment.txt": "1aed814eb03e1f04d822fa9adb120cba16b9893698a6aa03e398951077cbcae9",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/phases.csv": "4a7b2bc7e1bdd44acb5b314f0482647bb33f9eaaa1e4d5d93f65defd3799d3d6",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/result.json": "078693cd4a5c1cbd9b6ff1bfd61d293b9e2d8db52efdc743558634d247401ba5",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/stdout.txt": "a1c0bbe3a59f98e1ced281512da8f3815b0d6d4708ad559d7185c92ec1829711",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/trials.csv": "3f33d895b17ce54d2fc28ae71927ae5416591f373c75f223e9aa38c2beab83d8",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/assignment.txt": "2565c28eafc255183e7056a10b9072b42befd2d93e03d7231f4ecdacd7a306d5",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/phases.csv": "182a0455047045be833522b5e14e609b4871bc69cee6fecc71ff0e66bd954efe",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/result.json": "069cb53ea3c30ce58ae36b3271425597abf4103a7705f915b48ff683429b6d76",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/stdout.txt": "5d9d89ba5346c6d72b57f6f2e2d5f7cdfc631e8c9d441f92719dc33426247d77",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/trials.csv": "cfb5ba30cecc77e3b32eaf3dae4956c6433e6873e5b7ea756f3105beac83d232",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/assignment.txt": "35b7e6cad22d1343aa52ec525b712c571d4cf03d6f5a6836e3e5beaae1001be9",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/phases.csv": "1dc1cae307c2a142c16c3718118209d32783718fdca772057885a76ebb377002",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/result.json": "6ae3b6ff6b8c803d0d336d1b59ea0cbc82aad0337f371791259a6014f6818037",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/stdout.txt": "45b433e351591dc2a633144595b0f373a4d5ffa17ed70f5ff65aadffa6d4240b",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/trials.csv": "7e2eb33b4885500d143a6252dbd2b21c8129e8d95b712eee7f65cce8166e7692",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/assignment.txt": "b0204c57b5a0d2f4e029451abde05702ba9c366963111d1a0cb083aaaf1faeba",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/phases.csv": "74a37db0c5aeff2e54c1c923597b2a8d308434b4f0c8a259680d702dabb0d9eb",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/result.json": "7843993bc7313f370df61a68bc644f3086c044804f0dfb6960d3176602d08835",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/stdout.txt": "a779f0d94ccbd70786b19b6bc384e1e0ba91c047cb2836b7e40fe11a0eb8fbef",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/trials.csv": "bbc541396c0675b8dab6c1a5d83967e13071a285ffedf9a2b08bd721b37db2dc",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/assignment.txt": "c6e976ee55de2806eabd9df4273f2dd29568e8a05cfeed3df9241794b5446654",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/phases.csv": "079386e8cfb217f037c17472e874e938c7c52f953617dc2aa311b63cee753dae",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/result.json": "8028c2f30144df655c905ec5fb5f4d5f15ff0dc02190498f3a70bdf5c6338a18",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/stdout.txt": "4a18d53ae4b93ff7599fcac7804661d8e46b97fb102e07db565cdb6c379230c4",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/trials.csv": "532589a5fc792de93efa4dd283fad6c42f2d34bc930bd8be32b5743189466823",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/assignment.txt": "0401a68eae94ad88588ffa56b8850cfabbe73cfb0f7439216d84edd8b317d1ad",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/phases.csv": "606ef60ab12da1c0c0724474637992757ad2f2f1eb61a63ca19fc0a67a21302b",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/result.json": "5ac236510db8495fe3401d252d1ddb1f1bb2a36f7692b0fe4068e8c6bf863c24",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/stdout.txt": "58c990278b306f7e40dd931d2fbc6d10db11a0918bb95f5a67ce47d6e8866471",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/trials.csv": "bf67564dbffe482dfd6c500fa571732ca70154ecdc1d2743649cde31eeed9815",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/assignment.txt": "ff612bf1fc6a35eeed76e69026a04223c3aa418afe02af4f6fc7b389bb15b53a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/phases.csv": "6a82734d3299da25fbfb2292edee7a9063d496bf27bd39629a4cfa8ae6c7ee0d",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/result.json": "c9d4ea2c742879933991a937a32095d9526ec1d7f0c41136acc887c9fc6b8000",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/stdout.txt": "8648cdc581fdfe14a6a11a7734416d3b0bc092f8c42b3e7c9979106eeb695aee",
    "anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/trials.csv": "c9e559f9bb06ea05ff2d42f24869ad2e322d1cfe80052eb9fd5a294e884ed503",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/assignment.txt": "b1c7459b026e4a006d36c4346518475aac92b82da2e949430ddaf64650b9907b",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/phases.csv": "80d8013b451fbc2404f7f4d0a5628b847cfbbf94d28212684c0b1d428f0298e5",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/result.json": "db546e60812c860bec54ab05d015f81232b3dbf73cbe66b61e0efe4c18804d80",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/stdout.txt": "51f947a74b515626fd588f03cf96f960d2c0dd21cf6553402f2045a43036f30c",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/trials.csv": "4d466ebf3f1b94f97bbdefcfbb4b6d023b83577a79603417a399438a030ca5fc",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/assignment.txt": "0b398e16cc7e057ab6faa7e999845d3e5abb67ca962b084ffec005f058e20096",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/phases.csv": "235ab8770a520a57e1fc25b3af4c5bf3f1358884d3591a44900f3224b25fb83b",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/result.json": "e2564999709f49f1d4f349f6ab3623ef6ab5e118e7dee5e4b7b7ed7b3d309ab9",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/stdout.txt": "94e27f4c4f4924e03ad6214f66c3da09f8abc135537bb243b57e55a58fabfd94",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/trials.csv": "3add1a6d43a2072d938f7e50921166d0659b9882257a33710de08798a42e67d8",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/assignment.txt": "086cdc19e8c08e00cbc789da3b5d24fa61a9971d5a10aac1e5263dfe72151727",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/phases.csv": "d2e9d5f92533d6d90966fd12f7cc01c66abeddac49cae42f7ee3f3e2f49822c0",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/result.json": "81e10962c88aa3111b92ff1e382cd414be9ec86de8555221ab6686e934b30198",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/stdout.txt": "c0534ca7f342c37a603d7a71c7666c191a1d9f504cd6fe31a9a7870de1c2573f",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/trials.csv": "35c348483b1e1350b3c975b0a928f4599a63e191d3154d98c642c0bd04b0d5cc",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/assignment.txt": "ab748a950823ba878bd84ed9719317b869a9d594cbba02db09c2a0e873713d7f",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/phases.csv": "069299ee83d437111798116c8155e911ab40205711666f6deaef11dccc6a4e37",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/result.json": "57eb37efaddf6f3d734cf26ec5771cf2d97946976a729a9e621e416c70769de4",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/stdout.txt": "d3204f79d72107fd3f422c1bfff9bbfb09b6dc07f0b02027a07a3d40b59e8831",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/trials.csv": "191cea5179775260f08e6dabdfe0628ab79758116d14c45bbba854e4afe8f971",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/assignment.txt": "1a43eafef4b36e1533909a1be149294b13cff5f63314b9fbd26e8bbd71d0d86f",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/phases.csv": "1122ce716fb3dc9c7a6513f6c04a0a0040fc80b26f6d00e4b5416582fa534395",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/result.json": "81cb2ceeeebda6e1521ed9b56d60a1bd71fa62a998b15a2c2bc878450427577f",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/stdout.txt": "72c8b7a02daecca273238c186432ca80d5627b89f8b219c9c07b272d366b7bc4",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/trials.csv": "175bf5ad2aad80ba6a4b3025baa7d10e80c24d140763cfa3eb3d6a9450e9fef8",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/assignment.txt": "74332dc3f91a1b06604ec20382ee40c7620b8c9f9fd9e307b8eb4bb4d629fb49",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/phases.csv": "fce2633214a024201fa043378105d5fb22b71dce685f418ca9f373bde864f0fd",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/result.json": "8de965c0825bf1a406ccc73e143df72dbc1d731cd23ee0c208005179ee34360c",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/stdout.txt": "d8a7195e6ca8cb4411d5856f6dfc114dbdd88ca81d57e53a6fe715bdb4f880d7",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/trials.csv": "df3587c02282f2624d38c8b8e89990066ea131155cb50dd668e7a4ee8e867f2d",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/assignment.txt": "7a592fb469a173866c7893bd0e4f90088fc9aeb7ff8888089691df9afcb58a6b",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/phases.csv": "ac6afdc2863cf079d4cc7d27cbb47b02c5e9373fe0538afc3dc586406bb6356d",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/result.json": "466b154b034b6bd026d12f45aff6e2635bce5f95f5d32282a8e4e8e1557f028f",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/stdout.txt": "06e22f5f4a95754fe1396e7652f1c0b50a566407e49619db6866223dd2c84579",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/trials.csv": "5f958fca478fa09d2e6074ae94a9b8e6f9256c77c496cf394990087b37a52bc1",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/assignment.txt": "88d61b42bfd2faf6fcd5492f86c32a173d71cd4fb00b546f560962cf38b0241a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/phases.csv": "3d315aa4a6763c2a72cdcb10649c68460ed49130b273c4437088f929bdb4e44b",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/result.json": "26160e518d54bd5549a36a3bcd8dc9c967a735b80de429d286e8595e785f6789",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/stdout.txt": "8a12fd785aa352a71dd3c5a04380df6e95ef74f886c1bebb76eadb11d918ab1c",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/trials.csv": "2185ba582010a7436fd0284c196e316f8d4197e4deff42d06fe058fdd08fe967",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/assignment.txt": "b79fa753e6867f7f2d3f20d505aaf4e144cee8d4a3ff32da2ee1784c078871e7",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/phases.csv": "c9342c83e1f3a99cfb0e95e0edc1490d094fbc408ed858f226df38bd556bcfb6",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/result.json": "c645fdb9fd0f05f76f8f3f0e751a5d81cda257ac3e85cd1860d27e5b4692c735",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/stdout.txt": "e57dd18aed49ac0806c928395680ff43fed67a9474fcc25bb02eb00329edabda",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/trials.csv": "fd4651af5e64b1dbcd3f1fd78f77d43c9bcc55cb34096be45b818e606798dc7d",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/assignment.txt": "c75e6393991224483e500203c370d6e15c24e5e316b3c939b0af3d2744980a84",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/bank_usage.csv": "0be5c5e6dedb29dcac5f87c8cfeae9142b2431b1dfb54b5a8efdc7f61092a84a",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/phases.csv": "124d8efaa961ccef2fb5dbc169eab09796ec4236a37482de4c8f242e0b8fd66b",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/result.json": "ab09a1e26d47598198827b59b92d6f48572b6bdbea485b42abe456653e89f270",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/stdout.txt": "5e1827574b53db1fbed17f097a98101771f31415065e30b85373ace1fee1300f",
    "anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/trials.csv": "afe503cdbfca9b4f80fb7fbc9d16aba2db6b89019cb1ee5674e08d6eb37fa0a6",
    "anc/supplementary/followup_20261031/search_snapshot.cpp": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c",
    "anc/supplementary/followup_20261031/summary.csv": "bef280f62c95f09d6df90f29579431e26582408568d7772bc86aacb7f760f737",
    "anc/supplementary/followup_20261031/summary.json": "92378bf290d77f92b54218ece9c2a5ccaf14e6ad195c7ff93de26056e94eaccb",
    "anc/supplementary/followup_20261031/test_report.json": "d70ea5f8ef72f1308c55a536f132b3ff0bc2b978746e5e9c8ca0e7acd7088d9a",
    "anc/supplementary/followup_20261031/validation.json": "067c7d7dba13950cd5bb28cc51d9c80b20db7f7de6cf7dbe5c12b679bfad1755",
    "anc/supplementary/historical_records/README.md": "43b11ff4bebf576208e22ced2b5be5c5f266df6f11249e1fcb8559c3bb4d37bd",
    "anc/supplementary/historical_records/project/archive/experiment_revision_2026-10-31/iterative_block_cover_m8.cpp": "996fb0a104f4696fdaaaa781e1f6ff083bc59ef30ee5cd117906349d90e7e206",
    "anc/supplementary/historical_records/project/research/exclusion/run_m10_deep_balanced_revisit.py": "6c7c2a2bde5e442ede0cd5bf8b808d1ea6058f66b7571d0d011a13db0c190f61",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/iterative_block_cover_m8.cpp": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m10_deep_balanced_revisit/302400/302400_checkpoint.txt": "6009d5abbf641c871c0499c05f55bc54d814c80b849b55de849f1c3b4654f36e",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m10_deep_balanced_revisit/302400/console.log": "38e107f41315df197bd48fc9d5b1b5f3a72aa02261545f2e9d9be25d152a41bc",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m8_subset_20160_b15_r2deep/20160_checkpoint.txt": "d6782ae28731978d4588f25311d3e5022960bfccf5dde9bbd19fbebb7cf2d09a",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m8_subset_20160_b25_r2deep/20160_checkpoint.txt": "f0952776d626e32e0998ce75d225e3ecc9dd44fb09d1e92b0f4caf902ebe8a7c",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_151200_projection/75600/75600_preserve_checkpoint.txt": "70dd4e6e840574b2c75fe09ff1d9fe933dee6e34de7130261af0229adba85be7",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_151200_projection/75600/75600_relaxed_checkpoint.txt": "23488c8657712c210568fa8c5a578288517b7d48706e9232369d31eee5423bd1",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_151200_projection/75600/projection_summary.csv": "68330cc53266668c68f6a7e494be81d885bb06f83f3a434e2c8d2f45616a91c6",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/75600_checkpoint.txt": "34d6422eb3dd50175bba03cb13d874d2d23712fc2bcc7b6ca95d21247b36d2ea",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/basin_history.csv": "4618e8ec3d8c33a411715752bc0c9e25b31c6bbcbe2f5867e063234435df1e80",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/console.log": "fa1900876686899ee19153261b20ef9e97499276a749b840120c91bf391a9b53",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/3326400_checkpoint.txt": "dd16669854a587922b78a0f912fa602081a913ee8f20139651dd344a6294d290",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/console.log": "5fe3a3b6b14d053bbd96f84069d001a2db349358017c52cd04e381502c8e5547",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/project_cover_warm_start.py": "2b8a2ee5f4c190df2c80321540d6d36d147a6feb24d18b7f8602385d138222a0",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/run_m11_extended_queue_20260815.sh": "93e092e915ac3ec35a2d7f72185e8266d282a9f516644badb7e104a7729c89e8",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/run_m8_background_queue_followup_k2_k1_20260810.sh": "d9607813b3ccfa0437b007826918bf5d97333f777a54157baae5c556d32e25ae",
    "anc/supplementary/historical_records/project/research/m8_layered_exploration/run_m9_75600_then_m11_20260814.sh": "11459b4404dba0de84deededd7760eb27a246e92386bc678aeaf2fbe3955b427",
    "anc/supplementary/historical_records/source_map.json": "542278d1861fb69771e4da00267d5fdaac4b14e3955ed677a30c9c8b1d014b43",
    "anc/supplementary/literature_comparison_20261101.json": "ad07b71c4e18d6d7261897ed66b9c9ba1f254a4cd54d59b56d85f0d4033be4fd",
    "anc/supplementary/m8_exclusion_20261101/audit.json": "275a76c084fd09f3ead22f3f15b2de0f0ee4ceb8069716608c340d3999a587bf",
    "anc/supplementary/m8_exclusion_20261101/audit.py": "19d1f2e13f0ab3d5cb3534ebebe03036c1f143a130fc108aa71c4b4b27e112ff",
    "anc/supplementary/m8_exclusion_20261101/audit_notes.txt": "98286dbfbe14472e75a5af2fafda4024607605a72e827415d82ef7ee9c7d15cb",
    "anc/supplementary/m8_exclusion_20261101/check_lower_range.py": "f01af7acd6e4ce26218bbff1fed8a26890add30a1cfc50f3856b3ca74837e763",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth23_feasibility.csv": "d7d36a171df90c09d696b3afef3782472df41ef302333f942cd1ce5168949fb6",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_below20160_unlimited.csv": "2df4fb3db0ceebe258db66773ba5c4c13636651aabc2f90f148152768245d34e",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_below20160_unlimited_logs/18480.log": "3cc669d442a7606192f48d8e786c8701ddfdae40ae711b56cf2a8cd1d420ffaf",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_maxcover_1000s.csv": "4a9b37f70db8e26f36ca27a9c67bb8e390251295e250bee720856985f2f8f1de",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_maxcover_logs/18720.log": "cd4014d7b7556f26134ad018c88ea9304034a983eac4e2f1b50f24731d006852",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_maxcover_logs/19800.log": "2189539c45dc167d505c9f93450307a85f516a49111233bc84f93f9cdb5b587e",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth30_15840_12600_boundstop.csv": "2e701a3db3d9c4584ca320325266a2f47a40984422c26f6ebd52597f9d34c299",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth30_15840_12600_boundstop_logs/12600.log": "74c468d2bbe15dc02ec0bf7cb84f5a052e5b633792baa249c18dba1363d13bdc",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth30_15840_12600_boundstop_logs/15840.log": "61acba22790824cf2c659896b83ed6e433be8b129642faa138f5c211bc418cae",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_depth55_15120_detection.csv": "750812e9006048cdb1ea8980a9db234f1e31ae7dc68bf66bbe0169b0a5ed4510",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_partial_sum_summary.csv": "f9f0cc5fa82e4f86571dd1309ddb00bdb46cb1c207bba2f6ef6b4127bed1d32e",
    "anc/supplementary/m8_exclusion_20261101/historical/m8_sum_filter_all.csv": "55a0349dca3ff5cbc9a900fc44be652d04088285191659707b6d29ed428bbb38",
    "anc/supplementary/m8_exclusion_20261101/historical/manifest.json": "f34943242dfe34ec802b8159c0219ee14a47b80ee818b91ed32bb340991c031f",
    "anc/supplementary/m8_exclusion_20261101/lower_range.json": "96d6b292fbc9b2bcc06a0af80d298c706c1584d2f92423357fb5fbfcb0aedbb8",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/10560.log": "fd94a7f6171c0a075b5261a60ea8d59032d4542565916e1576b92b655ee3593c",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/10800.log": "bf0bd8cef1479627b91565e1f5a69bd8d5a9e34e22db6cdc42f7dc1c804b0ead",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/2520.log": "3665fd3a8b3586a7112c5fbbfd03777f7c7a089c043b9f6530b1032eb54f8d13",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/3360.log": "5cb1a73af64c6655fc219eaade999341600ea8e37a7deddf19a138df8175114c",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/3600.log": "04ac10cf0f985b07d6fafdc8258783aa26146edafbc38638f5fc7617ebd9d690",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/3960.log": "23291a3e2eede8ae12ef08aa1a9592dda704fc4ac36de5a39a4cd98e1f6d82fb",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/4320.log": "70087c5e471f6e92b6c5aac3435defc5362e18dd154dfda8022a6e8c3f34d32c",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/4680.log": "b26133c651be071ae9e1c48fa42d85a5a11a68dc5bfd8e9648d0dd23c7d49b64",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/5040.log": "882a442ee599ba8d24d444373030030b650d0d7e56491daf3484c61004314460",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/5760.log": "38983a07a7243ea67811a4adc2cd3bb56d0c57046d5f0d1da1ebf01aff9ccdb1",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/6480.log": "a120ea9541a085f97cfd944de83bc6046e49f6070d8c2ee8b7ce8f35a3356087",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/6720.log": "6c648234e146ab6b79aca2de9d1303dfcc67d695ef134abb55ca4b6fc9044392",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/7200.log": "f171fd6674de1f148ff5019c2dd837a620ff897e7fb626f281c7f277e2cc8a59",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/7560.log": "facdea5a49cec3f0c8c624194bfcf48afb994b97c379acb4a6d80a589eb6b1b8",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920.log": "a0094ef1204d8aa594a770299cce9b2f4057fda9f70c9eec76b63e2cedf6a975",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920_depth23.log": "de5f36343e96e53a8582d8e835baf61ecbe4b8a5d72c189f14d59be692855516",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920_depth23_strong.log": "97a15cd8eb94302a05588306b75a2e771cf782507e1d8df8b8238dd2cfdff5d4",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920_depth30_strong.log": "b6f4d1d03f23f6637e637ef984283c6119c931887ee4e783a241b51149256461",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/8400.log": "4090a8d4ac74133028eb043b6553c3b474711438f6e9aef230817f2246d304e4",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/8640.log": "25b891a11897336408ce2555287a7350c4a807587c590ef750ff2f597550ded7",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/8640_depth23.log": "b3fd0c4d8e496ea58f57d635cd673df9f97d9facee69587b0929f6dc74de94b5",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/9240.log": "ddf97293b5bc22f242bf71c35a55dba94a6f2f72b7d9b4e34a24f32130c50ceb",
    "anc/supplementary/m8_exclusion_20261101/lower_range_logs/9360.log": "57dbcf207fc51908829205bb81e4b2b178edb747d8d31d55f7e7e373822e93dc",
    "anc/supplementary/m8_exclusion_20261101/source/partial_sum_feasibility_m8.py": "be263f065ded8426f4cb01494278a97d1480ab44e7e342c2037dd956eb558205",
    "anc/supplementary/m8_exclusion_20261101/source/partial_sum_filter_m8.py": "391ecc6abf8d4b85de2fa126186cb62be35fba74f257ab04e39dfe971f3ff0f4",
    "anc/supplementary/m8_exclusion_20261101/source/partial_sum_maxcover_m8.py": "b7df11890715c4a85fe102500481517c60525e98fe10cf8d4b90aee98d66b6bb",
    "anc/supplementary/m8_exclusion_20261101/source/sum_filter_m8.cpp": "7db8b7c17e273c80372190bdc3ccca5e0ac44ad6d2a9051df3259488ad5e3113",
    "anc/supplementary/private_points_m10.csv": "9c3d16d029bf16da1a7b8e6ed4da17104ed55f7da9d6583dd67231ebf6a0a19e",
    "anc/supplementary/private_points_m11.csv": "c88e1b90c9b38f6ba6937df528728ebaf784513b551ec8c9a1b9cc342a2040bc",
    "anc/supplementary/private_points_m8.csv": "6cef63425d5d3e449fcba492ef6f4b8cba1ba70d253a05abc70f9055bb044e2e",
    "anc/supplementary/private_points_m9.csv": "3e7938c875a9e97d832264c359fc43799fed62480a23517d9a712fd9f8ec5970",
    "anc/supplementary/projection_m9/75600_preserve_checkpoint.txt": "70dd4e6e840574b2c75fe09ff1d9fe933dee6e34de7130261af0229adba85be7",
    "anc/supplementary/projection_m9/75600_relaxed_checkpoint.txt": "23488c8657712c210568fa8c5a578288517b7d48706e9232369d31eee5423bd1",
    "anc/supplementary/projection_m9/README.md": "da103488136fa903a878a33d41c2753c077998ca1e3835cfc34babad36ed5964",
    "anc/supplementary/projection_m9/project_cover_warm_start.py": "2b8a2ee5f4c190df2c80321540d6d36d147a6feb24d18b7f8602385d138222a0",
    "anc/supplementary/projection_m9/projection_summary.csv": "68330cc53266668c68f6a7e494be81d885bb06f83f3a434e2c8d2f45616a91c6",
    "anc/supplementary/projection_m9/provenance.json": "ee974ab669a53969b941afaaccb672ac967be3430a73bccac3a7f475ef6ec71e",
    "anc/supplementary/projection_m9/replay/75600_preserve_checkpoint.txt": "70dd4e6e840574b2c75fe09ff1d9fe933dee6e34de7130261af0229adba85be7",
    "anc/supplementary/projection_m9/replay/75600_relaxed_checkpoint.txt": "23488c8657712c210568fa8c5a578288517b7d48706e9232369d31eee5423bd1",
    "anc/supplementary/projection_m9/replay/projection_summary.csv": "b97d4d717692a9f4a4257004284f330e836adad8a2971aad95775ca409b18460",
    "anc/supplementary/projection_m9/replay/projection_summary.log": "6d02232c661c201d5c974e123517741b2878e0b64ccbfe07a53a69cafefab18c",
    "anc/supplementary/projection_m9/source_assignment.txt": "03eac1cc36dd55710e0f525f9cead490a97762caf841136aacb1f0da46452218",
    "anc/supplementary/projection_m9/source_block_results.csv": "dee9746ac81e6c82936288ecc31f4dcce5d7cad6fa752cb7490c235d7d62cf09",
    "anc/supplementary/projection_m9/source_checkpoint.txt": "7c7fb8996f7cf46bbd6d09eeefd0ebc65711a52ec20b6c121941556334dfd7fd",
    "anc/supplementary/projection_m9/source_launch.sh": "928e876067b78f54fe3830ac3914a901709b8a18bfcd32e6173584b3597b288d",
    "anc/supplementary/projection_m9/source_summary.log": "fd518df49a2667864fb23f257670e77d33d813f5575719f8b0898bdc2d62eccc",
    "anc/supplementary/provenance.json": "340190a2a729e784b53d09a761519d89f4e2ba9393c27d0dd12d52be8c4c3cd0",
    "anc/supplementary/verification_checks.json": "fe72aef92e984c9d2ed395aad0a7c9d5a79617ecca9cbe922364cae206a8a598",
    "anc/supplementary/verification_output.txt": "7275766aaa0c420975122913d8926655eaa88113e295c6c019af0b51e7765fc2",
    "anc/supplementary/verify.py": "32aa6e2bb8056e1d349c4bda9bdff2b9659d67a473182536cc6c6b6b80298c84",
    "main.tex": "e706ca7d7e62981972e7177233781751790e4afbd164df2602f7f018702af5a7"
  },
  "archive_name": "small_lcm_covering_systems.zip"
}


==> anc/supplementary/README.md <==
# Covering system verification materials

The November 1 literature-and-acknowledgements revision adds McNew--Setty (Appendix B) and Harrington et al. (Section 6) as precedents for the integer-programming and maximum-coverage formulations. Acknowledgements and the current author's final contact block follow the author-supplied source archive for arXiv:2607.19029v1. The manuscript remains eight main-text pages and 21 pages in total. All certificates, numerical tables and frozen experimental data are unchanged.

These files accompany the English paper revised on November 1, 2026. The main text has eight pages and conjectures that the four constructed LCMs are minimal. Table 1 uses Krukenberg's m=8 value L=50400, as reported by Dalton and Trifonov (2022), p. 3. The latest literature recheck recovers and independently audits all four Bickel et al. arrays for m=8..11: they cover their periods but have repeated moduli. In particular, their reported m=10,11 LCMs cannot be used as the LCMs of the expanded distinct systems. The comparison remains qualified by the literature located. The author's construction and experiment data are unchanged. Two separately frozen experimental batches contain 180 initial runs and 130 follow-up runs; they do not constitute a complete historical search release.

For this arXiv package, run from the extracted submission root with Python 3.9 or later:

```sh
python3 anc/supplementary/verify.py main.tex
```

The new Section 3.2 records the candidate reduction for minimum modulus 8, citing the previous joint paper for the methods. Over all multiples of 8 through 20160, the stages leave 53, 10, 8, 5 and finally 3 candidates. The final set is {10080, 15120, 20160}: 20160 is constructed; the other two remain unresolved. The main text remains eight pages.

`m8_exclusion_20261101/` contains the original screening tables, retained solver logs, source snapshots, a new check of the previously omitted lower range, and an exact-arithmetic audit of the candidate chain. Run `python3 anc/supplementary/m8_exclusion_20261101/audit.py`. Its `audit_notes.txt` distinguishes retained CSV decisions from available solver transcripts and explains the limited use of the earlier m=7 theorem. These are solver-based exclusion results, not independently checked exact MIP proof objects.

To regenerate the private-point witness files, add `supplementary` as the optional second argument. The usual verification command does not write files.

- `verify.py` is the unchanged standalone verification program. Appendix F gives its execution command; the full program listing is no longer printed in the paper. Its checks remain active with Python's `-O` option.
- `certificate_m*_full.txt` preserves the complete divisor assignments. Each non-comment line is `residue modulus`.
- `certificate_m*_reduced.txt` applies the exact deletion rules in `reduced_pairs` in `verify.py`, retaining the same residues, minimum modulus, and LCM.
- `private_points_m*.csv` gives each reduced class's residue, modulus, one point covered only by that class, and its total private-point count. Every class has a witness, proving irredundancy; this does not prove globally minimum cardinality.
- `verification_output.txt` contains the actual successful verifier output.
- `bickel_2008_arrays.json` transcribes the numerical arrays from the search-indexed primary report, pp. 23-25. `check_bickel_2008.py` independently computes coverage, actual list LCMs and repeated moduli; `bickel_2008_validation.json` records its output. These lists are explicitly NOT distinct covering certificates. Run `python3 anc/supplementary/check_bickel_2008.py` from the extracted submission root to reproduce the audit.
- `build_validation.txt` summarizes the revised document's compilation and validation; it does not describe the historical search environment.
- `provenance.json` records current file hashes, references to retained historical records, recovered settings, and unresolved metadata. Paths are relative to the project root. A source hash is not evidence of the historical executable's build provenance.
- `experiments_20261031/README.md` describes the new protocol, counting rules and reproducibility files. The directory contains all 180 formal assignments and logs, frozen source and build metadata, independent validation, and the complete outcome and summary tables. Diagnostic replays and software fixtures are identified separately and are excluded from the formal sample.
- `followup_20261031/README.md` describes 30 ordered-initialization controls, 40 revised bank runs, and 60 exploratory larger-period runs. Its protocol was fixed after inspecting the first batch and before any formal follow-up run. It includes independent coverage, counting and parent-sampling audits. The first batch is not overwritten.
- `projection_m9/README.md` describes the archived source covering at period 151200 and a reconstructed projection command that reproduces both historical target checkpoints exactly. It does not recover the original shell invocation or upstream discovery cost.
- `historical_records/README.md` maps selected historical checkpoints, logs, source snapshots and launch scripts into this release. Their contents and original checksums are preserved; they do not constitute a complete executable historical campaign.

No third-party Python packages or optimization solver are needed for certificate verification. The raw certificates establish existence and the witnesses establish irredundancy; neither minimum LCM nor minimum class count is proved for these four cases. The release archive is identified by checksums. No public repository or archival DOI has been assigned to this revision.

## Table conventions in the current manuscript

For run r, U_r is the number of uncovered residues among 0,...,L-1 in the final complete assignment. Successes s/N counts U_r=0 among all N runs. The median [minimum, maximum] summarizes all U_r, including zero; the brackets are not confidence intervals. With even N the median averages the two central values.

Scans to success is the median cumulative gain-scan count at first coverage among successful runs only, divided by 1000 and rounded to one decimal place. Initialization and all earlier stages are included. A dash means no success. Q is the scan cap per run; K is the maximum number of seed assignments retained, not the number actually sampled. The timing table uses seconds of process CPU time and distinguishes all-run medians from success-only medians.

`literature_comparison_20261101.json` records the sources and unresolved scope of Table 1. The new column is not a verified global record table. The frozen experiment directories, including the historical table-rendering scripts and their earlier headers, are preserved unchanged; the main manuscript supplies the revised presentation of the same data.


==> anc/supplementary/bickel_2008_arrays.json <==
{
  "source_url": "https://citeseerx.ist.psu.edu/document?doi=767d06f78d1b692498e22252deea33810e4e52e0&repid=rep1&type=pdf",
  "access": "Numerical arrays recovered from search-indexed primary PDF pages 23–25; direct PDF download unavailable.",
  "checked_on": "2026-11-01",
  "systems": [
    {
      "m": 8,
      "reported_lcm": 45360,
      "moduli": [
        8,
        9,
        10,
        12,
        14,
        15,
        16,
        16,
        18,
        20,
        21,
        24,
        27,
        28,
        30,
        35,
        36,
        40,
        42,
        45,
        48,
        48,
        54,
        56,
        60,
        63,
        70,
        72,
        80,
        80,
        81,
        84,
        90,
        105,
        108,
        112,
        112,
        120,
        126,
        135,
        140,
        144,
        144,
        162,
        168,
        180,
        189,
        210,
        216,
        240,
        240,
        252,
        270,
        280,
        315,
        324,
        336,
        336,
        360,
        378,
        405,
        420,
        432,
        432,
        504,
        540,
        560,
        560,
        567,
        630,
        648,
        720,
        720,
        756,
        810,
        840,
        945,
        1008,
        1008,
        1080,
        1134,
        1260,
        1296
      ],
      "residues": [
        0,
        0,
        1,
        2,
        1,
        4,
        4,
        12,
        3,
        3,
        4,
        5,
        6,
        2,
        7,
        0,
        30,
        33,
        5,
        10,
        10,
        22,
        15,
        3,
        47,
        6,
        65,
        6,
        2,
        18,
        24,
        11,
        29,
        40,
        105,
        62,
        78,
        13,
        41,
        44,
        55,
        42,
        17,
        51,
        17,
        59,
        31,
        115,
        41,
        226,
        137,
        178,
        89,
        265,
        160,
        159,
        238,
        334,
        137,
        94,
        134,
        395,
        258,
        402,
        473,
        539,
        25,
        50,
        157,
        265,
        113,
        130,
        257,
        10,
        59,
        329,
        779,
        766,
        641,
        809,
        346,
        149,
        1102
      ]
    },
    {
      "m": 9,
      "reported_lcm": 226800,
      "moduli": [
        9,
        10,
        12,
        14,
        15,
        16,
        16,
        18,
        20,
        21,
        24,
        25,
        27,
        28,
        30,
        35,
        36,
        40,
        42,
        45,
        48,
        48,
        50,
        54,
        56,
        60,
        63,
        70,
        72,
        75,
        80,
        80,
        81,
        84,
        90,
        100,
        105,
        108,
        112,
        112,
        120,
        126,
        135,
        140,
        144,
        144,
        150,
        162,
        168,
        175,
        180,
        189,
        200,
        210,
        216,
        225,
        240,
        240,
        252,
        270,
        280,
        300,
        315,
        324,
        336,
        336,
        350,
        360,
        378,
        400,
        400,
        405,
        420,
        432,
        432,
        450,
        504,
        525,
        540,
        560,
        560,
        567,
        600,
        630,
        648,
        675,
        700,
        720,
        720,
        756,
        810,
        840,
        900,
        945,
        1008,
        1008,
        1050,
        1080,
        1134,
        1200,
        1200,
        1260,
        1296,
        1296,
        1350,
        1400,
        1512,
        1575,
        1620,
        1680,
        1680,
        1800,
        1890,
        2025,
        2100,
        2160,
        2160,
        2268,
        2520,
        2700,
        2800,
        2800,
        2835,
        3024,
        3024,
        3150,
        3240,
        3600,
        3600,
        3780,
        4050,
        4200,
        4536,
        4725,
        5040,
        5040,
        5400,
        5670,
        6300,
        6480,
        6480,
        7560,
        8100,
        8400,
        8400,
        9072,
        9072,
        9450,
        10800,
        10800,
        11340,
        12600,
        14175,
        15120,
        15120,
        16200,
        18900,
        22680,
        25200,
        25200,
        28350,
        32400,
        32400
      ],
      "residues": [
        0,
        0,
        1,
        1,
        2,
        3,
        7,
        4,
        4,
        2,
        5,
        1,
        3,
        6,
        8,
        11,
        33,
        14,
        10,
        33,
        31,
        43,
        6,
        21,
        26,
        28,
        3,
        36,
        17,
        11,
        34,
        74,
        12,
        35,
        42,
        16,
        7,
        93,
        27,
        47,
        52,
        59,
        48,
        126,
        15,
        123,
        146,
        66,
        41,
        86,
        118,
        38,
        96,
        22,
        137,
        186,
        112,
        232,
        142,
        102,
        166,
        136,
        37,
        120,
        299,
        335,
        296,
        358,
        101,
        196,
        396,
        282,
        382,
        255,
        363,
        5,
        257,
        416,
        65,
        123,
        319,
        74,
        89,
        95,
        209,
        561,
        366,
        178,
        538,
        143,
        768,
        502,
        113,
        578,
        329,
        833,
        179,
        929,
        263,
        59,
        299,
        935,
        425,
        641,
        96,
        739,
        647,
        591,
        173,
        1103,
        395,
        473,
        353,
        38,
        1019,
        1055,
        281,
        395,
        473,
        546,
        249,
        809,
        200,
        1151,
        1403,
        3119,
        713,
        1409,
        2849,
        2999,
        443,
        515,
        425,
        4371,
        3035,
        1775,
        281,
        1253,
        731,
        2585,
        6473,
        6443,
        641,
        5771,
        1841,
        7553,
        6473,
        2441,
        3521,
        6671,
        7733,
        3419,
        206,
        3419,
        12089,
        3881,
        1505,
        4529,
        12593,
        16121,
        8963,
        7355,
        31931
      ]
    },
    {
      "m": 10,
      "reported_lcm": 997920,
      "moduli": [
        10,
        11,
        12,
        14,
        15,
        16,
        18,
        20,
        21,
        22,
        24,
        27,
        28,
        30,
        32,
        32,
        33,
        35,
        36,
        40,
        42,
        44,
        45,
        48,
        54,
        55,
        56,
        60,
        63,
        66,
        70,
        72,
        77,
        80,
        81,
        84,
        88,
        90,
        96,
        96,
        99,
        105,
        108,
        110,
        112,
        120,
        126,
        132,
        135,
        140,
        144,
        154,
        160,
        160,
        162,
        165,
        168,
        176,
        180,
        189,
        198,
        210,
        216,
        220,
        224,
        224,
        231,
        240,
        252,
        264,
        270,
        280,
        288,
        288,
        297,
        308,
        315,
        324,
        330,
        336,
        352,
        352,
        360,
        378,
        385,
        396,
        405,
        420,
        432,
        440,
        462,
        480,
        480,
        495,
        504,
        528,
        540,
        560,
        567,
        594,
        616,
        630,
        648,
        660,
        672,
        672,
        693,
        720,
        756,
        770,
        792,
        810,
        840,
        864,
        864,
        880,
        891,
        924,
        945,
        990,
        1008,
        1056,
        1056,
        1080,
        1120,
        1120,
        1134,
        1155,
        1188,
        1232,
        1260,
        1296,
        1320,
        1386,
        1440,
        1440,
        1485,
        1512,
        1540,
        1584,
        1620,
        1680,
        1760,
        1760,
        1782,
        1848,
        1890,
        1980,
        2016,
        2016,
        2079,
        2160,
        2268,
        2310,
        2376,
        2464,
        2464,
        2520,
        2592,
        2592,
        2640,
        2772,
        2835,
        2970,
        3024,
        3080,
        3168,
        3168,
        3240,
        3360,
        3360,
        3465,
        3564,
        3696,
        3780,
        3960,
        4158,
        4320,
        4320,
        4455,
        4536,
        4620,
        4752,
        5040,
        5280,
        5280,
        5544,
        5670,
        5940,
        6048,
        6048,
        6160,
        6237,
        6480,
        6930,
        7128,
        7392,
        7392,
        7560,
        7920,
        8316,
        8910,
        9072,
        9240,
        9504,
        9504,
        10080,
        10080,
        10395,
        11088,
        11340,
        11880,
        12320,
        12320,
        12474,
        12960,
        12960,
        13860,
        14256,
        15120,
        15840,
        15840,
        16632,
        17820,
        18144,
        18144,
        18480,
        20790,
        22176,
        22176,
        22680,
        23760,
        24948,
        27720,
        28512,
        28512
      ],
      "residues": [
        0,
        0,
        1,
        1,
        2,
        3,
        0,
        4,
        0,
        2,
        7,
        3,
        5,
        8,
        11,
        27,
        5,
        6,
        10,
        14,
        3,
        6,
        33,
        23,
        4,
        1,
        9,
        28,
        60,
        4,
        16,
        63,
        18,
        34,
        12,
        17,
        10,
        52,
        47,
        95,
        3,
        56,
        22,
        86,
        37,
        52,
        69,
        17,
        48,
        36,
        45,
        40,
        74,
        154,
        66,
        26,
        53,
        30,
        132,
        102,
        16,
        206,
        39,
        76,
        93,
        205,
        179,
        112,
        81,
        41,
        102,
        209,
        15,
        87,
        148,
        13,
        96,
        120,
        256,
        77,
        54,
        74,
        222,
        237,
        96,
        106,
        282,
        125,
        310,
        116,
        35,
        232,
        472,
        133,
        153,
        65,
        202,
        69,
        39,
        52,
        361,
        276,
        183,
        58,
        245,
        581,
        47,
        402,
        741,
        536,
        142,
        768,
        293,
        159,
        231,
        336,
        48,
        893,
        696,
        988,
        405,
        329,
        857,
        418,
        349,
        909,
        795,
        971,
        250,
        81,
        1086,
        399,
        353,
        119,
        762,
        42,
        448,
        303,
        106,
        521,
        606,
        1169,
        776,
        1656,
        40,
        161,
        1776,
        676,
        159,
        1671,
        448,
        958,
        2235,
        806,
        257,
        553,
        1785,
        713,
        1047,
        2343,
        2606,
        581,
        1020,
        346,
        807,
        529,
        1577,
        3161,
        2559,
        1505,
        3185,
        766,
        653,
        1673,
        1506,
        316,
        2824,
        447,
        2175,
        2416,
        3855,
        4396,
        1049,
        4913,
        1286,
        113,
        5201,
        3496,
        4936,
        1311,
        2561,
        2626,
        283,
        1193,
        3076,
        6593,
        470,
        1145,
        1553,
        2296,
        3220,
        8896,
        545,
        1145,
        2254,
        7006,
        2393,
        7433,
        5596,
        4672,
        6593,
        4396,
        11866,
        4166,
        4144,
        2273,
        2993,
        2296,
        8969,
        4073,
        1313,
        2753,
        15088,
        2956,
        8105,
        11633,
        9233,
        11326,
        19649,
        4865,
        21713,
        16486,
        8302,
        6593,
        7313,
        22865
      ]
    },
    {
      "m": 11,
      "reported_lcm": 21621600,
      "moduli": [
        11,
        12,
        13,
        14,
        15,
        16,
        18,
        20,
        21,
        22,
        24,
        25,
        26,
        27,
        28,
        30,
        32,
        32,
        33,
        35,
        36,
        39,
        40,
        42,
        44,
        45,
        48,
        50,
        52,
        54,
        55,
        56,
        60,
        63,
        65,
        66,
        70,
        72,
        75,
        77,
        78,
        80,
        84,
        88,
        90,
        91,
        96,
        96,
        99,
        100,
        104,
        105,
        108,
        110,
        112,
        117,
        120,
        126,
        130,
        132,
        135,
        140,
        143,
        144,
        150,
        154,
        156,
        160,
        160,
        165,
        168,
        175,
        176,
        180,
        182,
        189,
        195,
        198,
        200,
        208,
        210,
        216,
        220,
        224,
        224,
        225,
        231,
        234,
        240,
        252,
        260,
        264,
        270,
        273,
        275,
        280,
        286,
        288,
        288,
        297,
        300,
        308,
        312,
        315,
        325,
        330,
        336,
        350,
        351,
        352,
        352,
        360,
        364,
        378,
        385,
        390,
        396,
        400,
        416,
        416,
        420,
        429,
        432,
        440,
        450,
        455,
        462,
        468,
        480,
        480,
        495,
        504,
        520,
        525,
        528,
        540,
        546,
        550,
        560,
        572,
        585,
        594,
        600,
        616,
        624,
        630,
        650,
        660,
        672,
        672,
        675,
        693,
        700,
        702,
        715,
        720,
        728,
        756,
        770,
        780,
        792,
        800,
        800,
        819,
        825,
        840,
        858,
        864,
        864,
        880,
        900,
        910,
        924,
        936,
        945,
        975,
        990,
        1001,
        1008,
        1040,
        1050,
        1056,
        1056,
        1080,
        1092,
        1100,
        1120,
        1120,
        1144,
        1155,
        1170,
        1188,
        1200,
        1232,
        1248,
        1248,
        1260,
        1287,
        1300,
        1320,
        1350,
        1365,
        1386,
        1400,
        1404,
        1430,
        1440,
        1440,
        1456,
        1485,
        1512,
        1540,
        1560,
        1575,
        1584,
        1638,
        1650,
        1680,
        1716,
        1755,
        1760,
        1760,
        1800,
        1820,
        1848,
        1872,
        1890,
        1925,
        1950,
        1980,
        2002,
        2016,
        2016,
        2079,
        2080,
        2080,
        2100,
        2145,
        2160,
        2184,
        2200,
        2275,
        2288,
        2310,
        2340,
        2376,
        2400,
        2400,
        2457,
        2464,
        2464,
        2475,
        2520,
        2574,
        2600,
        2640,
        2700,
        2730,
        2772,
        2800,
        2808,
        2860,
        2912,
        2912,
        2925,
        2970,
        3003,
        3024,
        3080,
        3120,
        3150,
        3168,
        3168,
        3276,
        3300
      ],
      "residues": [
        0,
        0,
        0,
        1,
        1,
        2,
        2,
        3,
        2,
        1,
        6,
        0,
        1,
        5,
        5,
        4,
        10,
        26,
        4,
        7,
        8,
        4,
        19,
        3,
        5,
        7,
        14,
        5,
        5,
        14,
        2,
        13,
        28,
        17,
        10,
        3,
        67,
        22,
        10,
        18,
        3,
        39,
        9,
        9,
        82,
        7,
        38,
        86,
        58,
        15,
        15,
        56,
        104,
        19,
        41,
        19,
        118,
        101,
        11,
        15,
        22,
        27,
        21,
        47,
        40,
        39,
        51,
        79,
        159,
        85,
        131,
        70,
        145,
        112,
        35,
        122,
        6,
        91,
        195,
        129,
        11,
        77,
        173,
        97,
        209,
        70,
        73,
        69,
        51,
        161,
        31,
        229,
        10,
        231,
        145,
        47,
        197,
        27,
        75,
        94,
        280,
        109,
        255,
        37,
        110,
        13,
        21,
        235,
        185,
        57,
        233,
        71,
        245,
        185,
        4,
        111,
        25,
        295,
        77,
        285,
        251,
        406,
        123,
        189,
        370,
        448,
        325,
        147,
        147,
        387,
        382,
        245,
        191,
        335,
        373,
        247,
        21,
        85,
        53,
        249,
        576,
        337,
        430,
        53,
        231,
        577,
        135,
        589,
        303,
        639,
        220,
        179,
        165,
        95,
        28,
        411,
        329,
        581,
        543,
        231,
        769,
        95,
        495,
        210,
        295,
        551,
        73,
        171,
        459,
        13,
        220,
        539,
        205,
        497,
        472,
        960,
        853,
        301,
        19,
        233,
        35,
        109,
        637,
        67,
        555,
        345,
        187,
        747,
        153,
        921,
        171,
        193,
        435,
        25,
        441,
        1065,
        807,
        424,
        735,
        769,
        115,
        711,
        641,
        1335,
        381,
        413,
        1371,
        507,
        1421,
        1183,
        1255,
        81,
        447,
        415,
        113,
        749,
        1465,
        807,
        601,
        801,
        153,
        593,
        135,
        49,
        1509,
        717,
        1017,
        1845,
        1215,
        1513,
        1029,
        1001,
        2009,
        1796,
        673,
        1713,
        1035,
        1063,
        1049,
        805,
        1865,
        1540,
        1481,
        2305,
        711,
        241,
        2235,
        1035,
        1022,
        2089,
        1473,
        1495,
        793,
        405,
        665,
        1033,
        2365,
        2121,
        245,
        2765,
        2129,
        285,
        513,
        737,
        640,
        43,
        938,
        2977,
        2705,
        1965,
        1715,
        853,
        1381,
        133,
        2965
      ]
    }
  ]
}


==> anc/supplementary/bickel_2008_validation.json <==
{
  "source_url": "https://citeseerx.ist.psu.edu/document?doi=767d06f78d1b692498e22252deea33810e4e52e0&repid=rep1&type=pdf",
  "results": [
    {
      "minimum_modulus": 8,
      "list_lcm": 45360,
      "entries": 83,
      "distinct_moduli": 72,
      "uncovered_residues": 0,
      "is_distinct_covering": false,
      "repeated_moduli": {
        "16": 2,
        "48": 2,
        "80": 2,
        "112": 2,
        "144": 2,
        "240": 2,
        "336": 2,
        "432": 2,
        "560": 2,
        "720": 2,
        "1008": 2
      },
      "first_repeated_modulus": 16,
      "residues_at_first_repeated_modulus": [
        4,
        12
      ]
    },
    {
      "minimum_modulus": 9,
      "list_lcm": 226800,
      "entries": 163,
      "distinct_moduli": 136,
      "uncovered_residues": 0,
      "is_distinct_covering": false,
      "repeated_moduli": {
        "16": 2,
        "48": 2,
        "80": 2,
        "112": 2,
        "144": 2,
        "240": 2,
        "336": 2,
        "400": 2,
        "432": 2,
        "560": 2,
        "720": 2,
        "1008": 2,
        "1200": 2,
        "1296": 2,
        "1680": 2,
        "2160": 2,
        "2800": 2,
        "3024": 2,
        "3600": 2,
        "5040": 2,
        "6480": 2,
        "8400": 2,
        "9072": 2,
        "10800": 2,
        "15120": 2,
        "25200": 2,
        "32400": 2
      },
      "first_repeated_modulus": 16,
      "residues_at_first_repeated_modulus": [
        3,
        7
      ]
    },
    {
      "minimum_modulus": 10,
      "list_lcm": 997920,
      "entries": 236,
      "distinct_moduli": 206,
      "uncovered_residues": 0,
      "is_distinct_covering": false,
      "repeated_moduli": {
        "32": 2,
        "96": 2,
        "160": 2,
        "224": 2,
        "288": 2,
        "352": 2,
        "480": 2,
        "672": 2,
        "864": 2,
        "1056": 2,
        "1120": 2,
        "1440": 2,
        "1760": 2,
        "2016": 2,
        "2464": 2,
        "2592": 2,
        "3168": 2,
        "3360": 2,
        "4320": 2,
        "5280": 2,
        "6048": 2,
        "7392": 2,
        "9504": 2,
        "10080": 2,
        "12320": 2,
        "12960": 2,
        "15840": 2,
        "18144": 2,
        "22176": 2,
        "28512": 2
      },
      "first_repeated_modulus": 32,
      "residues_at_first_repeated_modulus": [
        11,
        27
      ]
    },
    {
      "minimum_modulus": 11,
      "list_lcm": 21621600,
      "entries": 275,
      "distinct_moduli": 253,
      "uncovered_residues": 0,
      "is_distinct_covering": false,
      "repeated_moduli": {
        "32": 2,
        "96": 2,
        "160": 2,
        "224": 2,
        "288": 2,
        "352": 2,
        "416": 2,
        "480": 2,
        "672": 2,
        "800": 2,
        "864": 2,
        "1056": 2,
        "1120": 2,
        "1248": 2,
        "1440": 2,
        "1760": 2,
        "2016": 2,
        "2080": 2,
        "2400": 2,
        "2464": 2,
        "2912": 2,
        "3168": 2
      },
      "first_repeated_modulus": 32,
      "residues_at_first_repeated_modulus": [
        10,
        26
      ]
    }
  ]
}


==> anc/supplementary/build_validation.txt <==
Literature and acknowledgements revision: validation, November 1, 2026

Document: 8 main-text pages; appendix starts on page 9; 21 pages total.
Acknowledgements, all 13 references and author contact information are on page 21.
Engine: pdfTeX (TeX Live 2025); 11pt, A4, 2.45cm margins unchanged.
Build directory: tmp/pdfs/acknowledgement_shiliang_20261101.
Final LaTeX log: no warnings, unresolved references, overfull or underfull boxes.
All 21 pages rendered and visually checked, with detailed inspection of pages
2, 3, 8 and 21. No clipping, overlap or orphaned conclusion page.

Added citations to McNew--Setty Appendix B and Harrington et al. Section 6,
including a direct attribution beside the maximum-coverage objective.
Acknowledgements, grant number, names, address and current-author email follow
the supplied arXiv-2607.19029v1.tar main.tex; acknowledgements use singular wording.
The cited joint paper's author order now agrees with that source.

All 674 certificate pairs are unchanged in the source and match the rendered PDF.
All complete and reduced certificates pass the independent verifier.
All tabular source data are unchanged. No search experiments were rerun.
The candidate exclusions and original 180-run and 130-run datasets are unchanged.
The prior computational-evidence limitations remain as recorded in the supplement.

The local release includes source, PDF, supplementary materials and a SHA-256
manifest. This revision does not publish or upload the material.

Follow-up: added Shiliang Zhang to the acknowledgements at the author's request.
This is the sole manuscript change; rebuilt without warnings and visually
checked page 21. The page count remains 21.

Acknowledgement-order correction, November 1, 2026: reordered the names
by surname: Chen, Duan, Xue, Zhai, Zhang. This is the only manuscript
content change. Both local and submission sources compile without warnings
and remain 21 pages. PDF text comparison confirms only the name order
changed, and page 21 was rendered and visually checked. The submission
retains main.tex and its anc/supplementary/verify.py main.tex command.
Build directory: tmp/pdfs/acknowledgement_order_20261101.


==> anc/supplementary/certificate_m10_full.txt <==
# minimum_modulus=10 L=302400 classes=159
# residue modulus
8 10
9 12
4 14
5 15
7 16
13 18
2 20
17 21
3 24
24 25
25 27
8 28
0 30
31 32
21 35
1 36
32 40
5 42
10 45
35 48
14 50
43 54
20 56
6 60
62 63
47 64
26 70
19 72
59 75
12 80
29 84
40 90
11 96
54 100
86 105
61 108
100 112
96 120
41 126
115 135
106 140
125 144
84 150
132 160
137 168
119 175
173 180
115 189
15 192
104 200
16 210
115 216
123 224
109 225
17 240
77 252
70 270
216 280
155 288
294 300
146 315
212 320
53 336
194 350
317 360
178 378
204 400
286 420
341 432
180 448
184 450
143 480
149 504
44 525
413 540
156 560
271 576
144 600
346 630
155 672
259 675
694 700
137 720
10 756
4 800
276 840
485 864
29 900
451 945
527 960
221 1008
394 1050
593 1080
532 1120
689 1200
986 1260
1103 1344
34 1350
944 1400
923 1440
665 1512
1469 1575
404 1600
1577 1680
655 1728
389 1800
136 1890
1115 2016
1294 2100
197 2160
52 2240
239 2400
1913 2520
629 2700
44 2800
1403 2880
1673 3024
94 3150
3227 3360
1289 3600
2656 3780
539 4032
444 4200
3977 4320
4294 4725
1679 4800
1901 5040
5129 5400
5204 5600
917 6048
1994 6300
911 6720
2939 7200
233 7560
7289 8400
6137 8640
7444 9450
1787 10080
2789 10800
1204 11200
9557 12096
3929 12600
629 14400
7638 15120
13979 16800
1144 18900
11573 20160
16119 21600
23069 25200
9557 30240
10319 33600
12329 37800
22247 43200
25979 50400
45017 60480
54089 75600
50939 100800
47657 151200
63989 302400


==> anc/supplementary/certificate_m10_reduced.txt <==
# minimum_modulus=10 L=302400 classes=155
# residue modulus
8 10
9 12
4 14
5 15
7 16
13 18
2 20
17 21
3 24
24 25
25 27
8 28
0 30
31 32
21 35
1 36
32 40
5 42
10 45
35 48
14 50
43 54
20 56
6 60
62 63
47 64
26 70
19 72
59 75
12 80
29 84
40 90
11 96
54 100
86 105
61 108
100 112
96 120
41 126
115 135
106 140
125 144
84 150
132 160
137 168
119 175
173 180
115 189
15 192
104 200
16 210
115 216
123 224
109 225
17 240
77 252
70 270
216 280
155 288
294 300
146 315
212 320
53 336
194 350
317 360
178 378
204 400
286 420
341 432
180 448
184 450
143 480
149 504
44 525
413 540
156 560
271 576
144 600
346 630
155 672
259 675
694 700
137 720
10 756
4 800
276 840
485 864
29 900
451 945
527 960
221 1008
394 1050
593 1080
532 1120
689 1200
986 1260
1103 1344
34 1350
944 1400
923 1440
665 1512
1469 1575
404 1600
1577 1680
655 1728
389 1800
136 1890
1115 2016
1294 2100
197 2160
52 2240
239 2400
1913 2520
629 2700
44 2800
1403 2880
1673 3024
94 3150
3227 3360
1289 3600
2656 3780
539 4032
444 4200
3977 4320
4294 4725
1679 4800
1901 5040
5129 5400
5204 5600
917 6048
1994 6300
911 6720
2939 7200
233 7560
7289 8400
6137 8640
7444 9450
1787 10080
2789 10800
1204 11200
9557 12096
3929 12600
629 14400
13979 16800
1144 18900
11573 20160
23069 25200
9557 30240
10319 33600
12329 37800
25979 50400
45017 60480
54089 75600
50939 100800
63989 302400


==> anc/supplementary/certificate_m11_full.txt <==
# minimum_modulus=11 L=3326400 classes=326
# residue modulus
10 11
9 12
12 14
10 15
7 16
11 18
16 20
4 21
6 22
3 24
17 25
26 27
2 28
1 30
31 32
14 33
34 35
5 36
8 40
18 42
2 44
19 45
36 48
2 50
17 54
9 55
22 56
13 60
7 63
28 64
8 66
48 70
59 72
7 75
45 77
64 80
42 84
18 88
49 90
15 96
11 99
12 100
73 105
89 108
20 110
106 112
43 120
112 126
38 132
34 135
6 140
95 144
127 150
136 154
108 160
125 165
150 168
97 175
84 176
0 180
106 189
60 192
176 198
32 200
90 210
35 216
60 220
162 224
172 225
158 231
24 240
154 252
62 264
259 270
97 275
268 280
204 288
143 297
37 300
210 308
304 315
204 320
320 330
234 336
62 350
172 352
240 360
187 378
224 385
86 396
272 400
346 420
143 432
40 440
274 448
247 450
452 462
463 480
218 495
436 504
262 525
68 528
300 540
522 550
184 560
498 576
44 594
187 600
92 616
94 630
200 660
66 672
547 675
56 693
482 700
700 704
104 720
232 756
114 770
716 792
332 800
482 825
148 840
696 864
148 880
72 900
686 924
79 945
684 960
416 990
738 1008
472 1050
332 1056
120 1080
262 1100
946 1120
254 1155
1142 1188
1087 1200
386 1232
904 1260
764 1320
498 1344
97 1350
980 1386
1072 1400
300 1440
1043 1485
66 1512
1148 1540
772 1575
200 1584
72 1600
632 1650
344 1680
1128 1728
1468 1760
1372 1800
1772 1848
394 1890
422 1925
1868 1980
402 2016
3 2079
2072 2100
1916 2112
480 2160
532 2200
498 2240
2174 2310
548 2376
562 2400
1170 2464
1672 2475
28 2520
104 2640
2172 2700
2350 2772
72 2800
562 2880
746 2970
24 3024
1624 3080
997 3150
1042 3168
2372 3300
274 3360
1767 3465
1202 3520
2172 3600
920 3696
1032 3780
1882 3850
3104 3960
3090 4032
3594 4158
672 4200
3720 4320
4072 4400
4412 4620
4497 4725
3432 4752
2099 4800
2034 4928
4092 4950
816 5040
3773 5280
4438 5400
2880 5544
4862 5600
336 5775
3146 5940
5041 6048
1904 6160
4036 6300
2721 6336
2556 6600
1010 6720
5897 6930
886 7200
7261 7392
5605 7425
3130 7560
1970 7700
774 7920
6649 8316
5839 8400
5981 8640
4689 8800
4243 9240
7730 9450
1719 9504
7105 9900
6726 10080
6187 10395
8945 10560
4943 10800
3786 11088
5044 11200
3673 11550
9926 11880
10181 12096
1274 12320
8343 12600
10026 13200
11411 13860
2011 14400
1552 14784
8389 14850
2510 15120
15235 15400
14188 15840
15253 16632
10805 16800
1288 17325
1272 17600
5039 18480
11887 18900
979 19008
17429 19800
15730 20160
12921 20790
6032 21600
17906 22176
2771 23100
3380 23760
23285 24640
17262 25200
23334 26400
20944 27720
22244 29700
7550 30240
7822 30800
5560 31680
27480 33264
4057 33600
28859 34650
24257 36960
27555 37800
6931 39600
7422 41580
26748 43200
117 44352
14953 46200
12869 47520
35 50400
43386 51975
21190 52800
8832 55440
28604 59400
51290 60480
2316 61600
8436 66528
33019 69300
65340 73920
36658 75600
33041 79200
9471 83160
16431 92400
18516 95040
6783 100800
91813 103950
60518 110880
59889 118800
3696 123200
62596 133056
87874 138600
116975 151200
34401 158400
90791 166320
53591 184800
147882 207900
62786 221760
197451 237600
86741 277200
64669 302400
173009 332640
295599 369600
47173 415800
225747 475200
414022 554400
25865 665280
110190 831600
1031743 1108800
1097511 1663200
1956368 3326400


==> anc/supplementary/certificate_m11_reduced.txt <==
# minimum_modulus=11 L=3326400 classes=200
# residue modulus
10 11
9 12
12 14
10 15
7 16
11 18
16 20
4 21
6 22
3 24
17 25
26 27
2 28
1 30
31 32
14 33
34 35
5 36
8 40
18 42
2 44
19 45
36 48
2 50
17 54
9 55
22 56
13 60
7 63
28 64
8 66
48 70
59 72
7 75
45 77
64 80
42 84
18 88
49 90
15 96
11 99
12 100
73 105
89 108
20 110
106 112
43 120
112 126
38 132
34 135
6 140
95 144
127 150
136 154
108 160
125 165
150 168
97 175
84 176
0 180
106 189
60 192
176 198
32 200
90 210
35 216
60 220
162 224
172 225
158 231
24 240
154 252
62 264
259 270
97 275
268 280
204 288
143 297
37 300
210 308
304 315
204 320
320 330
234 336
62 350
172 352
240 360
187 378
224 385
86 396
272 400
346 420
143 432
40 440
274 448
247 450
452 462
463 480
218 495
436 504
262 525
68 528
300 540
522 550
184 560
498 576
44 594
187 600
92 616
94 630
200 660
66 672
547 675
56 693
482 700
700 704
104 720
232 756
114 770
716 792
332 800
482 825
148 840
696 864
148 880
72 900
686 924
79 945
684 960
416 990
738 1008
472 1050
332 1056
120 1080
262 1100
946 1120
254 1155
1142 1188
1087 1200
386 1232
904 1260
764 1320
498 1344
97 1350
980 1386
1072 1400
300 1440
1043 1485
1148 1540
772 1575
200 1584
72 1600
632 1650
344 1680
1128 1728
1468 1760
1372 1800
1772 1848
394 1890
422 1925
1868 1980
402 2016
3 2079
2072 2100
1916 2112
480 2160
532 2200
498 2240
2174 2310
548 2376
562 2400
1170 2464
1672 2475
28 2520
104 2640
2172 2700
72 2800
562 2880
746 2970
24 3024
1624 3080
997 3150
1042 3168
2372 3300
274 3360
1767 3465
1202 3520
2172 3600
920 3696
1032 3780
1882 3850
3104 3960
3090 4032
3594 4158
672 4200
3720 4320
4072 4400
4412 4620
4497 4725
3432 4752


==> anc/supplementary/certificate_m8_full.txt <==
# minimum_modulus=8 L=20160 classes=77
# residue modulus
3 8
8 9
6 10
1 12
2 14
3 15
7 16
2 18
0 20
19 21
9 24
10 28
12 30
15 32
34 35
29 36
10 40
22 42
23 45
21 48
46 56
24 60
28 63
63 64
14 70
41 72
77 80
4 84
32 90
45 96
13 105
52 112
30 120
112 126
54 140
5 144
61 160
136 168
104 180
159 192
202 210
95 224
189 240
70 252
74 280
77 288
239 315
287 320
220 336
230 360
414 420
415 448
285 480
466 504
18 560
479 576
448 630
127 672
365 720
790 840
95 960
298 1008
895 1120
952 1260
31 1344
509 1440
298 1680
1183 2016
671 2240
1642 2520
2399 2880
1631 3360
2527 4032
802 5040
2591 6720
7871 10080
6431 20160


==> anc/supplementary/certificate_m8_reduced.txt <==
# minimum_modulus=8 L=20160 classes=77
# residue modulus
3 8
8 9
6 10
1 12
2 14
3 15
7 16
2 18
0 20
19 21
9 24
10 28
12 30
15 32
34 35
29 36
10 40
22 42
23 45
21 48
46 56
24 60
28 63
63 64
14 70
41 72
77 80
4 84
32 90
45 96
13 105
52 112
30 120
112 126
54 140
5 144
61 160
136 168
104 180
159 192
202 210
95 224
189 240
70 252
74 280
77 288
239 315
287 320
220 336
230 360
414 420
415 448
285 480
466 504
18 560
479 576
448 630
127 672
365 720
790 840
95 960
298 1008
895 1120
952 1260
31 1344
509 1440
298 1680
1183 2016
671 2240
1642 2520
2399 2880
1631 3360
2527 4032
802 5040
2591 6720
7871 10080
6431 20160


==> anc/supplementary/certificate_m9_full.txt <==
# minimum_modulus=9 L=75600 classes=112
# residue modulus
2 9
0 10
1 12
7 14
6 15
3 16
14 18
12 20
15 21
7 24
24 25
26 27
13 28
16 30
3 35
5 36
2 40
9 42
13 45
43 48
4 50
44 54
55 56
48 60
54 63
45 70
23 72
19 75
62 80
81 84
88 90
64 100
24 105
17 108
27 112
22 120
33 126
116 135
18 140
59 144
84 150
39 168
69 175
28 180
8 189
114 200
87 210
71 216
184 225
102 240
201 252
8 270
98 280
34 300
138 315
123 336
294 350
118 360
89 378
214 400
258 420
395 432
34 450
327 504
219 525
89 540
58 560
214 600
305 630
494 675
58 700
658 720
737 756
798 840
784 900
332 945
75 1008
144 1050
858 1080
414 1200
978 1260
1034 1350
198 1400
359 1512
1419 1575
538 1680
1278 1800
683 1890
618 2100
1142 2160
2458 2520
359 2700
338 2800
1115 3024
894 3150
978 3600
1817 3780
1038 4200
4679 4725
4618 5040
4814 5400
6078 6300
7487 7560
6498 8400
1439 9450
1979 10800
1878 12600
3707 15120
12239 18900
16578 25200
31679 37800
25423 75600


==> anc/supplementary/certificate_m9_reduced.txt <==
# minimum_modulus=9 L=75600 classes=110
# residue modulus
2 9
0 10
1 12
7 14
6 15
3 16
14 18
12 20
15 21
7 24
24 25
26 27
13 28
16 30
3 35
5 36
2 40
9 42
13 45
43 48
4 50
44 54
55 56
48 60
54 63
45 70
23 72
19 75
62 80
81 84
88 90
64 100
24 105
17 108
27 112
22 120
33 126
116 135
18 140
59 144
84 150
39 168
69 175
28 180
8 189
114 200
87 210
71 216
184 225
102 240
201 252
8 270
98 280
34 300
138 315
123 336
294 350
118 360
89 378
214 400
258 420
395 432
34 450
327 504
219 525
89 540
58 560
214 600
305 630
494 675
58 700
658 720
737 756
798 840
784 900
332 945
75 1008
144 1050
414 1200
978 1260
1034 1350
198 1400
359 1512
1419 1575
538 1680
1278 1800
683 1890
618 2100
1142 2160
2458 2520
359 2700
338 2800
1115 3024
894 3150
978 3600
1817 3780
1038 4200
4679 4725
4618 5040
4814 5400
6078 6300
7487 7560
6498 8400
1439 9450
1979 10800
1878 12600
3707 15120
12239 18900
16578 25200
31679 37800


==> anc/supplementary/check_bickel_2008.py <==
"""Audit the numerical lists printed in Bickel et al. (2008), pp. 23-25.

These are the lists before expansion of repeated moduli by the 2 trick.
This program does not treat them as distinct covering certificates.
"""
from collections import Counter
import json
import math
from pathlib import Path

ROOT = Path(__file__).resolve().parent


def main():
    data = json.loads((ROOT / "bickel_2008_arrays.json").read_text())
    results = []
    for system in data["systems"]:
        moduli, residues = system["moduli"], system["residues"]
        m, L = system["m"], system["reported_lcm"]
        if len(moduli) != len(residues):
            raise ValueError(f"m={m}: inconsistent array lengths")
        if min(moduli) != m or math.lcm(*moduli) != L:
            raise ValueError(f"m={m}: wrong minimum or LCM")
        if not all(0 <= a < d for a, d in zip(residues, moduli)):
            raise ValueError(f"m={m}: invalid residue")
        hit = bytearray(L)
        for a, d in zip(residues, moduli):
            hit[a:L:d] = b"\x01" * len(range(a, L, d))
        missing = hit.count(0)
        if missing:
            raise ValueError(f"m={m}: {missing} uncovered residues")
        repeated = {d: count for d, count in Counter(moduli).items() if count > 1}
        first = min(repeated) if repeated else None
        results.append({
            "minimum_modulus": m,
            "list_lcm": L,
            "entries": len(moduli),
            "distinct_moduli": len(set(moduli)),
            "uncovered_residues": missing,
            "is_distinct_covering": not repeated,
            "repeated_moduli": repeated,
            "first_repeated_modulus": first,
            "residues_at_first_repeated_modulus":
                [a for a, d in zip(residues, moduli) if d == first],
        })
    print(json.dumps({"source_url": data["source_url"], "results": results}, indent=2))


if __name__ == "__main__":
    main()


==> anc/supplementary/experiments_20261031/README.md <==
# October 2026 revision experiments

This directory contains new experiments, separate from the historical construction records. `protocol.json` specifies the three instances, ten seeds, six methods, work allowance and stopping rules before the formal runs. The timing pilot and software fixtures are excluded from the statistical summaries.

## What is compared

Every run starts with the same CRT normalization rule and no inherited construction. The prefix is chosen from the first 25 divisors. Free moduli are ordered increasingly and split into blocks of target length 25. The retained local-search kernels use 32 perturbation steps and at most 80 coordinate rounds.

| Method | Allocation of 240000 best-response scans |
| --- | --- |
| `whole` | All scans for repeated full-set construction trajectories. |
| `segmented` | All scans split equally across block insertions; no revisit. |
| `adjacent` | Half for insertions; half for a reverse and a forward pass over adjacent block pairs. |
| `global` | Half for insertions; half for three full-set revisit phases: medium, large-to-small and mixed. |
| `bank1` | Half for insertions; half for five seed-bank epochs with capacity 1. |
| `bank20` | Same as `bank1`, with capacity 20. |

Each insertion phase has a random fallback assignment and repeated randomized-greedy trajectories. Within an ordinary revisit phase, all trajectories start from that phase's saved assignment. All four half-insertion methods have identical insertion seeds and allowances. A complete cover found during insertion is credited to insertion, not to a later component.

One work unit is one call that scans the entire period to compute a best-response gain vector. Greedy construction and ruin–recreate calls consume the same allowance. The wrapper interrupts before the next call would exceed a phase limit and retains the best fully assigned state observed in the interrupted trajectory. An interrupted proposal with missing classes is discarded. A covering found on a partial divisor set is extended to the remaining divisors without losing coverage.

The work allowance matches the number of full-period gain scans within an instance. It does not match every arithmetic operation or wall time: gain-array sizes, multiplicity scans, count updates, bank selection and file output also cost time. Timers start before instance setup. No projection or externally prepared warm start is used. CPU and wall times are stored separately. Formal experiment processes are run serially with one search worker; exclusive use of the host is not assumed.

The six configurations compare complete pipelines with different allocations. The `bank1`/`bank20` pair holds the trajectory kernel and epoch schedule fixed to examine capacity. Comparisons between `global` and `bank20` also change the acceptance kernel. The intended capacity is not a claim that 20 distinct seeds are always available or used.

## Counting and stopping

The primary planned budget is 240000 scans. There is also a safety cap of 100000 trajectory starts per phase; this is a cap, not a claimed executed count. Each start is recorded as completed, completed by early success, or interrupted by a scan limit. A complete covering stops the run immediately. Otherwise the scan allowance is exhausted.

`result.json`, `phases.csv` and `trials.csv` record actual starts, completions, interruptions, scan consumption, first-success trajectory ordinal, first-success time, phase times and final status. For failed searches, the success ordinal is 0 and success times are -1, explicitly denoting absence rather than a measured zero time. All final assignments include the full divisor set and are checked independently.

`search_snapshot.cpp` contains the corrected retained search program. Its bank counter now accumulates completed trajectories instead of epoch × nominal allowance, writes a count-semantics tag and rejects unversioned legacy counts on resume. `basin_timing.csv` separates planned and completed counts. The old historical count is not reconstructed from new runs.

`instrumented_kernel.cpp` adds scan-meter and valid-state observation hooks to that snapshot. `benchmark.cpp` supplies the bounded experiment driver. These wrappers and immediate stopping rules define the new benchmark, rather than a bit-for-bit recreation of the historical executables.

## Files and verification

- `protocol.json`: prospective design, seed list and timing-only calibration amendment made before formal runs.
- `execution_manifest.json`: environment, exact commands, start/end times and frozen source/binary hashes.
- `runs/`: all formal outcomes, assignments and per-stage/per-trajectory logs, including failures.
- `runs.csv`, `summary.csv`, `summary.json`: generated descriptive summaries; successful-run timing summaries are conditional on success.
- `paired_bank_comparison.json`: matched-seed gap differences, with no significance or superiority claim.
- `analyze_results.py`: verifies every assignment, gap count, work limit, trajectory trace and original source hash before creating summaries.
- `test_accounting.cpp`, `test_report.json`: early-success, exhaustion, resume and legacy-count checks, plus driver checks; excluded from the experiment sample.
- `bank_usage_probe.cpp`, `replay_bank_usage.py`: diagnostic replay adds only bank-usage logging. Every non-timing result and final assignment must match its original run. Replay timings and outcomes are not counted as additional samples.

Run the independent audit after the full batch finishes:

```sh
python3 analyze_results.py
```

To repeat the formal experiment without overwriting evidence, copy the source files, protocol and scripts into a fresh directory, then run:

```sh
clang++ -std=c++17 -O3 -DNDEBUG -pthread benchmark.cpp -o benchmark
python3 run_experiments.py
python3 analyze_results.py
```

The orchestration script records hardware using macOS `system_profiler`; replace that metadata collection on other operating systems. The search is standard C++17. Reproducing identical random streams across different standard-library implementations is not guaranteed. CPU times are measurements of this machine and build, not portable performance constants.

Three instances and ten seeds per configuration provide limited descriptive evidence. Larger periods, longer or wall-time-matched budgets, projected initialization and the complete historical discovery costs remain separate questions. Uncovered points in a budget-exhausted run are not an impossibility proof.


==> anc/supplementary/experiments_20261031/accounting_tests.log <==
12: basin search bank=4, epochs=1, trials/epoch=12, starting_bank=1, completed_epochs=0
12 basin epoch 1/1 frozen: bank=2, best=12/12, uncovered=0, worst_bank_uncovered=3
12: basin search bank=4, epochs=2, trials/epoch=12, starting_bank=2, completed_epochs=1
12 basin epoch 2/2 frozen: bank=2, best=12/12, uncovered=0, worst_bank_uncovered=3
6: basin search bank=4, epochs=1, trials/epoch=12, starting_bank=1, completed_epochs=0
6 basin epoch 1/1 frozen: bank=2, best=5/6, uncovered=1, worst_bank_uncovered=1
6: basin search bank=4, epochs=2, trials/epoch=12, starting_bank=2, completed_epochs=1
6 basin epoch 2/2 frozen: bank=2, best=5/6, uncovered=1, worst_bank_uncovered=1
PASS: early success, exhausted budget, exact resume, legacy-count rejection


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/basin_history.csv <==
epoch,bank_size,best_covered,best_uncovered,worst_covered,trials,bank_uncovered_counts
1,2,12,0,9,1,"0;3"
2,2,12,0,9,1,"0;3"


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/basin_history.log <==
epoch,bank_size,best_covered,best_uncovered,worst_covered,trials,bank_uncovered_counts
1,2,12,0,9,1,"0;3"
2,2,12,0,9,1,"0;3"


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/basin_timing.csv <==
epoch,planned_trials,completed_trials,cumulative_completed,first_success_completion_in_epoch,first_success_seconds,seconds
1,12,1,1,1,8.1125e-05,0.000549042
2,12,0,1,0,-1,0.000194459


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/checkpoint.txt <==
candidate=12
minimum_modulus=2
completed_blocks=1
trials=1
covered=12
period=12
prefix=12
cover=0(2);1(3);1(4);3(6);11(12)
uncovered=


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/epoch.txt <==
completed_epochs=2
cumulative_trials=24


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_00.txt <==
candidate=12
minimum_modulus=2
completed_blocks=1
trials=1
covered=12
period=12
prefix=12
cover=0(2);1(3);1(4);3(6);11(12)
uncovered=


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_01.txt <==
candidate=12
minimum_modulus=2
completed_blocks=1
trials=1
covered=9
period=12
prefix=12
cover=0(2);0(3);0(4);0(6);11(12)
uncovered=1,5,7


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_bank.csv <==
epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,residue_distance_to_elite,checkpoint,uncovered_points
2,0,12,0,0,0,seed_00.txt,""
2,1,9,3,3,3,seed_01.txt,"1;5;7"


==> anc/supplementary/experiments_20261031/accounting_tests/early_success/seed_bank/seed_bank.log <==
epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,residue_distance_to_elite,checkpoint,uncovered_points
2,0,12,0,0,0,seed_00.txt,""
2,1,9,3,3,3,seed_01.txt,"1;5;7"


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/basin_history.csv <==
epoch,bank_size,best_covered,best_uncovered,worst_covered,trials,bank_uncovered_counts
1,2,5,1,5,12,"1;1"
2,2,5,1,5,24,"1;1"


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/basin_history.log <==
epoch,bank_size,best_covered,best_uncovered,worst_covered,trials,bank_uncovered_counts
1,2,5,1,5,12,"1;1"
2,2,5,1,5,24,"1;1"


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/basin_timing.csv <==
epoch,planned_trials,completed_trials,cumulative_completed,first_success_completion_in_epoch,first_success_seconds,seconds
1,12,12,12,0,-1,0.000452166
2,12,12,24,0,-1,0.000227084


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/checkpoint.txt <==
candidate=6
minimum_modulus=2
completed_blocks=1
trials=24
covered=5
period=6
prefix=6
cover=0(2);0(3);5(6)
uncovered=1


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/epoch.txt <==
completed_epochs=2
cumulative_trials=24


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_00.txt <==
candidate=6
minimum_modulus=2
completed_blocks=1
trials=24
covered=5
period=6
prefix=6
cover=0(2);0(3);5(6)
uncovered=1


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_01.txt <==
candidate=6
minimum_modulus=2
completed_blocks=1
trials=24
covered=5
period=6
prefix=6
cover=0(2);1(3);5(6)
uncovered=3


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_bank.csv <==
epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,residue_distance_to_elite,checkpoint,uncovered_points
2,0,5,1,0,0,seed_00.txt,"1"
2,1,5,1,2,1,seed_01.txt,"3"


==> anc/supplementary/experiments_20261031/accounting_tests/exhausted/seed_bank/seed_bank.log <==
epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,residue_distance_to_elite,checkpoint,uncovered_points
2,0,5,1,0,0,seed_00.txt,"1"
2,1,5,1,2,1,seed_01.txt,"3"


==> anc/supplementary/experiments_20261031/analysis_output.txt <==
PASS: 180 full assignments, coverage counts, work limits, trial traces and frozen source hashes.
m=8 L=20160 whole: 0/10; gaps=221.5 [122,362]; CPU median=1.756s
m=8 L=20160 segmented: 0/10; gaps=60.0 [12,102]; CPU median=1.978s
m=8 L=20160 adjacent: 0/10; gaps=32.5 [12,82]; CPU median=1.684s
m=8 L=20160 global: 3/10; gaps=33.0 [0,79]; CPU median=1.699s
m=8 L=20160 bank1: 2/10; gaps=21.0 [0,87]; CPU median=1.697s
m=8 L=20160 bank20: 2/10; gaps=29.5 [0,91]; CPU median=1.690s
m=8 L=30240 whole: 0/10; gaps=127.5 [85,302]; CPU median=2.394s
m=8 L=30240 segmented: 8/10; gaps=0.0 [0,50]; CPU median=2.164s
m=8 L=30240 adjacent: 7/10; gaps=0.0 [0,96]; CPU median=1.267s
m=8 L=30240 global: 7/10; gaps=0.0 [0,57]; CPU median=1.265s
m=8 L=30240 bank1: 7/10; gaps=0.0 [0,93]; CPU median=1.268s
m=8 L=30240 bank20: 8/10; gaps=0.0 [0,93]; CPU median=1.268s
m=9 L=75600 whole: 0/10; gaps=1096.5 [633,1881]; CPU median=6.203s
m=9 L=75600 segmented: 7/10; gaps=0.0 [0,345]; CPU median=6.116s
m=9 L=75600 adjacent: 6/10; gaps=0.0 [0,423]; CPU median=3.616s
m=9 L=75600 global: 6/10; gaps=0.0 [0,382]; CPU median=3.422s
m=9 L=75600 bank1: 6/10; gaps=0.0 [0,397]; CPU median=3.447s
m=9 L=75600 bank20: 6/10; gaps=0.0 [0,397]; CPU median=3.420s


==> anc/supplementary/experiments_20261031/analyze_results.py <==
"""Independent integer verification, accounting audit and descriptive summaries."""
from pathlib import Path
import csv
import hashlib
import itertools
import json
import math
import statistics

HERE = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise ValueError(message)


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def read_csv(path):
    with path.open() as stream:
        return list(csv.DictReader(stream))


def main():
    protocol = json.loads((HERE / "protocol.json").read_text())
    execution = json.loads((HERE / "execution_manifest.json").read_text())
    expected = {(x["m"], x["L"], method, seed) for x in protocol["instances"]
                for method in protocol["methods"] for seed in protocol["seeds"]}
    records, seen, files = [], set(), {}
    for folder in sorted((HERE / "runs").iterdir()):
        r = json.loads((folder / "result.json").read_text())
        key = (r["m"], r["L"], r["method"], r["seed"])
        require(key in expected and key not in seen, f"Unexpected/duplicate run {key}")
        seen.add(key)
        pairs = [tuple(map(int, line.split())) for line in (folder / "assignment.txt").read_text().splitlines()]
        moduli = [d for a, d in pairs]
        require(len(moduli) == len(set(moduli)) == r["classes"], f"Duplicate/missing class {key}")
        require(all(0 <= a < d for a, d in pairs), f"Invalid residue {key}")
        require(set(moduli) == {d for d in range(r["m"], r["L"]+1) if r["L"] % d == 0},
                f"Not a full divisor assignment {key}")
        require(min(moduli) == r["m"] and math.lcm(*moduli) == r["L"], f"Wrong parameters {key}")
        hit = bytearray(r["L"])
        for a, d in pairs:
            hit[a:r["L"]:d] = b"\x01" * len(range(a, r["L"], d))
        gaps = hit.count(0)
        require(gaps == r["uncovered"] == r["L"]-r["covered"], f"Incorrect coverage {key}")
        phases = read_csv(folder / "phases.csv")
        trials = read_csv(folder / "trials.csv")
        require(len(phases) == r["phases_executed"], "Wrong phase count")
        require(len(trials) == r["started_trajectories"], "Wrong started count")
        for field in ("started", "completed", "interrupted"):
            total = sum(int(p[field]) for p in phases)
            result_key = "budget_interrupted_trajectories" if field == "interrupted" else field+"_trajectories"
            require(total == r[result_key], f"Wrong {field} aggregate")
        require(r["started_trajectories"] == r["completed_trajectories"]+r["budget_interrupted_trajectories"],
                "Started != completed + interrupted")
        require(sum(t["status"] == "budget_interrupted" for t in trials) == r["budget_interrupted_trajectories"],
                "Wrong interrupted count")
        require(sum(int(t["scans"]) for t in trials) == sum(int(p["actual_scans"]) for p in phases)
                == r["actual_scans"] <= r["budget_scans"] == protocol["best_response_budget"],
                "Work budget inconsistency")
        cumulative = 0
        for i, t in enumerate(trials, 1):
            cumulative += int(t["scans"])
            require(int(t["trial_started_ordinal"]) == i and int(t["cumulative_scans"]) == cumulative,
                    "Trial trace not cumulative")
        for p in phases:
            children = [t for t in trials if t["phase"] == p["phase"]]
            require(len(children) == int(p["started"]) <= int(p["planned_trial_cap"]), "Phase count mismatch")
            require(sum(int(t["scans"]) for t in children) == int(p["actual_scans"])
                    <= int(p["planned_scan_allowance"]), "Phase work mismatch")
        success = [t for t in trials if t["status"] == "success"]
        if gaps == 0:
            require(r["status"] == "success" and len(success) == 1, "Success trace missing")
            require(int(success[0]["trial_started_ordinal"]) == r["first_success_trajectory"], "Wrong success trial")
            require(r["first_success_scans"] == r["actual_scans"], "Success scan mismatch")
            require(0 <= r["first_success_wall_seconds"] <= r["wall_seconds"], "Success time mismatch")
            require(0 <= r["first_success_cpu_seconds"] <= r["cpu_seconds"], "Success CPU time mismatch")
        else:
            require(not success and r["status"] == "budget_exhausted", "Wrong non-success status")
            require(r["actual_scans"] == r["budget_scans"], "Incomplete budget")
            require(r["first_success_trajectory"] == r["first_success_scans"] == 0
                    and r["first_success_wall_seconds"] == r["first_success_cpu_seconds"] == -1,
                    "Non-success has fabricated first-success values")
        r["success_phase"] = success[0]["phase"] if success else ""
        r["success_during_insertion"] = bool(success and int(success[0]["phase"]) < 200)
        r["assignment_sha256"] = sha(folder / "assignment.txt")
        r["folder"] = str(folder.relative_to(HERE))
        records.append(r)
        for f in folder.iterdir():
            if f.is_file(): files[str(f.relative_to(HERE))] = sha(f)
    require(seen == expected, f"Missing {len(expected-seen)} runs")
    require(len(execution["runs"]) == len(expected) and all(x["exit_code"] == 0 for x in execution["runs"]),
            "Execution manifest is incomplete")
    for name, value in execution["files"].items():
        require(sha(HERE/name) == value, f"Changed locked experiment file {name}")
    for instance, seed in itertools.product(protocol["instances"], protocol["seeds"]):
        insertion = []
        for method in ["adjacent", "global", "bank1", "bank20"]:
            folder = HERE/"runs"/f'm{instance["m"]}_L{instance["L"]}_{method}_s{seed}'
            insertion.append([{k:v for k,v in row.items() if "seconds" not in k}
                              for row in read_csv(folder/"phases.csv") if int(row["phase"]) < 200])
        require(all(rows == insertion[0] for rows in insertion[1:]), "Common insertion traces differ")
    records.sort(key=lambda r: (r["m"], r["L"], protocol["methods"].index(r["method"]), r["seed"]))
    with (HERE/"runs.csv").open("w") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(records[0]))
        writer.writeheader(); writer.writerows(records)
    summaries = []
    for instance, method in itertools.product(protocol["instances"], protocol["methods"]):
        group = [r for r in records if (r["m"],r["L"],r["method"]) == (instance["m"],instance["L"],method)]
        values = [r["uncovered"] for r in group]
        times = [r["first_success_cpu_seconds"] for r in group if r["uncovered"] == 0]
        successes = sum(x == 0 for x in values)
        # Wilson score interval with z = Phi^{-1}(0.975); descriptive uncertainty.
        n = len(group)
        z = 1.959963984540054
        proportion = successes/n
        denominator = 1+z*z/n
        center = (proportion+z*z/(2*n))/denominator
        half = z*math.sqrt(proportion*(1-proportion)/n+z*z/(4*n*n))/denominator
        summaries.append({**instance, "method": method, "runs": len(group), "successes": successes,
            "success_wilson95_lower": max(0.0,center-half),
            "success_wilson95_upper": min(1.0,center+half),
            "median_gaps": statistics.median(values), "min_gaps": min(values), "max_gaps": max(values),
            "mean_gaps": statistics.mean(values), "sample_sd_gaps": statistics.stdev(values),
            "median_cpu_seconds": statistics.median(r["cpu_seconds"] for r in group),
            "median_wall_seconds": statistics.median(r["wall_seconds"] for r in group),
            "median_first_success_cpu_seconds": statistics.median(times) if times else None,
            "min_first_success_cpu_seconds": min(times) if times else None,
            "max_first_success_cpu_seconds": max(times) if times else None,
            "median_completed_trajectories": statistics.median(r["completed_trajectories"] for r in group),
            "min_completed_trajectories": min(r["completed_trajectories"] for r in group),
            "max_completed_trajectories": max(r["completed_trajectories"] for r in group),
            "median_started_trajectories": statistics.median(r["started_trajectories"] for r in group),
            "initialization_successes": sum(r["success_during_insertion"] for r in group),
            "gap_values_in_seed_order": values})
    (HERE/"summary.json").write_text(json.dumps(summaries, indent=2)+"\n")
    with (HERE/"summary.csv").open("w") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(summaries[0]));writer.writeheader();writer.writerows(summaries)
    comparisons = []
    for instance in protocol["instances"]:
        def vector(method):
            return [r["uncovered"] for r in records if (r["m"],r["L"],r["method"]) ==
                    (instance["m"],instance["L"],method)]
        one, many = vector("bank1"), vector("bank20")
        comparisons.append({**instance, "bank20_lower_gaps":sum(b<a for a,b in zip(one,many)),
            "equal":sum(b==a for a,b in zip(one,many)), "bank20_higher_gaps":sum(b>a for a,b in zip(one,many)),
            "paired_gap_difference_bank20_minus_bank1":[b-a for a,b in zip(one,many)]})
    (HERE/"paired_bank_comparison.json").write_text(json.dumps(comparisons,indent=2)+"\n")
    (HERE/"validation.json").write_text(json.dumps({"runs_verified":len(records),
        "all_full_assignments":True, "common_insertion_traces":"PASS",
        "coverage_and_accounting_checks":"PASS", "files":files},indent=2)+"\n")
    print(f"PASS: {len(records)} full assignments, coverage counts, work limits, trial traces and frozen source hashes.")
    for s in summaries:
        print(f'm={s["m"]} L={s["L"]} {s["method"]}: {s["successes"]}/10; '
              f'gaps={s["median_gaps"]} [{s["min_gaps"]},{s["max_gaps"]}]; '
              f'CPU median={s["median_cpu_seconds"]:.3f}s')


if __name__ == "__main__":
    main()


==> anc/supplementary/experiments_20261031/bank_usage_probe.cpp <==
// Work-limited single-thread experiment driver. See protocol.json.
#define COSC_BENCHMARK
#define main retained_search_main
#include "instrumented_kernel.cpp"
#undef main
#include <ctime>

struct PhaseLimit {};
struct FoundCover {};
using Steady = std::chrono::steady_clock;

struct Meter {
  std::uint64_t used = 0, limit = 0, budget = 0;
  std::uint64_t started = 0, completed = 0, interrupted = 0;
  std::uint64_t success_trial = 0, success_work = 0;
  double success_wall = -1, success_cpu = -1;
  int period = 0;
  SearchResult observed;
  Steady::time_point start = Steady::now();
  std::clock_t cpu_start = std::clock();
  double wall() const {
    return std::chrono::duration<double>(Steady::now()-start).count();
  }
  double cpu() const { return double(std::clock()-cpu_start)/CLOCKS_PER_SEC; }
};
static Meter* meter = nullptr;

void benchmark_consume() {
  if (meter->used >= meter->limit) throw PhaseLimit{};
  ++meter->used;
}

void benchmark_observe(const std::vector<int>& residues, int value) {
  if (value > meter->observed.covered)
    meter->observed = SearchResult{residues,value,0};
  if (value == meter->period) {
    meter->success_trial = meter->started;
    meter->success_work = meter->used;
    meter->success_wall = meter->wall();
    meter->success_cpu = meter->cpu();
    throw FoundCover{};
  }
}

struct Runner {
  Meter measurement;
  CandidateState state;
  std::vector<int> free_moduli;
  std::vector<std::vector<int>> blocks;
  std::uint64_t seed;
  std::string method;
  fs::path output;
  std::ofstream phases, trials;
  std::ofstream bank_usage;
  bool success = false;
  int completed_blocks = 0, phase_count = 0;
  static constexpr int steps = 32;
  static constexpr std::uint64_t trial_cap = 100000;

  Runner(int m, int L, std::uint64_t s, std::string mode,
         std::uint64_t budget, fs::path dir)
      : seed(s), method(std::move(mode)), output(std::move(dir)) {
    meter = &measurement;
    measurement.period = L; measurement.budget = budget;
    state.candidate=L; state.minimum_modulus=m;
    state.moduli=divisors_at_least(L,m);
    auto input=state.moduli;
    input.resize(std::min<std::size_t>(25,input.size()));
    state.prefix=maximum_crt_prefix(input);
    for (int d: state.prefix) state.selected[d]=d-1;
    for (int d: state.moduli)
      if (!state.selected.count(d)) free_moduli.push_back(d);
    for (std::size_t i=0;i<free_moduli.size();i+=25)
      blocks.emplace_back(free_moduli.begin()+i,
          free_moduli.begin()+std::min(i+25,free_moduli.size()));
    fs::create_directories(output);
    phases.open(output/"phases.csv"); trials.open(output/"trials.csv");
    bank_usage.open(output/"bank_usage.csv");
    bank_usage << "event,epoch,trial,parent_index,bank_size,covered\n";
    phases << "phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds\n";
    trials << "phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds\n";
    phases << std::setprecision(12); trials << std::setprecision(12);
  }

  std::uint64_t random_seed(int phase, std::uint64_t trial) const {
    return seed ^ (std::uint64_t(state.candidate)*0x9E3779B97F4A7C15ULL)
      ^ (std::uint64_t(phase)*0xBF58476D1CE4E5B9ULL)
      ^ ((trial+1)*0xD6E8FEB86659FD93ULL);
  }

  BasinTrialOutcome execute(const std::function<BasinTrialOutcome()>& call,
                            int phase_id, std::uint64_t trial) {
    ++measurement.started;
    measurement.observed=SearchResult{};
    auto used=measurement.used; double w=measurement.wall(),c=measurement.cpu();
    BasinTrialOutcome result;
    std::string status="completed";
    try {
      result=call(); ++measurement.completed;
    } catch (const PhaseLimit&) {
      ++measurement.interrupted; status="budget_interrupted";
      result.best.residues=measurement.observed.residues;
      result.best.covered=measurement.observed.covered;
      result.endpoint=result.best;
    } catch (const FoundCover&) {
      ++measurement.completed; success=true; status="success";
      result.best.residues=measurement.observed.residues;
      result.best.covered=measurement.observed.covered;
      result.endpoint=result.best;
    }
    trials << phase_id << ',' << trial+1 << ',' << measurement.started << ','
      << status << ',' << measurement.used-used << ',' << measurement.used << ','
      << result.best.covered << ',' << measurement.wall()-w << ','
      << measurement.cpu()-c << '\n';
    return result;
  }

  // Insertions use only earlier assigned blocks. Refinements hold other
  // coordinates fixed, and all trajectories in a phase share its initial seed.
  void ordinary(const std::vector<int>& active, bool insertion,
                std::string schedule, int id, std::uint64_t limit,
                const std::string& label) {
    if (success) return;
    std::uint64_t begin=measurement.used, ns=measurement.started,
      nc=measurement.completed, ni=measurement.interrupted;
    double w=measurement.wall(),c=measurement.cpu();
    measurement.limit=limit; ++phase_count;
    auto fixed=state.selected;
    std::vector<int> initial;
    std::mt19937_64 fallback(random_seed(id,trial_cap));
    for (int d: active) {
      initial.push_back(insertion ? int(fallback()%d) : fixed.at(d));
      fixed.erase(d);
    }
    auto base=coverage_counts(state.candidate,fixed);
    auto initial_counts=base;
    for (std::size_t i=0;i<active.size();++i)
      add_class(initial_counts,active[i],initial[i],1);
    SearchResult best{initial,covered_count(initial_counts),0};
    for (std::uint64_t trial=0;trial<trial_cap && measurement.used<limit;++trial) {
      std::mt19937_64 rng(random_seed(id,trial));
      auto outcome=execute([&]() {
        SearchResult r;
        if (insertion) r=single_trial(base,active,rng,steps);
        else {
          int lo=2,hi=std::min<int>(active.size(),std::max(8,int(active.size())/2));
          if (schedule=="medium") {
            lo=std::min<int>(7,active.size());
            hi=std::min<int>(active.size(),std::max(lo,std::min(24,int(active.size())/4)));
          }
          r=seeded_perturbation_trial(base,active,initial,rng,steps,lo,hi,schedule);
        }
        BasinSolution b; b.residues=r.residues; b.covered=r.covered;
        return BasinTrialOutcome{b,b};
      },id,trial);
      if (outcome.best.covered>best.covered)
        best=SearchResult{outcome.best.residues,outcome.best.covered,0};
      if (success) break;
    }
    if (best.residues.size()!=active.size()) throw std::runtime_error("Incomplete phase result");
    for (std::size_t i=0;i<active.size();++i) state.selected[active[i]]=best.residues[i];
    if (insertion) ++completed_blocks;
    if (!success && measurement.used!=limit) throw std::runtime_error("Trial cap exhausted before work cap");
    verify_state(state);
    phases << id << ',' << label << ',' << trial_cap << ',' << limit-begin << ','
      << measurement.used-begin << ',' << measurement.started-ns << ','
      << measurement.completed-nc << ',' << measurement.interrupted-ni << ','
      << best.covered << ',' << state.selected.size() << ','
      << measurement.wall()-w << ',' << measurement.cpu()-c << '\n';
  }

  void bank_search(std::uint64_t initial_budget, int capacity) {
    auto fixed=state.selected;
    for (int d:free_moduli) fixed.erase(d);
    auto base=coverage_counts(state.candidate,fixed);
    auto bank=std::vector<BasinSolution>{basin_solution_from_state(state,free_moduli)};
    for (int epoch=1;epoch<=5 && !success;++epoch) {
      auto begin=measurement.used, ns=measurement.started,
        nc=measurement.completed, ni=measurement.interrupted;
      double w=measurement.wall(),c=measurement.cpu();
      auto limit=initial_budget+(measurement.budget-initial_budget)*epoch/5;
      measurement.limit=limit; ++phase_count;
      auto pool=bank;
      for (std::uint64_t t=0;t<trial_cap && measurement.used<limit;++t) {
        bank_usage << "parent," << epoch << ',' << t+1 << ',' << t%bank.size()
          << ',' << bank.size() << ',' << bank[t%bank.size()].covered << '\n';
        std::mt19937_64 rng(random_seed(400+epoch,t));
        auto outcome=execute([&]() {
          int lo=2,hi=std::min<int>(free_moduli.size(),std::max(8,int(free_moduli.size())/2));
          std::string schedule=t%3==0?"medium":t%3==1?"large_to_small":"mixed";
          if (t%3==0) {
            lo=std::min<int>(7,free_moduli.size());
            hi=std::min<int>(free_moduli.size(),std::max(lo,std::min(24,int(free_moduli.size())/4)));
          }
          return basin_perturbation_trial(base,free_moduli,bank[t%bank.size()].residues,
              rng,steps,lo,hi,schedule,12);
        },400+epoch,t);
        for (auto candidate:{outcome.best,outcome.endpoint}) {
          if (candidate.residues.size()!=free_moduli.size()) continue;
          auto counts=base;
          for (std::size_t i=0;i<free_moduli.size();++i)
            add_class(counts,free_moduli[i],candidate.residues[i],1);
          auto checked=make_basin_solution(candidate.residues,counts);
          if (checked.covered!=candidate.covered) throw std::runtime_error("Bank score mismatch");
          pool.push_back(std::move(checked));
        }
        if (success) break;
      }
      bank=select_basin_bank(std::move(pool),capacity,15,8,12);
      bank_usage << "selected," << epoch << ",0,-1," << bank.size() << ','
        << bank.front().covered << '\n';
      apply_basin_solution(state,free_moduli,bank.front());
      if (!success && measurement.used!=limit) throw std::runtime_error("Bank trial cap exhausted");
      phases << 400+epoch << ",bank_epoch_" << epoch << ',' << trial_cap << ','
        << limit-begin << ',' << measurement.used-begin << ',' << measurement.started-ns << ','
        << measurement.completed-nc << ',' << measurement.interrupted-ni << ','
        << bank.front().covered << ',' << state.selected.size() << ','
        << measurement.wall()-w << ',' << measurement.cpu()-c << '\n';
    }
  }

  void run() {
    const auto W=measurement.budget;
    if (method=="whole") ordinary(free_moduli,true,"",100,W,"whole_insertion");
    else {
      auto insertion_budget=method=="segmented"?W:W/2;
      for (std::size_t j=0;j<blocks.size() && !success;++j)
        ordinary(blocks[j],true,"",100+j,insertion_budget*(j+1)/blocks.size(),
            "insertion_"+std::to_string(j+1));
      if (method=="adjacent") {
        std::vector<int> windows;
        for (int j=int(blocks.size())-2;j>=0;--j) windows.push_back(j);
        for (int j=0;j+1<int(blocks.size());++j) windows.push_back(j);
        for (std::size_t j=0;j<windows.size() && !success;++j) {
          auto active=blocks[windows[j]];
          active.insert(active.end(),blocks[windows[j]+1].begin(),blocks[windows[j]+1].end());
          ordinary(active,false,j%2?"mixed":"large_to_small",200+j,
            insertion_budget+(W-insertion_budget)*(j+1)/windows.size(),
            "adjacent_"+std::to_string(windows[j]+1));
        }
      } else if (method=="global") {
        std::vector<std::string> schedules{"medium","large_to_small","mixed"};
        for (int j=0;j<3 && !success;++j)
          ordinary(free_moduli,false,schedules[j],300+j,
            insertion_budget+(W-insertion_budget)*(j+1)/3,"global_"+schedules[j]);
      } else if (method=="bank1" || method=="bank20") {
        if (!success) bank_search(insertion_budget,method=="bank1"?1:20);
      } else if (method!="segmented") throw std::runtime_error("Unknown method");
    }
    // A partial set that already covers may be extended without losing coverage.
    for (int d:state.moduli) if (!state.selected.count(d)) state.selected[d]=0;
    verify_state(state);
    int covered=covered_count(coverage_counts(state.candidate,state.selected));
    if ((covered==state.candidate)!=success) throw std::runtime_error("Success bookkeeping mismatch");
    if (measurement.started!=measurement.completed+measurement.interrupted)
      throw std::runtime_error("Trial accounting mismatch");
    std::ofstream certificate(output/"assignment.txt");
    for (auto [d,a]:state.selected) certificate << a << ' ' << d << '\n';
    certificate.close();
    double wall=measurement.wall(),cpu=measurement.cpu();
    std::ofstream result(output/"result.json"); result << std::setprecision(12);
    result << "{\n\"m\":" << state.minimum_modulus << ",\n\"L\":" << state.candidate
      << ",\n\"method\":\"" << method << "\",\n\"seed\":" << seed
      << ",\n\"budget_scans\":" << W << ",\n\"actual_scans\":" << measurement.used
      << ",\n\"planned_trajectory_cap_per_phase\":" << trial_cap
      << ",\n\"phases_executed\":" << phase_count
      << ",\n\"started_trajectories\":" << measurement.started
      << ",\n\"completed_trajectories\":" << measurement.completed
      << ",\n\"budget_interrupted_trajectories\":" << measurement.interrupted
      << ",\n\"first_success_trajectory\":" << measurement.success_trial
      << ",\n\"first_success_scans\":" << measurement.success_work
      << ",\n\"first_success_wall_seconds\":" << measurement.success_wall
      << ",\n\"first_success_cpu_seconds\":" << measurement.success_cpu
      << ",\n\"wall_seconds\":" << wall << ",\n\"cpu_seconds\":" << cpu
      << ",\n\"covered\":" << covered << ",\n\"uncovered\":" << state.candidate-covered
      << ",\n\"classes\":" << state.selected.size()
      << ",\n\"status\":\"" << (success?"success":"budget_exhausted") << "\"\n}\n";
    std::cout << method << " m=" << state.minimum_modulus << " L=" << state.candidate
      << " seed=" << seed << " gaps=" << state.candidate-covered
      << " scans=" << measurement.used << " CPU=" << cpu << "s\n";
  }
};

int main(int argc,char** argv) {
  try {
    if (argc!=7) throw std::runtime_error("Usage: benchmark m L seed method scan_budget output_dir");
    Runner run(std::stoi(argv[1]),std::stoi(argv[2]),std::stoull(argv[3]),argv[4],
        std::stoull(argv[5]),argv[6]);
    run.run();
  } catch (const std::exception& e) {
    std::cerr << e.what() << '\n'; return 1;
  }
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/assignment.txt <==
3 8
8 9
0 10
9 12
0 14
6 15
7 16
14 18
18 20
4 21
1 24
16 28
24 30
15 32
34 35
5 36
2 40
22 42
11 45
13 48
52 56
46 60
29 63
63 64
62 70
29 72
22 80
40 84
12 90
85 96
76 105
30 112
48 120
110 126
48 140
65 144
95 160
136 168
132 180
31 192
94 210
133 224
228 240
200 252
114 280
137 288
74 315
223 320
37 336
72 360
334 420
325 448
159 480
416 504
542 560
95 576
162 630
421 672
137 720
228 840
927 960
229 1008
1094 1120
794 1260
997 1344
1433 1440
1342 1680
901 2016
534 2240
2412 2520
2207 2880
3228 3360
1573 4032
2028 5040
2533 6720
222 10080
19865 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20064
parent,1,2,0,1,20064
selected,1,0,-1,3,20064
parent,2,1,0,3,20064
parent,2,2,1,3,20064
selected,2,0,-1,6,20065
parent,3,1,0,6,20065
parent,3,2,1,6,20064
selected,3,0,-1,8,20065
parent,4,1,0,8,20065
parent,4,2,1,8,20065
selected,4,0,-1,10,20068
parent,5,1,0,10,20068
parent,5,2,1,10,20068
selected,5,0,-1,13,20069


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18392,28,0.533454125,0.533164
101,insertion_2,100000,40000,40000,18,17,1,19834,53,0.221813625,0.221631
102,insertion_3,100000,40000,40000,17,16,1,20064,77,0.246542042,0.246536
401,bank_epoch_1,100000,24000,24000,2,1,1,20064,77,0.144292333,0.144293
402,bank_epoch_2,100000,24000,24000,2,1,1,20065,77,0.143504917,0.143506
403,bank_epoch_3,100000,24000,24000,2,1,1,20065,77,0.147126792,0.147126
404,bank_epoch_4,100000,24000,24000,2,1,1,20068,77,0.143242584,0.143235
405,bank_epoch_5,100000,24000,24000,2,1,1,20069,77,0.144919542,0.144913


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.725741708,
"cpu_seconds":1.725245,
"covered":20069,
"uncovered":91,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/stdout.txt <==
bank20 m=8 L=20160 seed=2026103101 gaps=91 scans=240000 CPU=1.72524s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.0496695,0.049388
100,2,2,completed,2275,4794,18047,0.034793041,0.034793
100,3,3,completed,2266,7060,18056,0.031002208,0.031002
100,4,4,completed,2434,9494,17918,0.032367917,0.032368
100,5,5,completed,2441,11935,18083,0.033875708,0.033877
100,6,6,completed,2566,14501,18257,0.029216333,0.029217
100,7,7,completed,2451,16952,17968,0.02685075,0.026851
100,8,8,completed,2335,19287,18071,0.0321115,0.032112
100,9,9,completed,2494,21781,17923,0.031925166,0.031926
100,10,10,completed,2339,24120,17997,0.031477125,0.031477
100,11,11,completed,2460,26580,18392,0.030730709,0.030732
100,12,12,completed,2353,28933,17765,0.030608042,0.030604
100,13,13,completed,2812,31745,18158,0.035447334,0.035447
100,14,14,completed,2675,34420,18257,0.032049875,0.032051
100,15,15,completed,2427,36847,18266,0.0324925,0.032492
100,16,16,completed,2572,39419,17944,0.0316545,0.031655
100,17,17,budget_interrupted,581,40000,18187,0.007067542,0.007068
101,1,18,completed,2530,42530,19818,0.014223708,0.014225
101,2,19,completed,2603,45133,19811,0.014579459,0.01458
101,3,20,completed,2396,47529,19807,0.013421625,0.013422
101,4,21,completed,2173,49702,19826,0.012109083,0.012109
101,5,22,completed,2363,52065,19807,0.012999333,0.012999
101,6,23,completed,2078,54143,19803,0.012110917,0.011959
101,7,24,completed,2275,56418,19814,0.012591292,0.012572
101,8,25,completed,2298,58716,19818,0.012848583,0.012849
101,9,26,completed,2271,60987,19810,0.012735625,0.012736
101,10,27,completed,2259,63246,19804,0.012682125,0.012677
101,11,28,completed,2318,65564,19834,0.012471125,0.012472
101,12,29,completed,2436,68000,19821,0.013455416,0.013456
101,13,30,completed,2400,70400,19814,0.013355833,0.013356
101,14,31,completed,2434,72834,19814,0.013330292,0.013331
101,15,32,completed,2124,74958,19814,0.011448959,0.011452
101,16,33,completed,2231,77189,19830,0.012101792,0.012102
101,17,34,completed,2177,79366,19818,0.011789083,0.011792
101,18,35,budget_interrupted,634,80000,19807,0.003473958,0.003475
102,1,36,completed,2319,82319,20061,0.014348583,0.014352
102,2,37,completed,2372,84691,20054,0.014846167,0.014847
102,3,38,completed,2485,87176,20063,0.015283334,0.015283
102,4,39,completed,2412,89588,20056,0.014886834,0.014886
102,5,40,completed,2400,91988,20056,0.014916375,0.014919
102,6,41,completed,2417,94405,20064,0.01495225,0.014953
102,7,42,completed,2360,96765,20064,0.014554708,0.014556
102,8,43,completed,2231,98996,20060,0.013846708,0.013848
102,9,44,completed,2274,101270,20064,0.013995875,0.013996
102,10,45,completed,2362,103632,20060,0.014701167,0.014702
102,11,46,completed,2535,106167,20054,0.015774375,0.015774
102,12,47,completed,2491,108658,20064,0.015293542,0.015294
102,13,48,completed,2508,111166,20063,0.014823959,0.014819
102,14,49,completed,2514,113680,20060,0.015343542,0.015344
102,15,50,completed,2306,115986,20056,0.014225791,0.014225
102,16,51,completed,2360,118346,20064,0.01447675,0.014478
102,17,52,budget_interrupted,1654,120000,20060,0.010212875,0.010213
401,1,53,completed,13696,133696,20064,0.07978375,0.079784
401,2,54,budget_interrupted,10304,144000,20064,0.064433916,0.064434
402,1,55,completed,11717,155717,20064,0.067865875,0.067867
402,2,56,budget_interrupted,12283,168000,20065,0.07555225,0.075553
403,1,57,completed,12369,180369,20065,0.072630875,0.072632
403,2,58,budget_interrupted,11631,192000,20064,0.074410417,0.074411
404,1,59,completed,12818,204818,20068,0.07384125,0.073834
404,2,60,budget_interrupted,11182,216000,20065,0.0692925,0.069293
405,1,61,completed,12058,228058,20068,0.070552875,0.070554
405,2,62,budget_interrupted,11942,240000,20069,0.074233166,0.074227


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/assignment.txt <==
1 8
8 9
0 10
3 12
0 14
7 15
13 16
14 18
18 20
15 21
19 24
16 28
16 30
21 32
34 35
23 36
28 40
12 42
2 45
7 48
32 56
34 60
6 63
63 64
24 70
11 72
69 80
18 84
56 90
79 96
87 105
86 112
88 120
90 126
124 140
119 144
101 160
114 168
74 180
31 192
66 210
37 224
5 240
228 252
4 280
47 288
237 315
133 320
30 336
128 360
64 420
133 448
325 480
60 504
325 560
479 576
426 630
453 672
437 720
528 840
613 960
48 1008
837 1120
344 1260
357 1344
1253 1440
888 1680
1413 2016
1893 2240
396 2520
293 2880
165 3360
741 4032
4932 5040
2853 6720
2412 10080
17532 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20146
parent,1,2,0,1,20146
selected,1,0,-1,3,20156
parent,2,1,0,3,20156
parent,2,2,1,3,20154
selected,2,0,-1,4,20156
parent,3,1,0,4,20156
parent,3,2,1,4,20155
selected,3,0,-1,6,20156
parent,4,1,0,6,20156
parent,4,2,1,6,20156
selected,4,0,-1,8,20156
parent,5,1,0,8,20156
parent,5,2,1,8,20156
selected,5,0,-1,10,20158


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.517318208,0.517311
101,insertion_2,100000,40000,40000,18,17,1,19915,53,0.205829667,0.205828
102,insertion_3,100000,40000,40000,17,16,1,20146,77,0.23178975,0.23179
401,bank_epoch_1,100000,24000,24000,2,1,1,20156,77,0.1343685,0.134362
402,bank_epoch_2,100000,24000,24000,2,1,1,20156,77,0.136042333,0.136042
403,bank_epoch_3,100000,24000,24000,2,1,1,20156,77,0.132185959,0.132179
404,bank_epoch_4,100000,24000,24000,2,1,1,20156,77,0.135690208,0.135691
405,bank_epoch_5,100000,24000,24000,2,1,1,20158,77,0.137370542,0.137371


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.630959875,
"cpu_seconds":1.630936,
"covered":20158,
"uncovered":2,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/stdout.txt <==
bank20 m=8 L=20160 seed=2026103102 gaps=2 scans=240000 CPU=1.63094s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.027666125,0.027668
100,2,2,completed,2360,4504,18083,0.029858875,0.029859
100,3,3,completed,2581,7085,18298,0.033881416,0.033883
100,4,4,completed,2640,9725,17941,0.032263375,0.032263
100,5,5,completed,2529,12254,18140,0.032452375,0.032455
100,6,6,completed,2405,14659,18115,0.033565041,0.033566
100,7,7,completed,2441,17100,18123,0.032778625,0.032778
100,8,8,completed,2657,19757,18147,0.032257125,0.032251
100,9,9,completed,2419,22176,18314,0.031887791,0.031892
100,10,10,completed,2148,24324,17855,0.027084291,0.027084
100,11,11,completed,2293,26617,18028,0.029741292,0.029742
100,12,12,completed,2428,29045,18129,0.033353375,0.033353
100,13,13,completed,2624,31669,18257,0.0320615,0.032062
100,14,14,completed,2422,34091,18184,0.028914542,0.028917
100,15,15,completed,2139,36230,18076,0.028516834,0.028517
100,16,16,completed,2384,38614,17837,0.033146458,0.033147
100,17,17,budget_interrupted,1386,40000,18025,0.017811666,0.017812
101,1,18,completed,2188,42188,19879,0.011480125,0.01148
101,2,19,completed,2333,44521,19843,0.012237458,0.012236
101,3,20,completed,2284,46805,19842,0.011812875,0.011813
101,4,21,completed,2214,49019,19867,0.010822583,0.010823
101,5,22,completed,2210,51229,19880,0.011327208,0.011327
101,6,23,completed,2382,53611,19911,0.012170791,0.012174
101,7,24,completed,2238,55849,19915,0.011835084,0.011835
101,8,25,completed,2070,57919,19845,0.010985333,0.010986
101,9,26,completed,2267,60186,19893,0.011468958,0.01147
101,10,27,completed,2290,62476,19880,0.011435042,0.011436
101,11,28,completed,2381,64857,19879,0.012298667,0.012298
101,12,29,completed,2250,67107,19852,0.011933792,0.011935
101,13,30,completed,2108,69215,19866,0.010628833,0.010629
101,14,31,completed,2078,71293,19867,0.0107385,0.010738
101,15,32,completed,2293,73586,19870,0.011823209,0.011823
101,16,33,completed,2220,75806,19888,0.01129625,0.011297
101,17,34,completed,2183,77989,19836,0.011430958,0.011432
101,18,35,budget_interrupted,2011,80000,19837,0.010039,0.010039
102,1,36,completed,2482,82482,20142,0.014277875,0.014279
102,2,37,completed,2551,85033,20146,0.014701083,0.014702
102,3,38,completed,2311,87344,20141,0.013434375,0.013434
102,4,39,completed,2357,89701,20146,0.013686,0.013686
102,5,40,completed,2501,92202,20145,0.014457167,0.014458
102,6,41,completed,2504,94706,20146,0.014507,0.014507
102,7,42,completed,2513,97219,20146,0.014498583,0.014499
102,8,43,completed,2313,99532,20141,0.013444833,0.013446
102,9,44,completed,2547,102079,20146,0.014701958,0.014702
102,10,45,completed,2281,104360,20139,0.013304625,0.013305
102,11,46,completed,2498,106858,20145,0.014405166,0.014406
102,12,47,completed,2498,109356,20146,0.014428291,0.014429
102,13,48,completed,2351,111707,20141,0.01358525,0.013585
102,14,49,completed,2427,114134,20142,0.014093292,0.014093
102,15,50,completed,2474,116608,20146,0.014310625,0.014311
102,16,51,completed,2408,119016,20139,0.014150292,0.014151
102,17,52,budget_interrupted,984,120000,20141,0.005748,0.005748
401,1,53,completed,14108,134108,20156,0.073171166,0.073165
401,2,54,budget_interrupted,9892,144000,20146,0.061126209,0.061126
402,1,55,completed,14038,158038,20156,0.074850666,0.074851
402,2,56,budget_interrupted,9962,168000,20154,0.061123917,0.061125
403,1,57,completed,14382,182382,20156,0.075679333,0.075672
403,2,58,budget_interrupted,9618,192000,20156,0.056439833,0.056441
404,1,59,completed,13512,205512,20156,0.072440083,0.072441
404,2,60,budget_interrupted,10488,216000,20156,0.063177292,0.063178
405,1,61,completed,13197,229197,20156,0.069627125,0.069628
405,2,62,budget_interrupted,10803,240000,20158,0.067670041,0.06767


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/assignment.txt <==
0 8
8 9
3 10
6 12
7 14
1 15
4 16
5 18
5 20
15 21
22 24
19 28
7 30
12 32
34 35
14 36
15 40
9 42
2 45
10 48
11 56
49 60
3 63
63 64
59 70
38 72
34 80
33 84
11 90
28 96
6 105
39 112
10 120
45 126
79 140
74 144
18 160
165 168
29 180
156 192
27 210
207 224
82 240
155 252
195 280
284 288
276 315
188 320
249 336
146 360
379 420
124 448
418 480
417 504
395 560
92 576
87 630
60 672
290 720
715 840
60 960
81 1008
675 1120
695 1260
828 1344
578 1440
835 1680
1761 2016
1439 2240
1675 2520
956 2880
115 3360
3132 4032
5035 5040
1596 6720
3355 10080
16881 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20082
parent,1,2,0,1,20082
selected,1,0,-1,2,20109
parent,2,1,0,2,20109
parent,2,2,1,2,20107
selected,2,0,-1,4,20121
parent,3,1,0,4,20121
parent,3,2,1,4,20121
selected,3,0,-1,6,20121
parent,4,1,0,6,20121
parent,4,2,1,6,20121
selected,4,0,-1,7,20121
parent,5,1,0,7,20121
parent,5,2,1,7,20121
selected,5,0,-1,9,20121


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18250,28,0.50154,0.501515
101,insertion_2,100000,40000,40000,19,18,1,19833,53,0.215488167,0.215474
102,insertion_3,100000,40000,40000,17,16,1,20082,77,0.248507791,0.248508
401,bank_epoch_1,100000,24000,24000,2,1,1,20109,77,0.145750167,0.14575
402,bank_epoch_2,100000,24000,24000,2,1,1,20121,77,0.140612209,0.140605
403,bank_epoch_3,100000,24000,24000,2,1,1,20121,77,0.142488833,0.142488
404,bank_epoch_4,100000,24000,24000,2,1,1,20121,77,0.139436709,0.139429
405,bank_epoch_5,100000,24000,24000,2,1,1,20121,77,0.143147584,0.140811


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.677389667,
"cpu_seconds":1.674997,
"covered":20121,
"uncovered":39,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/stdout.txt <==
bank20 m=8 L=20160 seed=2026103103 gaps=39 scans=240000 CPU=1.675s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.031829042,0.031829
100,2,2,completed,2852,5235,17919,0.037546583,0.037546
100,3,3,completed,2510,7745,18070,0.033238083,0.033238
100,4,4,completed,2661,10406,18000,0.035573958,0.035575
100,5,5,completed,2661,13067,18250,0.03137775,0.031378
100,6,6,completed,2470,15537,18006,0.031908209,0.031912
100,7,7,completed,2554,18091,18247,0.030949042,0.030943
100,8,8,completed,2476,20567,18025,0.031699375,0.031701
100,9,9,completed,2196,22763,18234,0.025603125,0.025604
100,10,10,completed,2986,25749,18214,0.032339417,0.032322
100,11,11,completed,2469,28218,18217,0.028233416,0.028237
100,12,12,completed,2193,30411,17923,0.026468709,0.026469
100,13,13,completed,2446,32857,18202,0.032421125,0.032422
100,14,14,completed,2448,35305,17638,0.030584375,0.030584
100,15,15,completed,2484,37789,18221,0.0331035,0.033104
100,16,16,budget_interrupted,2211,40000,18069,0.028591542,0.028592
101,1,17,completed,2177,42177,19736,0.011716625,0.01172
101,2,18,completed,2222,44399,19831,0.011909334,0.01191
101,3,19,completed,2274,46673,19788,0.012442583,0.012443
101,4,20,completed,2100,48773,19755,0.011427042,0.011427
101,5,21,completed,2396,51169,19790,0.01286375,0.012858
101,6,22,completed,2130,53299,19806,0.011331458,0.011332
101,7,23,completed,2081,55380,19755,0.010999708,0.011
101,8,24,completed,2275,57655,19831,0.012183958,0.012184
101,9,25,completed,2049,59704,19800,0.011153417,0.011156
101,10,26,completed,2284,61988,19795,0.01205575,0.012056
101,11,27,completed,2194,64182,19776,0.011772084,0.011772
101,12,28,completed,2290,66472,19804,0.01244675,0.012446
101,13,29,completed,2222,68694,19789,0.011893875,0.011896
101,14,30,completed,2002,70696,19785,0.010906042,0.010907
101,15,31,completed,2113,72809,19833,0.011554333,0.011555
101,16,32,completed,2176,74985,19804,0.01221575,0.012216
101,17,33,completed,2381,77366,19825,0.012778875,0.012772
101,18,34,completed,2181,79547,19759,0.011156334,0.011157
101,19,35,budget_interrupted,453,80000,19675,0.002611958,0.002612
102,1,36,completed,2485,82485,20070,0.015495875,0.015496
102,2,37,completed,2297,84782,20082,0.01414575,0.014146
102,3,38,completed,2296,87078,20070,0.014325458,0.014326
102,4,39,completed,2368,89446,20082,0.014752583,0.014752
102,5,40,completed,2404,91850,20082,0.0149275,0.01493
102,6,41,completed,2379,94229,20082,0.014848125,0.014851
102,7,42,completed,2419,96648,20082,0.015043875,0.015045
102,8,43,completed,2205,98853,20082,0.013640084,0.01364
102,9,44,completed,2521,101374,20079,0.015629834,0.01563
102,10,45,completed,2398,103772,20082,0.014983709,0.014986
102,11,46,completed,2408,106180,20082,0.014876083,0.014876
102,12,47,completed,2291,108471,20079,0.014174125,0.014174
102,13,48,completed,2342,110813,20082,0.014512292,0.014511
102,14,49,completed,2409,113222,20077,0.014996125,0.014997
102,15,50,completed,2386,115608,20082,0.014764625,0.014764
102,16,51,completed,2180,117788,20076,0.013518292,0.013519
102,17,52,budget_interrupted,2212,120000,20079,0.01381675,0.013816
401,1,53,completed,12703,132703,20107,0.073674458,0.073674
401,2,54,budget_interrupted,11297,144000,20109,0.07200475,0.072005
402,1,55,completed,12539,156539,20121,0.070903667,0.070896
402,2,56,budget_interrupted,11461,168000,20107,0.069639625,0.06964
403,1,57,completed,12838,180838,20121,0.07175025,0.071753
403,2,58,budget_interrupted,11162,192000,20121,0.070663,0.070664
404,1,59,completed,12231,204231,20121,0.06800925,0.068002
404,2,60,budget_interrupted,11769,216000,20121,0.071353375,0.071353
405,1,61,completed,11853,227853,20121,0.065605709,0.065607
405,2,62,budget_interrupted,12147,240000,20121,0.077458,0.075121


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
19 21
3 24
2 28
12 30
1 32
34 35
11 36
10 40
4 42
41 45
39 48
14 56
24 60
55 63
63 64
24 70
59 72
65 80
16 84
32 90
15 96
31 105
56 112
30 120
34 126
54 140
23 144
113 160
28 168
104 180
159 192
52 210
49 224
209 240
154 252
154 280
239 288
76 315
177 320
112 336
230 360
354 420
305 448
369 480
490 504
449 560
95 576
202 630
625 672
257 720
430 840
657 960
322 1008
689 1120
914 1260
529 1344
1361 1440
1162 1680
1105 2016
17 2240
2470 2520
1937 2880
1681 3360
337 4032
826 5040
5137 6720
3697 10080
7057 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20139
selected,1,0,-1,1,20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.500246041,0.500068
101,insertion_2,100000,40000,40000,18,17,1,19911,53,0.207774042,0.207765
102,insertion_3,100000,40000,40000,16,15,1,20139,77,0.234285125,0.234255
401,bank_epoch_1,100000,24000,12706,1,1,0,20160,77,0.066269292,0.066269


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":132706,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":52,
"completed_trajectories":49,
"budget_interrupted_trajectories":3,
"first_success_trajectory":52,
"first_success_scans":132706,
"first_success_wall_seconds":1.008704583,
"first_success_cpu_seconds":1.008489,
"wall_seconds":1.009000375,
"cpu_seconds":1.008785,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/stdout.txt <==
bank20 m=8 L=20160 seed=2026103104 gaps=0 scans=132706 CPU=1.00879s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.028221916,0.028223
100,2,2,completed,2685,5095,18011,0.032310417,0.032304
100,3,3,completed,2325,7420,18314,0.030691125,0.030692
100,4,4,completed,2601,10021,18234,0.030290833,0.030291
100,5,5,completed,2510,12531,18076,0.033181167,0.033182
100,6,6,completed,2387,14918,17918,0.030656,0.030656
100,7,7,completed,2456,17374,18178,0.030135833,0.030136
100,8,8,completed,2409,19783,18008,0.0337605,0.033761
100,9,9,completed,2308,22091,17736,0.029991375,0.029992
100,10,10,completed,2361,24452,17594,0.026753917,0.026754
100,11,11,completed,2483,26935,17905,0.032889625,0.03289
100,12,12,completed,2604,29539,18164,0.032425833,0.032427
100,13,13,completed,2834,32373,18064,0.034707708,0.034582
100,14,14,completed,2369,34742,18008,0.027593209,0.027552
100,15,15,completed,2483,37225,18048,0.03271175,0.032712
100,16,16,completed,2382,39607,18215,0.028641167,0.02864
100,17,17,budget_interrupted,393,40000,17898,0.005217208,0.005218
101,1,18,completed,2431,42431,19879,0.012501,0.012501
101,2,19,completed,2215,44646,19847,0.011648958,0.011649
101,3,20,completed,2078,46724,19864,0.01086225,0.010862
101,4,21,completed,2117,48841,19837,0.010742334,0.010742
101,5,22,completed,2298,51139,19883,0.012129708,0.01213
101,6,23,completed,2275,53414,19839,0.011808375,0.011809
101,7,24,completed,2310,55724,19865,0.012344708,0.012345
101,8,25,completed,2439,58163,19879,0.012949625,0.01295
101,9,26,completed,2285,60448,19862,0.012152792,0.012153
101,10,27,completed,2195,62643,19879,0.011435084,0.011429
101,11,28,completed,2303,64946,19883,0.011869875,0.011871
101,12,29,completed,2171,67117,19909,0.010858333,0.010858
101,13,30,completed,2133,69250,19845,0.010788583,0.010788
101,14,31,completed,2306,71556,19848,0.012494834,0.012496
101,15,32,completed,2182,73738,19911,0.010628375,0.010629
101,16,33,completed,2294,76032,19870,0.012356292,0.012356
101,17,34,completed,2431,78463,19880,0.012110417,0.01211
101,18,35,budget_interrupted,1537,80000,19825,0.008028125,0.008028
102,1,36,completed,2504,82504,20138,0.014831459,0.014832
102,2,37,completed,2654,85158,20138,0.01562275,0.015624
102,3,38,completed,2364,87522,20139,0.013720875,0.013721
102,4,39,completed,2668,90190,20139,0.015966875,0.015967
102,5,40,completed,2555,92745,20139,0.014923458,0.014923
102,6,41,completed,2347,95092,20138,0.013884667,0.013884
102,7,42,completed,2578,97670,20137,0.0150925,0.015093
102,8,43,completed,2572,100242,20139,0.015080542,0.015075
102,9,44,completed,2847,103089,20138,0.01673625,0.016719
102,10,45,completed,2561,105650,20137,0.014957583,0.014958
102,11,46,completed,2413,108063,20139,0.014092417,0.014093
102,12,47,completed,2515,110578,20136,0.014658917,0.014659
102,13,48,completed,2487,113065,20139,0.014443375,0.014443
102,14,49,completed,2275,115340,20139,0.013215542,0.013216
102,15,50,completed,2428,117768,20139,0.014143375,0.014144
102,16,51,budget_interrupted,2232,120000,20139,0.012855958,0.012849
401,1,52,success,12706,132706,20160,0.066220208,0.066221


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
18 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
0 42
20 45
1 48
38 56
4 60
15 63
63 64
64 70
29 72
9 80
12 84
2 90
25 96
27 105
52 112
46 120
36 126
14 140
65 144
73 160
24 168
164 180
31 192
90 210
31 224
121 240
74 252
234 280
191 288
57 315
166 320
108 336
281 360
214 420
287 448
457 480
470 504
286 560
95 576
120 630
639 672
137 720
402 840
351 960
738 1008
566 1120
686 1260
159 1344
1433 1440
570 1680
1695 2016
6 2240
246 2520
2850 2880
3135 3360
351 4032
3090 5040
2463 6720
6450 10080
1410 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20148
parent,1,2,0,1,20148
selected,1,0,-1,3,20159
parent,2,1,0,3,20159
parent,2,2,1,3,20148
selected,2,0,-1,3,20159
parent,3,1,0,3,20159
selected,3,0,-1,4,20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18439,28,0.501922208,0.501917
101,insertion_2,100000,40000,40000,19,18,1,19923,53,0.2121755,0.212168
102,insertion_3,100000,40000,40000,16,15,1,20148,77,0.231637417,0.231631
401,bank_epoch_1,100000,24000,24000,2,1,1,20159,77,0.1325235,0.132523
402,bank_epoch_2,100000,24000,24000,2,1,1,20159,77,0.133581292,0.133582
403,bank_epoch_3,100000,24000,5673,1,1,0,20160,77,0.029423667,0.029424


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":173673,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":57,
"completed_trajectories":52,
"budget_interrupted_trajectories":5,
"first_success_trajectory":57,
"first_success_scans":173673,
"first_success_wall_seconds":1.241439042,
"first_success_cpu_seconds":1.241419,
"wall_seconds":1.242459334,
"cpu_seconds":1.24177,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/stdout.txt <==
bank20 m=8 L=20160 seed=2026103105 gaps=0 scans=173673 CPU=1.24177s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.027686958,0.027688
100,2,2,completed,2467,5101,18140,0.033211959,0.033211
100,3,3,completed,2330,7431,17935,0.030178667,0.030179
100,4,4,completed,2415,9846,18439,0.030449708,0.03045
100,5,5,completed,2660,12506,18047,0.033983791,0.033985
100,6,6,completed,2381,14887,18423,0.031415292,0.031416
100,7,7,completed,2423,17310,18217,0.028176542,0.028177
100,8,8,completed,2470,19780,18060,0.031985041,0.031985
100,9,9,completed,2691,22471,18226,0.032047584,0.032048
100,10,10,completed,2191,24662,18149,0.02908775,0.029087
100,11,11,completed,2430,27092,18314,0.032569375,0.03257
100,12,12,completed,2277,29369,18040,0.027844541,0.02784
100,13,13,completed,2452,31821,18137,0.029985125,0.029986
100,14,14,completed,2751,34572,18169,0.034965208,0.034967
100,15,15,completed,2780,37352,18208,0.034922291,0.034924
100,16,16,completed,2170,39522,17795,0.026578375,0.026579
100,17,17,budget_interrupted,478,40000,18124,0.006758416,0.006759
101,1,18,completed,2211,42211,19898,0.011396459,0.011396
101,2,19,completed,2313,44524,19859,0.012847542,0.012848
101,3,20,completed,2231,46755,19903,0.011631292,0.011635
101,4,21,completed,2107,48862,19889,0.011065875,0.011069
101,5,22,completed,2173,51035,19852,0.011876666,0.011877
101,6,23,completed,2307,53342,19857,0.012417292,0.012417
101,7,24,completed,2381,55723,19923,0.012346208,0.012346
101,8,25,completed,2179,57902,19916,0.011893583,0.011897
101,9,26,completed,2175,60077,19892,0.011912583,0.011906
101,10,27,completed,2298,62375,19889,0.0116795,0.01168
101,11,28,completed,2177,64552,19903,0.01119925,0.0112
101,12,29,completed,2278,66830,19869,0.012301292,0.012302
101,13,30,completed,2240,69070,19875,0.01136525,0.011366
101,14,31,completed,2091,71161,19878,0.011134583,0.011135
101,15,32,completed,2075,73236,19861,0.010540708,0.010541
101,16,33,completed,2150,75386,19914,0.011442083,0.011442
101,17,34,completed,2151,77537,19891,0.01126925,0.011269
101,18,35,completed,1986,79523,19856,0.01110425,0.011104
101,19,36,budget_interrupted,477,80000,19820,0.002683125,0.002683
102,1,37,completed,2537,82537,20148,0.014716334,0.014715
102,2,38,completed,2371,84908,20148,0.013693416,0.013695
102,3,39,completed,2736,87644,20145,0.015830416,0.015829
102,4,40,completed,2264,89908,20146,0.013062541,0.013066
102,5,41,completed,2590,92498,20145,0.014947708,0.014948
102,6,42,completed,2642,95140,20148,0.015354166,0.015355
102,7,43,completed,2664,97804,20145,0.015458959,0.015459
102,8,44,completed,2634,100438,20146,0.015280833,0.015281
102,9,45,completed,2476,102914,20145,0.014342666,0.014343
102,10,46,completed,2441,105355,20146,0.014146,0.014147
102,11,47,completed,2522,107877,20148,0.014461958,0.014459
102,12,48,completed,2434,110311,20148,0.013959083,0.013959
102,13,49,completed,2374,112685,20146,0.013725667,0.013725
102,14,50,completed,2542,115227,20141,0.014740584,0.014741
102,15,51,completed,2750,117977,20144,0.016165209,0.016166
102,16,52,budget_interrupted,2023,120000,20145,0.011694584,0.011694
401,1,53,completed,12360,132360,20159,0.063650958,0.063651
401,2,54,budget_interrupted,11640,144000,20148,0.068807083,0.068807
402,1,55,completed,13025,157025,20159,0.069494458,0.069495
402,2,56,budget_interrupted,10975,168000,20148,0.064019708,0.06402
403,1,57,success,5673,173673,20160,0.029388292,0.029388


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
1 15
7 16
2 18
2 20
15 21
1 24
0 28
4 30
15 32
34 35
29 36
38 40
24 42
13 45
13 48
40 56
52 60
59 63
63 64
48 70
41 72
18 80
60 84
28 90
37 96
6 105
98 112
6 120
32 126
54 140
77 144
149 160
12 168
86 180
159 192
144 210
63 224
37 240
176 252
14 280
149 288
167 315
95 320
42 336
268 360
132 420
351 448
85 480
68 504
138 560
293 576
554 630
186 672
538 720
306 840
607 960
266 1008
298 1120
356 1260
95 1344
1333 1440
1026 1680
1157 2016
1759 2240
808 2520
2293 2880
1866 3360
1733 4032
3578 5040
4639 6720
4768 10080
8069 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20068
parent,1,2,0,1,20068
selected,1,0,-1,3,20068
parent,2,1,0,3,20068
parent,2,2,1,3,20068
selected,2,0,-1,5,20068
parent,3,1,0,5,20068
parent,3,2,1,5,20068
selected,3,0,-1,7,20073
parent,4,1,0,7,20073
parent,4,2,1,7,20072
selected,4,0,-1,9,20074
parent,5,1,0,9,20074
parent,5,2,1,9,20073
selected,5,0,-1,10,20083


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.521209958,0.521199
101,insertion_2,100000,40000,40000,19,18,1,19839,53,0.215750125,0.215742
102,insertion_3,100000,40000,40000,17,16,1,20068,77,0.247607083,0.247608
401,bank_epoch_1,100000,24000,24000,2,1,1,20068,77,0.14292025,0.142914
402,bank_epoch_2,100000,24000,24000,2,1,1,20068,77,0.143534416,0.143455
403,bank_epoch_3,100000,24000,24000,2,1,1,20073,77,0.144714292,0.144714
404,bank_epoch_4,100000,24000,24000,2,1,1,20074,77,0.144911042,0.144904
405,bank_epoch_5,100000,24000,24000,2,1,1,20083,77,0.144497,0.144498


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.705558167,
"cpu_seconds":1.705445,
"covered":20083,
"uncovered":77,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/stdout.txt <==
bank20 m=8 L=20160 seed=2026103106 gaps=77 scans=240000 CPU=1.70545s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.032572333,0.032573
100,2,2,completed,2406,4995,18243,0.027805667,0.027801
100,3,3,completed,2307,7302,17910,0.029877375,0.029878
100,4,4,completed,2185,9487,17989,0.028100042,0.028101
100,5,5,completed,2558,12045,18107,0.034562583,0.034562
100,6,6,completed,2549,14594,18039,0.03042125,0.030422
100,7,7,completed,2258,16852,18419,0.027309167,0.027309
100,8,8,completed,2370,19222,18048,0.033088,0.033088
100,9,9,completed,2433,21655,17780,0.028879541,0.02888
100,10,10,completed,2414,24069,18126,0.033039708,0.03304
100,11,11,completed,2273,26342,18061,0.029379792,0.02938
100,12,12,completed,2710,29052,18220,0.037017958,0.037018
100,13,13,completed,2649,31701,18267,0.0350075,0.035002
100,14,14,completed,2340,34041,18020,0.033407375,0.033409
100,15,15,completed,2410,36451,18045,0.032442625,0.032443
100,16,16,completed,2205,38656,17587,0.030067791,0.030068
100,17,17,budget_interrupted,1344,40000,17744,0.018166625,0.018167
101,1,18,completed,2389,42389,19808,0.013199125,0.013199
101,2,19,completed,2252,44641,19836,0.01212125,0.012122
101,3,20,completed,2114,46755,19809,0.011412125,0.011412
101,4,21,completed,2141,48896,19818,0.011663375,0.011664
101,5,22,completed,2128,51024,19802,0.01126725,0.011267
101,6,23,completed,2027,53051,19836,0.010903208,0.010902
101,7,24,completed,2210,55261,19833,0.011788583,0.011789
101,8,25,completed,2313,57574,19819,0.012547125,0.012548
101,9,26,completed,1995,59569,19839,0.010680917,0.010681
101,10,27,completed,2467,62036,19823,0.013380583,0.013381
101,11,28,completed,2484,64520,19826,0.013499666,0.013499
101,12,29,completed,2058,66578,19831,0.010645042,0.010639
101,13,30,completed,2176,68754,19800,0.011825416,0.011827
101,14,31,completed,2266,71020,19829,0.012444959,0.012445
101,15,32,completed,2230,73250,19808,0.011911042,0.011911
101,16,33,completed,2155,75405,19831,0.011292,0.011292
101,17,34,completed,2083,77488,19825,0.01125725,0.011257
101,18,35,completed,2117,79605,19834,0.011611459,0.011611
101,19,36,budget_interrupted,395,80000,19823,0.002241083,0.002242
102,1,37,completed,2390,82390,20064,0.015393125,0.015394
102,2,38,completed,2300,84690,20064,0.014159583,0.014162
102,3,39,completed,2452,87142,20065,0.015151417,0.015152
102,4,40,completed,2577,89719,20068,0.015779834,0.01578
102,5,41,completed,2707,92426,20068,0.01670625,0.016709
102,6,42,completed,2340,94766,20065,0.014348875,0.014349
102,7,43,completed,2500,97266,20066,0.015450542,0.01545
102,8,44,completed,2329,99595,20068,0.014480875,0.014481
102,9,45,completed,2380,101975,20068,0.01477975,0.01478
102,10,46,completed,2482,104457,20068,0.015286458,0.015287
102,11,47,completed,2486,106943,20068,0.015409792,0.01541
102,12,48,completed,2407,109350,20065,0.014801625,0.014801
102,13,49,completed,2530,111880,20065,0.015661417,0.015661
102,14,50,completed,2434,114314,20064,0.015058459,0.015059
102,15,51,completed,2458,116772,20065,0.015198458,0.015198
102,16,52,completed,2449,119221,20062,0.015078834,0.015079
102,17,53,budget_interrupted,779,120000,20065,0.004800791,0.004801
401,1,54,completed,12460,132460,20068,0.0720925,0.072093
401,2,55,budget_interrupted,11540,144000,20068,0.07075825,0.070752
402,1,56,completed,11939,155939,20068,0.069607417,0.06961
402,2,57,budget_interrupted,12061,168000,20068,0.073846417,0.073768
403,1,58,completed,12994,180994,20072,0.076087541,0.076088
403,2,59,budget_interrupted,11006,192000,20073,0.068541875,0.068542
404,1,60,completed,12562,204562,20074,0.072896083,0.072896
404,2,61,budget_interrupted,11438,216000,20072,0.071916959,0.071915
405,1,62,completed,12531,228531,20083,0.072074916,0.072076
405,2,63,budget_interrupted,11469,240000,20073,0.072323917,0.072324


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
10 15
7 16
14 18
16 20
18 21
9 24
22 28
28 30
15 32
34 35
29 36
6 40
12 42
20 45
45 48
14 56
4 60
21 63
63 64
44 70
41 72
5 80
36 84
38 90
21 96
48 105
42 112
106 120
42 126
74 140
77 144
37 160
114 168
164 180
31 192
90 210
31 224
21 240
0 252
194 280
149 288
198 315
293 320
303 336
146 360
240 420
351 448
69 480
30 504
434 560
95 576
618 630
63 672
149 720
426 840
453 960
882 1008
334 1120
408 1260
159 1344
581 1440
1174 1680
1055 2016
1567 2240
1710 2520
1733 2880
2014 3360
2783 4032
870 5040
5151 6720
3390 10080
18510 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20130
parent,1,2,0,1,20130
selected,1,0,-1,3,20130
parent,2,1,0,3,20130
parent,2,2,1,3,20130
selected,2,0,-1,5,20130
parent,3,1,0,5,20130
parent,3,2,1,5,20130
selected,3,0,-1,8,20134
parent,4,1,0,8,20134
parent,4,2,1,8,20130
selected,4,0,-1,10,20140
parent,5,1,0,10,20140
parent,5,2,1,10,20140
selected,5,0,-1,11,20140


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.52305025,0.523038
101,insertion_2,100000,40000,40000,18,17,1,19891,53,0.216782792,0.216783
102,insertion_3,100000,40000,40000,18,17,1,20130,77,0.238879292,0.238873
401,bank_epoch_1,100000,24000,24000,2,1,1,20130,77,0.142587541,0.141801
402,bank_epoch_2,100000,24000,24000,2,1,1,20130,77,0.140071,0.139897
403,bank_epoch_3,100000,24000,24000,2,1,1,20134,77,0.140411375,0.140385
404,bank_epoch_4,100000,24000,24000,2,1,1,20140,77,0.1378675,0.137788
405,bank_epoch_5,100000,24000,24000,2,1,1,20140,77,0.137658083,0.137622


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.677705084,
"cpu_seconds":1.676583,
"covered":20140,
"uncovered":20,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/stdout.txt <==
bank20 m=8 L=20160 seed=2026103107 gaps=20 scans=240000 CPU=1.67658s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.030954875,0.030956
100,2,2,completed,2347,4850,18221,0.031156833,0.03115
100,3,3,completed,2328,7178,18083,0.033082375,0.033084
100,4,4,completed,2618,9796,18180,0.033621958,0.033622
100,5,5,completed,2633,12429,18210,0.031541334,0.031543
100,6,6,completed,2323,14752,18099,0.031477458,0.031478
100,7,7,completed,2521,17273,17935,0.033615625,0.033616
100,8,8,completed,2406,19679,17940,0.0321465,0.032146
100,9,9,completed,2491,22170,17893,0.03534025,0.035342
100,10,10,completed,2316,24486,18169,0.029585,0.029586
100,11,11,completed,2554,27040,18124,0.033348583,0.033351
100,12,12,completed,2363,29403,18024,0.031352709,0.031352
100,13,13,completed,2603,32006,18051,0.031268833,0.03127
100,14,14,completed,2519,34525,18169,0.031761708,0.031758
100,15,15,completed,2510,37035,18336,0.034248125,0.034248
100,16,16,completed,2058,39093,18326,0.02594975,0.025951
100,17,17,budget_interrupted,907,40000,18071,0.012506666,0.012511
101,1,18,completed,2311,42311,19888,0.012384709,0.012386
101,2,19,completed,2222,44533,19848,0.012107458,0.012108
101,3,20,completed,2377,46910,19888,0.012929,0.012929
101,4,21,completed,2434,49344,19858,0.013361959,0.013362
101,5,22,completed,2211,51555,19886,0.011840333,0.011841
101,6,23,completed,2278,53833,19860,0.012482083,0.012482
101,7,24,completed,2218,56051,19821,0.011673,0.011673
101,8,25,completed,2387,58438,19886,0.0129565,0.012957
101,9,26,completed,2191,60629,19864,0.011887083,0.011887
101,10,27,completed,2209,62838,19878,0.011648666,0.011649
101,11,28,completed,2218,65056,19814,0.012419459,0.012419
101,12,29,completed,2409,67465,19806,0.013588,0.013588
101,13,30,completed,2386,69851,19860,0.013047583,0.013048
101,14,31,completed,2371,72222,19888,0.012685208,0.012685
101,15,32,completed,2123,74345,19848,0.011228208,0.011228
101,16,33,completed,2347,76692,19874,0.012909791,0.012911
101,17,34,completed,2166,78858,19891,0.011460958,0.011463
101,18,35,budget_interrupted,1142,80000,19837,0.006107916,0.006107
102,1,36,completed,2412,82412,20130,0.014803666,0.014805
102,2,37,completed,2224,84636,20130,0.013287833,0.013288
102,3,38,completed,2246,86882,20130,0.013359833,0.01336
102,4,39,completed,2301,89183,20126,0.014024792,0.014025
102,5,40,completed,2359,91542,20128,0.014102542,0.014103
102,6,41,completed,2406,93948,20130,0.014251708,0.014252
102,7,42,completed,2188,96136,20130,0.012931791,0.012933
102,8,43,completed,2317,98453,20128,0.013407625,0.013401
102,9,44,completed,2480,100933,20130,0.014688208,0.014688
102,10,45,completed,2152,103085,20130,0.012720792,0.012721
102,11,46,completed,2333,105418,20130,0.013889875,0.013893
102,12,47,completed,2253,107671,20130,0.013588917,0.013589
102,13,48,completed,2569,110240,20128,0.015412125,0.015412
102,14,49,completed,2452,112692,20126,0.0147335,0.014733
102,15,50,completed,2575,115267,20130,0.01540325,0.015403
102,16,51,completed,2345,117612,20130,0.014050334,0.014051
102,17,52,completed,2358,119970,20130,0.013970958,0.013972
102,18,53,budget_interrupted,30,120000,20109,0.000190541,0.000191
401,1,54,completed,12728,132728,20130,0.069995916,0.069996
401,2,55,budget_interrupted,11272,144000,20130,0.072512333,0.071728
402,1,56,completed,13808,157808,20130,0.077091292,0.077005
402,2,57,budget_interrupted,10192,168000,20130,0.062894125,0.062812
403,1,58,completed,12896,180896,20130,0.071031583,0.071027
403,2,59,budget_interrupted,11104,192000,20134,0.069285625,0.069266
404,1,60,completed,12510,204510,20140,0.06655825,0.06648
404,2,61,budget_interrupted,11490,216000,20130,0.071227209,0.071227
405,1,62,completed,13122,229122,20140,0.070864417,0.070829
405,2,63,budget_interrupted,10878,240000,20140,0.066708042,0.066708


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/assignment.txt <==
3 8
8 9
6 10
1 12
4 14
0 15
7 16
2 18
8 20
7 21
21 24
2 28
12 30
15 32
34 35
5 36
38 40
40 42
32 45
33 48
50 56
24 60
31 63
63 64
24 70
29 72
41 80
64 84
50 90
57 96
55 105
72 112
18 120
10 126
54 140
65 144
137 160
100 168
104 180
159 192
202 210
159 224
9 240
14 252
134 280
281 288
115 315
223 320
16 336
338 360
294 420
415 448
393 480
190 504
538 560
479 576
52 630
319 672
425 720
190 840
809 960
22 1008
671 1120
178 1260
799 1344
713 1440
1378 1680
959 2016
31 2240
862 2520
1289 2880
2047 3360
1247 4032
2542 5040
1567 6720
2719 10080
12191 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20138
parent,1,2,0,1,20138
selected,1,0,-1,4,20146
parent,2,1,0,4,20146
parent,2,2,1,4,20143
selected,2,0,-1,6,20147
parent,3,1,0,6,20147
parent,3,2,1,6,20146
selected,3,0,-1,7,20148
parent,4,1,0,7,20148
parent,4,2,1,7,20147
selected,4,0,-1,9,20150
parent,5,1,0,9,20150
parent,5,2,1,9,20148
selected,5,0,-1,11,20153


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.527915667,0.527473
101,insertion_2,100000,40000,40000,18,17,1,19920,53,0.208629709,0.208514
102,insertion_3,100000,40000,40000,17,16,1,20138,77,0.236017292,0.235813
401,bank_epoch_1,100000,24000,24000,2,1,1,20146,77,0.138517083,0.138248
402,bank_epoch_2,100000,24000,24000,2,1,1,20147,77,0.137076083,0.137031
403,bank_epoch_3,100000,24000,24000,2,1,1,20148,77,0.136800792,0.136784
404,bank_epoch_4,100000,24000,24000,2,1,1,20150,77,0.133050875,0.132983
405,bank_epoch_5,100000,24000,24000,2,1,1,20153,77,0.137996916,0.137929


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.656397,
"cpu_seconds":1.655164,
"covered":20153,
"uncovered":7,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/stdout.txt <==
bank20 m=8 L=20160 seed=2026103108 gaps=7 scans=240000 CPU=1.65516s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.031367,0.031307
100,2,2,completed,2464,4842,18036,0.031558167,0.031542
100,3,3,completed,2705,7547,18164,0.034370333,0.034371
100,4,4,completed,2351,9898,17946,0.033423666,0.033425
100,5,5,completed,2379,12277,18051,0.030489,0.030489
100,6,6,completed,2652,14929,17980,0.033966542,0.033966
100,7,7,completed,2390,17319,18026,0.034133875,0.034135
100,8,8,completed,2359,19678,17892,0.031778042,0.031777
100,9,9,completed,2160,21838,17971,0.029212291,0.029206
100,10,10,completed,2432,24270,18291,0.035040333,0.035041
100,11,11,completed,2562,26832,18143,0.032705875,0.032706
100,12,12,completed,2447,29279,18187,0.028942166,0.028942
100,13,13,completed,2531,31810,18273,0.034057833,0.034058
100,14,14,completed,2401,34211,17994,0.031340333,0.031212
100,15,15,completed,2556,36767,18028,0.032896,0.032739
100,16,16,completed,2574,39341,18336,0.0337515,0.033702
100,17,17,budget_interrupted,659,40000,18160,0.008799375,0.008785
101,1,18,completed,2407,42407,19885,0.012355458,0.012356
101,2,19,completed,2102,44509,19817,0.011802541,0.011804
101,3,20,completed,2201,46710,19918,0.01142525,0.011426
101,4,21,completed,2263,48973,19918,0.011976125,0.011979
101,5,22,completed,2281,51254,19918,0.011507042,0.011507
101,6,23,completed,2180,53434,19918,0.011041833,0.011042
101,7,24,completed,2099,55533,19892,0.010763834,0.010765
101,8,25,completed,2404,57937,19832,0.012874709,0.012808
101,9,26,completed,2074,60011,19918,0.010494292,0.010455
101,10,27,completed,2178,62189,19876,0.011157125,0.011155
101,11,28,completed,2203,64392,19892,0.011074416,0.011069
101,12,29,completed,2244,66636,19892,0.011459583,0.01146
101,13,30,completed,2310,68946,19911,0.012172458,0.012173
101,14,31,completed,2264,71210,19846,0.012107584,0.012108
101,15,32,completed,2126,73336,19855,0.01148525,0.011486
101,16,33,completed,2399,75735,19920,0.01254475,0.012545
101,17,34,completed,2486,78221,19920,0.012955542,0.012955
101,18,35,budget_interrupted,1779,80000,19890,0.009378041,0.009379
102,1,36,completed,2464,82464,20137,0.014694417,0.014695
102,2,37,completed,2329,84793,20136,0.013749709,0.013751
102,3,38,completed,2228,87021,20137,0.013070625,0.013071
102,4,39,completed,2209,89230,20138,0.0128905,0.01289
102,5,40,completed,2437,91667,20138,0.014321417,0.014253
102,6,41,completed,2435,94102,20138,0.014131917,0.014114
102,7,42,completed,2203,96305,20134,0.012822417,0.012823
102,8,43,completed,2675,98980,20137,0.015754416,0.015755
102,9,44,completed,2432,101412,20137,0.014371167,0.014373
102,10,45,completed,2379,103791,20137,0.01411475,0.014115
102,11,46,completed,2270,106061,20138,0.013388916,0.01339
102,12,47,completed,2566,108627,20137,0.015072834,0.015073
102,13,48,completed,2318,110945,20138,0.013800833,0.013801
102,14,49,completed,2419,113364,20137,0.014244958,0.014245
102,15,50,completed,2331,115695,20137,0.013704125,0.013705
102,16,51,completed,2491,118186,20137,0.014731333,0.014619
102,17,52,budget_interrupted,1814,120000,20138,0.011087792,0.011088
401,1,53,completed,13515,133515,20146,0.074795833,0.07478
401,2,54,budget_interrupted,10485,144000,20139,0.063646541,0.063395
402,1,55,completed,13923,157923,20146,0.074662792,0.074664
402,2,56,budget_interrupted,10077,168000,20147,0.062343708,0.062298
403,1,57,completed,14025,182025,20148,0.07595325,0.075936
403,2,58,budget_interrupted,9975,192000,20146,0.060773292,0.060775
404,1,59,completed,12446,204446,20150,0.0655745,0.065575
404,2,60,budget_interrupted,11554,216000,20148,0.067404458,0.067337
405,1,61,completed,14037,230037,20153,0.074642583,0.074575
405,2,62,budget_interrupted,9963,240000,20148,0.063272125,0.063272


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
29 36
6 40
0 42
1 45
13 48
12 56
40 60
38 63
63 64
6 70
41 72
26 80
36 84
76 90
37 96
27 105
2 112
102 120
56 126
54 140
77 144
85 160
96 168
16 180
95 192
90 210
127 224
229 240
92 252
254 280
5 288
20 315
95 320
282 336
182 360
414 420
415 448
373 480
488 504
386 560
149 576
272 630
306 672
661 720
162 840
223 960
506 1008
866 1120
974 1260
735 1344
1141 1440
1482 1680
543 2016
159 2240
722 2520
2741 2880
642 3360
1887 4032
362 5040
1503 6720
1186 10080
13109 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20071
parent,1,2,0,1,20071
selected,1,0,-1,3,20071
parent,2,1,0,3,20071
parent,2,2,1,3,20071
selected,2,0,-1,4,20083
parent,3,1,0,4,20083
parent,3,2,1,4,20082
selected,3,0,-1,5,20083
parent,4,1,0,5,20083
parent,4,2,1,5,20083
selected,4,0,-1,6,20083
parent,5,1,0,6,20083
parent,5,2,1,6,20083
selected,5,0,-1,7,20092


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.506572625,0.506341
101,insertion_2,100000,40000,40000,18,17,1,19843,53,0.218674542,0.218666
102,insertion_3,100000,40000,40000,17,16,1,20071,77,0.248314459,0.248308
401,bank_epoch_1,100000,24000,24000,2,1,1,20071,77,0.145566084,0.145566
402,bank_epoch_2,100000,24000,24000,2,1,1,20083,77,0.143289292,0.143283
403,bank_epoch_3,100000,24000,24000,2,1,1,20083,77,0.144030833,0.144031
404,bank_epoch_4,100000,24000,24000,2,1,1,20083,77,0.146295666,0.146296
405,bank_epoch_5,100000,24000,24000,2,1,1,20092,77,0.14756925,0.147563


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.700717417,
"cpu_seconds":1.700456,
"covered":20092,
"uncovered":68,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/stdout.txt <==
bank20 m=8 L=20160 seed=2026103109 gaps=68 scans=240000 CPU=1.70046s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.034565125,0.034566
100,2,2,completed,2393,4943,17992,0.028043209,0.027945
100,3,3,completed,2500,7443,17942,0.027879041,0.02788
100,4,4,completed,2312,9755,18202,0.031544416,0.031545
100,5,5,completed,2306,12061,17741,0.032494708,0.032495
100,6,6,completed,2340,14401,17861,0.03442325,0.034345
100,7,7,completed,2356,16757,17984,0.028927125,0.028914
100,8,8,completed,2371,19128,17758,0.028167125,0.028168
100,9,9,completed,2526,21654,18018,0.030647125,0.030648
100,10,10,completed,2628,24282,18210,0.03128725,0.03129
100,11,11,completed,2324,26606,18419,0.031405333,0.031405
100,12,12,completed,2530,29136,18050,0.030216542,0.030179
100,13,13,completed,2314,31450,18129,0.031027083,0.031028
100,14,14,completed,2285,33735,17751,0.030782541,0.030783
100,15,15,completed,2505,36240,18234,0.029459333,0.02946
100,16,16,completed,2427,38667,18051,0.030350584,0.030351
100,17,17,budget_interrupted,1333,40000,18015,0.015277209,0.015277
101,1,18,completed,2341,42341,19816,0.013061625,0.013062
101,2,19,completed,2314,44655,19835,0.01266025,0.012661
101,3,20,completed,2295,46950,19833,0.012395,0.012396
101,4,21,completed,2233,49183,19843,0.012359875,0.012361
101,5,22,completed,2071,51254,19797,0.011441,0.011441
101,6,23,completed,2713,53967,19823,0.014410792,0.014414
101,7,24,completed,2361,56328,19826,0.012838584,0.012839
101,8,25,completed,2426,58754,19819,0.013298708,0.013299
101,9,26,completed,2048,60802,19843,0.011314625,0.011315
101,10,27,completed,2379,63181,19826,0.012949708,0.01295
101,11,28,completed,2479,65660,19807,0.013118041,0.013118
101,12,29,completed,2517,68177,19817,0.013899625,0.013892
101,13,30,completed,2163,70340,19826,0.011545542,0.011545
101,14,31,completed,2104,72444,19775,0.011649542,0.01165
101,15,32,completed,2309,74753,19823,0.013346833,0.013348
101,16,33,completed,2203,76956,19808,0.011942791,0.011942
101,17,34,completed,2135,79091,19808,0.011514209,0.011514
101,18,35,budget_interrupted,909,80000,19812,0.004861625,0.004861
102,1,36,completed,2420,82420,20065,0.015092375,0.015093
102,2,37,completed,2450,84870,20071,0.015311,0.015311
102,3,38,completed,2388,87258,20067,0.014865291,0.014866
102,4,39,completed,2527,89785,20070,0.01608325,0.016083
102,5,40,completed,2556,92341,20071,0.01603625,0.016037
102,6,41,completed,2406,94747,20071,0.015047125,0.015047
102,7,42,completed,2412,97159,20071,0.015032416,0.015033
102,8,43,completed,2430,99589,20067,0.015146292,0.015146
102,9,44,completed,2583,102172,20071,0.015650166,0.015644
102,10,45,completed,2423,104595,20064,0.014917292,0.014919
102,11,46,completed,2467,107062,20067,0.015125542,0.015125
102,12,47,completed,2336,109398,20067,0.0144135,0.014414
102,13,48,completed,2255,111653,20070,0.013902791,0.013903
102,14,49,completed,2448,114101,20067,0.015146416,0.015146
102,15,50,completed,2527,116628,20067,0.0155955,0.015598
102,16,51,completed,2542,119170,20065,0.015749791,0.015751
102,17,52,budget_interrupted,830,120000,20063,0.005137375,0.005138
401,1,53,completed,11718,131718,20071,0.068111458,0.068115
401,2,54,budget_interrupted,12282,144000,20071,0.07737475,0.077374
402,1,55,completed,13136,157136,20083,0.075795917,0.075796
402,2,56,budget_interrupted,10864,168000,20071,0.067424708,0.067418
403,1,57,completed,13217,181217,20083,0.07665775,0.076659
403,2,58,budget_interrupted,10783,192000,20082,0.067300625,0.067301
404,1,59,completed,12384,204384,20083,0.0712135,0.071213
404,2,60,budget_interrupted,11616,216000,20083,0.075005833,0.075006
405,1,61,completed,13639,229639,20083,0.080520459,0.080515
405,2,62,budget_interrupted,10361,240000,20092,0.066971041,0.066971


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
4 15
7 16
11 18
18 20
18 21
9 24
16 28
22 30
15 32
34 35
5 36
8 40
36 42
32 45
45 48
28 56
10 60
54 63
63 64
20 70
2 72
28 80
30 84
2 90
69 96
27 105
56 112
110 120
12 126
40 140
69 144
31 160
42 168
14 180
159 192
74 210
0 224
148 240
92 252
60 280
21 288
159 315
95 320
126 336
50 360
400 420
182 448
127 480
428 504
468 560
405 576
222 630
294 672
254 720
760 840
223 960
176 1008
560 1120
1244 1260
1302 1344
614 1440
1040 1680
1557 2016
784 2240
2490 2520
1823 2880
2352 3360
2997 4032
680 5040
6384 6720
8600 10080
14684 20160


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,20078
parent,1,2,0,1,20078
selected,1,0,-1,3,20078
parent,2,1,0,3,20078
parent,2,2,1,3,20078
selected,2,0,-1,4,20078
parent,3,1,0,4,20078
parent,3,2,1,4,20078
selected,3,0,-1,6,20078
parent,4,1,0,6,20078
parent,4,2,1,6,20078
selected,4,0,-1,8,20078
parent,5,1,0,8,20078
parent,5,2,1,8,20078
selected,5,0,-1,10,20079


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18283,28,0.523314291,0.523308
101,insertion_2,100000,40000,40000,18,17,1,19800,53,0.214318792,0.214298
102,insertion_3,100000,40000,40000,18,17,1,20078,77,0.249367166,0.249361
401,bank_epoch_1,100000,24000,24000,2,1,1,20078,77,0.1461085,0.146102
402,bank_epoch_2,100000,24000,24000,2,1,1,20078,77,0.146114375,0.146115
403,bank_epoch_3,100000,24000,24000,2,1,1,20078,77,0.144617875,0.144619
404,bank_epoch_4,100000,24000,24000,2,1,1,20078,77,0.145245583,0.145229
405,bank_epoch_5,100000,24000,24000,2,1,1,20079,77,0.145139458,0.145139


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.715408375,
"cpu_seconds":1.7147,
"covered":20079,
"uncovered":81,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/stdout.txt <==
bank20 m=8 L=20160 seed=2026103110 gaps=81 scans=240000 CPU=1.7147s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L20160_bank20_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.031750958,0.031752
100,2,2,completed,2678,5126,18129,0.037563833,0.037564
100,3,3,completed,2559,7685,18049,0.034211458,0.034212
100,4,4,completed,2398,10083,17932,0.026917959,0.026918
100,5,5,completed,2711,12794,17937,0.037761875,0.037761
100,6,6,completed,2499,15293,17699,0.032016709,0.03201
100,7,7,completed,2431,17724,18226,0.030487833,0.030491
100,8,8,completed,2369,20093,18135,0.033490667,0.033491
100,9,9,completed,2501,22594,18093,0.033267709,0.033268
100,10,10,completed,2333,24927,18072,0.0311815,0.031182
100,11,11,completed,2437,27364,18018,0.029574584,0.029574
100,12,12,completed,2776,30140,17883,0.036544541,0.036548
100,13,13,completed,2555,32695,18129,0.034391292,0.034392
100,14,14,completed,2437,35132,18283,0.032311125,0.032312
100,15,15,completed,2349,37481,17802,0.028433917,0.028434
100,16,16,completed,2327,39808,18244,0.030413458,0.030414
100,17,17,budget_interrupted,192,40000,18204,0.002925667,0.002926
101,1,18,completed,2217,42217,19791,0.011469208,0.011469
101,2,19,completed,2387,44604,19768,0.013042292,0.013042
101,3,20,completed,2301,46905,19766,0.011953708,0.011946
101,4,21,completed,2138,49043,19772,0.011418292,0.011422
101,5,22,completed,2292,51335,19770,0.012414,0.012414
101,6,23,completed,2221,53556,19800,0.012389708,0.012391
101,7,24,completed,2239,55795,19798,0.011988292,0.011988
101,8,25,completed,2212,58007,19793,0.011580083,0.011581
101,9,26,completed,2424,60431,19788,0.013256333,0.013257
101,10,27,completed,2384,62815,19776,0.012586708,0.012586
101,11,28,completed,2093,64908,19800,0.011795375,0.011797
101,12,29,completed,2154,67062,19734,0.011772083,0.011772
101,13,30,completed,2278,69340,19793,0.012115875,0.012104
101,14,31,completed,2236,71576,19793,0.010980041,0.010981
101,15,32,completed,2175,73751,19787,0.011916417,0.011917
101,16,33,completed,2482,76233,19778,0.0132135,0.013214
101,17,34,completed,2330,78563,19761,0.012390291,0.012391
101,18,35,budget_interrupted,1437,80000,19788,0.007974,0.007974
102,1,36,completed,2186,82186,20076,0.013753166,0.013754
102,2,37,completed,2271,84457,20078,0.014174208,0.014174
102,3,38,completed,2408,86865,20078,0.014972791,0.014972
102,4,39,completed,2279,89144,20078,0.014265209,0.014268
102,5,40,completed,2404,91548,20076,0.015114875,0.015115
102,6,41,completed,2237,93785,20078,0.013887833,0.013888
102,7,42,completed,2249,96034,20078,0.014014708,0.014016
102,8,43,completed,2512,98546,20076,0.015736333,0.015736
102,9,44,completed,2349,100895,20076,0.014678709,0.014678
102,10,45,completed,2274,103169,20074,0.014214125,0.014214
102,11,46,completed,2187,105356,20078,0.013421167,0.013414
102,12,47,completed,2408,107764,20076,0.014846875,0.014847
102,13,48,completed,2345,110109,20074,0.014492542,0.014493
102,14,49,completed,2312,112421,20078,0.014355333,0.014355
102,15,50,completed,2516,114937,20078,0.015544042,0.015545
102,16,51,completed,2210,117147,20071,0.013719792,0.01372
102,17,52,completed,2341,119488,20076,0.0148855,0.014886
102,18,53,budget_interrupted,512,120000,20078,0.003227,0.003227
401,1,54,completed,12528,132528,20078,0.072757792,0.072758
401,2,55,budget_interrupted,11472,144000,20078,0.073270875,0.073264
402,1,56,completed,12924,156924,20078,0.075529709,0.07553
402,2,57,budget_interrupted,11076,168000,20078,0.070501166,0.070501
403,1,58,completed,11623,179623,20078,0.067377125,0.067378
403,2,59,budget_interrupted,12377,192000,20078,0.077159291,0.077159
404,1,60,completed,11343,203343,20078,0.065432542,0.065433
404,2,61,budget_interrupted,12657,216000,20078,0.079722291,0.079705
405,1,62,completed,12591,228591,20078,0.074745125,0.074746
405,2,63,budget_interrupted,11409,240000,20079,0.070301417,0.070302


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/assignment.txt <==
3 8
2 9
6 10
1 12
12 14
12 15
7 16
14 18
0 20
4 21
21 24
26 27
2 28
18 30
31 32
34 35
5 36
4 40
22 42
22 45
9 48
8 54
14 56
30 60
52 63
24 70
53 72
33 80
34 84
58 90
15 96
99 105
89 108
42 112
81 120
10 126
17 135
48 140
127 144
49 160
16 168
172 180
179 189
144 210
17 216
175 224
225 240
196 252
98 270
224 280
239 288
220 315
322 336
319 360
260 378
324 420
287 432
129 480
223 504
530 540
434 560
142 630
79 672
31 720
280 756
268 840
143 864
28 945
799 1008
535 1080
495 1120
412 1260
463 1440
800 1512
895 1680
1288 1890
943 2016
895 2160
2132 2520
1868 3024
1459 3360
916 3780
317 4320
2507 5040
3029 6048
545 7560
9444 10080
2020 15120
4495 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27483,28,0.633551375,0.633539
101,insertion_2,100000,30000,30000,14,13,1,29854,53,0.233046167,0.233047
102,insertion_3,100000,30000,30000,12,11,1,30239,78,0.196119667,0.196111
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000232875,0.000233


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":39,
"completed_trajectories":36,
"budget_interrupted_trajectories":3,
"first_success_trajectory":39,
"first_success_scans":90012,
"first_success_wall_seconds":1.063099667,
"first_success_cpu_seconds":1.063079,
"wall_seconds":1.063297208,
"cpu_seconds":1.063276,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/stdout.txt <==
bank20 m=8 L=30240 seed=2026103101 gaps=0 scans=90012 CPU=1.06328s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2426,2426,27349,0.04976375,0.049764
100,2,2,completed,2626,5052,26646,0.046181958,0.046183
100,3,3,completed,2592,7644,26903,0.053623667,0.053623
100,4,4,completed,2675,10319,27389,0.058791417,0.058793
100,5,5,completed,2708,13027,27352,0.060922667,0.06092
100,6,6,completed,2554,15581,27207,0.051712875,0.051714
100,7,7,completed,2591,18172,27201,0.052185834,0.052186
100,8,8,completed,2640,20812,27483,0.058410833,0.058414
100,9,9,completed,2112,22924,26952,0.048306459,0.048307
100,10,10,completed,2746,25670,26862,0.058647625,0.058648
100,11,11,completed,2432,28102,27151,0.0548265,0.054826
100,12,12,budget_interrupted,1898,30000,26934,0.040110417,0.040106
101,1,13,completed,2432,32432,29841,0.018581459,0.018582
101,2,14,completed,2183,34615,29815,0.016605708,0.016607
101,3,15,completed,2147,36762,29828,0.016798917,0.016799
101,4,16,completed,2281,39043,29769,0.017564459,0.017565
101,5,17,completed,2255,41298,29813,0.01759875,0.017598
101,6,18,completed,1890,43188,29820,0.0145045,0.014504
101,7,19,completed,2289,45477,29824,0.018291584,0.018292
101,8,20,completed,2158,47635,29833,0.017083542,0.017084
101,9,21,completed,2046,49681,29838,0.0157505,0.015752
101,10,22,completed,2412,52093,29841,0.018152167,0.018152
101,11,23,completed,2153,54246,29854,0.016625041,0.016625
101,12,24,completed,2225,56471,29793,0.01714375,0.017145
101,13,25,completed,2306,58777,29832,0.018295958,0.018296
101,14,26,budget_interrupted,1223,60000,29791,0.009984416,0.009984
102,1,27,completed,2565,62565,30236,0.0169275,0.016929
102,2,28,completed,2639,65204,30239,0.017307875,0.017308
102,3,29,completed,2716,67920,30239,0.01782325,0.017823
102,4,30,completed,2570,70490,30235,0.016617792,0.016611
102,5,31,completed,2448,72938,30238,0.016128917,0.016129
102,6,32,completed,2547,75485,30239,0.016639667,0.016639
102,7,33,completed,2478,77963,30239,0.016110625,0.016114
102,8,34,completed,2658,80621,30239,0.017300209,0.017302
102,9,35,completed,2380,83001,30239,0.015557084,0.015558
102,10,36,completed,2470,85471,30239,0.016106459,0.016106
102,11,37,completed,2639,88110,30239,0.017235666,0.017239
102,12,38,budget_interrupted,1890,90000,30239,0.0123075,0.012308
103,1,39,success,12,90012,30240,0.000209208,0.00021


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/assignment.txt <==
3 8
5 9
2 10
9 12
8 14
1 15
7 16
11 18
10 20
12 21
1 24
26 27
24 28
4 30
31 32
34 35
17 36
18 40
0 42
13 45
37 48
44 54
16 56
40 60
60 63
6 70
20 72
78 80
66 84
74 90
79 96
51 105
8 108
111 112
28 120
18 126
116 135
48 140
109 144
38 160
63 168
146 180
165 189
114 210
205 216
79 224
157 240
56 252
224 270
100 280
143 288
208 315
15 336
85 360
228 378
300 420
349 432
118 480
488 504
385 540
548 560
28 630
591 672
589 720
480 756
88 840
399 864
669 945
200 1008
493 1080
758 1120
448 1260
758 1440
200 1512
828 1680
1236 1890
207 2016
1789 2160
1888 2520
2720 3024
2358 3360
1460 3780
278 4320
3800 5040
1551 6048
3728 7560
1280 10080
9776 15120
16400 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,30190
parent,1,2,0,1,30190
selected,1,0,-1,1,30215
parent,2,1,0,1,30215
parent,2,2,0,1,30215
selected,2,0,-1,2,30237
parent,3,1,0,2,30237
parent,3,2,1,2,30234
selected,3,0,-1,2,30237
parent,4,1,0,2,30237
parent,4,2,1,2,30234
selected,4,0,-1,4,30237
parent,5,1,0,4,30237
parent,5,2,1,4,30234
selected,5,0,-1,4,30237


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27378,28,0.653203875,0.652945
101,insertion_2,100000,30000,30000,13,12,1,29688,53,0.248266,0.248266
102,insertion_3,100000,30000,30000,14,13,1,30155,78,0.206858458,0.206851
103,insertion_4,100000,30000,30000,25,24,1,30190,89,0.3366135,0.336585
401,bank_epoch_1,100000,24000,24000,2,1,1,30215,89,0.1997195,0.199644
402,bank_epoch_2,100000,24000,24000,2,1,1,30237,89,0.200066125,0.200067
403,bank_epoch_3,100000,24000,24000,2,1,1,30237,89,0.194302833,0.194297
404,bank_epoch_4,100000,24000,24000,2,1,1,30237,89,0.200342042,0.200342
405,bank_epoch_5,100000,24000,24000,2,1,1,30237,89,0.197195834,0.197189


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":75,
"completed_trajectories":66,
"budget_interrupted_trajectories":9,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.436992708,
"cpu_seconds":2.436609,
"covered":30237,
"uncovered":3,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/stdout.txt <==
bank20 m=8 L=30240 seed=2026103102 gaps=3 scans=240000 CPU=2.43661s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2281,2281,27016,0.050890208,0.050891
100,2,2,completed,2859,5140,27322,0.058912166,0.058912
100,3,3,completed,2371,7511,27039,0.050403792,0.050403
100,4,4,completed,2561,10072,26959,0.060723833,0.060671
100,5,5,completed,2403,12475,26776,0.054863459,0.054796
100,6,6,completed,2483,14958,27125,0.055852583,0.055728
100,7,7,completed,2646,17604,27125,0.056474458,0.056477
100,8,8,completed,2510,20114,26881,0.055980708,0.055981
100,9,9,completed,2370,22484,27378,0.051501167,0.051502
100,10,10,completed,2302,24786,27149,0.054475292,0.054468
100,11,11,completed,2501,27287,27182,0.042744208,0.042745
100,12,12,completed,2314,29601,27000,0.051438667,0.051439
100,13,13,budget_interrupted,399,30000,27036,0.008870458,0.008871
101,1,14,completed,2399,32399,29648,0.02029475,0.020295
101,2,15,completed,2142,34541,29570,0.017594875,0.017596
101,3,16,completed,2326,36867,29678,0.019133,0.019134
101,4,17,completed,2317,39184,29688,0.019012458,0.019012
101,5,18,completed,2576,41760,29661,0.021561,0.021562
101,6,19,completed,2355,44115,29648,0.019257917,0.019258
101,7,20,completed,2114,46229,29642,0.017315375,0.017317
101,8,21,completed,2334,48563,29668,0.019364708,0.019365
101,9,22,completed,2316,50879,29680,0.018674375,0.018675
101,10,23,completed,2360,53239,29585,0.019364958,0.019365
101,11,24,completed,2468,55707,29676,0.020380666,0.02038
101,12,25,completed,2427,58134,29672,0.020415375,0.020416
101,13,26,budget_interrupted,1866,60000,29621,0.015836,0.015837
102,1,27,completed,2255,62255,30155,0.015869167,0.015868
102,2,28,completed,2023,64278,30153,0.014123416,0.014124
102,3,29,completed,2094,66372,30153,0.014590542,0.014594
102,4,30,completed,2212,68584,30153,0.015247625,0.015243
102,5,31,completed,2031,70615,30155,0.013632666,0.013633
102,6,32,completed,2217,72832,30155,0.015196625,0.015196
102,7,33,completed,2081,74913,30153,0.014224459,0.014225
102,8,34,completed,2211,77124,30153,0.015144125,0.015144
102,9,35,completed,2077,79201,30155,0.014259,0.014259
102,10,36,completed,2275,81476,30146,0.015755834,0.015757
102,11,37,completed,2244,83720,30146,0.015506667,0.015507
102,12,38,completed,2016,85736,30155,0.0139055,0.013906
102,13,39,completed,2200,87936,30152,0.015179042,0.015179
102,14,40,budget_interrupted,2064,90000,30153,0.014161542,0.014162
103,1,41,completed,1236,91236,30190,0.014055666,0.014059
103,2,42,completed,1255,92491,30190,0.013897875,0.013898
103,3,43,completed,1223,93714,30190,0.0136145,0.013615
103,4,44,completed,1210,94924,30190,0.013421875,0.013422
103,5,45,completed,1214,96138,30190,0.013691042,0.013691
103,6,46,completed,1217,97355,30190,0.013859,0.013859
103,7,47,completed,1215,98570,30190,0.014265458,0.014266
103,8,48,completed,1227,99797,30190,0.013740042,0.01374
103,9,49,completed,1189,100986,30190,0.013212708,0.013213
103,10,50,completed,1259,102245,30190,0.014193625,0.014195
103,11,51,completed,1248,103493,30190,0.013966833,0.013966
103,12,52,completed,1195,104688,30190,0.013267667,0.013268
103,13,53,completed,1217,105905,30190,0.013684666,0.013685
103,14,54,completed,1257,107162,30190,0.013995083,0.013995
103,15,55,completed,1237,108399,30190,0.013692459,0.013686
103,16,56,completed,1206,109605,30190,0.013478667,0.013479
103,17,57,completed,1213,110818,30190,0.013516083,0.013516
103,18,58,completed,1248,112066,30190,0.013976333,0.013976
103,19,59,completed,1185,113251,30190,0.013267375,0.013271
103,20,60,completed,1224,114475,30190,0.013772125,0.013773
103,21,61,completed,1218,115693,30190,0.013746792,0.013747
103,22,62,completed,1219,116912,30190,0.013715625,0.013715
103,23,63,completed,1213,118125,30190,0.013554959,0.013555
103,24,64,completed,1240,119365,30190,0.013787542,0.013766
103,25,65,budget_interrupted,635,120000,30190,0.007153,0.007152
401,1,66,completed,16004,136004,30215,0.127809708,0.127809
401,2,67,budget_interrupted,7996,144000,30190,0.071806,0.071733
402,1,68,completed,15765,159765,30237,0.124233125,0.124234
402,2,69,budget_interrupted,8235,168000,30215,0.075740292,0.075741
403,1,70,completed,15840,183840,30237,0.121563458,0.121564
403,2,71,budget_interrupted,8160,192000,30234,0.072642417,0.072637
404,1,72,completed,16650,208650,30237,0.132907333,0.132908
404,2,73,budget_interrupted,7350,216000,30234,0.067332958,0.067333
405,1,74,completed,14151,230151,30237,0.111192708,0.111193
405,2,75,budget_interrupted,9849,240000,30234,0.085904625,0.085898


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/assignment.txt <==
3 8
5 9
8 10
9 12
4 14
12 15
7 16
2 18
10 20
19 21
1 24
26 27
8 28
24 30
31 32
34 35
29 36
20 40
10 42
17 45
37 48
35 54
0 56
6 60
16 63
6 70
37 72
15 80
22 84
44 90
79 96
97 105
17 108
84 112
0 120
58 126
71 135
16 140
13 144
143 160
70 168
96 180
100 189
96 210
133 216
28 224
111 240
226 252
116 270
160 280
47 288
66 315
322 336
80 360
226 378
322 420
61 432
399 480
133 504
205 540
79 560
529 630
364 672
719 720
352 756
826 840
637 864
907 945
493 1008
421 1080
1036 1120
1116 1260
1359 1440
421 1512
154 1680
352 1890
1260 2016
1933 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27498,28,0.652465708,0.652372
101,insertion_2,100000,30000,30000,14,13,1,29913,53,0.23511425,0.235106
102,insertion_3,100000,30000,41,1,1,0,30240,78,0.000302583,0.000304


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":60041,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":28,
"completed_trajectories":26,
"budget_interrupted_trajectories":2,
"first_success_trajectory":28,
"first_success_scans":60041,
"first_success_wall_seconds":0.88803025,
"first_success_cpu_seconds":0.88793,
"wall_seconds":0.888295042,
"cpu_seconds":0.888194,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/stdout.txt <==
bank20 m=8 L=30240 seed=2026103103 gaps=0 scans=60041 CPU=0.888194s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2472,2472,26917,0.05519475,0.055196
100,2,2,completed,2418,4890,26937,0.057275875,0.057276
100,3,3,completed,2586,7476,26820,0.05366675,0.053668
100,4,4,completed,2518,9994,27041,0.052306166,0.052307
100,5,5,completed,2425,12419,27243,0.049678708,0.04968
100,6,6,completed,2534,14953,27154,0.054162583,0.054106
100,7,7,completed,2364,17317,27104,0.055125125,0.055098
100,8,8,completed,2072,19389,27252,0.046736125,0.04673
100,9,9,completed,2529,21918,26936,0.055371458,0.055372
100,10,10,completed,2301,24219,26766,0.047620042,0.04762
100,11,11,completed,2219,26438,27280,0.044842375,0.044843
100,12,12,completed,2840,29278,27498,0.065086667,0.065088
100,13,13,budget_interrupted,722,30000,26982,0.015339291,0.01534
101,1,14,completed,2120,32120,29876,0.016830625,0.016831
101,2,15,completed,2480,34600,29912,0.019518667,0.019519
101,3,16,completed,2281,36881,29912,0.017805708,0.017809
101,4,17,completed,2135,39016,29865,0.015719333,0.015711
101,5,18,completed,2462,41478,29891,0.019670083,0.01967
101,6,19,completed,2339,43817,29889,0.018611709,0.018613
101,7,20,completed,2226,46043,29912,0.017206916,0.017208
101,8,21,completed,2268,48311,29913,0.017613833,0.017614
101,9,22,completed,2238,50549,29911,0.017439125,0.017438
101,10,23,completed,2326,52875,29901,0.018221625,0.018221
101,11,24,completed,2597,55472,29812,0.020868625,0.02087
101,12,25,completed,2194,57666,29857,0.01698,0.01698
101,13,26,completed,2183,59849,29880,0.017303459,0.017304
101,14,27,budget_interrupted,151,60000,29878,0.001260916,0.001261
102,1,28,success,41,60041,30240,0.000278917,0.000279


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/assignment.txt <==
0 8
5 9
1 10
6 12
11 14
10 15
12 16
2 18
17 20
19 21
22 24
26 27
3 28
15 30
31 32
34 35
11 36
33 40
33 42
13 45
36 48
8 54
35 56
5 60
16 63
29 70
10 72
13 80
51 84
73 90
4 96
49 105
98 108
55 112
106 120
37 126
88 135
129 140
34 144
47 160
99 168
29 180
71 189
189 210
44 216
119 224
213 240
215 252
133 270
27 280
244 288
184 315
183 336
202 360
233 378
9 420
106 432
303 480
274 504
89 540
83 560
4 630
148 672
533 720
359 756
547 840
826 864
43 945
340 1008
682 1080
7 1120
247 1260
436 1440
1331 1512
967 1680
1799 1890
52 2016
1493 2160
1354 2520
2087 3024
903 3360
2609 3780
2122 4320
2043 5040
1204 6048
3275 7560
6772 10080
6523 15120
29743 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,30136
parent,1,2,0,1,30136
selected,1,0,-1,4,30146
parent,2,1,0,4,30146
parent,2,2,1,4,30146
selected,2,0,-1,6,30146
parent,3,1,0,6,30146
parent,3,2,1,6,30146
selected,3,0,-1,8,30146
parent,4,1,0,8,30146
parent,4,2,1,8,30146
selected,4,0,-1,9,30146
parent,5,1,0,9,30146
parent,5,2,1,9,30146
selected,5,0,-1,11,30147


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27213,28,0.65886625,0.658844
101,insertion_2,100000,30000,30000,14,13,1,29550,53,0.2432505,0.243243
102,insertion_3,100000,30000,30000,13,12,1,30085,78,0.214142042,0.214141
103,insertion_4,100000,30000,30000,24,23,1,30136,89,0.340554333,0.340549
401,bank_epoch_1,100000,24000,24000,2,1,1,30146,89,0.212001916,0.211995
402,bank_epoch_2,100000,24000,24000,2,1,1,30146,89,0.20989725,0.209898
403,bank_epoch_3,100000,24000,24000,2,1,1,30146,89,0.207371416,0.207365
404,bank_epoch_4,100000,24000,24000,2,1,1,30146,89,0.209607084,0.2096
405,bank_epoch_5,100000,24000,24000,2,1,1,30147,89,0.206555917,0.206556


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":74,
"completed_trajectories":65,
"budget_interrupted_trajectories":9,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.502641667,
"cpu_seconds":2.502585,
"covered":30147,
"uncovered":93,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/stdout.txt <==
bank20 m=8 L=30240 seed=2026103104 gaps=93 scans=240000 CPU=2.50258s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2605,2605,26917,0.057777083,0.057778
100,2,2,completed,2297,4902,27113,0.052487583,0.052489
100,3,3,completed,2536,7438,26433,0.053749,0.053743
100,4,4,completed,2186,9624,27213,0.044902791,0.044903
100,5,5,completed,2727,12351,26998,0.061050291,0.061051
100,6,6,completed,2112,14463,26827,0.046325042,0.046325
100,7,7,completed,2503,16966,27090,0.058404833,0.058405
100,8,8,completed,2803,19769,27087,0.06277725,0.062777
100,9,9,completed,2575,22344,26936,0.057237958,0.057238
100,10,10,completed,2743,25087,26959,0.055640459,0.055636
100,11,11,completed,2189,27276,26785,0.050808667,0.050803
100,12,12,completed,2377,29653,27192,0.048512916,0.048514
100,13,13,budget_interrupted,347,30000,26231,0.009120084,0.00912
101,1,14,completed,2287,32287,29543,0.018685708,0.018687
101,2,15,completed,2284,34571,29507,0.017593291,0.017593
101,3,16,completed,2277,36848,29510,0.017821792,0.017825
101,4,17,completed,2070,38918,29537,0.016805542,0.016806
101,5,18,completed,2356,41274,29540,0.019339959,0.019341
101,6,19,completed,2534,43808,29523,0.0206975,0.020698
101,7,20,completed,2086,45894,29523,0.016804334,0.016803
101,8,21,completed,2460,48354,29540,0.019680625,0.019681
101,9,22,completed,2199,50553,29543,0.017595792,0.017596
101,10,23,completed,2215,52768,29484,0.01886325,0.018863
101,11,24,completed,2347,55115,29496,0.0194855,0.019486
101,12,25,completed,2554,57669,29550,0.020907083,0.020901
101,13,26,completed,2146,59815,29513,0.017294125,0.017294
101,14,27,budget_interrupted,185,60000,29488,0.001619209,0.001619
102,1,28,completed,2309,62309,30085,0.016335417,0.016335
102,2,29,completed,2427,64736,30069,0.017216333,0.017217
102,3,30,completed,2221,66957,30075,0.016175208,0.016175
102,4,31,completed,2328,69285,30069,0.016772292,0.016772
102,5,32,completed,2183,71468,30080,0.01559775,0.015599
102,6,33,completed,2562,74030,30085,0.018339125,0.01834
102,7,34,completed,2292,76322,30082,0.016278417,0.016279
102,8,35,completed,2503,78825,30082,0.01779375,0.017794
102,9,36,completed,2549,81374,30080,0.018256291,0.018256
102,10,37,completed,2000,83374,30062,0.014219291,0.01422
102,11,38,completed,2328,85702,30072,0.0166765,0.01668
102,12,39,completed,2501,88203,30074,0.017695083,0.017696
102,13,40,budget_interrupted,1797,90000,30074,0.01272725,0.012727
103,1,41,completed,1200,91200,30136,0.013582375,0.013584
103,2,42,completed,1230,92430,30136,0.013955292,0.013956
103,3,43,completed,1259,93689,30136,0.014309333,0.01431
103,4,44,completed,1261,94950,30136,0.014447166,0.014448
103,5,45,completed,1270,96220,30136,0.014479875,0.01448
103,6,46,completed,1194,97414,30136,0.013508792,0.013509
103,7,47,completed,1262,98676,30136,0.014148792,0.014144
103,8,48,completed,1240,99916,30136,0.013798292,0.013799
103,9,49,completed,1309,101225,30136,0.014983083,0.014984
103,10,50,completed,1287,102512,30136,0.014699166,0.014699
103,11,51,completed,1317,103829,30136,0.01501225,0.015011
103,12,52,completed,1293,105122,30135,0.014842333,0.014843
103,13,53,completed,1289,106411,30136,0.014707125,0.014707
103,14,54,completed,1224,107635,30136,0.013895458,0.013895
103,15,55,completed,1311,108946,30136,0.014925792,0.014926
103,16,56,completed,1292,110238,30136,0.014629958,0.01463
103,17,57,completed,1277,111515,30136,0.014578667,0.014579
103,18,58,completed,1224,112739,30136,0.013769459,0.013769
103,19,59,completed,1184,113923,30136,0.013309416,0.01331
103,20,60,completed,1272,115195,30136,0.014389417,0.014389
103,21,61,completed,1201,116396,30136,0.013635833,0.013636
103,22,62,completed,1171,117567,30136,0.01332875,0.013329
103,23,63,completed,1188,118755,30136,0.01343175,0.013431
103,24,64,budget_interrupted,1245,120000,30136,0.014115292,0.014115
401,1,65,completed,15248,135248,30146,0.128914041,0.128909
401,2,66,budget_interrupted,8752,144000,30140,0.082976917,0.082977
402,1,67,completed,15851,159851,30146,0.132826584,0.132828
402,2,68,budget_interrupted,8149,168000,30146,0.076960167,0.07696
403,1,69,completed,16790,184790,30146,0.139798042,0.139792
403,2,70,budget_interrupted,7210,192000,30146,0.067452875,0.067453
404,1,71,completed,15412,207412,30146,0.127865291,0.127865
404,2,72,budget_interrupted,8588,216000,30146,0.081618708,0.081612
405,1,73,completed,15935,231935,30147,0.131158333,0.131159
405,2,74,budget_interrupted,8065,240000,30146,0.075263583,0.075267


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/assignment.txt <==
3 8
2 9
2 10
9 12
0 14
1 15
7 16
14 18
8 20
1 21
13 24
26 27
26 28
6 30
31 32
34 35
5 36
38 40
16 42
40 45
15 48
17 54
18 56
0 60
44 63
24 70
25 72
30 80
30 84
70 90
79 96
4 105
89 108
34 112
97 120
8 126
116 135
124 140
73 144
70 160
162 168
100 180
17 189
204 210
49 216
214 224
193 240
116 252
170 270
178 280
239 288
144 315
90 336
145 360
314 378
324 420
409 432
150 480
10 504
229 540
230 560
354 630
202 672
289 720
152 756
570 840
143 864
494 945
942 1008
409 1080
150 1120
564 1260
294 1440
1502 1512
538 1680
818 1890
1882 2016
553 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27482,28,0.664952542,0.664939
101,insertion_2,100000,30000,30000,13,12,1,29804,53,0.2329075,0.232908
102,insertion_3,100000,30000,17703,7,7,0,30240,78,0.116863166,0.116847


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":77703,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":33,
"completed_trajectories":31,
"budget_interrupted_trajectories":2,
"first_success_trajectory":33,
"first_success_scans":77703,
"first_success_wall_seconds":1.014867042,
"first_success_cpu_seconds":1.014836,
"wall_seconds":1.015083792,
"cpu_seconds":1.015053,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/stdout.txt <==
bank20 m=8 L=30240 seed=2026103105 gaps=0 scans=77703 CPU=1.01505s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2390,2390,27319,0.053497458,0.053499
100,2,2,completed,2564,4954,27225,0.057834209,0.057835
100,3,3,completed,2561,7515,27154,0.05461725,0.054617
100,4,4,completed,2408,9923,27280,0.053468458,0.053469
100,5,5,completed,2494,12417,27111,0.050915167,0.050917
100,6,6,completed,2577,14994,26994,0.0575655,0.057565
100,7,7,completed,2505,17499,26902,0.05971525,0.059709
100,8,8,completed,2470,19969,27361,0.053560292,0.05356
100,9,9,completed,2456,22425,26956,0.057126209,0.057126
100,10,10,completed,2513,24938,27389,0.05593725,0.055938
100,11,11,completed,2300,27238,27010,0.051917334,0.051918
100,12,12,completed,2433,29671,27482,0.051918875,0.051919
100,13,13,budget_interrupted,329,30000,27082,0.006781667,0.006775
101,1,14,completed,2281,32281,29766,0.017329833,0.017329
101,2,15,completed,2124,34405,29752,0.016478458,0.016478
101,3,16,completed,2542,36947,29783,0.019848,0.019849
101,4,17,completed,2224,39171,29801,0.017253625,0.017254
101,5,18,completed,2249,41420,29770,0.017771458,0.017772
101,6,19,completed,2486,43906,29804,0.018770792,0.018771
101,7,20,completed,2379,46285,29773,0.018387916,0.018388
101,8,21,completed,2519,48804,29796,0.019560625,0.019563
101,9,22,completed,2434,51238,29797,0.019028709,0.019031
101,10,23,completed,2179,53417,29794,0.016994542,0.016994
101,11,24,completed,2395,55812,29781,0.018499541,0.018503
101,12,25,completed,2431,58243,29778,0.019139708,0.019139
101,13,26,budget_interrupted,1757,60000,29751,0.013778167,0.013779
102,1,27,completed,2758,62758,30234,0.018071584,0.018068
102,2,28,completed,2604,65362,30226,0.017355875,0.017359
102,3,29,completed,2541,67903,30239,0.016729584,0.01673
102,4,30,completed,2325,70228,30232,0.015629458,0.01563
102,5,31,completed,2516,72744,30235,0.016230709,0.016225
102,6,32,completed,2569,75313,30235,0.016869333,0.016872
102,7,33,success,2390,77703,30240,0.015928958,0.015929


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/assignment.txt <==
3 8
1 9
0 10
9 12
2 14
6 15
7 16
7 18
18 20
8 21
5 24
26 27
0 28
12 30
31 32
34 35
13 36
28 40
26 42
22 45
17 48
16 54
24 56
54 60
38 63
4 70
41 72
8 80
14 84
76 90
15 96
32 105
106 108
47 112
84 120
20 126
7 135
64 140
137 144
128 160
164 168
94 180
125 189
116 210
89 216
175 224
48 240
122 252
196 270
264 280
175 288
167 315
191 336
16 360
332 378
304 420
233 432
208 480
311 504
52 540
334 560
356 630
431 672
196 720
206 756
124 840
143 864
251 945
671 1008
34 1080
368 1120
1114 1260
934 1440
1151 1512
608 1680
62 1890
335 2016
1996 2160
574 2520
1681 3024
976 3360
2622 3780
1654 4320
4035 5040
3536 6048
5974 7560
9475 10080
14048 15120
850 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27383,28,0.6630695,0.663063
101,insertion_2,100000,30000,30000,14,13,1,29806,53,0.233590833,0.233583
102,insertion_3,100000,30000,30000,13,12,1,30233,78,0.201119458,0.200793
103,insertion_4,100000,30000,11,1,1,0,30240,89,0.00021275,0.000212


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":90011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":41,
"completed_trajectories":38,
"budget_interrupted_trajectories":3,
"first_success_trajectory":41,
"first_success_scans":90011,
"first_success_wall_seconds":1.098146709,
"first_success_cpu_seconds":1.097807,
"wall_seconds":1.098375084,
"cpu_seconds":1.098035,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/stdout.txt <==
bank20 m=8 L=30240 seed=2026103106 gaps=0 scans=90011 CPU=1.09804s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2594,2594,27155,0.056230875,0.056231
100,2,2,completed,2367,4961,27383,0.053304583,0.053304
100,3,3,completed,2364,7325,27090,0.051785709,0.051786
100,4,4,completed,2411,9736,27058,0.05369975,0.053699
100,5,5,completed,2431,12167,26934,0.055652125,0.055652
100,6,6,completed,2394,14561,27024,0.0568655,0.056866
100,7,7,completed,2462,17023,26772,0.059796542,0.059791
100,8,8,completed,2324,19347,26800,0.054356458,0.054356
100,9,9,completed,2729,22076,26934,0.058198,0.058199
100,10,10,completed,2287,24363,27082,0.040189667,0.040192
100,11,11,completed,2376,26739,27038,0.050053875,0.050054
100,12,12,completed,2577,29316,27073,0.05651175,0.056512
100,13,13,budget_interrupted,684,30000,27084,0.016362333,0.016367
101,1,14,completed,2202,32202,29686,0.017333791,0.017328
101,2,15,completed,2155,34357,29806,0.015629834,0.01563
101,3,16,completed,2581,36938,29739,0.020266791,0.020269
101,4,17,completed,2192,39130,29754,0.017152958,0.017153
101,5,18,completed,2404,41534,29806,0.018095625,0.018095
101,6,19,completed,2309,43843,29806,0.017313709,0.017314
101,7,20,completed,2222,46065,29741,0.017346292,0.017346
101,8,21,completed,2411,48476,29692,0.019300167,0.019304
101,9,22,completed,2322,50798,29712,0.018493875,0.018494
101,10,23,completed,2427,53225,29754,0.019039708,0.019039
101,11,24,completed,2235,55460,29731,0.017886583,0.017887
101,12,25,completed,2154,57614,29677,0.017035459,0.017036
101,13,26,completed,2308,59922,29797,0.017953,0.017953
101,14,27,budget_interrupted,78,60000,29706,0.000683875,0.000684
102,1,28,completed,2571,62571,30230,0.017207458,0.017208
102,2,29,completed,2418,64989,30230,0.017190833,0.016927
102,3,30,completed,2411,67400,30231,0.016085459,0.016034
102,4,31,completed,2299,69699,30228,0.014946708,0.01494
102,5,32,completed,2543,72242,30233,0.01699275,0.016992
102,6,33,completed,2208,74450,30227,0.014653291,0.014654
102,7,34,completed,2343,76793,30228,0.015506083,0.015507
102,8,35,completed,2206,78999,30233,0.014649042,0.014649
102,9,36,completed,2422,81421,30230,0.016504917,0.016506
102,10,37,completed,2350,83771,30223,0.015707709,0.01571
102,11,38,completed,2371,86142,30226,0.01580725,0.015807
102,12,39,completed,2319,88461,30225,0.015443208,0.015443
102,13,40,budget_interrupted,1539,90000,30214,0.010362875,0.010363
103,1,41,success,11,90011,30240,0.000187958,0.000188


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/assignment.txt <==
3 8
5 9
2 10
9 12
0 14
6 15
7 16
2 18
4 20
1 21
1 24
26 27
2 28
18 30
31 32
34 35
29 36
0 40
10 42
28 45
13 48
8 54
18 56
30 60
40 63
6 70
17 72
20 80
4 84
1 90
15 96
55 105
17 108
63 112
54 120
124 126
98 135
128 140
133 144
79 160
46 168
109 180
34 189
16 210
197 216
207 224
60 240
82 252
206 270
194 280
47 288
13 315
277 336
325 360
160 378
414 420
287 432
367 480
373 504
530 540
380 560
586 630
79 672
37 720
409 756
234 840
143 864
853 945
805 1008
854 1080
815 1120
517 1260
1231 1440
157 1512
31 1680
1394 1890
943 2016
1340 2160
460 2520
661 3024
2383 3360
2474 3780
3311 4320
3541 5040
3919 6048
5263 7560
8335 10080
7951 15120
18031 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,30234
parent,1,2,0,1,30234
selected,1,0,-1,2,30236
parent,2,1,0,2,30236
parent,2,2,1,2,30234
selected,2,0,-1,5,30236
parent,3,1,0,5,30236
parent,3,2,1,5,30235
selected,3,0,-1,6,30237
parent,4,1,0,6,30237
selected,4,0,-1,7,30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27437,28,0.643988042,0.643974
101,insertion_2,100000,30000,30000,14,13,1,29800,53,0.240985709,0.240978
102,insertion_3,100000,30000,30000,13,12,1,30201,78,0.203677875,0.203678
103,insertion_4,100000,30000,30000,23,22,1,30234,89,0.319809959,0.319803
401,bank_epoch_1,100000,24000,24000,2,1,1,30236,89,0.192702875,0.192696
402,bank_epoch_2,100000,24000,24000,2,1,1,30236,89,0.191994125,0.191994
403,bank_epoch_3,100000,24000,24000,2,1,1,30237,89,0.194377,0.19437
404,bank_epoch_4,100000,24000,13146,1,1,0,30240,89,0.100131291,0.100132


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":205146,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":69,
"completed_trajectories":62,
"budget_interrupted_trajectories":7,
"first_success_trajectory":69,
"first_success_scans":205146,
"first_success_wall_seconds":2.087816583,
"first_success_cpu_seconds":2.087773,
"wall_seconds":2.088078458,
"cpu_seconds":2.088035,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/stdout.txt <==
bank20 m=8 L=30240 seed=2026103107 gaps=0 scans=205146 CPU=2.08804s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2601,2601,27183,0.049975709,0.049976
100,2,2,completed,2438,5039,27295,0.053740041,0.053741
100,3,3,completed,2507,7546,27378,0.053720583,0.05372
100,4,4,completed,2510,10056,26959,0.05635875,0.056352
100,5,5,completed,2347,12403,27159,0.050126042,0.050126
100,6,6,completed,2710,15113,27094,0.045120625,0.045121
100,7,7,completed,2598,17711,27331,0.057234541,0.057243
100,8,8,completed,2383,20094,27125,0.050485917,0.050487
100,9,9,completed,2434,22528,27109,0.057098958,0.057099
100,10,10,completed,3079,25607,27025,0.070044167,0.070039
100,11,11,completed,2357,27964,26411,0.054931291,0.054932
100,12,12,budget_interrupted,2036,30000,27437,0.045087125,0.045088
101,1,13,completed,2245,32245,29755,0.017619709,0.01762
101,2,14,completed,2480,34725,29777,0.020263209,0.020264
101,3,15,completed,2148,36873,29740,0.01767175,0.017672
101,4,16,completed,2196,39069,29755,0.017261542,0.017261
101,5,17,completed,2486,41555,29775,0.019745458,0.019746
101,6,18,completed,2573,44128,29788,0.020810209,0.020811
101,7,19,completed,2239,46367,29792,0.018241083,0.018243
101,8,20,completed,2321,48688,29756,0.018738125,0.018738
101,9,21,completed,2449,51137,29777,0.019424667,0.01942
101,10,22,completed,2172,53309,29797,0.017352417,0.017352
101,11,23,completed,2209,55518,29749,0.018074917,0.018075
101,12,24,completed,2122,57640,29800,0.016655,0.016655
101,13,25,completed,2114,59754,29761,0.017039167,0.017039
101,14,26,budget_interrupted,246,60000,29781,0.002021,0.002022
102,1,27,completed,2197,62197,30196,0.014872083,0.014873
102,2,28,completed,2248,64445,30198,0.015202375,0.015203
102,3,29,completed,2464,66909,30198,0.016669,0.01667
102,4,30,completed,2369,69278,30199,0.016049083,0.016049
102,5,31,completed,2494,71772,30195,0.016957875,0.016958
102,6,32,completed,2096,73868,30198,0.014187917,0.014189
102,7,33,completed,2374,76242,30199,0.016198,0.016198
102,8,34,completed,2422,78664,30195,0.016450417,0.016452
102,9,35,completed,2087,80751,30196,0.014143458,0.014144
102,10,36,completed,2364,83115,30197,0.016050291,0.016052
102,11,37,completed,2245,85360,30197,0.015199625,0.0152
102,12,38,completed,2477,87837,30201,0.016802208,0.016802
102,13,39,budget_interrupted,2163,90000,30179,0.014841792,0.014843
103,1,40,completed,1362,91362,30234,0.014716542,0.014716
103,2,41,completed,1339,92701,30234,0.014274792,0.014275
103,3,42,completed,1412,94113,30234,0.015204,0.015204
103,4,43,completed,1338,95451,30234,0.01429,0.014289
103,5,44,completed,1376,96827,30234,0.014702042,0.014703
103,6,45,completed,1350,98177,30234,0.014460959,0.01446
103,7,46,completed,1424,99601,30234,0.01533825,0.015341
103,8,47,completed,1334,100935,30234,0.014204792,0.014204
103,9,48,completed,1382,102317,30234,0.014977709,0.014972
103,10,49,completed,1329,103646,30234,0.014035209,0.014034
103,11,50,completed,1337,104983,30234,0.0144025,0.014403
103,12,51,completed,1407,106390,30234,0.014796083,0.014796
103,13,52,completed,1340,107730,30234,0.014261959,0.014262
103,14,53,completed,1340,109070,30234,0.014301625,0.014302
103,15,54,completed,1275,110345,30234,0.013590333,0.013592
103,16,55,completed,1340,111685,30234,0.014279583,0.01428
103,17,56,completed,1367,113052,30234,0.0144025,0.014403
103,18,57,completed,1317,114369,30234,0.013950417,0.013951
103,19,58,completed,1305,115674,30234,0.013789417,0.013789
103,20,59,completed,1318,116992,30234,0.013866,0.013866
103,21,60,completed,1288,118280,30234,0.013692166,0.013692
103,22,61,completed,1447,119727,30234,0.015281084,0.015281
103,23,62,budget_interrupted,273,120000,30233,0.002915375,0.002915
401,1,63,completed,17578,137578,30236,0.133899416,0.1339
401,2,64,budget_interrupted,6422,144000,30234,0.058698125,0.058692
402,1,65,completed,18056,162056,30236,0.140079375,0.14008
402,2,66,budget_interrupted,5944,168000,30235,0.051812416,0.051813
403,1,67,completed,16326,184326,30237,0.126572209,0.126566
403,2,68,budget_interrupted,7674,192000,30235,0.067700375,0.067705
404,1,69,success,13146,205146,30240,0.100079125,0.100079


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/assignment.txt <==
1 8
2 9
0 10
7 12
2 14
13 15
13 16
14 18
14 20
3 21
3 24
26 27
8 28
22 30
31 32
34 35
23 36
5 40
18 42
42 45
39 48
44 54
0 56
46 60
54 63
6 70
35 72
21 80
78 84
26 90
15 96
48 105
35 108
85 112
76 120
12 126
8 135
124 140
5 144
69 160
84 168
4 180
0 189
132 210
71 216
149 224
37 240
210 252
62 270
96 280
21 288
33 315
88 336
244 360
252 378
304 420
341 432
469 480
42 504
224 540
256 560
96 630
21 672
117 720
126 756
136 840
501 864
231 945
798 1008
429 1080
933 1120
844 1260
1317 1440
700 1512
1173 1680
574 1890
294 2016
197 2160
453 2520
294 3024
2373 3360
1204 3780
629 4320
2944 5040
1302 6048
789 7560
9909 10080
11589 15120
23478 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,30238
selected,1,0,-1,2,30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27310,28,0.634503084,0.63449
101,insertion_2,100000,30000,30000,14,13,1,29761,53,0.239266125,0.23926
102,insertion_3,100000,30000,30000,13,12,1,30210,78,0.203207166,0.203156
103,insertion_4,100000,30000,30000,23,22,1,30238,89,0.323146292,0.323139
401,bank_epoch_1,100000,24000,1235,1,1,0,30240,89,0.009464083,0.009464


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":121235,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":64,
"completed_trajectories":60,
"budget_interrupted_trajectories":4,
"first_success_trajectory":64,
"first_success_scans":121235,
"first_success_wall_seconds":1.40972375,
"first_success_cpu_seconds":1.409646,
"wall_seconds":1.409969459,
"cpu_seconds":1.409891,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/stdout.txt <==
bank20 m=8 L=30240 seed=2026103108 gaps=0 scans=121235 CPU=1.40989s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2454,2454,27310,0.053407292,0.053409
100,2,2,completed,2407,4861,27238,0.050122583,0.050123
100,3,3,completed,2349,7210,27262,0.047157458,0.047158
100,4,4,completed,2486,9696,27151,0.054398791,0.054392
100,5,5,completed,2539,12235,26851,0.053341917,0.053343
100,6,6,completed,2510,14745,26928,0.055036958,0.055037
100,7,7,completed,2173,16918,26594,0.037918667,0.037918
100,8,8,completed,2341,19259,27302,0.046702458,0.046703
100,9,9,completed,2270,21529,27134,0.047322333,0.047322
100,10,10,completed,2575,24104,26934,0.060654708,0.060654
100,11,11,completed,2164,26268,27194,0.042572291,0.042568
100,12,12,completed,2453,28721,27096,0.0573755,0.057375
100,13,13,budget_interrupted,1279,30000,26768,0.02843175,0.028432
101,1,14,completed,2163,32163,29724,0.017854,0.017854
101,2,15,completed,2101,34264,29718,0.01664,0.01664
101,3,16,completed,2209,36473,29743,0.017849833,0.01785
101,4,17,completed,2599,39072,29759,0.021092291,0.021092
101,5,18,completed,2069,41141,29731,0.016785625,0.016785
101,6,19,completed,2424,43565,29739,0.019375833,0.019376
101,7,20,completed,2133,45698,29722,0.017725084,0.017726
101,8,21,completed,2281,47979,29755,0.018283333,0.018278
101,9,22,completed,2508,50487,29761,0.019172292,0.019172
101,10,23,completed,2122,52609,29739,0.01725275,0.017253
101,11,24,completed,2181,54790,29750,0.016802458,0.016802
101,12,25,completed,2329,57119,29732,0.018005666,0.018005
101,13,26,completed,2188,59307,29741,0.016674208,0.016675
101,14,27,budget_interrupted,693,60000,29685,0.005689791,0.005691
102,1,28,completed,2354,62354,30207,0.015824791,0.015825
102,2,29,completed,2531,64885,30192,0.017674791,0.017676
102,3,30,completed,2224,67109,30204,0.01486575,0.014867
102,4,31,completed,2246,69355,30208,0.015148417,0.015149
102,5,32,completed,2667,72022,30210,0.01787475,0.017875
102,6,33,completed,2403,74425,30202,0.016248833,0.016249
102,7,34,completed,2066,76491,30185,0.0140625,0.014063
102,8,35,completed,2286,78777,30194,0.015780833,0.015736
102,9,36,completed,2423,81200,30196,0.015946709,0.015942
102,10,37,completed,2436,83636,30210,0.01630025,0.0163
102,11,38,completed,2353,85989,30197,0.016220542,0.016221
102,12,39,completed,2516,88505,30196,0.017054083,0.017055
102,13,40,budget_interrupted,1495,90000,30199,0.010156542,0.010156
103,1,41,completed,1319,91319,30238,0.014181,0.014182
103,2,42,completed,1419,92738,30238,0.015242667,0.015243
103,3,43,completed,1419,94157,30238,0.015284292,0.015284
103,4,44,completed,1340,95497,30238,0.0144695,0.01447
103,5,45,completed,1340,96837,30238,0.015072667,0.015072
103,6,46,completed,1381,98218,30238,0.0148085,0.014808
103,7,47,completed,1352,99570,30238,0.014675667,0.014676
103,8,48,completed,1368,100938,30238,0.014618916,0.014619
103,9,49,completed,1392,102330,30238,0.014945792,0.014946
103,10,50,completed,1391,103721,30238,0.01483625,0.014836
103,11,51,completed,1396,105117,30238,0.014931,0.014925
103,12,52,completed,1354,106471,30238,0.014484292,0.014484
103,13,53,completed,1401,107872,30238,0.015050541,0.015051
103,14,54,completed,1322,109194,30238,0.014164167,0.014165
103,15,55,completed,1292,110486,30238,0.013994917,0.013996
103,16,56,completed,1332,111818,30238,0.014324541,0.014325
103,17,57,completed,1273,113091,30238,0.013616584,0.013616
103,18,58,completed,1363,114454,30238,0.014730875,0.01473
103,19,59,completed,1291,115745,30238,0.013886917,0.013887
103,20,60,completed,1315,117060,30238,0.014037833,0.014041
103,21,61,completed,1391,118451,30238,0.014982,0.014982
103,22,62,completed,1375,119826,30238,0.014764125,0.014764
103,23,63,budget_interrupted,174,120000,30234,0.0019615,0.001963
401,1,64,success,1235,121235,30240,0.009409084,0.00941


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/assignment.txt <==
3 8
2 9
6 10
9 12
4 14
10 15
7 16
14 18
12 20
19 21
1 24
26 27
10 28
0 30
31 32
34 35
5 36
28 40
16 42
35 45
15 48
35 54
42 56
42 60
28 63
64 70
13 72
8 80
34 84
44 90
79 96
54 105
17 108
45 112
78 120
106 126
98 135
84 140
133 144
128 160
70 168
62 180
1 189
114 210
37 216
80 224
18 240
22 252
8 270
164 280
239 288
253 315
109 336
18 360
325 378
97 420
181 432
48 480
205 504
78 540
24 560
223 630
253 672
138 720
541 756
294 840
719 864
127 945
637 1008
978 1080
864 1120
433 1260
688 1440
1045 1512
1021 1680
442 1890
1933 2016
1338 2160
181 2520
1621 3024
1168 3360
3026 3780
1261 4320
448 5040
3887 6048
3628 7560
4528 10080
14608 15120
7309 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27478,28,0.627387416,0.627348
101,insertion_2,100000,30000,30000,13,12,1,29789,53,0.237147125,0.23714
102,insertion_3,100000,30000,30000,13,12,1,30219,78,0.202672125,0.202672
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000211417,0.000212


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":40,
"completed_trajectories":37,
"budget_interrupted_trajectories":3,
"first_success_trajectory":40,
"first_success_scans":90012,
"first_success_wall_seconds":1.067572834,
"first_success_cpu_seconds":1.067526,
"wall_seconds":1.067759542,
"cpu_seconds":1.067713,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/stdout.txt <==
bank20 m=8 L=30240 seed=2026103109 gaps=0 scans=90012 CPU=1.06771s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2572,2572,26966,0.05894425,0.058945
100,2,2,completed,2498,5070,27048,0.05042625,0.050394
100,3,3,completed,2407,7477,26940,0.040197291,0.040198
100,4,4,completed,2348,9825,27205,0.052616334,0.052617
100,5,5,completed,2464,12289,27300,0.056266333,0.056267
100,6,6,completed,2370,14659,26813,0.054409917,0.054412
100,7,7,completed,2451,17110,26905,0.05825425,0.058254
100,8,8,completed,2311,19421,26742,0.047750166,0.04775
100,9,9,completed,2490,21911,26838,0.04345375,0.043448
100,10,10,completed,2407,24318,27478,0.052834833,0.052835
100,11,11,completed,2460,26778,27176,0.0419435,0.041944
100,12,12,completed,2631,29409,27307,0.056805875,0.056806
100,13,13,budget_interrupted,591,30000,26881,0.013424042,0.013424
101,1,14,completed,2404,32404,29702,0.019092583,0.019092
101,2,15,completed,2249,34653,29787,0.017770625,0.017771
101,3,16,completed,2440,37093,29759,0.019444291,0.019444
101,4,17,completed,2468,39561,29780,0.01891575,0.018916
101,5,18,completed,2100,41661,29789,0.016505792,0.016505
101,6,19,completed,2355,44016,29736,0.018697291,0.018698
101,7,20,completed,2174,46190,29786,0.017229333,0.017229
101,8,21,completed,2643,48833,29780,0.020687584,0.020681
101,9,22,completed,2225,51058,29788,0.017301959,0.017303
101,10,23,completed,2097,53155,29672,0.016571084,0.016572
101,11,24,completed,2285,55440,29734,0.0184635,0.018464
101,12,25,completed,2260,57700,29728,0.01777375,0.017774
101,13,26,budget_interrupted,2300,60000,29745,0.018638042,0.018638
102,1,27,completed,2368,62368,30197,0.016127417,0.016127
102,2,28,completed,2389,64757,30203,0.016214042,0.016214
102,3,29,completed,2122,66879,30182,0.014577875,0.014578
102,4,30,completed,2406,69285,30198,0.016329833,0.016331
102,5,31,completed,2544,71829,30206,0.01718375,0.017184
102,6,32,completed,2214,74043,30214,0.014921916,0.014925
102,7,33,completed,2491,76534,30212,0.016798,0.016799
102,8,34,completed,2279,78813,30204,0.0154095,0.01541
102,9,35,completed,2250,81063,30180,0.015408875,0.015409
102,10,36,completed,2430,83493,30214,0.01622575,0.016226
102,11,37,completed,2305,85798,30208,0.015416708,0.015417
102,12,38,completed,2460,88258,30219,0.016411708,0.016412
102,13,39,budget_interrupted,1742,90000,30219,0.011585208,0.011586
103,1,40,success,12,90012,30240,0.000188583,0.000189


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/assignment.txt <==
0 8
5 9
3 10
10 12
3 14
0 15
12 16
11 18
17 20
15 21
18 24
26 27
19 28
1 30
31 32
34 35
2 36
27 40
9 42
21 45
4 48
44 54
39 56
25 60
60 63
49 70
54 72
22 80
33 84
81 90
84 96
64 105
62 108
55 112
115 120
107 126
116 135
109 140
20 144
132 160
79 168
138 180
71 189
79 210
6 216
111 224
84 240
150 252
71 270
179 280
150 288
6 315
295 336
174 360
197 378
229 420
116 432
228 480
294 504
125 540
7 560
231 630
463 672
462 720
89 756
175 840
36 864
35 945
366 1008
395 1080
847 1120
935 1260
996 1440
1230 1512
1182 1680
1385 1890
870 2016
756 2160
1518 2520
2238 3024
929 3360
305 3780
1476 4320
3815 5040
3750 6048
6389 7560
1295 10080
10169 15120
2609 30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,30230
parent,1,2,0,1,30230
selected,1,0,-1,4,30232
parent,2,1,0,4,30232
parent,2,2,1,4,30230
selected,2,0,-1,7,30232
parent,3,1,0,7,30232
parent,3,2,1,7,30232
selected,3,0,-1,8,30234
parent,4,1,0,8,30234
parent,4,2,1,8,30232
selected,4,0,-1,9,30239
parent,5,1,0,9,30239
parent,5,2,1,9,30234
selected,5,0,-1,10,30240


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27322,28,0.659131542,0.65912
101,insertion_2,100000,30000,30000,13,12,1,29636,53,0.246055833,0.246047
102,insertion_3,100000,30000,30000,13,12,1,30192,78,0.205325334,0.205319
103,insertion_4,100000,30000,30000,24,23,1,30230,89,0.322142292,0.322142
401,bank_epoch_1,100000,24000,24000,2,1,1,30232,89,0.198214041,0.198207
402,bank_epoch_2,100000,24000,24000,2,1,1,30232,89,0.195372792,0.195363
403,bank_epoch_3,100000,24000,24000,2,1,1,30234,89,0.199020958,0.199013
404,bank_epoch_4,100000,24000,24000,2,1,1,30239,89,0.200443083,0.200443
405,bank_epoch_5,100000,24000,23770,2,2,0,30240,89,0.193352125,0.193345


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":239770,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":73,
"completed_trajectories":65,
"budget_interrupted_trajectories":8,
"first_success_trajectory":73,
"first_success_scans":239770,
"first_success_wall_seconds":2.419215708,
"first_success_cpu_seconds":2.419158,
"wall_seconds":2.419470333,
"cpu_seconds":2.419412,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/stdout.txt <==
bank20 m=8 L=30240 seed=2026103110 gaps=0 scans=239770 CPU=2.41941s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m8_L30240_bank20_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,26831,0.049478,0.049473
100,2,2,completed,2458,4662,27322,0.049413375,0.049413
100,3,3,completed,2611,7273,27128,0.052706166,0.052706
100,4,4,completed,2257,9530,26616,0.0520065,0.052007
100,5,5,completed,2682,12212,26934,0.05930275,0.059303
100,6,6,completed,2374,14586,27158,0.050201666,0.050202
100,7,7,completed,2487,17073,26738,0.055488292,0.055488
100,8,8,completed,2633,19706,27192,0.0577655,0.057766
100,9,9,completed,2265,21971,26962,0.052834208,0.052832
100,10,10,completed,2603,24574,26991,0.058663417,0.058664
100,11,11,completed,2567,27141,27297,0.0559135,0.055914
100,12,12,completed,2324,29465,27100,0.052041625,0.052042
100,13,13,budget_interrupted,535,30000,26842,0.013246709,0.013248
101,1,14,completed,2127,32127,29600,0.017661791,0.017661
101,2,15,completed,2709,34836,29620,0.022343334,0.022344
101,3,16,completed,2341,37177,29636,0.019196416,0.019197
101,4,17,completed,2344,39521,29613,0.019125459,0.019126
101,5,18,completed,2387,41908,29617,0.019697833,0.019698
101,6,19,completed,2455,44363,29610,0.019816208,0.019809
101,7,20,completed,2049,46412,29625,0.016475958,0.016476
101,8,21,completed,2309,48721,29626,0.019010542,0.019011
101,9,22,completed,2401,51122,29625,0.019478166,0.019479
101,10,23,completed,2448,53570,29625,0.020096708,0.020097
101,11,24,completed,2147,55717,29561,0.01755125,0.017552
101,12,25,completed,2448,58165,29623,0.020521458,0.020522
101,13,26,budget_interrupted,1835,60000,29619,0.015027042,0.015027
102,1,27,completed,2354,62354,30185,0.016206042,0.016207
102,2,28,completed,2335,64689,30190,0.01615825,0.016158
102,3,29,completed,2099,66788,30158,0.014647958,0.014649
102,4,30,completed,2605,69393,30190,0.017781833,0.017782
102,5,31,completed,2161,71554,30189,0.014748625,0.014749
102,6,32,completed,2323,73877,30192,0.015631458,0.015625
102,7,33,completed,2282,76159,30160,0.015637875,0.015638
102,8,34,completed,2283,78442,30190,0.015652291,0.015653
102,9,35,completed,2535,80977,30189,0.017248042,0.017251
102,10,36,completed,2292,83269,30191,0.015661583,0.015662
102,11,37,completed,2348,85617,30190,0.016040958,0.016041
102,12,38,completed,2256,87873,30190,0.01535,0.015351
102,13,39,budget_interrupted,2127,90000,30189,0.014493291,0.014493
103,1,40,completed,1264,91264,30230,0.013698292,0.013699
103,2,41,completed,1326,92590,30230,0.014255709,0.014256
103,3,42,completed,1147,93737,30230,0.012242958,0.012244
103,4,43,completed,1273,95010,30230,0.013660292,0.013661
103,5,44,completed,1206,96216,30230,0.012901458,0.012902
103,6,45,completed,1249,97465,30230,0.013489542,0.01349
103,7,46,completed,1231,98696,30230,0.01320575,0.013206
103,8,47,completed,1385,100081,30230,0.014902541,0.014903
103,9,48,completed,1318,101399,30230,0.014116583,0.014117
103,10,49,completed,1249,102648,30230,0.013432458,0.013432
103,11,50,completed,1349,103997,30230,0.0144195,0.01442
103,12,51,completed,1236,105233,30230,0.013214792,0.013215
103,13,52,completed,1172,106405,30230,0.012573833,0.012574
103,14,53,completed,1242,107647,30230,0.013381708,0.013383
103,15,54,completed,1298,108945,30230,0.01405575,0.014056
103,16,55,completed,1371,110316,30230,0.014494167,0.014494
103,17,56,completed,1400,111716,30230,0.01493775,0.014937
103,18,57,completed,1206,112922,30230,0.012995,0.012995
103,19,58,completed,1244,114166,30230,0.013288791,0.013289
103,20,59,completed,1325,115491,30230,0.014204333,0.014204
103,21,60,completed,1240,116731,30230,0.013443959,0.013444
103,22,61,completed,1217,117948,30230,0.013132125,0.013135
103,23,62,completed,1261,119209,30230,0.013521209,0.013521
103,24,63,budget_interrupted,791,120000,30230,0.00848375,0.008484
401,1,64,completed,16590,136590,30232,0.129689542,0.129684
401,2,65,budget_interrupted,7410,144000,30232,0.068425083,0.068426
402,1,66,completed,17149,161149,30232,0.135081333,0.135073
402,2,67,budget_interrupted,6851,168000,30232,0.060185917,0.060186
403,1,68,completed,16370,184370,30234,0.12902525,0.129018
403,2,69,budget_interrupted,7630,192000,30232,0.06988575,0.069886
404,1,70,completed,16463,208463,30239,0.12892325,0.128924
404,2,71,budget_interrupted,7537,216000,30232,0.071409292,0.07141
405,1,72,completed,14693,230693,30239,0.113180125,0.113181
405,2,73,success,9077,239770,30240,0.08007125,0.080065


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/assignment.txt <==
5 9
3 10
6 12
1 14
7 15
0 16
2 18
1 20
12 21
12 24
24 25
26 27
11 28
28 30
30 35
29 36
11 40
3 42
40 45
24 48
29 50
8 54
55 56
46 60
61 63
35 70
28 72
19 75
31 80
69 84
70 90
89 100
42 105
98 108
23 112
76 120
115 126
17 135
25 140
136 144
64 150
143 168
84 175
10 180
152 189
139 200
177 210
44 216
184 225
136 240
47 252
197 270
195 280
154 300
10 315
199 336
9 350
227 360
125 378
239 400
417 420
152 432
34 450
227 504
294 525
305 540
231 560
4 600
145 630
494 675
109 700
47 720
467 756
27 840
334 900
395 945
119 1008
219 1050
1069 1080
904 1200
685 1260
719 1350
1259 1400
349 1512
334 1575
1111 1680
1019 1800
475 1890
669 2100
35 2160
1609 2520
1709 2700
1239 2800
2411 3024
1459 3150
1919 3600
3625 3780
3219 4200
584 4725
2119 5040
709 5400
3709 6300
1105 7560
3262 8400
8459 9450
10443 10800
8839 12600
1866 15120
7529 18900
21443 25200
19676 37800
29468 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.644224875,1.644193
101,insertion_2,100000,24000,24000,11,10,1,73084,53,0.562278333,0.562271
102,insertion_3,100000,24000,24000,11,10,1,75145,78,0.426348875,0.426343
103,insertion_4,100000,24000,24000,10,9,1,75596,103,0.398416875,0.398411
104,insertion_5,100000,24000,10,1,1,0,75600,112,0.000457083,0.000458


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":96010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":43,
"completed_trajectories":39,
"budget_interrupted_trajectories":4,
"first_success_trajectory":43,
"first_success_scans":96010,
"first_success_wall_seconds":3.0318825,
"first_success_cpu_seconds":3.031829,
"wall_seconds":3.032134917,
"cpu_seconds":3.032081,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/stdout.txt <==
bank20 m=9 L=75600 seed=2026103101 gaps=0 scans=96010 CPU=3.03208s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2311,2311,65746,0.154571167,0.154572
100,2,2,completed,2343,4654,64059,0.162836792,0.162829
100,3,3,completed,2401,7055,65068,0.163840958,0.163841
100,4,4,completed,2514,9569,65295,0.176060042,0.176055
100,5,5,completed,2640,12209,65565,0.177892833,0.177893
100,6,6,completed,2426,14635,65443,0.167174708,0.167169
100,7,7,completed,2403,17038,64465,0.172364667,0.172365
100,8,8,completed,2341,19379,65704,0.155031,0.155024
100,9,9,completed,2595,21974,65317,0.1745755,0.174577
100,10,10,budget_interrupted,2026,24000,64520,0.139781833,0.139777
101,1,11,completed,2300,26300,72976,0.054243125,0.054246
101,2,12,completed,2279,28579,73012,0.053830375,0.053833
101,3,13,completed,2178,30757,73084,0.049250291,0.049252
101,4,14,completed,2429,33186,72885,0.056978541,0.056978
101,5,15,completed,2500,35686,72971,0.059666667,0.059669
101,6,16,completed,2183,37869,73084,0.051407167,0.051407
101,7,17,completed,2146,40015,72976,0.050787208,0.05078
101,8,18,completed,2361,42376,73070,0.055000625,0.055002
101,9,19,completed,2233,44609,73080,0.051714709,0.051715
101,10,20,completed,2128,46737,73080,0.049368958,0.049369
101,11,21,budget_interrupted,1263,48000,72908,0.029946833,0.029947
102,1,22,completed,2092,50092,75139,0.037695542,0.037696
102,2,23,completed,2044,52136,75003,0.036748542,0.036749
102,3,24,completed,2336,54472,75007,0.041462416,0.041463
102,4,25,completed,2381,56853,75055,0.041632208,0.041626
102,5,26,completed,2314,59167,75145,0.040636541,0.040637
102,6,27,completed,2302,61469,75145,0.041005625,0.041009
102,7,28,completed,2449,63918,75145,0.043373875,0.043374
102,8,29,completed,2448,66366,75145,0.04302775,0.043028
102,9,30,completed,2358,68724,75025,0.042566083,0.042566
102,10,31,completed,2222,70946,75145,0.039333959,0.039336
102,11,32,budget_interrupted,1054,72000,75145,0.018784458,0.018784
103,1,33,completed,2648,74648,75593,0.043735167,0.043729
103,2,34,completed,2477,77125,75593,0.041023125,0.041024
103,3,35,completed,2788,79913,75595,0.046298625,0.046299
103,4,36,completed,2158,82071,75585,0.035733292,0.035734
103,5,37,completed,2328,84399,75593,0.038593834,0.038595
103,6,38,completed,2267,86666,75583,0.037779083,0.037779
103,7,39,completed,2490,89156,75596,0.041261541,0.041263
103,8,40,completed,2169,91325,75587,0.036018416,0.036019
103,9,41,completed,2294,93619,75587,0.038206709,0.038208
103,10,42,budget_interrupted,2381,96000,75574,0.039692792,0.039693
104,1,43,success,10,96010,75600,0.000399958,0.000401


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/assignment.txt <==
6 9
3 10
10 12
7 14
11 15
12 16
0 18
17 20
19 21
16 24
24 25
26 27
3 28
8 30
15 35
30 36
27 40
37 42
5 45
4 48
9 50
45 54
55 56
2 60
12 63
25 70
48 72
44 75
7 80
73 84
20 90
29 100
1 105
9 108
15 112
32 120
93 126
125 135
125 140
84 144
134 150
139 168
39 175
21 180
135 189
179 200
151 210
81 216
14 225
212 240
243 252
170 270
207 280
254 300
65 315
47 336
239 350
291 360
359 378
279 400
181 420
189 432
164 450
363 504
319 525
171 540
325 560
104 600
425 630
314 675
489 700
471 720
387 756
755 840
669 900
845 945
543 1008
169 1050
891 1080
404 1200
885 1260
764 1350
139 1400
1215 1512
614 1575
527 1680
219 1800
1035 1890
769 2100
1701 2160
1865 2520
819 2700
879 2800
2133 3024
3089 3150
2919 3600
3545 3780
2789 4200
89 4725
605 5040
2619 5400
1389 6300
6075 7560
2879 8400
2789 9450
1269 10800
4889 12600
7911 15120
5589 18900
9089 25200
21519 37800
64024 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.647942208,1.647901
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.565089792,0.565082
102,insertion_3,100000,24000,24000,11,10,1,75070,78,0.426860458,0.426854
103,insertion_4,100000,24000,24000,11,10,1,75574,103,0.406827917,0.406822
104,insertion_5,100000,24000,14,1,1,0,75600,112,0.00050425,0.000505


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":96014,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":44,
"completed_trajectories":40,
"budget_interrupted_trajectories":4,
"first_success_trajectory":44,
"first_success_scans":96014,
"first_success_wall_seconds":3.047390625,
"first_success_cpu_seconds":3.047327,
"wall_seconds":3.047644375,
"cpu_seconds":3.047581,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/stdout.txt <==
bank20 m=9 L=75600 seed=2026103102 gaps=0 scans=96014 CPU=3.04758s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2530,2530,65109,0.17589475,0.175888
100,2,2,completed,2513,5043,65785,0.164040125,0.16404
100,3,3,completed,2736,7779,64159,0.197314708,0.197307
100,4,4,completed,2348,10127,65632,0.163251958,0.163249
100,5,5,completed,2502,12629,65529,0.17096,0.170961
100,6,6,completed,2325,14954,64748,0.161852166,0.161852
100,7,7,completed,2483,17437,65446,0.175942334,0.175937
100,8,8,completed,2457,19894,65468,0.147965625,0.147966
100,9,9,completed,2690,22584,64977,0.188345125,0.188338
100,10,10,budget_interrupted,1416,24000,64217,0.10228,0.102275
101,1,11,completed,2320,26320,73017,0.055794417,0.055794
101,2,12,completed,2039,28359,73024,0.047812125,0.047813
101,3,13,completed,2408,30767,72919,0.0557525,0.055753
101,4,14,completed,2243,33010,72961,0.051881083,0.051882
101,5,15,completed,2209,35219,73133,0.051452875,0.051453
101,6,16,completed,2217,37436,73013,0.053683416,0.053684
101,7,17,completed,2126,39562,73030,0.050133,0.050133
101,8,18,completed,2315,41877,73133,0.053579375,0.05358
101,9,19,completed,2326,44203,73133,0.054264083,0.054257
101,10,20,completed,2332,46535,73114,0.054875667,0.054876
101,11,21,budget_interrupted,1465,48000,73003,0.035794167,0.035795
102,1,22,completed,2145,50145,75032,0.0382235,0.038223
102,2,23,completed,2192,52337,75019,0.03958475,0.039585
102,3,24,completed,2287,54624,74945,0.041050834,0.04105
102,4,25,completed,2540,57164,74910,0.045527417,0.045528
102,5,26,completed,2340,59504,75070,0.041815792,0.041812
102,6,27,completed,2206,61710,75052,0.038914917,0.038916
102,7,28,completed,2314,64024,75045,0.040875959,0.040878
102,8,29,completed,2329,66353,75070,0.04087875,0.040879
102,9,30,completed,2220,68573,75070,0.039077458,0.039077
102,10,31,completed,2511,71084,75019,0.044654042,0.044653
102,11,32,budget_interrupted,916,72000,74977,0.016177208,0.016178
103,1,33,completed,2047,74047,75566,0.034500167,0.034494
103,2,34,completed,2384,76431,75562,0.040531125,0.040532
103,3,35,completed,2237,78668,75559,0.038135666,0.038135
103,4,36,completed,2354,81022,75557,0.040047208,0.040049
103,5,37,completed,2401,83423,75574,0.040811417,0.040811
103,6,38,completed,2153,85576,75557,0.036616541,0.036618
103,7,39,completed,2157,87733,75569,0.036443291,0.036443
103,8,40,completed,1992,89725,75570,0.033520458,0.033521
103,9,41,completed,2257,91982,75574,0.038417083,0.038418
103,10,42,completed,2286,94268,75574,0.038505042,0.038505
103,11,43,budget_interrupted,1732,96000,75572,0.029222375,0.029223
104,1,44,success,14,96014,75600,0.000446542,0.000447


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/assignment.txt <==
4 9
0 10
9 12
6 14
2 15
11 16
1 18
8 20
11 21
15 24
24 25
26 27
22 28
12 30
31 35
25 36
18 40
23 42
7 45
3 48
4 50
28 54
55 56
5 60
47 63
56 70
7 72
14 75
38 80
71 84
16 90
84 100
96 105
64 108
30 112
53 120
119 126
116 135
36 140
115 144
114 150
143 168
94 175
41 180
152 189
34 200
186 210
118 216
169 225
78 240
131 252
262 270
226 280
29 300
131 315
83 336
294 350
113 360
287 378
334 400
156 420
226 432
214 450
455 504
369 525
341 540
86 560
209 600
281 630
289 675
44 700
718 720
467 756
296 840
869 900
46 945
707 1008
144 1050
953 1080
534 1200
461 1260
694 1350
394 1400
791 1512
344 1575
563 1680
509 1800
586 1890
1044 2100
442 2160
1793 2520
1169 2700
1094 2800
35 3024
194 3150
934 3600
856 3780
2396 4200
1394 4725
3233 5040
1709 5400
1469 6300
2393 7560
4595 8400
8594 9450
9514 10800
5756 12600
7838 15120
4544 18900
5753 25200
20513 37800
73109 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,75213
parent,1,2,0,1,75213
selected,1,0,-1,2,75238
parent,2,1,0,2,75238
parent,2,2,1,2,75237
selected,2,0,-1,3,75239
parent,3,1,0,3,75239
parent,3,2,1,3,75238
selected,3,0,-1,5,75243
parent,4,1,0,5,75243
parent,4,2,1,5,75243
selected,4,0,-1,7,75243
parent,5,1,0,7,75243
parent,5,2,1,7,75243
selected,5,0,-1,8,75243


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65416,28,1.658521917,1.658488
101,insertion_2,100000,24000,24000,11,10,1,72469,53,0.576621458,0.576609
102,insertion_3,100000,24000,24000,12,11,1,74602,78,0.434209666,0.434097
103,insertion_4,100000,24000,24000,12,11,1,75174,103,0.435325375,0.435318
104,insertion_5,100000,24000,24000,24,23,1,75213,112,0.7254675,0.725453
401,bank_epoch_1,100000,24000,24000,2,1,1,75238,112,0.510827583,0.510813
402,bank_epoch_2,100000,24000,24000,2,1,1,75239,112,0.503317875,0.503311
403,bank_epoch_3,100000,24000,24000,2,1,1,75243,112,0.512196458,0.512184
404,bank_epoch_4,100000,24000,24000,2,1,1,75243,112,0.507152167,0.507146
405,bank_epoch_5,100000,24000,24000,2,1,1,75243,112,0.517048209,0.517035


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":79,
"completed_trajectories":69,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.381185458,
"cpu_seconds":6.380949,
"covered":75243,
"uncovered":357,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/stdout.txt <==
bank20 m=9 L=75600 seed=2026103103 gaps=357 scans=240000 CPU=6.38095s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2332,2332,64993,0.157902583,0.157896
100,2,2,completed,2653,4985,65416,0.173006917,0.173007
100,3,3,completed,2400,7385,64033,0.169402042,0.169399
100,4,4,completed,2281,9666,63971,0.1614195,0.161421
100,5,5,completed,2425,12091,64702,0.159027083,0.15902
100,6,6,completed,2487,14578,63951,0.175335541,0.175338
100,7,7,completed,2355,16933,64283,0.170482875,0.170477
100,8,8,completed,2487,19420,65109,0.175949,0.175953
100,9,9,completed,2545,21965,64993,0.172627709,0.172622
100,10,10,budget_interrupted,2035,24000,64862,0.143261875,0.143262
101,1,11,completed,2337,26337,72350,0.056121583,0.056115
101,2,12,completed,2323,28660,72447,0.057036417,0.057037
101,3,13,completed,2526,31186,72433,0.058744541,0.058745
101,4,14,completed,2419,33605,72448,0.056837834,0.056837
101,5,15,completed,2147,35752,72469,0.055218458,0.055221
101,6,16,completed,2323,38075,72437,0.058169833,0.058172
101,7,17,completed,2275,40350,72440,0.0525105,0.05251
101,8,18,completed,2325,42675,72376,0.056117375,0.05612
101,9,19,completed,2247,44922,72354,0.054757833,0.054751
101,10,20,completed,2227,47149,72366,0.051441125,0.051442
101,11,21,budget_interrupted,851,48000,72333,0.019582917,0.019584
102,1,22,completed,2209,50209,74586,0.040233875,0.040234
102,2,23,completed,2201,52410,74602,0.039585416,0.039586
102,3,24,completed,2142,54552,74597,0.038453625,0.038453
102,4,25,completed,2182,56734,74568,0.039321084,0.039321
102,5,26,completed,2057,58791,74601,0.037050583,0.037051
102,6,27,completed,2200,60991,74561,0.039825667,0.039826
102,7,28,completed,1978,62969,74601,0.035555458,0.03555
102,8,29,completed,1973,64942,74582,0.035624084,0.035624
102,9,30,completed,2079,67021,74562,0.03748025,0.037481
102,10,31,completed,2225,69246,74525,0.040682959,0.040577
102,11,32,completed,2061,71307,74548,0.03774775,0.037749
102,12,33,budget_interrupted,693,72000,74562,0.012568041,0.012569
103,1,34,completed,1951,73951,75174,0.035578709,0.035579
103,2,35,completed,2067,76018,75170,0.037645292,0.037646
103,3,36,completed,2021,78039,75174,0.036873375,0.036874
103,4,37,completed,1995,80034,75158,0.03666175,0.036662
103,5,38,completed,1939,81973,75162,0.035595875,0.035596
103,6,39,completed,1973,83946,75170,0.036071458,0.036071
103,7,40,completed,2099,86045,75162,0.038207875,0.038208
103,8,41,completed,2067,88112,75170,0.037627458,0.037628
103,9,42,completed,2034,90146,75174,0.036189541,0.036182
103,10,43,completed,2078,92224,75158,0.037131292,0.037132
103,11,44,completed,2029,94253,75160,0.036298333,0.036299
103,12,45,budget_interrupted,1747,96000,75158,0.03135075,0.031352
104,1,46,completed,1051,97051,75213,0.031410459,0.031411
104,2,47,completed,1033,98084,75213,0.031638209,0.031638
104,3,48,completed,1016,99100,75213,0.030572667,0.030573
104,4,49,completed,1014,100114,75213,0.030783375,0.030783
104,5,50,completed,1055,101169,75213,0.031365041,0.031365
104,6,51,completed,1037,102206,75213,0.030807584,0.030802
104,7,52,completed,1018,103224,75213,0.03074225,0.030742
104,8,53,completed,1026,104250,75213,0.031500708,0.031501
104,9,54,completed,1056,105306,75213,0.032126333,0.032127
104,10,55,completed,1031,106337,75213,0.03143925,0.031439
104,11,56,completed,1030,107367,75213,0.031402292,0.031403
104,12,57,completed,1019,108386,75213,0.030850625,0.030849
104,13,58,completed,1047,109433,75213,0.032114542,0.032115
104,14,59,completed,1066,110499,75213,0.032364,0.032364
104,15,60,completed,1035,111534,75213,0.031199,0.031199
104,16,61,completed,989,112523,75213,0.030186333,0.030187
104,17,62,completed,1022,113545,75213,0.030748584,0.030742
104,18,63,completed,1015,114560,75213,0.029823458,0.029823
104,19,64,completed,1015,115575,75213,0.030740958,0.030742
104,20,65,completed,999,116574,75213,0.030095916,0.030095
104,21,66,completed,1044,117618,75213,0.031662792,0.031663
104,22,67,completed,1052,118670,75213,0.03154175,0.031542
104,23,68,completed,1014,119684,75213,0.030814916,0.030815
104,24,69,budget_interrupted,316,120000,75213,0.009426584,0.009426
401,1,70,completed,20196,140196,75238,0.417116,0.417109
401,2,71,budget_interrupted,3804,144000,75213,0.093402584,0.093396
402,1,72,completed,20769,164769,75239,0.424048667,0.424042
402,2,73,budget_interrupted,3231,168000,75237,0.078991584,0.078992
403,1,74,completed,20578,188578,75243,0.424570917,0.424566
403,2,75,budget_interrupted,3422,192000,75238,0.087327167,0.087321
404,1,76,completed,20557,212557,75243,0.425780208,0.425774
404,2,77,budget_interrupted,3443,216000,75243,0.0810635,0.081064
405,1,78,completed,19923,235923,75243,0.411540334,0.411537
405,2,79,budget_interrupted,4077,240000,75243,0.105181209,0.105175


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/assignment.txt <==
5 9
3 10
4 12
7 14
6 15
10 16
2 18
17 20
16 21
22 24
24 25
26 27
11 28
18 30
10 35
29 36
27 40
19 42
30 45
34 48
19 50
44 54
55 56
12 60
51 63
15 70
54 72
39 75
47 80
25 84
60 90
29 100
31 105
8 108
87 112
102 120
65 126
116 135
125 140
18 144
54 150
159 168
134 175
0 180
89 189
179 200
1 210
62 216
84 225
162 240
47 252
71 270
195 280
144 300
135 315
135 336
59 350
11 360
359 378
79 400
181 420
386 432
384 450
81 504
514 525
125 540
407 560
294 600
285 630
314 675
209 700
191 720
611 756
811 840
684 900
495 945
407 1008
589 1050
675 1080
594 1200
1005 1260
89 1350
1259 1400
719 1512
9 1575
635 1680
1739 1800
1125 1890
1189 2100
945 2160
1845 2520
2609 2700
1079 2800
2889 3024
159 3150
2639 3600
305 3780
139 4200
684 4725
1475 5040
909 5400
1509 6300
3645 7560
1509 8400
7109 9450
4509 10800
2259 12600
7929 15120
12059 18900
5409 25200
35109 37800
74709 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.62334925,1.623323
101,insertion_2,100000,24000,24000,12,11,1,73084,53,0.558478375,0.558462
102,insertion_3,100000,24000,24000,11,10,1,75107,78,0.420924,0.420917
103,insertion_4,100000,24000,24000,11,10,1,75581,103,0.404943625,0.404932
104,insertion_5,100000,24000,241,1,1,0,75600,112,0.00687675,0.006877


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":96241,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96241,
"first_success_wall_seconds":3.014741166,
"first_success_cpu_seconds":3.014677,
"wall_seconds":3.014981416,
"cpu_seconds":3.014918,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/stdout.txt <==
bank20 m=9 L=75600 seed=2026103104 gaps=0 scans=96241 CPU=3.01492s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2282,2282,65746,0.153949542,0.153952
100,2,2,completed,2373,4655,65289,0.150075291,0.150076
100,3,3,completed,2201,6856,64330,0.155192625,0.155187
100,4,4,completed,2528,9384,64977,0.170157333,0.170158
100,5,5,completed,2480,11864,65746,0.164726125,0.164721
100,6,6,completed,2389,14253,65443,0.166416416,0.166417
100,7,7,completed,2333,16586,65416,0.159026,0.15902
100,8,8,completed,2359,18945,65632,0.155172125,0.155173
100,9,9,completed,2643,21588,64993,0.178955292,0.178949
100,10,10,budget_interrupted,2412,24000,63820,0.169579083,0.169579
101,1,11,completed,2261,26261,72995,0.051974667,0.051976
101,2,12,completed,2197,28458,73084,0.049266458,0.049259
101,3,13,completed,2217,30675,73084,0.051222541,0.051223
101,4,14,completed,2188,32863,73070,0.050551125,0.050551
101,5,15,completed,2110,34973,73084,0.04859025,0.048591
101,6,16,completed,2234,37207,73026,0.053897375,0.053898
101,7,17,completed,2202,39409,72976,0.052588167,0.052584
101,8,18,completed,2131,41540,73006,0.05169425,0.051695
101,9,19,completed,2097,43637,73066,0.047494916,0.047498
101,10,20,completed,2153,45790,73084,0.049758041,0.049758
101,11,21,completed,2050,47840,73084,0.047280833,0.047282
101,12,22,budget_interrupted,160,48000,72905,0.0040655,0.004065
102,1,23,completed,2173,50173,75002,0.037929958,0.037933
102,2,24,completed,2078,52251,75072,0.037222417,0.037222
102,3,25,completed,2186,54437,75076,0.038794208,0.038794
102,4,26,completed,2172,56609,75093,0.038683667,0.038686
102,5,27,completed,2256,58865,74971,0.039513291,0.03951
102,6,28,completed,2372,61237,75006,0.041249833,0.041251
102,7,29,completed,2158,63395,75101,0.037773667,0.037773
102,8,30,completed,2385,65780,75001,0.041464375,0.041467
102,9,31,completed,2305,68085,74991,0.040069958,0.04007
102,10,32,completed,2296,70381,75107,0.040220292,0.04022
102,11,33,budget_interrupted,1619,72000,75081,0.027916458,0.027917
103,1,34,completed,2403,74403,75581,0.040227875,0.040228
103,2,35,completed,2255,76658,75579,0.037395375,0.03739
103,3,36,completed,2220,78878,75581,0.037299666,0.0373
103,4,37,completed,2152,81030,75576,0.036443292,0.036444
103,5,38,completed,2540,83570,75562,0.04350675,0.043507
103,6,39,completed,2209,85779,75562,0.037519458,0.037519
103,7,40,completed,2198,87977,75562,0.037238875,0.037239
103,8,41,completed,2365,90342,75577,0.039873625,0.039877
103,9,42,completed,2139,92481,75561,0.036288667,0.036292
103,10,43,completed,2308,94789,75576,0.038958959,0.038962
103,11,44,budget_interrupted,1211,96000,75553,0.020109958,0.020103
104,1,45,success,241,96241,75600,0.006818583,0.006819


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/assignment.txt <==
4 9
5 10
6 12
3 14
11 15
4 16
16 18
17 20
11 21
0 24
24 25
26 27
23 28
21 30
8 35
10 36
27 40
38 42
1 45
12 48
39 50
38 54
55 56
33 60
14 63
33 70
64 72
44 75
7 80
2 84
61 90
9 100
83 105
62 108
47 112
80 120
68 126
17 135
63 140
28 144
69 150
39 168
29 175
133 180
56 189
59 200
193 210
8 216
169 225
140 240
230 252
182 270
83 280
129 300
98 315
44 336
229 350
253 360
110 378
359 400
233 420
332 432
19 450
464 504
104 525
530 540
127 560
579 600
302 630
209 675
679 700
433 720
650 756
123 840
529 900
938 945
860 1008
764 1050
290 1080
367 1200
50 1260
584 1350
959 1400
1136 1512
1184 1575
1407 1680
829 1800
1352 1890
1829 2100
1910 2160
1112 2520
314 2700
1359 2800
2126 3024
2629 3150
1729 3600
2798 3780
979 4200
4529 4725
793 5040
1664 5400
3679 6300
7418 7560
8047 8400
3554 9450
10064 10800
10184 12600
2953 15120
8813 18900
13759 25200
27614 37800
65429 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,75290
parent,1,2,0,1,75290
selected,1,0,-1,4,75305
parent,2,1,0,4,75305
parent,2,2,1,4,75299
selected,2,0,-1,3,75314
parent,3,1,0,3,75314
parent,3,2,1,3,75305
selected,3,0,-1,3,75318
parent,4,1,0,3,75318
parent,4,2,1,3,75314
selected,4,0,-1,5,75318
parent,5,1,0,5,75318
parent,5,2,1,5,75318
selected,5,0,-1,7,75319


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65773,28,1.672662667,1.67264
101,insertion_2,100000,24000,24000,11,10,1,72726,53,0.590571625,0.590558
102,insertion_3,100000,24000,24000,11,10,1,74736,78,0.427952334,0.427945
103,insertion_4,100000,24000,24000,12,11,1,75252,103,0.435344375,0.435332
104,insertion_5,100000,24000,24000,24,23,1,75290,112,0.722029084,0.722017
401,bank_epoch_1,100000,24000,24000,2,1,1,75305,112,0.500829709,0.500824
402,bank_epoch_2,100000,24000,24000,2,1,1,75314,112,0.512158417,0.512146
403,bank_epoch_3,100000,24000,24000,2,1,1,75318,112,0.506846584,0.506841
404,bank_epoch_4,100000,24000,24000,2,1,1,75318,112,0.509576083,0.50957
405,bank_epoch_5,100000,24000,24000,2,1,1,75319,112,0.496485583,0.496473


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.374963375,
"cpu_seconds":6.374845,
"covered":75319,
"uncovered":281,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/stdout.txt <==
bank20 m=9 L=75600 seed=2026103105 gaps=281 scans=240000 CPU=6.37484s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2384,2384,64416,0.164576125,0.164578
100,2,2,completed,2491,4875,63728,0.176410875,0.176411
100,3,3,completed,2350,7225,63732,0.168269042,0.168267
100,4,4,completed,2633,9858,65411,0.182641583,0.182635
100,5,5,completed,2538,12396,63748,0.178933083,0.178933
100,6,6,completed,2325,14721,65413,0.155480083,0.155473
100,7,7,completed,2266,16987,65411,0.161321375,0.161321
100,8,8,completed,2458,19445,64170,0.17948,0.17948
100,9,9,completed,2333,21778,64252,0.158233208,0.158227
100,10,10,budget_interrupted,2222,24000,65773,0.147225458,0.147225
101,1,11,completed,2374,26374,72614,0.057191125,0.057186
101,2,12,completed,2333,28707,72726,0.059332709,0.059332
101,3,13,completed,2177,30884,72687,0.053529792,0.05353
101,4,14,completed,2299,33183,72723,0.055959084,0.055959
101,5,15,completed,2398,35581,72676,0.05845325,0.058454
101,6,16,completed,2374,37955,72688,0.058930208,0.058931
101,7,17,completed,2408,40363,72567,0.058093167,0.058089
101,8,18,completed,2514,42877,72687,0.061373125,0.061373
101,9,19,completed,2403,45280,72710,0.058277542,0.05828
101,10,20,completed,2226,47506,72687,0.056573333,0.056574
101,11,21,budget_interrupted,494,48000,72599,0.012769334,0.01277
102,1,22,completed,2112,50112,74685,0.037395417,0.037395
102,2,23,completed,2112,52224,74721,0.037072208,0.037074
102,3,24,completed,2373,54597,74686,0.041777125,0.041777
102,4,25,completed,2144,56741,74677,0.037891583,0.037892
102,5,26,completed,2378,59119,74727,0.042093541,0.042088
102,6,27,completed,2281,61400,74721,0.041508833,0.041509
102,7,28,completed,2296,63696,74691,0.040800708,0.040801
102,8,29,completed,2013,65709,74706,0.036111459,0.036112
102,9,30,completed,2325,68034,74695,0.042336708,0.042337
102,10,31,completed,2406,70440,74703,0.042897167,0.0429
102,11,32,budget_interrupted,1560,72000,74736,0.027986417,0.027987
103,1,33,completed,1985,73985,75233,0.036642958,0.036643
103,2,34,completed,2122,76107,75252,0.039129167,0.039123
103,3,35,completed,2107,78214,75252,0.037728709,0.037729
103,4,36,completed,1984,80198,75250,0.035819875,0.03582
103,5,37,completed,2113,82311,75252,0.038330125,0.038332
103,6,38,completed,2204,84515,75252,0.040007,0.040007
103,7,39,completed,2365,86880,75251,0.042798333,0.042801
103,8,40,completed,2061,88941,75249,0.037247458,0.037248
103,9,41,completed,2146,91087,75249,0.038809167,0.038809
103,10,42,completed,1951,93038,75248,0.035413084,0.035415
103,11,43,completed,2099,95137,75248,0.037755291,0.037752
103,12,44,budget_interrupted,863,96000,75249,0.015565875,0.015565
104,1,45,completed,1036,97036,75290,0.031057292,0.031058
104,2,46,completed,994,98030,75290,0.030168292,0.030169
104,3,47,completed,1035,99065,75290,0.03108575,0.031086
104,4,48,completed,1009,100074,75290,0.030408292,0.030409
104,5,49,completed,1003,101077,75290,0.030453916,0.030453
104,6,50,completed,1021,102098,75290,0.030720292,0.030721
104,7,51,completed,997,103095,75290,0.030324959,0.030326
104,8,52,completed,998,104093,75290,0.029966792,0.029967
104,9,53,completed,983,105076,75290,0.02990075,0.029901
104,10,54,completed,1008,106084,75290,0.03053325,0.030534
104,11,55,completed,1017,107101,75290,0.03094575,0.030946
104,12,56,completed,1041,108142,75290,0.031172625,0.031166
104,13,57,completed,1001,109143,75290,0.029580791,0.029581
104,14,58,completed,1002,110145,75290,0.030256958,0.030258
104,15,59,completed,1005,111150,75290,0.0298005,0.029801
104,16,60,completed,992,112142,75290,0.029503209,0.029504
104,17,61,completed,1021,113163,75290,0.030412458,0.030413
104,18,62,completed,960,114123,75290,0.028504708,0.028505
104,19,63,completed,998,115121,75290,0.030104834,0.030106
104,20,64,completed,1032,116153,75290,0.030994167,0.030995
104,21,65,completed,1014,117167,75290,0.030777417,0.03078
104,22,66,completed,1004,118171,75290,0.030213958,0.030215
104,23,67,completed,978,119149,75290,0.029049459,0.029044
104,24,68,budget_interrupted,851,120000,75290,0.0259835,0.025984
401,1,69,completed,22036,142036,75305,0.455118333,0.455112
401,2,70,budget_interrupted,1964,144000,75297,0.045425083,0.045425
402,1,71,completed,20594,164594,75314,0.428550083,0.428544
402,2,72,budget_interrupted,3406,168000,75299,0.083327292,0.083323
403,1,73,completed,21016,189016,75318,0.4307445,0.430737
403,2,74,budget_interrupted,2984,192000,75305,0.075819375,0.07582
404,1,75,completed,20016,212016,75318,0.411352083,0.411346
404,2,76,budget_interrupted,3984,216000,75314,0.097930625,0.097931
405,1,77,completed,20981,236981,75319,0.426480541,0.426468
405,2,78,budget_interrupted,3019,240000,75318,0.069701959,0.069702


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/assignment.txt <==
0 9
3 10
4 12
5 14
2 15
10 16
6 18
1 20
1 21
22 24
24 25
26 27
11 28
8 30
0 35
12 36
11 40
31 42
5 45
34 48
29 50
15 54
55 56
56 60
57 63
65 70
30 72
44 75
71 80
25 84
20 90
89 100
37 105
33 108
79 112
86 120
3 126
125 135
125 140
66 144
14 150
139 168
84 175
57 180
78 189
139 200
7 210
213 216
209 225
146 240
87 252
170 270
231 280
104 300
290 315
239 336
9 350
147 360
143 378
39 400
97 420
321 432
284 450
363 504
394 525
87 540
25 560
254 600
155 630
584 675
209 700
327 720
519 756
755 840
669 900
575 945
399 1008
469 1050
267 1080
1154 1200
1145 1260
1034 1350
1259 1400
1239 1512
1184 1575
1151 1680
219 1800
1455 1890
769 2100
537 2160
165 2520
519 2700
2639 2800
969 3024
59 3150
2919 3600
305 3780
2909 4200
1709 4725
1425 5040
5019 5400
5709 6300
195 7560
3839 8400
4587 9450
969 10800
5009 12600
807 15120
807 18900
20409 25200
26009 37800
40119 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,75586
selected,1,0,-1,2,75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.6552605,1.655179
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.5682815,0.568267
102,insertion_3,100000,24000,24000,10,9,1,75070,78,0.433393792,0.433093
103,insertion_4,100000,24000,24000,11,10,1,75559,103,0.409993625,0.409986
104,insertion_5,100000,24000,24000,23,22,1,75586,112,0.679593125,0.67958
401,bank_epoch_1,100000,24000,178,1,1,0,75600,112,0.00348875,0.003489


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":120178,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":66,
"completed_trajectories":61,
"budget_interrupted_trajectories":5,
"first_success_trajectory":66,
"first_success_scans":120178,
"first_success_wall_seconds":3.750134459,
"first_success_cpu_seconds":3.749716,
"wall_seconds":3.750538834,
"cpu_seconds":3.75012,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/stdout.txt <==
bank20 m=9 L=75600 seed=2026103106 gaps=0 scans=120178 CPU=3.75012s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2573,2573,65186,0.1752355,0.175237
100,2,2,completed,2355,4928,65746,0.162418208,0.162411
100,3,3,completed,2308,7236,64717,0.156495417,0.156496
100,4,4,completed,2459,9695,64159,0.172211166,0.172205
100,5,5,completed,2351,12046,64837,0.157099375,0.1571
100,6,6,completed,2578,14624,64557,0.180767708,0.180762
100,7,7,completed,2738,17362,65785,0.183376834,0.183377
100,8,8,completed,2180,19542,65446,0.15365575,0.153649
100,9,9,completed,2130,21672,65113,0.150245375,0.150191
100,10,10,budget_interrupted,2328,24000,65461,0.163628666,0.163629
101,1,11,completed,2254,26254,73017,0.0543015,0.054295
101,2,12,completed,2137,28391,73063,0.052093042,0.052093
101,3,13,completed,2354,30745,72927,0.055656708,0.055657
101,4,14,completed,2312,33057,73114,0.054448,0.054448
101,5,15,completed,2391,35448,73058,0.056421041,0.056421
101,6,16,completed,2221,37669,73003,0.052885458,0.052879
101,7,17,completed,2236,39905,73030,0.051443708,0.051444
101,8,18,completed,2371,42276,73133,0.054672375,0.054673
101,9,19,completed,2361,44637,72783,0.054115667,0.054117
101,10,20,completed,2233,46870,73019,0.053974,0.053974
101,11,21,budget_interrupted,1130,48000,73029,0.028184584,0.028184
102,1,22,completed,2582,50582,75032,0.045739375,0.04574
102,2,23,completed,2402,52984,74976,0.04281325,0.042813
102,3,24,completed,2288,55272,75056,0.04060575,0.040607
102,4,25,completed,2298,57570,75055,0.042295542,0.042262
102,5,26,completed,2432,60002,75052,0.044117459,0.044119
102,6,27,completed,2307,62309,75070,0.042400875,0.042401
102,7,28,completed,2783,65092,75066,0.051071833,0.051002
102,8,29,completed,2356,67448,74999,0.04234725,0.042301
102,9,30,completed,2532,69980,75052,0.045890792,0.045748
102,10,31,budget_interrupted,2020,72000,75059,0.036018125,0.036018
103,1,32,completed,2174,74174,75554,0.037298042,0.037298
103,2,33,completed,2367,76541,75544,0.040823792,0.040824
103,3,34,completed,2308,78849,75552,0.039884625,0.039884
103,4,35,completed,2317,81166,75557,0.039785958,0.039785
103,5,36,completed,2319,83485,75559,0.039659625,0.039659
103,6,37,completed,2052,85537,75557,0.035105542,0.035106
103,7,38,completed,2279,87816,75553,0.0384835,0.038476
103,8,39,completed,2209,90025,75548,0.037271208,0.037272
103,9,40,completed,2234,92259,75552,0.038003125,0.038003
103,10,41,completed,2185,94444,75557,0.037094875,0.037095
103,11,42,budget_interrupted,1556,96000,75539,0.026500791,0.026501
104,1,43,completed,1086,97086,75586,0.030885541,0.030886
104,2,44,completed,1027,98113,75586,0.028703042,0.028703
104,3,45,completed,1051,99164,75586,0.029659208,0.029659
104,4,46,completed,1104,100268,75586,0.031561125,0.031561
104,5,47,completed,1073,101341,75586,0.030336541,0.03033
104,6,48,completed,1104,102445,75586,0.030932416,0.030933
104,7,49,completed,1099,103544,75586,0.031441416,0.03144
104,8,50,completed,1022,104566,75586,0.028957958,0.028959
104,9,51,completed,1047,105613,75586,0.029450458,0.02945
104,10,52,completed,1009,106622,75586,0.028604333,0.028599
104,11,53,completed,1055,107677,75586,0.029971458,0.029972
104,12,54,completed,1088,108765,75586,0.030599708,0.030601
104,13,55,completed,1137,109902,75586,0.032276375,0.03228
104,14,56,completed,1102,111004,75586,0.03103225,0.031033
104,15,57,completed,1109,112113,75586,0.031309583,0.03131
104,16,58,completed,1034,113147,75586,0.029460375,0.029461
104,17,59,completed,1026,114173,75586,0.029505833,0.029506
104,18,60,completed,1081,115254,75586,0.030460375,0.030461
104,19,61,completed,1038,116292,75586,0.029420709,0.029421
104,20,62,completed,1045,117337,75586,0.029518667,0.02952
104,21,63,completed,1040,118377,75586,0.029086333,0.029087
104,22,64,completed,1055,119432,75586,0.030244625,0.030244
104,23,65,budget_interrupted,568,120000,75586,0.016050125,0.01605
401,1,66,success,178,120178,75600,0.003356042,0.003356


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/assignment.txt <==
7 9
1 10
0 12
1 14
5 15
14 16
4 18
13 20
3 21
18 24
24 25
26 27
19 28
8 30
2 35
28 36
3 40
21 42
2 45
6 48
39 50
13 54
55 56
56 60
10 63
67 70
10 72
44 75
23 80
69 84
32 90
9 100
60 105
85 108
95 112
26 120
91 126
17 135
117 140
118 144
134 150
27 168
79 175
77 180
49 189
59 200
135 210
139 216
29 225
86 240
181 252
62 270
5 280
164 300
100 315
143 336
179 350
347 360
157 378
359 400
285 420
31 432
104 450
307 504
219 525
197 540
303 560
314 600
235 630
629 675
229 700
167 720
265 756
145 840
469 900
940 945
959 1008
669 1050
467 1080
614 1200
1075 1260
854 1350
919 1400
643 1512
1004 1575
623 1680
19 1800
1799 1890
369 2100
1975 2160
1687 2520
1669 2700
1759 2800
1543 3024
329 3150
3359 3600
2965 3780
3779 4200
1529 4725
647 5040
3019 5400
4829 6300
5327 7560
2729 8400
2569 9450
6929 10800
629 12600
7879 15120
6619 18900
4519 25200
21959 37800
679 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.649444917,1.64935
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.575175583,0.575156
102,insertion_3,100000,24000,24000,12,11,1,75154,78,0.426227,0.42622
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.403837375,0.403832
104,insertion_5,100000,24000,16,1,1,0,75600,112,0.00065,0.00065


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":96016,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96016,
"first_success_wall_seconds":3.0554895,
"first_success_cpu_seconds":3.05536,
"wall_seconds":3.055707459,
"cpu_seconds":3.055579,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/stdout.txt <==
bank20 m=9 L=75600 seed=2026103107 gaps=0 scans=96016 CPU=3.05558s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2420,2420,63670,0.169935167,0.169937
100,2,2,completed,2507,4927,65529,0.172450833,0.172444
100,3,3,completed,2434,7361,65510,0.169179458,0.169171
100,4,4,completed,2237,9598,64795,0.161886333,0.161881
100,5,5,completed,2401,11999,65443,0.158791208,0.158795
100,6,6,completed,2424,14423,65182,0.150868792,0.150869
100,7,7,completed,2298,16721,65785,0.15248,0.152428
100,8,8,completed,2516,19237,65317,0.167329333,0.167323
100,9,9,completed,2411,21648,64377,0.174706625,0.174706
100,10,10,budget_interrupted,2352,24000,64114,0.171713291,0.171708
101,1,11,completed,2326,26326,73003,0.055013709,0.055013
101,2,12,completed,2219,28545,72974,0.053501292,0.053502
101,3,13,completed,2203,30748,73137,0.053101375,0.053102
101,4,14,completed,2319,33067,73133,0.054908667,0.054909
101,5,15,completed,2187,35254,73133,0.051538667,0.051526
101,6,16,completed,2358,37612,73030,0.056776542,0.056779
101,7,17,completed,2274,39886,73017,0.053575167,0.053575
101,8,18,completed,2276,42162,73003,0.055866708,0.055867
101,9,19,completed,2210,44372,73114,0.054441791,0.054443
101,10,20,completed,2199,46571,73133,0.051919625,0.051913
101,11,21,budget_interrupted,1429,48000,72832,0.03444125,0.034441
102,1,22,completed,2197,50197,75138,0.039238042,0.039239
102,2,23,completed,2173,52370,75123,0.038673166,0.038673
102,3,24,completed,2272,54642,75062,0.040280959,0.040281
102,4,25,completed,2164,56806,75154,0.039066541,0.039068
102,5,26,completed,2168,58974,75154,0.038532291,0.038532
102,6,27,completed,2195,61169,75116,0.03846525,0.038459
102,7,28,completed,2178,63347,75154,0.038619416,0.03862
102,8,29,completed,2270,65617,75062,0.039863834,0.039866
102,9,30,completed,2161,67778,75138,0.038412,0.038412
102,10,31,completed,2077,69855,75127,0.037055667,0.037056
102,11,32,completed,1979,71834,75083,0.035002209,0.035003
102,12,33,budget_interrupted,166,72000,75112,0.002931459,0.002932
103,1,34,completed,2436,74436,75587,0.041157417,0.041158
103,2,35,completed,2097,76533,75588,0.035445208,0.035446
103,3,36,completed,2416,78949,75584,0.040777916,0.040778
103,4,37,completed,2360,81309,75578,0.039797583,0.039791
103,5,38,completed,2231,83540,75582,0.037414125,0.037414
103,6,39,completed,2431,85971,75587,0.04073175,0.040732
103,7,40,completed,2611,88582,75587,0.043756708,0.043761
103,8,41,completed,2382,90964,75587,0.040011334,0.040012
103,9,42,completed,2335,93299,75585,0.039192917,0.039193
103,10,43,completed,2334,95633,75574,0.039309958,0.03931
103,11,44,budget_interrupted,367,96000,75567,0.006158875,0.006159
104,1,45,success,16,96016,75600,0.00059225,0.000593


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/assignment.txt <==
1 9
7 10
0 12
11 14
11 15
10 16
4 18
5 20
2 21
6 24
24 25
26 27
15 28
21 30
33 35
16 36
35 40
8 42
16 45
18 48
19 50
13 54
55 56
20 60
14 63
3 70
70 72
59 75
15 80
80 84
43 90
29 100
83 105
49 108
87 112
110 120
32 126
31 135
113 140
34 144
9 150
38 168
89 175
92 180
98 189
179 200
93 210
211 216
119 225
50 240
68 252
193 270
203 280
189 300
308 315
231 336
339 350
182 360
152 378
79 400
153 420
98 432
259 450
326 504
314 525
332 540
215 560
339 600
482 630
409 675
589 700
2 720
368 756
363 840
704 900
413 945
626 1008
273 1050
62 1080
254 1200
1208 1260
1304 1350
639 1400
751 1512
1064 1575
135 1680
1339 1800
1628 1890
693 2100
1682 2160
2462 2520
1844 2700
2679 2800
2695 3024
1994 3150
1154 3600
692 3780
3633 4200
2114 4725
1015 5040
494 5400
5389 6300
6151 7560
7413 8400
8239 9450
8594 10800
9513 12600
7175 15120
1964 18900
12704 25200
24182 37800
18279 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,75146
parent,1,2,0,1,75146
selected,1,0,-1,1,75175
parent,2,1,0,1,75175
parent,2,2,0,1,75175
selected,2,0,-1,2,75182
parent,3,1,0,2,75182
parent,3,2,1,2,75175
selected,3,0,-1,3,75186
parent,4,1,0,3,75186
parent,4,2,1,3,75182
selected,4,0,-1,5,75190
parent,5,1,0,5,75190
parent,5,2,1,5,75190
selected,5,0,-1,4,75203


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65704,28,1.6390525,1.639008
101,insertion_2,100000,24000,24000,11,10,1,72617,53,0.549831792,0.549818
102,insertion_3,100000,24000,24000,11,10,1,74583,78,0.442535791,0.442529
103,insertion_4,100000,24000,24000,12,11,1,75106,103,0.444242208,0.44423
104,insertion_5,100000,24000,24000,24,23,1,75146,112,0.743611,0.743597
401,bank_epoch_1,100000,24000,24000,2,1,1,75175,112,0.516156208,0.516149
402,bank_epoch_2,100000,24000,24000,2,1,1,75182,112,0.520797167,0.520719
403,bank_epoch_3,100000,24000,24000,2,1,1,75186,112,0.519953333,0.519783
404,bank_epoch_4,100000,24000,24000,2,1,1,75190,112,0.530049167,0.529999
405,bank_epoch_5,100000,24000,24000,2,1,1,75203,112,0.518740083,0.518712


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.42556575,
"cpu_seconds":6.425142,
"covered":75203,
"uncovered":397,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/stdout.txt <==
bank20 m=9 L=75600 seed=2026103108 gaps=397 scans=240000 CPU=6.42514s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2452,2452,65416,0.166620833,0.166607
100,2,2,completed,2370,4822,65575,0.146475,0.146469
100,3,3,completed,2635,7457,65305,0.18283625,0.182837
100,4,4,completed,2380,9837,65411,0.168928666,0.168924
100,5,5,completed,2410,12247,65704,0.166272125,0.166274
100,6,6,completed,2556,14803,65413,0.18310375,0.183099
100,7,7,completed,2411,17214,65095,0.1548645,0.154865
100,8,8,completed,2367,19581,63684,0.157369458,0.157363
100,9,9,completed,2193,21774,64822,0.153705417,0.153706
100,10,10,budget_interrupted,2226,24000,65243,0.15878375,0.158784
101,1,11,completed,2406,26406,72537,0.053609583,0.053603
101,2,12,completed,2341,28747,72552,0.050869583,0.05087
101,3,13,completed,2480,31227,72489,0.06069975,0.060701
101,4,14,completed,2485,33712,72600,0.054357667,0.054358
101,5,15,completed,2229,35941,72440,0.052994583,0.052995
101,6,16,completed,2190,38131,72582,0.050557666,0.050551
101,7,17,completed,2146,40277,72362,0.05126275,0.051262
101,8,18,completed,2207,42484,72541,0.049202916,0.049203
101,9,19,completed,2048,44532,72617,0.044629458,0.04463
101,10,20,completed,2376,46908,72537,0.054783875,0.054783
101,11,21,budget_interrupted,1092,48000,72376,0.026774875,0.026775
102,1,22,completed,2465,50465,74569,0.045926833,0.045926
102,2,23,completed,2398,52863,74557,0.04441525,0.044418
102,3,24,completed,2394,55257,74564,0.044301417,0.044302
102,4,25,completed,2375,57632,74537,0.043395083,0.043388
102,5,26,completed,2190,59822,74564,0.040366292,0.040367
102,6,27,completed,2255,62077,74539,0.041484167,0.041483
102,7,28,completed,2176,64253,74555,0.040571,0.040571
102,8,29,completed,2243,66496,74583,0.040732209,0.040732
102,9,30,completed,2099,68595,74467,0.038969666,0.03897
102,10,31,completed,2094,70689,74554,0.038207792,0.038207
102,11,32,budget_interrupted,1311,72000,74564,0.024079917,0.02408
103,1,33,completed,2042,74042,75106,0.037744875,0.037747
103,2,34,completed,2094,76136,75106,0.038688542,0.038688
103,3,35,completed,2131,78267,75103,0.039090042,0.039084
103,4,36,completed,2252,80519,75106,0.041675042,0.041675
103,5,37,completed,2123,82642,75106,0.039357,0.039358
103,6,38,completed,2165,84807,75106,0.040191125,0.040191
103,7,39,completed,2051,86858,75106,0.038280459,0.038281
103,8,40,completed,2185,89043,75106,0.040449667,0.04045
103,9,41,completed,2220,91263,75102,0.041148708,0.041143
103,10,42,completed,2081,93344,75106,0.038278792,0.03828
103,11,43,completed,2157,95501,75106,0.03992625,0.039927
103,12,44,budget_interrupted,499,96000,75095,0.009320792,0.009321
104,1,45,completed,1007,97007,75146,0.031358625,0.031358
104,2,46,completed,999,98006,75146,0.030888083,0.030888
104,3,47,completed,1010,99016,75146,0.031069083,0.03107
104,4,48,completed,1024,100040,75146,0.03161575,0.031615
104,5,49,completed,994,101034,75146,0.0305105,0.030511
104,6,50,completed,970,102004,75146,0.029773458,0.029776
104,7,51,completed,998,103002,75146,0.030614542,0.030615
104,8,52,completed,977,103979,75146,0.030082583,0.030083
104,9,53,completed,983,104962,75146,0.030194291,0.030197
104,10,54,completed,990,105952,75146,0.030420916,0.030422
104,11,55,completed,1006,106958,75146,0.030734,0.030728
104,12,56,completed,1029,107987,75146,0.03189825,0.031898
104,13,57,completed,1009,108996,75146,0.03130775,0.031309
104,14,58,completed,975,109971,75146,0.030335791,0.030337
104,15,59,completed,993,110964,75146,0.031541542,0.031542
104,16,60,completed,1023,111987,75146,0.032079792,0.03208
104,17,61,completed,987,112974,75146,0.030476333,0.030476
104,18,62,completed,1011,113985,75146,0.03140675,0.031408
104,19,63,completed,1013,114998,75146,0.031592125,0.031593
104,20,64,completed,1019,116017,75146,0.031885833,0.031888
104,21,65,completed,1008,117025,75146,0.031183291,0.031183
104,22,66,completed,990,118015,75146,0.030683125,0.030677
104,23,67,completed,995,119010,75146,0.030849292,0.03085
104,24,68,budget_interrupted,990,120000,75146,0.031001709,0.031003
401,1,69,completed,20058,140058,75175,0.422069209,0.422062
401,2,70,budget_interrupted,3942,144000,75146,0.093797417,0.093798
402,1,71,completed,20592,164592,75182,0.435995791,0.435936
402,2,72,budget_interrupted,3408,168000,75175,0.0844855,0.084475
403,1,73,completed,20394,188394,75186,0.432298125,0.432135
403,2,74,budget_interrupted,3606,192000,75175,0.087353416,0.087351
404,1,75,completed,17531,209531,75190,0.36946625,0.369449
404,2,76,budget_interrupted,6469,216000,75182,0.160266541,0.160239
405,1,77,completed,20984,236984,75203,0.444103708,0.444083
405,2,78,budget_interrupted,3016,240000,75190,0.074327542,0.074326


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/assignment.txt <==
1 9
5 10
0 12
7 14
2 15
10 16
16 18
1 20
18 21
6 24
24 25
26 27
15 28
20 30
23 35
4 36
11 40
3 42
23 45
18 48
9 50
25 54
55 56
56 60
31 63
33 70
22 72
14 75
31 80
57 84
38 90
69 100
12 105
97 108
103 112
86 120
67 126
98 135
13 140
130 144
44 150
27 168
79 175
173 180
88 189
19 200
177 210
43 216
104 225
146 240
85 252
8 270
237 280
284 300
292 315
311 336
229 350
83 360
115 378
34 400
69 420
151 432
254 450
139 504
264 525
413 540
471 560
134 600
247 630
629 675
219 700
623 720
169 756
657 840
29 900
142 945
263 1008
639 1050
683 1080
479 1200
517 1260
854 1350
1319 1400
979 1512
814 1575
1271 1680
1379 1800
817 1890
1189 2100
367 2160
143 2520
1529 2700
719 2800
1663 3024
1489 3150
2239 3600
1357 3780
3119 4200
4489 4725
2383 5040
179 5400
2029 6300
4463 7560
8117 8400
439 9450
8279 10800
4129 12600
982 15120
9889 18900
7601 25200
10429 37800
39679 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,11,10,1,65785,28,1.661376708,1.661236
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.575912542,0.575866
102,insertion_3,100000,24000,24000,12,11,1,75167,78,0.428320125,0.427329
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.408008333,0.407969
104,insertion_5,100000,24000,11,1,1,0,75600,112,0.00055525,0.000555


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":96011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":46,
"completed_trajectories":42,
"budget_interrupted_trajectories":4,
"first_success_trajectory":46,
"first_success_scans":96011,
"first_success_wall_seconds":3.074335375,
"first_success_cpu_seconds":3.073118,
"wall_seconds":3.074670875,
"cpu_seconds":3.073453,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/stdout.txt <==
bank20 m=9 L=75600 seed=2026103109 gaps=0 scans=96011 CPU=3.07345s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2515,2515,64493,0.182972792,0.182932
100,2,2,completed,2459,4974,65773,0.162576709,0.162581
100,3,3,completed,2227,7201,65223,0.15793475,0.15793
100,4,4,completed,2269,9470,64465,0.162662333,0.16264
100,5,5,completed,2274,11744,65134,0.155938792,0.155939
100,6,6,completed,2233,13977,65785,0.148187709,0.148175
100,7,7,completed,2167,16144,63855,0.161542416,0.161539
100,8,8,completed,2559,18703,64655,0.164886,0.16486
100,9,9,completed,2353,21056,65746,0.160482,0.160481
100,10,10,completed,2498,23554,65650,0.175469958,0.175464
100,11,11,budget_interrupted,446,24000,65575,0.028585083,0.028581
101,1,12,completed,2053,26053,73017,0.049255083,0.049255
101,2,13,completed,2179,28232,73114,0.0517625,0.051764
101,3,14,completed,2113,30345,73127,0.051673125,0.051674
101,4,15,completed,2309,32654,73058,0.054594959,0.054595
101,5,16,completed,2229,34883,72943,0.055290625,0.055291
101,6,17,completed,2317,37200,73100,0.052993208,0.052989
101,7,18,completed,2387,39587,73030,0.057278375,0.05727
101,8,19,completed,2347,41934,73030,0.057086125,0.057077
101,9,20,completed,2166,44100,73133,0.050467125,0.050468
101,10,21,completed,2307,46407,73137,0.056663208,0.056656
101,11,22,budget_interrupted,1593,48000,72931,0.038746125,0.038737
102,1,23,completed,2041,50041,75151,0.035830916,0.035831
102,2,24,completed,2148,52189,75062,0.037507584,0.037508
102,3,25,completed,2210,54399,75157,0.038932125,0.038932
102,4,26,completed,2184,56583,75119,0.038683792,0.038684
102,5,27,completed,2318,58901,75036,0.040456959,0.04046
102,6,28,completed,2147,61048,75086,0.038172541,0.038154
102,7,29,completed,2231,63279,75167,0.040280416,0.040277
102,8,30,completed,2208,65487,75104,0.040081209,0.03992
102,9,31,completed,2090,67577,75062,0.038330208,0.037546
102,10,32,completed,1996,69573,75077,0.036145208,0.036137
102,11,33,completed,2390,71963,75104,0.043175917,0.043171
102,12,34,budget_interrupted,37,72000,75007,0.000619666,0.00062
103,1,35,completed,2312,74312,75581,0.039782292,0.039769
103,2,36,completed,2229,76541,75580,0.037876459,0.037863
103,3,37,completed,1976,78517,75579,0.033492084,0.033492
103,4,38,completed,2074,80591,75584,0.035029625,0.035029
103,5,39,completed,2340,82931,75572,0.039574833,0.039574
103,6,40,completed,2508,85439,75584,0.042550792,0.042545
103,7,41,completed,2383,87822,75587,0.040163958,0.040164
103,8,42,completed,2222,90044,75580,0.037730125,0.03773
103,9,43,completed,2539,92583,75585,0.043034292,0.043035
103,10,44,completed,2374,94957,75588,0.040546333,0.040547
103,11,45,budget_interrupted,1043,96000,75584,0.0181325,0.018133
104,1,46,success,11,96011,75600,0.000495542,0.000497


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/assignment.txt <==
5 9
7 10
4 12
3 14
0 15
10 16
2 18
13 20
15 21
22 24
24 25
26 27
19 28
25 30
21 35
0 36
3 40
30 42
21 45
34 48
9 50
44 54
55 56
1 60
60 63
51 70
54 72
69 75
63 80
43 84
65 90
29 100
63 105
8 108
39 112
41 120
24 126
125 135
11 140
18 144
19 150
54 168
14 175
12 180
6 189
89 200
111 210
62 216
129 225
162 240
96 252
35 270
251 280
79 300
3 315
306 336
289 350
102 360
132 378
189 400
201 420
386 432
119 450
407 504
504 525
341 540
23 560
179 600
228 630
494 675
39 700
461 720
636 756
491 840
84 900
48 945
71 1008
84 1050
1061 1080
1189 1200
768 1260
1164 1350
139 1400
1014 1512
672 1575
343 1680
534 1800
1308 1890
1479 2100
101 2160
81 2520
2069 2700
789 2800
258 3024
2562 3150
479 3600
2568 3780
2379 4200
39 4725
3143 5040
2964 5400
3192 6300
678 7560
6789 8400
2064 9450
8819 10800
3861 12600
4823 15120
15564 18900
18981 25200
15579 37800
14532 75600


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/bank_usage.csv <==
event,epoch,trial,parent_index,bank_size,covered
parent,1,1,0,1,75364
parent,1,2,0,1,75364
selected,1,0,-1,2,75373
parent,2,1,0,2,75373
parent,2,2,1,2,75364
selected,2,0,-1,5,75374
parent,3,1,0,5,75374
parent,3,2,1,5,75374
selected,3,0,-1,6,75374
parent,4,1,0,6,75374
parent,4,2,1,6,75374
selected,4,0,-1,8,75377
parent,5,1,0,8,75377
parent,5,2,1,8,75377
selected,5,0,-1,9,75377


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65734,28,1.657113666,1.656867
101,insertion_2,100000,24000,24000,11,10,1,72885,53,0.565049875,0.564994
102,insertion_3,100000,24000,24000,12,11,1,74770,78,0.432938208,0.432926
103,insertion_4,100000,24000,24000,11,10,1,75327,103,0.440540167,0.440521
104,insertion_5,100000,24000,24000,24,23,1,75364,112,0.720950334,0.720857
401,bank_epoch_1,100000,24000,24000,2,1,1,75373,112,0.504228167,0.504192
402,bank_epoch_2,100000,24000,24000,2,1,1,75374,112,0.504619083,0.504602
403,bank_epoch_3,100000,24000,24000,2,1,1,75374,112,0.506589875,0.50654
404,bank_epoch_4,100000,24000,24000,2,1,1,75377,112,0.497209292,0.49717
405,bank_epoch_5,100000,24000,24000,2,1,1,75377,112,0.500890208,0.500867


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.330713083,
"cpu_seconds":6.330117,
"covered":75377,
"uncovered":223,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/stdout.txt <==
bank20 m=9 L=75600 seed=2026103110 gaps=223 scans=240000 CPU=6.33012s


==> anc/supplementary/experiments_20261031/bank_usage_replays/m9_L75600_bank20_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2471,2471,65734,0.1625065,0.162463
100,2,2,completed,2167,4638,65344,0.145729375,0.145717
100,3,3,completed,2582,7220,65510,0.186033291,0.185993
100,4,4,completed,2242,9462,64905,0.156097625,0.156099
100,5,5,completed,2679,12141,65285,0.190304083,0.190303
100,6,6,completed,2598,14739,65416,0.175025792,0.175001
100,7,7,completed,2440,17179,65565,0.171619416,0.171621
100,8,8,completed,2350,19529,65344,0.160412291,0.160348
100,9,9,completed,2728,22257,65443,0.188513416,0.188501
100,10,10,budget_interrupted,1743,24000,65289,0.120748958,0.120719
101,1,11,completed,2151,26151,72726,0.052728291,0.052724
101,2,12,completed,2375,28526,72840,0.054595792,0.05458
101,3,13,completed,2380,30906,72819,0.052609708,0.05261
101,4,14,completed,2483,33389,72777,0.058755459,0.058756
101,5,15,completed,2170,35559,72885,0.049988208,0.049991
101,6,16,completed,2355,37914,72736,0.057548375,0.057549
101,7,17,completed,2336,40250,72736,0.056825709,0.056815
101,8,18,completed,2309,42559,72856,0.05503525,0.055036
101,9,19,completed,2461,45020,72865,0.057569791,0.057572
101,10,20,completed,2176,47196,72695,0.050701208,0.050686
101,11,21,budget_interrupted,804,48000,72799,0.018592458,0.018589
102,1,22,completed,2125,50125,74752,0.038698417,0.0387
102,2,23,completed,2045,52170,74752,0.0377705,0.037769
102,3,24,completed,2111,54281,74739,0.038028833,0.03803
102,4,25,completed,2307,56588,74751,0.041891791,0.041892
102,5,26,completed,2032,58620,74747,0.035902125,0.035903
102,6,27,completed,2244,60864,74745,0.040014208,0.040017
102,7,28,completed,2061,62925,74746,0.037027292,0.037027
102,8,29,completed,2226,65151,74769,0.039928958,0.039929
102,9,30,completed,2030,67181,74760,0.036834042,0.036835
102,10,31,completed,2068,69249,74770,0.037370916,0.037371
102,11,32,completed,2198,71447,74745,0.039690042,0.039691
102,12,33,budget_interrupted,553,72000,74753,0.009677667,0.009673
103,1,34,completed,2244,74244,75315,0.041598167,0.041601
103,2,35,completed,2278,76522,75321,0.041572167,0.041562
103,3,36,completed,2124,78646,75322,0.039055083,0.039055
103,4,37,completed,2483,81129,75321,0.045841875,0.045843
103,5,38,completed,2306,83435,75327,0.042463833,0.042467
103,6,39,completed,2180,85615,75327,0.040022,0.040025
103,7,40,completed,2511,88126,75319,0.046362625,0.046362
103,8,41,completed,2275,90401,75320,0.041374792,0.041369
103,9,42,completed,2274,92675,75323,0.04174025,0.041741
103,10,43,completed,2269,94944,75318,0.041230375,0.04123
103,11,44,budget_interrupted,1056,96000,75318,0.019189041,0.019188
104,1,45,completed,979,96979,75364,0.029588208,0.029571
104,2,46,completed,978,97957,75364,0.029006208,0.029006
104,3,47,completed,1029,98986,75364,0.030928083,0.030928
104,4,48,completed,1008,99994,75364,0.030301291,0.030301
104,5,49,completed,1034,101028,75364,0.031362875,0.031365
104,6,50,completed,1003,102031,75364,0.030029541,0.030029
104,7,51,completed,1023,103054,75364,0.030917125,0.030893
104,8,52,completed,1017,104071,75364,0.030755958,0.030756
104,9,53,completed,1012,105083,75364,0.030524625,0.030525
104,10,54,completed,1045,106128,75364,0.031444417,0.031444
104,11,55,completed,1009,107137,75364,0.030454,0.030456
104,12,56,completed,1005,108142,75364,0.029688042,0.029689
104,13,57,completed,994,109136,75364,0.029401833,0.029402
104,14,58,completed,1003,110139,75364,0.0301765,0.030177
104,15,59,completed,1004,111143,75364,0.029875333,0.029875
104,16,60,completed,979,112122,75364,0.029221,0.029221
104,17,61,completed,1001,113123,75364,0.029685667,0.029686
104,18,62,completed,1028,114151,75364,0.03117075,0.031173
104,19,63,completed,1038,115189,75364,0.031058333,0.031043
104,20,64,completed,1016,116205,75364,0.030439208,0.030435
104,21,65,completed,965,117170,75364,0.028845167,0.02884
104,22,66,completed,991,118161,75364,0.029482166,0.029481
104,23,67,completed,953,119114,75364,0.029160458,0.029161
104,24,68,budget_interrupted,886,120000,75364,0.0273035,0.027287
401,1,69,completed,19919,139919,75373,0.4080905,0.408066
401,2,70,budget_interrupted,4081,144000,75364,0.095846708,0.095841
402,1,71,completed,19650,163650,75374,0.3973895,0.397375
402,2,72,budget_interrupted,4350,168000,75373,0.106925083,0.106926
403,1,73,completed,18496,186496,75374,0.375249958,0.375214
403,2,74,budget_interrupted,5504,192000,75374,0.131024292,0.131014
404,1,75,completed,21304,213304,75377,0.431261625,0.431227
404,2,76,budget_interrupted,2696,216000,75374,0.065614625,0.065616
405,1,77,completed,21556,237556,75377,0.442452541,0.442446
405,2,78,budget_interrupted,2444,240000,75377,0.058098583,0.058086


==> anc/supplementary/experiments_20261031/bank_usage_summary.json <==
[
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103101,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 13,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103102,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 10,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103103,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 9,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103104,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 1,
    "maximum_parent_index": 0
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103105,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 1,
    "maximum_bank_size": 4,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103106,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 10,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103107,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 11,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103108,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 11,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103109,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 7,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 20160,
    "seed": 2026103110,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 10,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103101,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103102,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 3,
    "maximum_bank_size": 4,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103103,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103104,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 11,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103105,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103106,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103107,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 2,
    "maximum_bank_size": 7,
    "maximum_parent_index": 1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103108,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 2,
    "maximum_parent_index": 0
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103109,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 8,
    "L": 30240,
    "seed": 2026103110,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 10,
    "maximum_parent_index": 1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103101,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103102,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103103,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 8,
    "maximum_parent_index": 1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103104,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103105,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 7,
    "maximum_parent_index": 1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103106,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 2,
    "maximum_parent_index": 0
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103107,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103108,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 3,
    "maximum_bank_size": 5,
    "maximum_parent_index": 1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103109,
    "matched_original": true,
    "bank_entered": false,
    "trajectories_from_nonelite_parent": 0,
    "maximum_bank_size": 0,
    "maximum_parent_index": -1
  },
  {
    "m": 9,
    "L": 75600,
    "seed": 2026103110,
    "matched_original": true,
    "bank_entered": true,
    "trajectories_from_nonelite_parent": 4,
    "maximum_bank_size": 9,
    "maximum_parent_index": 1
  }
]


==> anc/supplementary/experiments_20261031/benchmark.cpp <==
// Work-limited single-thread experiment driver. See protocol.json.
#define COSC_BENCHMARK
#define main retained_search_main
#include "instrumented_kernel.cpp"
#undef main
#include <ctime>

struct PhaseLimit {};
struct FoundCover {};
using Steady = std::chrono::steady_clock;

struct Meter {
  std::uint64_t used = 0, limit = 0, budget = 0;
  std::uint64_t started = 0, completed = 0, interrupted = 0;
  std::uint64_t success_trial = 0, success_work = 0;
  double success_wall = -1, success_cpu = -1;
  int period = 0;
  SearchResult observed;
  Steady::time_point start = Steady::now();
  std::clock_t cpu_start = std::clock();
  double wall() const {
    return std::chrono::duration<double>(Steady::now()-start).count();
  }
  double cpu() const { return double(std::clock()-cpu_start)/CLOCKS_PER_SEC; }
};
static Meter* meter = nullptr;

void benchmark_consume() {
  if (meter->used >= meter->limit) throw PhaseLimit{};
  ++meter->used;
}

void benchmark_observe(const std::vector<int>& residues, int value) {
  if (value > meter->observed.covered)
    meter->observed = SearchResult{residues,value,0};
  if (value == meter->period) {
    meter->success_trial = meter->started;
    meter->success_work = meter->used;
    meter->success_wall = meter->wall();
    meter->success_cpu = meter->cpu();
    throw FoundCover{};
  }
}

struct Runner {
  Meter measurement;
  CandidateState state;
  std::vector<int> free_moduli;
  std::vector<std::vector<int>> blocks;
  std::uint64_t seed;
  std::string method;
  fs::path output;
  std::ofstream phases, trials;
  bool success = false;
  int completed_blocks = 0, phase_count = 0;
  static constexpr int steps = 32;
  static constexpr std::uint64_t trial_cap = 100000;

  Runner(int m, int L, std::uint64_t s, std::string mode,
         std::uint64_t budget, fs::path dir)
      : seed(s), method(std::move(mode)), output(std::move(dir)) {
    meter = &measurement;
    measurement.period = L; measurement.budget = budget;
    state.candidate=L; state.minimum_modulus=m;
    state.moduli=divisors_at_least(L,m);
    auto input=state.moduli;
    input.resize(std::min<std::size_t>(25,input.size()));
    state.prefix=maximum_crt_prefix(input);
    for (int d: state.prefix) state.selected[d]=d-1;
    for (int d: state.moduli)
      if (!state.selected.count(d)) free_moduli.push_back(d);
    for (std::size_t i=0;i<free_moduli.size();i+=25)
      blocks.emplace_back(free_moduli.begin()+i,
          free_moduli.begin()+std::min(i+25,free_moduli.size()));
    fs::create_directories(output);
    phases.open(output/"phases.csv"); trials.open(output/"trials.csv");
    phases << "phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds\n";
    trials << "phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds\n";
    phases << std::setprecision(12); trials << std::setprecision(12);
  }

  std::uint64_t random_seed(int phase, std::uint64_t trial) const {
    return seed ^ (std::uint64_t(state.candidate)*0x9E3779B97F4A7C15ULL)
      ^ (std::uint64_t(phase)*0xBF58476D1CE4E5B9ULL)
      ^ ((trial+1)*0xD6E8FEB86659FD93ULL);
  }

  BasinTrialOutcome execute(const std::function<BasinTrialOutcome()>& call,
                            int phase_id, std::uint64_t trial) {
    ++measurement.started;
    measurement.observed=SearchResult{};
    auto used=measurement.used; double w=measurement.wall(),c=measurement.cpu();
    BasinTrialOutcome result;
    std::string status="completed";
    try {
      result=call(); ++measurement.completed;
    } catch (const PhaseLimit&) {
      ++measurement.interrupted; status="budget_interrupted";
      result.best.residues=measurement.observed.residues;
      result.best.covered=measurement.observed.covered;
      result.endpoint=result.best;
    } catch (const FoundCover&) {
      ++measurement.completed; success=true; status="success";
      result.best.residues=measurement.observed.residues;
      result.best.covered=measurement.observed.covered;
      result.endpoint=result.best;
    }
    trials << phase_id << ',' << trial+1 << ',' << measurement.started << ','
      << status << ',' << measurement.used-used << ',' << measurement.used << ','
      << result.best.covered << ',' << measurement.wall()-w << ','
      << measurement.cpu()-c << '\n';
    return result;
  }

  // Insertions use only earlier assigned blocks. Refinements hold other
  // coordinates fixed, and all trajectories in a phase share its initial seed.
  void ordinary(const std::vector<int>& active, bool insertion,
                std::string schedule, int id, std::uint64_t limit,
                const std::string& label) {
    if (success) return;
    std::uint64_t begin=measurement.used, ns=measurement.started,
      nc=measurement.completed, ni=measurement.interrupted;
    double w=measurement.wall(),c=measurement.cpu();
    measurement.limit=limit; ++phase_count;
    auto fixed=state.selected;
    std::vector<int> initial;
    std::mt19937_64 fallback(random_seed(id,trial_cap));
    for (int d: active) {
      initial.push_back(insertion ? int(fallback()%d) : fixed.at(d));
      fixed.erase(d);
    }
    auto base=coverage_counts(state.candidate,fixed);
    auto initial_counts=base;
    for (std::size_t i=0;i<active.size();++i)
      add_class(initial_counts,active[i],initial[i],1);
    SearchResult best{initial,covered_count(initial_counts),0};
    for (std::uint64_t trial=0;trial<trial_cap && measurement.used<limit;++trial) {
      std::mt19937_64 rng(random_seed(id,trial));
      auto outcome=execute([&]() {
        SearchResult r;
        if (insertion) r=single_trial(base,active,rng,steps);
        else {
          int lo=2,hi=std::min<int>(active.size(),std::max(8,int(active.size())/2));
          if (schedule=="medium") {
            lo=std::min<int>(7,active.size());
            hi=std::min<int>(active.size(),std::max(lo,std::min(24,int(active.size())/4)));
          }
          r=seeded_perturbation_trial(base,active,initial,rng,steps,lo,hi,schedule);
        }
        BasinSolution b; b.residues=r.residues; b.covered=r.covered;
        return BasinTrialOutcome{b,b};
      },id,trial);
      if (outcome.best.covered>best.covered)
        best=SearchResult{outcome.best.residues,outcome.best.covered,0};
      if (success) break;
    }
    if (best.residues.size()!=active.size()) throw std::runtime_error("Incomplete phase result");
    for (std::size_t i=0;i<active.size();++i) state.selected[active[i]]=best.residues[i];
    if (insertion) ++completed_blocks;
    if (!success && measurement.used!=limit) throw std::runtime_error("Trial cap exhausted before work cap");
    verify_state(state);
    phases << id << ',' << label << ',' << trial_cap << ',' << limit-begin << ','
      << measurement.used-begin << ',' << measurement.started-ns << ','
      << measurement.completed-nc << ',' << measurement.interrupted-ni << ','
      << best.covered << ',' << state.selected.size() << ','
      << measurement.wall()-w << ',' << measurement.cpu()-c << '\n';
  }

  void bank_search(std::uint64_t initial_budget, int capacity) {
    auto fixed=state.selected;
    for (int d:free_moduli) fixed.erase(d);
    auto base=coverage_counts(state.candidate,fixed);
    auto bank=std::vector<BasinSolution>{basin_solution_from_state(state,free_moduli)};
    for (int epoch=1;epoch<=5 && !success;++epoch) {
      auto begin=measurement.used, ns=measurement.started,
        nc=measurement.completed, ni=measurement.interrupted;
      double w=measurement.wall(),c=measurement.cpu();
      auto limit=initial_budget+(measurement.budget-initial_budget)*epoch/5;
      measurement.limit=limit; ++phase_count;
      auto pool=bank;
      for (std::uint64_t t=0;t<trial_cap && measurement.used<limit;++t) {
        std::mt19937_64 rng(random_seed(400+epoch,t));
        auto outcome=execute([&]() {
          int lo=2,hi=std::min<int>(free_moduli.size(),std::max(8,int(free_moduli.size())/2));
          std::string schedule=t%3==0?"medium":t%3==1?"large_to_small":"mixed";
          if (t%3==0) {
            lo=std::min<int>(7,free_moduli.size());
            hi=std::min<int>(free_moduli.size(),std::max(lo,std::min(24,int(free_moduli.size())/4)));
          }
          return basin_perturbation_trial(base,free_moduli,bank[t%bank.size()].residues,
              rng,steps,lo,hi,schedule,12);
        },400+epoch,t);
        for (auto candidate:{outcome.best,outcome.endpoint}) {
          if (candidate.residues.size()!=free_moduli.size()) continue;
          auto counts=base;
          for (std::size_t i=0;i<free_moduli.size();++i)
            add_class(counts,free_moduli[i],candidate.residues[i],1);
          auto checked=make_basin_solution(candidate.residues,counts);
          if (checked.covered!=candidate.covered) throw std::runtime_error("Bank score mismatch");
          pool.push_back(std::move(checked));
        }
        if (success) break;
      }
      bank=select_basin_bank(std::move(pool),capacity,15,8,12);
      apply_basin_solution(state,free_moduli,bank.front());
      if (!success && measurement.used!=limit) throw std::runtime_error("Bank trial cap exhausted");
      phases << 400+epoch << ",bank_epoch_" << epoch << ',' << trial_cap << ','
        << limit-begin << ',' << measurement.used-begin << ',' << measurement.started-ns << ','
        << measurement.completed-nc << ',' << measurement.interrupted-ni << ','
        << bank.front().covered << ',' << state.selected.size() << ','
        << measurement.wall()-w << ',' << measurement.cpu()-c << '\n';
    }
  }

  void run() {
    const auto W=measurement.budget;
    if (method=="whole") ordinary(free_moduli,true,"",100,W,"whole_insertion");
    else {
      auto insertion_budget=method=="segmented"?W:W/2;
      for (std::size_t j=0;j<blocks.size() && !success;++j)
        ordinary(blocks[j],true,"",100+j,insertion_budget*(j+1)/blocks.size(),
            "insertion_"+std::to_string(j+1));
      if (method=="adjacent") {
        std::vector<int> windows;
        for (int j=int(blocks.size())-2;j>=0;--j) windows.push_back(j);
        for (int j=0;j+1<int(blocks.size());++j) windows.push_back(j);
        for (std::size_t j=0;j<windows.size() && !success;++j) {
          auto active=blocks[windows[j]];
          active.insert(active.end(),blocks[windows[j]+1].begin(),blocks[windows[j]+1].end());
          ordinary(active,false,j%2?"mixed":"large_to_small",200+j,
            insertion_budget+(W-insertion_budget)*(j+1)/windows.size(),
            "adjacent_"+std::to_string(windows[j]+1));
        }
      } else if (method=="global") {
        std::vector<std::string> schedules{"medium","large_to_small","mixed"};
        for (int j=0;j<3 && !success;++j)
          ordinary(free_moduli,false,schedules[j],300+j,
            insertion_budget+(W-insertion_budget)*(j+1)/3,"global_"+schedules[j]);
      } else if (method=="bank1" || method=="bank20") {
        if (!success) bank_search(insertion_budget,method=="bank1"?1:20);
      } else if (method!="segmented") throw std::runtime_error("Unknown method");
    }
    // A partial set that already covers may be extended without losing coverage.
    for (int d:state.moduli) if (!state.selected.count(d)) state.selected[d]=0;
    verify_state(state);
    int covered=covered_count(coverage_counts(state.candidate,state.selected));
    if ((covered==state.candidate)!=success) throw std::runtime_error("Success bookkeeping mismatch");
    if (measurement.started!=measurement.completed+measurement.interrupted)
      throw std::runtime_error("Trial accounting mismatch");
    std::ofstream certificate(output/"assignment.txt");
    for (auto [d,a]:state.selected) certificate << a << ' ' << d << '\n';
    certificate.close();
    double wall=measurement.wall(),cpu=measurement.cpu();
    std::ofstream result(output/"result.json"); result << std::setprecision(12);
    result << "{\n\"m\":" << state.minimum_modulus << ",\n\"L\":" << state.candidate
      << ",\n\"method\":\"" << method << "\",\n\"seed\":" << seed
      << ",\n\"budget_scans\":" << W << ",\n\"actual_scans\":" << measurement.used
      << ",\n\"planned_trajectory_cap_per_phase\":" << trial_cap
      << ",\n\"phases_executed\":" << phase_count
      << ",\n\"started_trajectories\":" << measurement.started
      << ",\n\"completed_trajectories\":" << measurement.completed
      << ",\n\"budget_interrupted_trajectories\":" << measurement.interrupted
      << ",\n\"first_success_trajectory\":" << measurement.success_trial
      << ",\n\"first_success_scans\":" << measurement.success_work
      << ",\n\"first_success_wall_seconds\":" << measurement.success_wall
      << ",\n\"first_success_cpu_seconds\":" << measurement.success_cpu
      << ",\n\"wall_seconds\":" << wall << ",\n\"cpu_seconds\":" << cpu
      << ",\n\"covered\":" << covered << ",\n\"uncovered\":" << state.candidate-covered
      << ",\n\"classes\":" << state.selected.size()
      << ",\n\"status\":\"" << (success?"success":"budget_exhausted") << "\"\n}\n";
    std::cout << method << " m=" << state.minimum_modulus << " L=" << state.candidate
      << " seed=" << seed << " gaps=" << state.candidate-covered
      << " scans=" << measurement.used << " CPU=" << cpu << "s\n";
  }
};

int main(int argc,char** argv) {
  try {
    if (argc!=7) throw std::runtime_error("Usage: benchmark m L seed method scan_budget output_dir");
    Runner run(std::stoi(argv[1]),std::stoi(argv[2]),std::stoull(argv[3]),argv[4],
        std::stoull(argv[5]),argv[6]);
    run.run();
  } catch (const std::exception& e) {
    std::cerr << e.what() << '\n'; return 1;
  }
}


==> anc/supplementary/experiments_20261031/determinism_a/assignment.txt <==
2 8
8 9
9 10
4 12
8 14
0 15
6 16
11 18
7 20
18 21
9 24
0 28
25 30
14 32
34 35
5 36
3 40
12 42
16 45
21 48
16 56
37 60
59 63
63 64
51 70
20 72
23 80
24 84
1 90
45 96
6 105
44 112
73 120
32 126
131 140
56 144
143 160
104 168
121 180
94 192
171 210
126 224
133 240
68 252
91 280
254 288
237 315
223 320
324 336
275 360
48 420
254 448
253 480
356 504
231 560
382 576
132 630
318 672
455 720
771 840
573 960
704 1008
911 1120
972 1260
30 1344
13 1440
1191 1680
2000 2016
958 2240
1651 2520
973 2880
1071 3360
212 4032
4451 5040
1053 6720
4221 10080
9133 20160


==> anc/supplementary/experiments_20261031/determinism_a/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,500,500,1,0,1,17709,28,0.007195208,0.007195
101,insertion_2,100000,500,500,1,0,1,19545,53,0.002938958,0.002939
102,insertion_3,100000,500,500,1,0,1,19848,77,0.003202375,0.003203
401,bank_epoch_1,100000,300,300,1,0,1,19850,77,0.001971375,0.001971
402,bank_epoch_2,100000,300,300,1,0,1,19851,77,0.002034708,0.002035
403,bank_epoch_3,100000,300,300,1,0,1,19852,77,0.00199825,0.001999
404,bank_epoch_4,100000,300,300,1,0,1,19852,77,0.002096834,0.002097
405,bank_epoch_5,100000,300,300,1,0,1,19852,77,0.002030291,0.002031


==> anc/supplementary/experiments_20261031/determinism_a/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":900000003,
"budget_scans":3000,
"actual_scans":3000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":8,
"completed_trajectories":0,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":0.023808625,
"cpu_seconds":0.02381,
"covered":19852,
"uncovered":308,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/determinism_a/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,500,500,17709,0.007153834,0.007155
101,1,2,budget_interrupted,500,1000,19545,0.002920625,0.002921
102,1,3,budget_interrupted,500,1500,19848,0.003184708,0.003186
401,1,4,budget_interrupted,300,1800,19850,0.001933084,0.001934
402,1,5,budget_interrupted,300,2100,19851,0.001994708,0.001995
403,1,6,budget_interrupted,300,2400,19852,0.001954791,0.001955
404,1,7,budget_interrupted,300,2700,19852,0.002050708,0.002051
405,1,8,budget_interrupted,300,3000,19852,0.001984959,0.001986


==> anc/supplementary/experiments_20261031/determinism_b/assignment.txt <==
2 8
8 9
9 10
4 12
8 14
0 15
6 16
11 18
7 20
18 21
9 24
0 28
25 30
14 32
34 35
5 36
3 40
12 42
16 45
21 48
16 56
37 60
59 63
63 64
51 70
20 72
23 80
24 84
1 90
45 96
6 105
44 112
73 120
32 126
131 140
56 144
143 160
104 168
121 180
94 192
171 210
126 224
133 240
68 252
91 280
254 288
237 315
223 320
324 336
275 360
48 420
254 448
253 480
356 504
231 560
382 576
132 630
318 672
455 720
771 840
573 960
704 1008
911 1120
972 1260
30 1344
13 1440
1191 1680
2000 2016
958 2240
1651 2520
973 2880
1071 3360
212 4032
4451 5040
1053 6720
4221 10080
9133 20160


==> anc/supplementary/experiments_20261031/determinism_b/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,500,500,1,0,1,17709,28,0.007101458,0.007102
101,insertion_2,100000,500,500,1,0,1,19545,53,0.003050791,0.003051
102,insertion_3,100000,500,500,1,0,1,19848,77,0.003206,0.003206
401,bank_epoch_1,100000,300,300,1,0,1,19850,77,0.001977917,0.001978
402,bank_epoch_2,100000,300,300,1,0,1,19851,77,0.002042375,0.002043
403,bank_epoch_3,100000,300,300,1,0,1,19852,77,0.00203275,0.002034
404,bank_epoch_4,100000,300,300,1,0,1,19852,77,0.002104334,0.002104
405,bank_epoch_5,100000,300,300,1,0,1,19852,77,0.002044209,0.002044


==> anc/supplementary/experiments_20261031/determinism_b/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":900000003,
"budget_scans":3000,
"actual_scans":3000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":8,
"completed_trajectories":0,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":0.024021541,
"cpu_seconds":0.023882,
"covered":19852,
"uncovered":308,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/determinism_b/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,500,500,17709,0.007075875,0.007077
101,1,2,budget_interrupted,500,1000,19545,0.003033875,0.003035
102,1,3,budget_interrupted,500,1500,19848,0.003187709,0.003189
401,1,4,budget_interrupted,300,1800,19850,0.001936292,0.001936
402,1,5,budget_interrupted,300,2100,19851,0.00199825,0.001998
403,1,6,budget_interrupted,300,2400,19852,0.001984041,0.001983
404,1,7,budget_interrupted,300,2700,19852,0.002061542,0.002062
405,1,8,budget_interrupted,300,3000,19852,0.002003541,0.002005


==> anc/supplementary/experiments_20261031/driver_success_test/assignment.txt <==
0 2
0 3
1 4
1 6
11 12


==> anc/supplementary/experiments_20261031/driver_success_test/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1000,20,1,1,0,12,5,7.0042e-05,5.4e-05


==> anc/supplementary/experiments_20261031/driver_success_test/result.json <==
{
"m":2,
"L":12,
"method":"bank20",
"seed":900000002,
"budget_scans":2000,
"actual_scans":20,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":1,
"budget_interrupted_trajectories":0,
"first_success_trajectory":1,
"first_success_scans":20,
"first_success_wall_seconds":0.000354708,
"first_success_cpu_seconds":0.000288,
"wall_seconds":0.000616417,
"cpu_seconds":0.000439,
"covered":12,
"uncovered":0,
"classes":5,
"status":"success"
}


==> anc/supplementary/experiments_20261031/driver_success_test/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,success,20,20,12,2.8625e-05,3e-05


==> anc/supplementary/experiments_20261031/execution_manifest.json <==
{
  "started_utc": "2026-10-30T22:27:17.283457+00:00",
  "platform": "macOS-27.0.1-arm64-arm-64bit-Mach-O",
  "hardware": [
    {
      "chip_type": "Apple M4",
      "machine_model": "Mac16,1",
      "machine_name": "MacBook Pro",
      "number_processors": "proc 10:0:4:6",
      "physical_memory": "24 GB"
    }
  ],
  "compiler": "Apple clang version 21.0.0 (clang-2100.3.34.2)\nTarget: arm64-apple-darwin27.0.0\nThread model: posix\nInstalledDir: /Library/Developer/CommandLineTools/usr/bin\n",
  "build_command": "clang++ -std=c++17 -O3 -DNDEBUG -pthread benchmark.cpp -o benchmark",
  "execution": "serial, one worker per process",
  "files": {
    "protocol.json": "45858724dce67f122704c1a637b92350f59ccb098782931ead2c910e143dbfbf",
    "benchmark.cpp": "33b9cf8e919e04d1aea34ea209f55dbe78b1ddba678ffba44c6b9ff1c88dce24",
    "instrumented_kernel.cpp": "12ad659cab8b6b1fcde86ffe4725a40d25fc852563da9c2b249f683ecb14a443",
    "search_snapshot.cpp": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c",
    "benchmark": "dfacfaee15f0e46eb3cd34a6e267c8aa3d96ef3a6807f2987317cbe3ebbe1d29",
    "run_experiments.py": "99fa058f929f580c6fcd31996535029d2fc74e24d4b8245cf37d98e0fa5b8d5d"
  },
  "runs": [
    {
      "name": "m8_L20160_whole_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:17.336918+00:00",
      "finished_utc": "2026-10-30T22:27:19.030423+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:19.030756+00:00",
      "finished_utc": "2026-10-30T22:27:20.934717+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:20.935058+00:00",
      "finished_utc": "2026-10-30T22:27:22.520732+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:22.521064+00:00",
      "finished_utc": "2026-10-30T22:27:24.139199+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:24.139540+00:00",
      "finished_utc": "2026-10-30T22:27:25.758371+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:25.758753+00:00",
      "finished_utc": "2026-10-30T22:27:27.399978+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103101",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:27.400365+00:00",
      "finished_utc": "2026-10-30T22:27:29.679145+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103101",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:29.679493+00:00",
      "finished_utc": "2026-10-30T22:27:31.750494+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103101",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:31.750874+00:00",
      "finished_utc": "2026-10-30T22:27:32.773642+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103101",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:32.774026+00:00",
      "finished_utc": "2026-10-30T22:27:33.803022+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103101",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:33.803391+00:00",
      "finished_utc": "2026-10-30T22:27:34.832459+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103101",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:34.832830+00:00",
      "finished_utc": "2026-10-30T22:27:35.865220+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103101",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:35.865607+00:00",
      "finished_utc": "2026-10-30T22:27:41.846021+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103101",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:41.846433+00:00",
      "finished_utc": "2026-10-30T22:27:47.736409+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103101",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:47.736962+00:00",
      "finished_utc": "2026-10-30T22:27:50.698653+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103101",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:50.699060+00:00",
      "finished_utc": "2026-10-30T22:27:53.665159+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103101",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:53.665521+00:00",
      "finished_utc": "2026-10-30T22:27:56.642009+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103101",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103101",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103101"
      ],
      "started_utc": "2026-10-30T22:27:56.642382+00:00",
      "finished_utc": "2026-10-30T22:27:59.621264+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103102"
      ],
      "started_utc": "2026-10-30T22:27:59.621704+00:00",
      "finished_utc": "2026-10-30T22:28:01.569945+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:01.570357+00:00",
      "finished_utc": "2026-10-30T22:28:03.193274+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:03.193658+00:00",
      "finished_utc": "2026-10-30T22:28:04.177074+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:04.177473+00:00",
      "finished_utc": "2026-10-30T22:28:05.815090+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:05.816261+00:00",
      "finished_utc": "2026-10-30T22:28:07.454196+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:07.454605+00:00",
      "finished_utc": "2026-10-30T22:28:09.193748+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103102",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:09.194209+00:00",
      "finished_utc": "2026-10-30T22:28:12.056338+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103102",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:12.056789+00:00",
      "finished_utc": "2026-10-30T22:28:14.436870+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103102",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:14.437274+00:00",
      "finished_utc": "2026-10-30T22:28:16.867145+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103102",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:16.867558+00:00",
      "finished_utc": "2026-10-30T22:28:19.285416+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103102",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:19.285837+00:00",
      "finished_utc": "2026-10-30T22:28:21.714618+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103102",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:21.715059+00:00",
      "finished_utc": "2026-10-30T22:28:24.067929+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103102",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:24.068338+00:00",
      "finished_utc": "2026-10-30T22:28:30.146365+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103102",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:30.146776+00:00",
      "finished_utc": "2026-10-30T22:28:33.180663+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103102",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:33.181068+00:00",
      "finished_utc": "2026-10-30T22:28:36.222070+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103102",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:36.222504+00:00",
      "finished_utc": "2026-10-30T22:28:39.273352+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103102",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:39.273757+00:00",
      "finished_utc": "2026-10-30T22:28:42.313119+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103102",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103102",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103102"
      ],
      "started_utc": "2026-10-30T22:28:42.313729+00:00",
      "finished_utc": "2026-10-30T22:28:48.657965+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103103"
      ],
      "started_utc": "2026-10-30T22:28:48.658379+00:00",
      "finished_utc": "2026-10-30T22:28:50.336449+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103103"
      ],
      "started_utc": "2026-10-30T22:28:50.336863+00:00",
      "finished_utc": "2026-10-30T22:28:52.052090+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103103"
      ],
      "started_utc": "2026-10-30T22:28:52.052502+00:00",
      "finished_utc": "2026-10-30T22:28:53.758702+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103103"
      ],
      "started_utc": "2026-10-30T22:28:53.759132+00:00",
      "finished_utc": "2026-10-30T22:28:55.459160+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103103"
      ],
      "started_utc": "2026-10-30T22:28:55.459567+00:00",
      "finished_utc": "2026-10-30T22:28:57.268954+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103103"
      ],
      "started_utc": "2026-10-30T22:28:57.269394+00:00",
      "finished_utc": "2026-10-30T22:28:59.281507+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103103",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103103"
      ],
      "started_utc": "2026-10-30T22:28:59.282098+00:00",
      "finished_utc": "2026-10-30T22:29:00.178754+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103103",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:00.179123+00:00",
      "finished_utc": "2026-10-30T22:29:01.077499+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103103",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:01.078018+00:00",
      "finished_utc": "2026-10-30T22:29:01.978416+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103103",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:01.978858+00:00",
      "finished_utc": "2026-10-30T22:29:02.877333+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103103",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:02.877795+00:00",
      "finished_utc": "2026-10-30T22:29:05.251950+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103103",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:05.252362+00:00",
      "finished_utc": "2026-10-30T22:29:07.050523+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103103",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:07.051014+00:00",
      "finished_utc": "2026-10-30T22:29:13.349228+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103103",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:13.349722+00:00",
      "finished_utc": "2026-10-30T22:29:19.831745+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103103",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:19.832194+00:00",
      "finished_utc": "2026-10-30T22:29:26.253122+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103103",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:26.253590+00:00",
      "finished_utc": "2026-10-30T22:29:32.666504+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103103",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:32.666963+00:00",
      "finished_utc": "2026-10-30T22:29:38.919828+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103103",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103103",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103103"
      ],
      "started_utc": "2026-10-30T22:29:38.920652+00:00",
      "finished_utc": "2026-10-30T22:29:45.040665+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:45.041098+00:00",
      "finished_utc": "2026-10-30T22:29:46.360866+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:46.361309+00:00",
      "finished_utc": "2026-10-30T22:29:47.398413+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:47.398854+00:00",
      "finished_utc": "2026-10-30T22:29:48.436373+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:48.436735+00:00",
      "finished_utc": "2026-10-30T22:29:50.210461+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:50.210941+00:00",
      "finished_utc": "2026-10-30T22:29:52.148594+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:52.148992+00:00",
      "finished_utc": "2026-10-30T22:29:53.784166+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103104",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:53.784613+00:00",
      "finished_utc": "2026-10-30T22:29:56.310327+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103104",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:56.310781+00:00",
      "finished_utc": "2026-10-30T22:29:58.841444+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103104",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103104"
      ],
      "started_utc": "2026-10-30T22:29:58.841906+00:00",
      "finished_utc": "2026-10-30T22:30:01.372078+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103104",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:01.372560+00:00",
      "finished_utc": "2026-10-30T22:30:03.767365+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103104",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:03.767809+00:00",
      "finished_utc": "2026-10-30T22:30:05.551575+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103104",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:05.552143+00:00",
      "finished_utc": "2026-10-30T22:30:08.041473+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103104",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:08.041987+00:00",
      "finished_utc": "2026-10-30T22:30:11.077782+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103104",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:11.078351+00:00",
      "finished_utc": "2026-10-30T22:30:14.108966+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103104",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:14.109600+00:00",
      "finished_utc": "2026-10-30T22:30:17.147382+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103104",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:17.147810+00:00",
      "finished_utc": "2026-10-30T22:30:23.310598+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103104",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:23.311077+00:00",
      "finished_utc": "2026-10-30T22:30:29.545252+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103104",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103104",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103104"
      ],
      "started_utc": "2026-10-30T22:30:29.545916+00:00",
      "finished_utc": "2026-10-30T22:30:32.635989+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:32.636505+00:00",
      "finished_utc": "2026-10-30T22:30:33.981549+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:33.982098+00:00",
      "finished_utc": "2026-10-30T22:30:35.369209+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:35.369746+00:00",
      "finished_utc": "2026-10-30T22:30:37.123321+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:37.123792+00:00",
      "finished_utc": "2026-10-30T22:30:39.165905+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:39.166438+00:00",
      "finished_utc": "2026-10-30T22:30:40.884403+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:40.884889+00:00",
      "finished_utc": "2026-10-30T22:30:41.905633+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103105",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:41.906144+00:00",
      "finished_utc": "2026-10-30T22:30:42.941635+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103105",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:42.942120+00:00",
      "finished_utc": "2026-10-30T22:30:44.035875+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103105",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:44.036403+00:00",
      "finished_utc": "2026-10-30T22:30:46.440886+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103105",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:46.441379+00:00",
      "finished_utc": "2026-10-30T22:30:48.381812+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103105",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:48.382424+00:00",
      "finished_utc": "2026-10-30T22:30:49.419438+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103105",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:49.419933+00:00",
      "finished_utc": "2026-10-30T22:30:50.453942+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103105",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:50.454420+00:00",
      "finished_utc": "2026-10-30T22:30:56.875198+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103105",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103105"
      ],
      "started_utc": "2026-10-30T22:30:56.875676+00:00",
      "finished_utc": "2026-10-30T22:31:03.314692+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103105",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103105"
      ],
      "started_utc": "2026-10-30T22:31:03.315180+00:00",
      "finished_utc": "2026-10-30T22:31:09.575518+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103105",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103105"
      ],
      "started_utc": "2026-10-30T22:31:09.576024+00:00",
      "finished_utc": "2026-10-30T22:31:17.311232+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103105",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103105"
      ],
      "started_utc": "2026-10-30T22:31:17.311748+00:00",
      "finished_utc": "2026-10-30T22:31:23.624099+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103105",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103105",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103105"
      ],
      "started_utc": "2026-10-30T22:31:23.624651+00:00",
      "finished_utc": "2026-10-30T22:31:30.135636+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:30.136317+00:00",
      "finished_utc": "2026-10-30T22:31:31.885728+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:31.886215+00:00",
      "finished_utc": "2026-10-30T22:31:33.665150+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:33.665749+00:00",
      "finished_utc": "2026-10-30T22:31:35.613020+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:35.613558+00:00",
      "finished_utc": "2026-10-30T22:31:37.333545+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:37.334077+00:00",
      "finished_utc": "2026-10-30T22:31:39.088985+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:39.089503+00:00",
      "finished_utc": "2026-10-30T22:31:40.843557+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103106",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:40.844111+00:00",
      "finished_utc": "2026-10-30T22:31:41.961903+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103106",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:41.962421+00:00",
      "finished_utc": "2026-10-30T22:31:44.371433+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103106",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:44.371943+00:00",
      "finished_utc": "2026-10-30T22:31:46.608002+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103106",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:46.608482+00:00",
      "finished_utc": "2026-10-30T22:31:47.728525+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103106",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:47.729038+00:00",
      "finished_utc": "2026-10-30T22:31:48.849059+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103106",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:48.849553+00:00",
      "finished_utc": "2026-10-30T22:31:49.968834+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103106",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:49.969340+00:00",
      "finished_utc": "2026-10-30T22:31:53.752047+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103106",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:53.752586+00:00",
      "finished_utc": "2026-10-30T22:31:59.938098+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103106",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103106"
      ],
      "started_utc": "2026-10-30T22:31:59.938628+00:00",
      "finished_utc": "2026-10-30T22:32:07.712325+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103106",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103106"
      ],
      "started_utc": "2026-10-30T22:32:07.712881+00:00",
      "finished_utc": "2026-10-30T22:32:11.875181+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103106",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103106"
      ],
      "started_utc": "2026-10-30T22:32:11.875715+00:00",
      "finished_utc": "2026-10-30T22:32:15.656037+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103106",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103106",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103106"
      ],
      "started_utc": "2026-10-30T22:32:15.656554+00:00",
      "finished_utc": "2026-10-30T22:32:19.499348+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:19.500425+00:00",
      "finished_utc": "2026-10-30T22:32:21.338175+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:21.338918+00:00",
      "finished_utc": "2026-10-30T22:32:23.466097+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:23.466657+00:00",
      "finished_utc": "2026-10-30T22:32:25.190707+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:25.191267+00:00",
      "finished_utc": "2026-10-30T22:32:26.935658+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:26.936236+00:00",
      "finished_utc": "2026-10-30T22:32:28.666267+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:28.666846+00:00",
      "finished_utc": "2026-10-30T22:32:30.468556+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103107",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:30.469088+00:00",
      "finished_utc": "2026-10-30T22:32:32.886389+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103107",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:32.886929+00:00",
      "finished_utc": "2026-10-30T22:32:35.821453+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103107",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:35.822004+00:00",
      "finished_utc": "2026-10-30T22:32:38.024121+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103107",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:38.024649+00:00",
      "finished_utc": "2026-10-30T22:32:39.616392+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103107",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:39.616988+00:00",
      "finished_utc": "2026-10-30T22:32:41.743277+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103107",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:41.744161+00:00",
      "finished_utc": "2026-10-30T22:32:43.868726+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103107",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:43.869262+00:00",
      "finished_utc": "2026-10-30T22:32:50.098188+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103107",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:50.098767+00:00",
      "finished_utc": "2026-10-30T22:32:56.219248+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103107",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:56.219817+00:00",
      "finished_utc": "2026-10-30T22:32:59.288610+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103107",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103107"
      ],
      "started_utc": "2026-10-30T22:32:59.289139+00:00",
      "finished_utc": "2026-10-30T22:33:02.359179+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103107",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103107"
      ],
      "started_utc": "2026-10-30T22:33:02.359739+00:00",
      "finished_utc": "2026-10-30T22:33:05.431006+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103107",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103107",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103107"
      ],
      "started_utc": "2026-10-30T22:33:05.431771+00:00",
      "finished_utc": "2026-10-30T22:33:08.497776+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:08.498315+00:00",
      "finished_utc": "2026-10-30T22:33:10.468337+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:10.468910+00:00",
      "finished_utc": "2026-10-30T22:33:12.124270+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:12.124833+00:00",
      "finished_utc": "2026-10-30T22:33:13.816741+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:13.817530+00:00",
      "finished_utc": "2026-10-30T22:33:15.512257+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:15.512795+00:00",
      "finished_utc": "2026-10-30T22:33:17.200310+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:17.201021+00:00",
      "finished_utc": "2026-10-30T22:33:18.929135+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103108",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:18.929758+00:00",
      "finished_utc": "2026-10-30T22:33:21.111951+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103108",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:21.112508+00:00",
      "finished_utc": "2026-10-30T22:33:22.534267+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103108",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:22.534897+00:00",
      "finished_utc": "2026-10-30T22:33:23.952085+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103108",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:23.952655+00:00",
      "finished_utc": "2026-10-30T22:33:25.376353+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103108",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:25.376878+00:00",
      "finished_utc": "2026-10-30T22:33:26.801056+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103108",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:26.801608+00:00",
      "finished_utc": "2026-10-30T22:33:29.163175+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103108",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:29.163787+00:00",
      "finished_utc": "2026-10-30T22:33:35.170705+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103108",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:35.171257+00:00",
      "finished_utc": "2026-10-30T22:33:41.451790+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103108",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:41.452337+00:00",
      "finished_utc": "2026-10-30T22:33:47.867142+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103108",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:47.868151+00:00",
      "finished_utc": "2026-10-30T22:33:54.268070+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103108",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103108"
      ],
      "started_utc": "2026-10-30T22:33:54.268666+00:00",
      "finished_utc": "2026-10-30T22:34:00.651180+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103108",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103108",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103108"
      ],
      "started_utc": "2026-10-30T22:34:00.651754+00:00",
      "finished_utc": "2026-10-30T22:34:06.788901+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:06.789483+00:00",
      "finished_utc": "2026-10-30T22:34:08.488363+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:08.488943+00:00",
      "finished_utc": "2026-10-30T22:34:10.219255+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:10.219833+00:00",
      "finished_utc": "2026-10-30T22:34:11.944271+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:11.944867+00:00",
      "finished_utc": "2026-10-30T22:34:13.663026+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:13.663643+00:00",
      "finished_utc": "2026-10-30T22:34:15.376012+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:15.376570+00:00",
      "finished_utc": "2026-10-30T22:34:17.381477+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103109",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:17.382063+00:00",
      "finished_utc": "2026-10-30T22:34:18.453562+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103109",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:18.454131+00:00",
      "finished_utc": "2026-10-30T22:34:19.526530+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103109",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:19.527866+00:00",
      "finished_utc": "2026-10-30T22:34:20.598722+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103109",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:20.599227+00:00",
      "finished_utc": "2026-10-30T22:34:21.670786+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103109",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:21.671353+00:00",
      "finished_utc": "2026-10-30T22:34:24.069419+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103109",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:24.069988+00:00",
      "finished_utc": "2026-10-30T22:34:26.221927+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103109",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:26.222510+00:00",
      "finished_utc": "2026-10-30T22:34:29.264689+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103109",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:29.265438+00:00",
      "finished_utc": "2026-10-30T22:34:32.317941+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103109",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:32.318551+00:00",
      "finished_utc": "2026-10-30T22:34:35.370443+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103109",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:35.371036+00:00",
      "finished_utc": "2026-10-30T22:34:38.426262+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103109",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:38.426901+00:00",
      "finished_utc": "2026-10-30T22:34:44.564816+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103109",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103109",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103109"
      ],
      "started_utc": "2026-10-30T22:34:44.565502+00:00",
      "finished_utc": "2026-10-30T22:34:50.655660+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_global_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_global_s2026103110"
      ],
      "started_utc": "2026-10-30T22:34:50.656220+00:00",
      "finished_utc": "2026-10-30T22:34:52.380871+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank1_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank1_s2026103110"
      ],
      "started_utc": "2026-10-30T22:34:52.381542+00:00",
      "finished_utc": "2026-10-30T22:34:54.110241+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank20_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_bank20_s2026103110"
      ],
      "started_utc": "2026-10-30T22:34:54.111078+00:00",
      "finished_utc": "2026-10-30T22:34:55.842493+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_whole_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_whole_s2026103110"
      ],
      "started_utc": "2026-10-30T22:34:55.843091+00:00",
      "finished_utc": "2026-10-30T22:34:57.607676+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_segmented_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_segmented_s2026103110"
      ],
      "started_utc": "2026-10-30T22:34:57.608264+00:00",
      "finished_utc": "2026-10-30T22:34:59.600359+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_adjacent_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L20160_adjacent_s2026103110"
      ],
      "started_utc": "2026-10-30T22:34:59.601002+00:00",
      "finished_utc": "2026-10-30T22:35:01.296976+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_global_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103110",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_global_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:01.297589+00:00",
      "finished_utc": "2026-10-30T22:35:03.851464+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank1_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103110",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank1_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:03.852693+00:00",
      "finished_utc": "2026-10-30T22:35:06.494847+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_bank20_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103110",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_bank20_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:06.495438+00:00",
      "finished_utc": "2026-10-30T22:35:08.961585+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_whole_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103110",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_whole_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:08.962240+00:00",
      "finished_utc": "2026-10-30T22:35:11.384057+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_segmented_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103110",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_segmented_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:11.384666+00:00",
      "finished_utc": "2026-10-30T22:35:13.595904+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_adjacent_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "8",
        "30240",
        "2026103110",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m8_L30240_adjacent_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:13.596515+00:00",
      "finished_utc": "2026-10-30T22:35:15.967659+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_global_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103110",
        "global",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_global_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:15.968217+00:00",
      "finished_utc": "2026-10-30T22:35:22.282914+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank1_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103110",
        "bank1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank1_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:22.283543+00:00",
      "finished_utc": "2026-10-30T22:35:28.802238+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_bank20_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103110",
        "bank20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_bank20_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:28.802838+00:00",
      "finished_utc": "2026-10-30T22:35:35.086666+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_whole_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103110",
        "whole",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_whole_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:35.087954+00:00",
      "finished_utc": "2026-10-30T22:35:41.434240+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_segmented_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103110",
        "segmented",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_segmented_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:41.434976+00:00",
      "finished_utc": "2026-10-30T22:35:49.340869+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_adjacent_s2026103110",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/benchmark",
        "9",
        "75600",
        "2026103110",
        "adjacent",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/research/revision_experiments_20261031/runs/m9_L75600_adjacent_s2026103110"
      ],
      "started_utc": "2026-10-30T22:35:49.341684+00:00",
      "finished_utc": "2026-10-30T22:35:55.788288+00:00",
      "exit_code": 0
    }
  ],
  "finished_utc": "2026-10-30T22:35:55.788964+00:00"
}


==> anc/supplementary/experiments_20261031/instrumented_kernel.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <filesystem>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <numeric>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <tuple>
#include <utility>
#include <vector>


#ifdef COSC_BENCHMARK
void benchmark_consume();
void benchmark_observe(const std::vector<int>&, int);
#endif

namespace fs = std::filesystem;

struct Config {
  std::vector<int> candidates{25200, 20160, 15120};
  int minimum_modulus = 8;
  int block_size = 20;
  int block_count = 0;
  int prefix_depth = 25;
  int threads = 0;
  int trials_per_thread = 2500;
  int ils_steps = 24;
  bool adjacent_refine = false;
  bool subset_refine = false;
  bool randomized_refine = false;
  bool final_refine = false;
  std::string final_refine_mode = "all";
  int max_refine_blocks = 3;
  int refine_trials_per_thread = 160;
  int final_refine_trials_per_thread = 0;
  int refine_steps = 16;
  int revisit_rounds = 0;
  int random_revisit_windows = 0;
  std::vector<int> structured_refine_bases;
  bool basin_search = false;
  int basin_count = 20;
  int basin_epochs = 6;
  int basin_trials_per_seed = 500;
  int basin_slack = 15;
  int basin_walk_slack = 12;
  int basin_min_uncovered_distance = 8;
  int basin_min_residue_distance = 12;
  std::vector<fs::path> basin_seed_checkpoints;
  int progress_every = 100;
  std::uint64_t seed = 20260808;
  fs::path output_dir = "m8_iterative_block_search";
  bool resume = false;
};

struct SearchResult {
  std::vector<int> residues;
  int covered = -1;
  std::uint64_t trials = 0;
};

struct CandidateState {
  int candidate = 0;
  int minimum_modulus = 8;
  std::vector<int> moduli;
  std::vector<int> prefix;
  std::map<int, int> selected;
};

struct BasinSolution {
  std::vector<int> residues;
  std::vector<int> uncovered;
  int covered = -1;
};

struct BasinTrialOutcome {
  BasinSolution best;
  BasinSolution endpoint;
};

static std::vector<int> factor_primes(int n) {
  std::vector<int> primes;
  for (int p = 2; 1LL * p * p <= n; ++p) {
    if (n % p != 0) continue;
    primes.push_back(p);
    while (n % p == 0) n /= p;
  }
  if (n > 1) primes.push_back(n);
  return primes;
}

static std::vector<int> divisors_at_least(int n, int minimum_modulus) {
  std::vector<int> divisors;
  for (int d = 1; 1LL * d * d <= n; ++d) {
    if (n % d != 0) continue;
    if (d >= minimum_modulus) divisors.push_back(d);
    if (n / d != d && n / d >= minimum_modulus) divisors.push_back(n / d);
  }
  std::sort(divisors.begin(), divisors.end());
  return divisors;
}

// Match the repository's rigorous symmetry convention: among the first
// prefix_depth moduli, choose a pairwise-coprime subset with maximum product;
// break ties by sum and then cardinality.  CRT lets all selected residues be
// fixed to -1 simultaneously after one global translation.
static std::vector<int> maximum_crt_prefix(const std::vector<int>& input) {
  std::set<int> prime_set;
  for (int m : input) {
    for (int p : factor_primes(m)) prime_set.insert(p);
  }
  std::vector<int> primes(prime_set.begin(), prime_set.end());
  std::map<int, int> bit;
  for (int i = 0; i < static_cast<int>(primes.size()); ++i) bit[primes[i]] = i;

  struct Entry {
    long long product = 0;
    std::vector<int> chosen;
  };
  std::map<std::uint64_t, Entry> states;
  states[0] = Entry{1, {}};
  for (int m : input) {
    std::uint64_t mask = 0;
    for (int p : factor_primes(m)) mask |= (std::uint64_t{1} << bit[p]);
    auto updated = states;
    for (const auto& [used, entry] : states) {
      if (used & mask) continue;
      Entry candidate{entry.product * m, entry.chosen};
      candidate.chosen.push_back(m);
      auto key = used | mask;
      auto old = updated.find(key);
      auto score = [](const Entry& e) {
        long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
        return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                             e.chosen.size());
      };
      if (old == updated.end() || score(candidate) > score(old->second)) {
        updated[key] = std::move(candidate);
      }
    }
    states = std::move(updated);
  }
  Entry best;
  auto score = [](const Entry& e) {
    long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
    return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                         e.chosen.size());
  };
  for (const auto& [_, entry] : states) {
    if (score(entry) > score(best)) best = entry;
  }
  std::sort(best.chosen.begin(), best.chosen.end());
  return best.chosen;
}

static int covered_count(const std::vector<std::uint16_t>& counts) {
  return static_cast<int>(std::count_if(counts.begin(), counts.end(),
                                        [](auto c) { return c != 0; }));
}

static void add_class(std::vector<std::uint16_t>& counts, int modulus,
                      int residue, int delta) {
  for (int x = residue; x < static_cast<int>(counts.size()); x += modulus) {
    if (delta > 0) {
      ++counts[x];
    } else {
      --counts[x];
    }
  }
}

static int best_response(std::vector<std::uint16_t>& counts, int modulus,
                         int old_residue, std::mt19937_64& rng,
                         bool random_top = false) {
#ifdef COSC_BENCHMARK
  benchmark_consume();
#endif
  if (old_residue >= 0) add_class(counts, modulus, old_residue, -1);
  std::vector<int> gains(modulus, 0);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) ++gains[x % modulus];
  }
  int maximum = *std::max_element(gains.begin(), gains.end());
  std::vector<int> choices;
  if (random_top) {
    int slack = std::max(1, static_cast<int>(counts.size()) / modulus / 25);
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] >= maximum - slack) choices.push_back(a);
    }
  } else {
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] == maximum) choices.push_back(a);
    }
  }
  std::uniform_int_distribution<std::size_t> pick(0, choices.size() - 1);
  int residue = choices[pick(rng)];
  add_class(counts, modulus, residue, +1);
  return residue;
}

static int coordinate_descent(const std::vector<int>& moduli,
                              std::vector<int>& residues,
                              std::vector<std::uint16_t>& counts,
                              std::mt19937_64& rng) {
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  int current = covered_count(counts);
#ifdef COSC_BENCHMARK
  benchmark_observe(residues, current);
#endif
  for (int sweep = 0; sweep < 80; ++sweep) {
    std::shuffle(order.begin(), order.end(), rng);
    int before = current;
    for (int i : order) {
      int old = residues[i];
      residues[i] = best_response(counts, moduli[i], old, rng, false);
      current = covered_count(counts);
#ifdef COSC_BENCHMARK
      benchmark_observe(residues, current);
#endif
    }
    if (current == before) {
      // Try an increasing-order sweep. Random tie moves can enable a later
      // improvement, so a no-gain sweep does not certify local optimality.
      bool improved = false;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        int old_covered = current;
        residues[i] = best_response(counts, moduli[i], residues[i], rng, false);
        current = covered_count(counts);
#ifdef COSC_BENCHMARK
      benchmark_observe(residues, current);
#endif
        improved = improved || current > old_covered;
      }
      if (!improved) break;
    }
  }
  return current;
}

static SearchResult single_trial(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 std::mt19937_64& rng, int ils_steps) {
  std::vector<std::uint16_t> counts = base_counts;
  std::vector<int> residues(moduli.size(), -1);
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  std::shuffle(order.begin(), order.end(), rng);

  // Randomized greedy construction followed by exact one-coordinate ascent.
  for (int i : order) {
    residues[i] = best_response(counts, moduli[i], -1, rng, true);
  }
  int value = coordinate_descent(moduli, residues, counts, rng);
  SearchResult best{residues, value, 1};

  // Iterated local search: ruin 2--6 current classes, rebuild them with a
  // randomized greedy rule, and descend again.  Equal-quality states are kept
  // to walk broad plateaus.
  std::vector<int> current_residues = residues;
  std::vector<std::uint16_t> current_counts = counts;
  int current_value = value;
  for (int step = 0; step < ils_steps; ++step) {
    counts = current_counts;
    residues = current_residues;
    int max_ruin = std::min<int>(6, moduli.size());
    int min_ruin = std::min<int>(2, max_ruin);
    std::uniform_int_distribution<int> strength_pick(min_ruin, max_ruin);
    int strength = strength_pick(rng);
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best.covered) best = SearchResult{residues, value, 1};

    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = residues;
      current_counts = counts;
    } else if (step % 12 == 11) {
      current_value = best.covered;
      current_residues = best.residues;
      current_counts = base_counts;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        add_class(current_counts, moduli[i], current_residues[i], +1);
      }
    }
  }
  return best;
}

static SearchResult search_block(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 const Config& config, int candidate,
                                 int block_number) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::mutex best_mutex;
  SearchResult global;
  std::atomic<int> shared_best{-1};
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(block_number) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.trials_per_thread; ++trial) {
      SearchResult local =
          single_trial(base_counts, moduli, rng, config.ils_steps);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " block " << block_number << ": best="
                  << global.covered << "/" << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
        shared_best.store(global.covered, std::memory_order_relaxed);
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=block block=" << block_number
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) * config.trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
      if (shared_best.load(std::memory_order_relaxed) == candidate) break;
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static SearchResult seeded_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule) {
  std::vector<std::uint16_t> seed_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(seed_counts, moduli[i], seed_residues[i], +1);
  }

  std::vector<int> best_residues = seed_residues;
  std::vector<std::uint16_t> best_counts = seed_counts;
  int best_value = covered_count(best_counts);

  // First exhaust ordinary one-coordinate improvements from the inherited
  // solution.  This can only preserve or increase coverage.
  int descended = coordinate_descent(moduli, best_residues, best_counts, rng);
  if (descended > best_value) best_value = descended;

  std::vector<int> current_residues = best_residues;
  std::vector<std::uint16_t> current_counts = best_counts;
  int current_value = best_value;
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-1, 1);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(6, ruin_max);
      int large_min = std::max(ruin_min, std::max(8, ruin_max / 2));
      std::bernoulli_distribution use_large(0.5);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    // Walk equal-quality states.  Occasionally admit a tiny loss so a large
    // perturbation can cross a narrow basin, while always returning the best
    // solution seen rather than the current walk state.
    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 12 == 11) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }
  return SearchResult{best_residues, best_value, 1};
}

static SearchResult search_seeded_refinement(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    const Config& config, int candidate, int after_block,
    const std::string& window_label, const std::string& mode,
    int ruin_min, int ruin_max) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  SearchResult global{seed_residues, -1, 0};
  auto initial_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(initial_counts, moduli[i], seed_residues[i], +1);
  }
  global.covered = covered_count(initial_counts);
  if (global.covered == candidate) return global;
  std::mutex best_mutex;
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(after_block) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    for (char c : window_label + ':' + mode) {
      mixed_seed ^= static_cast<unsigned char>(c);
      mixed_seed *= 0x100000001B3ULL;
    }
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.refine_trials_per_thread; ++trial) {
      SearchResult local = seeded_perturbation_trial(
          base_counts, moduli, seed_residues, rng, config.refine_steps,
          ruin_min, ruin_max, mode);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " refine " << window_label << ' ' << mode
                  << ": best="
                  << global.covered << '/' << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=refine after_block=" << after_block
                  << " window=" << window_label << " mode=" << mode
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) *
                         config.refine_trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static std::vector<std::uint16_t> coverage_counts(
    int period, const std::map<int, int>& selected) {
  std::vector<std::uint16_t> counts(period, 0);
  for (const auto& [modulus, residue] : selected) {
    add_class(counts, modulus, residue, +1);
  }
  return counts;
}

static std::string join_ints(const std::vector<int>& values, char separator) {
  std::ostringstream out;
  for (std::size_t i = 0; i < values.size(); ++i) {
    if (i) out << separator;
    out << values[i];
  }
  return out.str();
}

static void write_checkpoint(const CandidateState& state, int completed_blocks,
                             std::uint64_t trials, const fs::path& path) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  fs::path temporary = path;
  temporary += ".tmp";
  std::ofstream out(temporary);
  if (!out) throw std::runtime_error("cannot write " + temporary.string());
  out << "candidate=" << state.candidate << "\n";
  out << "minimum_modulus=" << state.minimum_modulus << "\n";
  out << "completed_blocks=" << completed_blocks << "\n";
  out << "trials=" << trials << "\n";
  out << "covered=" << covered << "\n";
  out << "period=" << state.candidate << "\n";
  out << "prefix=" << join_ints(state.prefix, ',') << "\n";
  out << "cover=";
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) out << ';';
    first = false;
    out << a << '(' << m << ')';
  }
  out << "\n";
  out << "uncovered=";
  first = true;
  for (int x = 0; x < state.candidate; ++x) {
    if (counts[x] != 0) continue;
    if (!first) out << ',';
    first = false;
    out << x;
  }
  out << "\n";
  out.close();
  fs::rename(temporary, path);
}

static std::map<std::string, std::string> read_key_values(const fs::path& path) {
  std::ifstream in(path);
  std::map<std::string, std::string> values;
  std::string line;
  while (std::getline(in, line)) {
    auto equals = line.find('=');
    if (equals != std::string::npos) {
      values[line.substr(0, equals)] = line.substr(equals + 1);
    }
  }
  return values;
}

static std::map<int, int> parse_cover(const std::string& text) {
  std::map<int, int> cover;
  std::size_t start = 0;
  while (start < text.size()) {
    auto open = text.find('(', start);
    auto close = text.find(')', open);
    if (open == std::string::npos || close == std::string::npos) break;
    int residue = std::stoi(text.substr(start, open - start));
    int modulus = std::stoi(text.substr(open + 1, close - open - 1));
    cover[modulus] = residue;
    start = close + 1;
    if (start < text.size() && text[start] == ';') ++start;
  }
  return cover;
}

static void append_summary_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,block,block_moduli,covered,period,uncovered,trials,cover\n";
}

static std::string csv_quote(const std::string& text) {
  std::string escaped;
  for (char c : text) {
    if (c == '"') escaped += '"';
    escaped += c;
  }
  return '"' + escaped + '"';
}

static void append_summary(const fs::path& path, const CandidateState& state,
                           int block, const std::vector<int>& block_moduli,
                           std::uint64_t trials) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << block << ','
      << csv_quote(join_ints(block_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << csv_quote(cover.str()) << '\n';
}

static void append_refinement_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,after_block,window_blocks,mode,window_moduli,covered,period,uncovered,"
         "trials,improvement,cover\n";
}

static void append_refinement(const fs::path& path,
                              const CandidateState& state, int after_block,
                              const std::string& window_label,
                              const std::string& mode,
                              const std::vector<int>& window_moduli,
                              std::uint64_t trials, int improvement) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << after_block << ',' << window_label << ','
      << mode << ','
      << csv_quote(join_ints(window_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << improvement << ',' << csv_quote(cover.str()) << '\n';
}

static void verify_state(const CandidateState& state) {
  if (state.moduli.empty() || state.moduli.front() != state.minimum_modulus) {
    throw std::runtime_error("candidate is not divisible by the minimum modulus");
  }
  std::set<int> expected(state.moduli.begin(), state.moduli.end());
  for (const auto& [m, a] : state.selected) {
    if (!expected.count(m)) throw std::runtime_error("unexpected modulus");
    if (a < 0 || a >= m) throw std::runtime_error("invalid residue");
  }
  for (int m : state.prefix) {
    auto it = state.selected.find(m);
    if (it == state.selected.end() || it->second != m - 1) {
      throw std::runtime_error("invalid CRT prefix");
    }
  }
}

static BasinSolution make_basin_solution(
    const std::vector<int>& residues,
    const std::vector<std::uint16_t>& counts) {
  BasinSolution solution;
  solution.residues = residues;
  solution.covered = covered_count(counts);
  solution.uncovered.reserve(counts.size() - solution.covered);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) solution.uncovered.push_back(x);
  }
  return solution;
}

// Return both the best point seen and the endpoint of a temperature-controlled
// walk.  The endpoint may be slightly worse, which is intentional: it gives
// the archive access to nearby basins without ever replacing the elite.
static BasinTrialOutcome basin_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule, int walk_slack) {
  auto current_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(current_counts, moduli[i], seed_residues[i], +1);
  }
  auto current_residues = seed_residues;
  int current_value =
      coordinate_descent(moduli, current_residues, current_counts, rng);
  auto best_counts = current_counts;
  auto best_residues = current_residues;
  int best_value = current_value;

  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));
  walk_slack = std::max(0, walk_slack);

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-2, 2);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(7, ruin_max);
      int large_min = std::max(ruin_min, std::max(10, ruin_max / 2));
      std::bernoulli_distribution use_large(0.6);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }

    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    bool accept = value >= current_value;
    if (!accept && value >= best_value - walk_slack && walk_slack > 0) {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      double temperature =
          std::max(0.75, double(walk_slack) * (1.0 - 0.75 * progress));
      double probability = std::exp(double(value - current_value) / temperature);
      std::bernoulli_distribution admit(std::min(1.0, probability));
      accept = admit(rng);
    }
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 10 == 9) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }

  return BasinTrialOutcome{make_basin_solution(best_residues, best_counts),
                           make_basin_solution(current_residues,
                                               current_counts)};
}

static int uncovered_symmetric_distance(const BasinSolution& left,
                                        const BasinSolution& right) {
  int distance = 0;
  std::size_t i = 0;
  std::size_t j = 0;
  while (i < left.uncovered.size() || j < right.uncovered.size()) {
    if (j == right.uncovered.size() ||
        (i < left.uncovered.size() &&
         left.uncovered[i] < right.uncovered[j])) {
      ++distance;
      ++i;
    } else if (i == left.uncovered.size() ||
               right.uncovered[j] < left.uncovered[i]) {
      ++distance;
      ++j;
    } else {
      ++i;
      ++j;
    }
  }
  return distance;
}

static int residue_hamming_distance(const BasinSolution& left,
                                    const BasinSolution& right) {
  if (left.residues.size() != right.residues.size()) {
    throw std::runtime_error("basin residue size mismatch");
  }
  int distance = 0;
  for (int i = 0; i < static_cast<int>(left.residues.size()); ++i) {
    distance += left.residues[i] != right.residues[i];
  }
  return distance;
}

static std::vector<BasinSolution> select_basin_bank(
    std::vector<BasinSolution> pool, int basin_count, int basin_slack,
    int minimum_uncovered_distance, int minimum_residue_distance) {
  if (pool.empty()) throw std::runtime_error("empty basin candidate pool");
  std::sort(pool.begin(), pool.end(), [](const auto& left, const auto& right) {
    if (left.covered != right.covered) return left.covered > right.covered;
    if (left.uncovered != right.uncovered) {
      return left.uncovered < right.uncovered;
    }
    return left.residues < right.residues;
  });

  int best_covered = pool.front().covered;
  std::vector<BasinSolution> filtered;
  std::set<std::vector<int>> exact_residue_sets;
  for (auto& solution : pool) {
    if (solution.covered < best_covered - basin_slack) continue;
    if (!exact_residue_sets.insert(solution.residues).second) continue;
    filtered.push_back(std::move(solution));
  }

  std::vector<BasinSolution> selected;
  selected.reserve(std::min<int>(basin_count, filtered.size()));
  for (const auto& candidate : filtered) {
    bool too_close = false;
    for (const auto& kept : selected) {
      int uncovered_distance =
          uncovered_symmetric_distance(candidate, kept);
      int residue_distance = residue_hamming_distance(candidate, kept);
      if (uncovered_distance < minimum_uncovered_distance &&
          residue_distance < minimum_residue_distance) {
        too_close = true;
        break;
      }
    }
    if (!too_close) selected.push_back(candidate);
    if (static_cast<int>(selected.size()) == basin_count) break;
  }

  // If the diversity thresholds are too strict, fill the remaining positions
  // with the best exact-distinct solutions instead of shrinking the bank.
  if (static_cast<int>(selected.size()) < basin_count) {
    std::set<std::vector<int>> already;
    for (const auto& solution : selected) already.insert(solution.residues);
    for (const auto& candidate : filtered) {
      if (!already.insert(candidate.residues).second) continue;
      selected.push_back(candidate);
      if (static_cast<int>(selected.size()) == basin_count) break;
    }
  }
  return selected;
}

static BasinSolution basin_solution_from_state(
    const CandidateState& state, const std::vector<int>& free_moduli) {
  std::vector<int> residues;
  residues.reserve(free_moduli.size());
  for (int modulus : free_moduli) {
    auto found = state.selected.find(modulus);
    if (found == state.selected.end()) {
      throw std::runtime_error("basin search requires a complete checkpoint");
    }
    residues.push_back(found->second);
  }
  return make_basin_solution(residues,
                             coverage_counts(state.candidate, state.selected));
}

static void apply_basin_solution(CandidateState& state,
                                 const std::vector<int>& free_moduli,
                                 const BasinSolution& solution) {
  if (free_moduli.size() != solution.residues.size()) {
    throw std::runtime_error("cannot apply basin with wrong residue count");
  }
  for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
    state.selected[free_moduli[i]] = solution.residues[i];
  }
}

static int load_basin_epoch(const fs::path& bank_dir) {
  fs::path epoch_path = bank_dir / "epoch.txt";
  if (!fs::exists(epoch_path)) return 0;
  auto values = read_key_values(epoch_path);
  auto found = values.find("completed_epochs");
  return found == values.end() ? 0 : std::stoi(found->second);
}

static std::vector<BasinSolution> load_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli, const fs::path& bank_dir,
    int maximum_count) {
  std::vector<BasinSolution> bank;
  for (int index = 0; index < maximum_count; ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    fs::path path = bank_dir / name.str();
    if (!fs::exists(path)) continue;
    CandidateState state = template_state;
    auto values = read_key_values(path);
    state.selected = parse_cover(values.at("cover"));
    verify_state(state);
    bank.push_back(basin_solution_from_state(state, free_moduli));
  }
  return bank;
}

static void write_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli,
    const std::vector<BasinSolution>& bank, int blocks, int epoch,
    std::uint64_t cumulative_trials, const fs::path& bank_dir,
    const fs::path& history_path) {
  fs::create_directories(bank_dir);
  fs::path index_path = bank_dir / "seed_bank.csv";
  fs::path temporary_index = index_path;
  temporary_index += ".tmp";
  std::ofstream index_out(temporary_index);
  index_out << "epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,"
               "residue_distance_to_elite,checkpoint,uncovered_points\n";
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    CandidateState state = template_state;
    apply_basin_solution(state, free_moduli, bank[index]);
    write_checkpoint(state, blocks, cumulative_trials, bank_dir / name.str());
    index_out << epoch << ',' << index << ',' << bank[index].covered << ','
              << template_state.candidate - bank[index].covered << ','
              << uncovered_symmetric_distance(bank[index], bank.front()) << ','
              << residue_hamming_distance(bank[index], bank.front()) << ','
              << name.str() << ','
              << csv_quote(join_ints(bank[index].uncovered, ';')) << '\n';
  }
  index_out.close();
  fs::rename(temporary_index, index_path);
  fs::copy_file(index_path, bank_dir / "seed_bank.log",
                fs::copy_options::overwrite_existing);

  if (!fs::exists(history_path)) {
    std::ofstream header(history_path);
    header << "epoch,bank_size,best_covered,best_uncovered,worst_covered,"
              "trials,bank_uncovered_counts\n";
  }
  std::ostringstream uncovered_counts;
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    if (index) uncovered_counts << ';';
    uncovered_counts << template_state.candidate - bank[index].covered;
  }
  std::ofstream history(history_path, std::ios::app);
  history << epoch << ',' << bank.size() << ',' << bank.front().covered << ','
          << template_state.candidate - bank.front().covered << ','
          << bank.back().covered << ',' << cumulative_trials << ','
          << csv_quote(uncovered_counts.str()) << '\n';
  history.close();
  fs::path history_log = history_path;
  history_log.replace_extension(".log");
  fs::copy_file(history_path, history_log,
                fs::copy_options::overwrite_existing);

  fs::path epoch_path = bank_dir / "epoch.txt";
  fs::path temporary_epoch = epoch_path;
  temporary_epoch += ".tmp";
  std::ofstream epoch_out(temporary_epoch);
  epoch_out << "completed_epochs=" << epoch << '\n';
  epoch_out << "cumulative_trials=" << cumulative_trials << '\n';
  epoch_out << "trial_count_semantics=completed_v1\n";
  epoch_out.close();
  fs::rename(temporary_epoch, epoch_path);
}

static void run_basin_search(const Config& config, CandidateState& state,
                             const std::vector<int>& free_moduli, int blocks,
                             const fs::path& checkpoint) {
  fs::path bank_dir = config.output_dir / "seed_bank";
  fs::path history_path = config.output_dir / "basin_history.csv";
  int completed_epochs = config.resume ? load_basin_epoch(bank_dir) : 0;
  std::uint64_t cumulative_trials = 0;
  if (completed_epochs > 0) {
    auto saved = read_key_values(bank_dir / "epoch.txt");
    if (saved["trial_count_semantics"] != "completed_v1") {
      throw std::runtime_error(
          "Cannot recover actual trial counts from a legacy bank. Start a new "
          "output directory with its seed checkpoints instead.");
    }
    cumulative_trials = std::stoull(saved.at("cumulative_trials"));
  }
  std::vector<BasinSolution> bank;
  if (config.resume && completed_epochs > 0) {
    bank = load_basin_bank(state, free_moduli, bank_dir, config.basin_count);
  }
  if (bank.empty()) bank.push_back(basin_solution_from_state(state, free_moduli));
  for (const fs::path& seed_path : config.basin_seed_checkpoints) {
    auto values = read_key_values(seed_path);
    if (std::stoi(values.at("candidate")) != state.candidate) {
      throw std::runtime_error("basin seed candidate mismatch: " +
                               seed_path.string());
    }
    CandidateState seed_state = state;
    seed_state.selected = parse_cover(values.at("cover"));
    verify_state(seed_state);
    bank.push_back(basin_solution_from_state(seed_state, free_moduli));
  }
  std::sort(bank.begin(), bank.end(), [](const auto& left, const auto& right) {
    return left.covered > right.covered;
  });

  CandidateState base_state = state;
  for (int modulus : free_moduli) base_state.selected.erase(modulus);
  auto base_counts = coverage_counts(state.candidate, base_state.selected);
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::uint64_t trials_per_epoch =
      std::uint64_t(config.basin_count) * config.basin_trials_per_seed;

  std::cout << state.candidate << ": basin search bank="
            << config.basin_count << ", epochs=" << config.basin_epochs
            << ", trials/epoch=" << trials_per_epoch
            << ", starting_bank=" << bank.size()
            << ", completed_epochs=" << completed_epochs << std::endl;

  for (int epoch = completed_epochs + 1; epoch <= config.basin_epochs; ++epoch) {
    std::vector<BasinSolution> pool = bank;
    std::mutex pool_mutex;
    std::mutex output_mutex;
    std::atomic<std::uint64_t> next_trial{0};
    std::atomic<std::uint64_t> finished_trials{0};
    std::uint64_t first_success_trial = 0;
    double first_success_seconds = -1.0;
    std::atomic<int> epoch_best{bank.front().covered};
    auto started = std::chrono::steady_clock::now();

    auto worker = [&](int thread_index) {
      while (true) {
        std::uint64_t trial_index = next_trial.fetch_add(1);
        if (trial_index >= trials_per_epoch ||
            epoch_best.load(std::memory_order_relaxed) == state.candidate) {
          break;
        }
        int parent_index = trial_index % bank.size();
        std::uint64_t mixed_seed = config.seed;
        mixed_seed ^= std::uint64_t(state.candidate) * 0x9E3779B97F4A7C15ULL;
        mixed_seed ^= std::uint64_t(epoch) * 0xBF58476D1CE4E5B9ULL;
        mixed_seed ^= std::uint64_t(parent_index + 1) * 0x94D049BB133111EBULL;
        mixed_seed ^= (trial_index + 1) * 0xD6E8FEB86659FD93ULL;
        mixed_seed ^= std::uint64_t(thread_index + 1) * 0xA0761D6478BD642FULL;
        std::mt19937_64 rng(mixed_seed);

        std::string schedule;
        int ruin_min = 2;
        int ruin_max = std::min<int>(
            free_moduli.size(),
            std::max(8, static_cast<int>(free_moduli.size()) / 2));
        if (trial_index % 3 == 0) {
          schedule = "medium";
          ruin_min = std::min<int>(7, free_moduli.size());
          ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(ruin_min,
                       std::min(24,
                                static_cast<int>(free_moduli.size()) / 4)));
        } else if (trial_index % 3 == 1) {
          schedule = "large_to_small";
        } else {
          schedule = "mixed";
        }

        BasinTrialOutcome outcome = basin_perturbation_trial(
            base_counts, free_moduli, bank[parent_index].residues, rng,
            config.refine_steps, ruin_min, ruin_max, schedule,
            config.basin_walk_slack);
        int local_best = outcome.best.covered;
        int observed = epoch_best.load(std::memory_order_relaxed);
        while (local_best > observed &&
               !epoch_best.compare_exchange_weak(observed, local_best)) {
        }
        std::uint64_t finished;
        {
          std::lock_guard<std::mutex> lock(pool_mutex);
          finished = finished_trials.fetch_add(1) + 1;
          if (local_best == state.candidate && first_success_trial == 0) {
            first_success_trial = finished;
            first_success_seconds = std::chrono::duration<double>(
                std::chrono::steady_clock::now() - started).count();
          }
          pool.push_back(std::move(outcome.endpoint));
          pool.push_back(std::move(outcome.best));
        }
        if (config.progress_every > 0 &&
            finished % config.progress_every == 0) {
          double seconds = std::chrono::duration<double>(
                               std::chrono::steady_clock::now() - started)
                               .count();
          std::lock_guard<std::mutex> lock(output_mutex);
          std::cout << "PROGRESS candidate=" << state.candidate
                    << " phase=basin epoch=" << epoch << '/'
                    << config.basin_epochs << " trial=" << finished << '/'
                    << trials_per_epoch << " best="
                    << epoch_best.load(std::memory_order_relaxed) << '/'
                    << state.candidate << " source_bank=" << bank.size()
                    << " elapsed=" << std::fixed << std::setprecision(1)
                    << seconds << "s" << std::endl;
        }
      }
    };

    std::vector<std::thread> workers;
    for (int thread = 0; thread < thread_count; ++thread) {
      workers.emplace_back(worker, thread);
    }
    for (auto& thread : workers) thread.join();

    bank = select_basin_bank(std::move(pool), config.basin_count,
                             config.basin_slack,
                             config.basin_min_uncovered_distance,
                             config.basin_min_residue_distance);
    cumulative_trials += finished_trials.load();
    fs::path timing_path = config.output_dir / "basin_timing.csv";
    if (!fs::exists(timing_path)) {
      std::ofstream header(timing_path);
      header << "epoch,planned_trials,completed_trials,cumulative_completed,"
                "first_success_completion_in_epoch,first_success_seconds,seconds\n";
    }
    std::ofstream timing(timing_path, std::ios::app);
    timing << std::setprecision(12) << epoch << ',' << trials_per_epoch << ','
           << finished_trials.load() << ',' << cumulative_trials << ','
           << first_success_trial << ',' << first_success_seconds << ','
           << std::chrono::duration<double>(
                  std::chrono::steady_clock::now() - started).count() << '\n';
    write_basin_bank(state, free_moduli, bank, blocks, epoch,
                     cumulative_trials, bank_dir, history_path);
    apply_basin_solution(state, free_moduli, bank.front());
    write_checkpoint(state, blocks, cumulative_trials, checkpoint);

    std::cout << state.candidate << " basin epoch " << epoch << '/'
              << config.basin_epochs << " frozen: bank=" << bank.size()
              << ", best=" << bank.front().covered << '/' << state.candidate
              << ", uncovered=" << state.candidate - bank.front().covered
              << ", worst_bank_uncovered="
              << state.candidate - bank.back().covered << std::endl;
    if (bank.front().covered == state.candidate) break;
  }
}

static Config parse_args(int argc, char** argv) {
  Config config;
  for (int i = 1; i < argc; ++i) {
    std::string arg = argv[i];
    auto value = [&]() -> std::string {
      if (i + 1 >= argc) throw std::runtime_error("missing value for " + arg);
      return argv[++i];
    };
    if (arg == "--candidate") {
      config.candidates = {std::stoi(value())};
    } else if (arg == "--minimum-modulus") {
      config.minimum_modulus = std::stoi(value());
    } else if (arg == "--block-size") {
      config.block_size = std::stoi(value());
    } else if (arg == "--block-count") {
      config.block_count = std::stoi(value());
    } else if (arg == "--prefix-depth") {
      config.prefix_depth = std::stoi(value());
    } else if (arg == "--threads") {
      config.threads = std::stoi(value());
    } else if (arg == "--trials-per-thread") {
      config.trials_per_thread = std::stoi(value());
    } else if (arg == "--ils-steps") {
      config.ils_steps = std::stoi(value());
    } else if (arg == "--adjacent-refine") {
      config.adjacent_refine = true;
    } else if (arg == "--subset-refine") {
      config.subset_refine = true;
    } else if (arg == "--randomized-refine") {
      config.randomized_refine = true;
    } else if (arg == "--final-refine") {
      config.final_refine = true;
    } else if (arg == "--final-refine-mode") {
      config.final_refine_mode = value();
    } else if (arg == "--max-refine-blocks") {
      config.max_refine_blocks = std::stoi(value());
    } else if (arg == "--refine-trials-per-thread") {
      config.refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--final-refine-trials-per-thread") {
      config.final_refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--refine-steps") {
      config.refine_steps = std::stoi(value());
    } else if (arg == "--revisit-rounds") {
      config.revisit_rounds = std::stoi(value());
    } else if (arg == "--random-revisit-windows") {
      config.random_revisit_windows = std::stoi(value());
    } else if (arg == "--structured-refine-bases") {
      std::stringstream stream(value());
      std::string item;
      while (std::getline(stream, item, ',')) {
        if (item.empty()) continue;
        config.structured_refine_bases.push_back(std::stoi(item));
      }
    } else if (arg == "--basin-search") {
      config.basin_search = true;
    } else if (arg == "--basin-count") {
      config.basin_count = std::stoi(value());
    } else if (arg == "--basin-epochs") {
      config.basin_epochs = std::stoi(value());
    } else if (arg == "--basin-trials-per-seed") {
      config.basin_trials_per_seed = std::stoi(value());
    } else if (arg == "--basin-slack") {
      config.basin_slack = std::stoi(value());
    } else if (arg == "--basin-walk-slack") {
      config.basin_walk_slack = std::stoi(value());
    } else if (arg == "--basin-min-uncovered-distance") {
      config.basin_min_uncovered_distance = std::stoi(value());
    } else if (arg == "--basin-min-residue-distance") {
      config.basin_min_residue_distance = std::stoi(value());
    } else if (arg == "--basin-seed-checkpoint") {
      config.basin_seed_checkpoints.push_back(value());
    } else if (arg == "--progress-every") {
      config.progress_every = std::stoi(value());
    } else if (arg == "--seed") {
      config.seed = std::stoull(value());
    } else if (arg == "--output-dir") {
      config.output_dir = value();
    } else if (arg == "--resume") {
      config.resume = true;
    } else {
      throw std::runtime_error("unknown argument: " + arg);
    }
  }
  if (config.minimum_modulus < 2 || config.block_size <= 0 ||
      config.block_count < 0 ||
      config.prefix_depth <= 0 ||
      config.trials_per_thread <= 0 || config.ils_steps < 0 ||
      config.refine_trials_per_thread <= 0 ||
      config.final_refine_trials_per_thread < 0 || config.refine_steps < 0 ||
      config.max_refine_blocks < 2 || config.revisit_rounds < 0 ||
      config.random_revisit_windows < 0 ||
      config.basin_count <= 0 || config.basin_epochs < 0 ||
      config.basin_trials_per_seed <= 0 || config.basin_slack < 0 ||
      config.basin_walk_slack < 0 ||
      config.basin_min_uncovered_distance < 0 ||
      config.basin_min_residue_distance < 0 ||
      config.progress_every < 0) {
    throw std::runtime_error("search parameters must be positive");
  }
  if (std::any_of(config.structured_refine_bases.begin(),
                  config.structured_refine_bases.end(),
                  [](int base) { return base < 2; })) {
    throw std::runtime_error("structured refinement bases must be at least 2");
  }
  if (config.final_refine_mode != "all" &&
      config.final_refine_mode != "small" &&
      config.final_refine_mode != "medium" &&
      config.final_refine_mode != "large_to_small" &&
      config.final_refine_mode != "mixed") {
    throw std::runtime_error("invalid final refinement mode");
  }
  return config;
}

int main(int argc, char** argv) {
  try {
    Config config = parse_args(argc, argv);
    fs::create_directories(config.output_dir);
    fs::path summary = config.output_dir / "block_results.csv";
    append_summary_header(summary);
    fs::path refinement_summary =
        config.output_dir / "refinement_results.csv";
    if (config.adjacent_refine || config.subset_refine ||
        config.randomized_refine || config.revisit_rounds > 0 ||
        config.random_revisit_windows > 0 ||
        !config.structured_refine_bases.empty() ||
        config.final_refine) {
      append_refinement_header(refinement_summary);
    }

    for (int candidate : config.candidates) {
      CandidateState state;
      state.candidate = candidate;
      state.minimum_modulus = config.minimum_modulus;
      state.moduli = divisors_at_least(candidate, config.minimum_modulus);
      int prefix_depth = std::min<int>(config.prefix_depth, state.moduli.size());
      std::vector<int> prefix_input(state.moduli.begin(),
                                    state.moduli.begin() + prefix_depth);
      state.prefix = maximum_crt_prefix(prefix_input);
      for (int m : state.prefix) state.selected[m] = m - 1;

      std::vector<int> free_moduli;
      for (int m : state.moduli) {
        if (!state.selected.count(m)) free_moduli.push_back(m);
      }
      fs::path checkpoint =
          config.output_dir / (std::to_string(candidate) + "_checkpoint.txt");
      int completed_blocks = 0;
      if (config.resume && fs::exists(checkpoint)) {
        auto values = read_key_values(checkpoint);
        if (std::stoi(values.at("candidate")) != candidate) {
          throw std::runtime_error("checkpoint candidate mismatch");
        }
        auto stored_minimum = values.find("minimum_modulus");
        if (stored_minimum != values.end() &&
            std::stoi(stored_minimum->second) != config.minimum_modulus) {
          throw std::runtime_error("checkpoint minimum modulus mismatch");
        }
        completed_blocks = std::stoi(values.at("completed_blocks"));
        state.selected = parse_cover(values.at("cover"));
      }
      verify_state(state);

      long long prefix_product = 1;
      for (int m : state.prefix) prefix_product *= m;
      std::cout << candidate << ": minimum modulus=" << config.minimum_modulus
                << ", moduli=" << state.moduli.size()
                << ", prefix=" << join_ints(state.prefix, ',')
                << ", CRT product=" << prefix_product
                << ", free=" << free_moduli.size() << std::endl;

      std::vector<std::vector<int>> block_partition;
      if (config.block_count > 0) {
        if (config.block_count > static_cast<int>(free_moduli.size())) {
          throw std::runtime_error("block count exceeds free moduli");
        }
        int base_size = free_moduli.size() / config.block_count;
        int larger_blocks = free_moduli.size() % config.block_count;
        int begin = 0;
        for (int block = 0; block < config.block_count; ++block) {
          int size = base_size + (block < larger_blocks ? 1 : 0);
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + begin + size);
          begin += size;
        }
      } else {
        int blocks = (free_moduli.size() + config.block_size - 1) /
                     config.block_size;
        for (int block = 0; block < blocks; ++block) {
          int begin = block * config.block_size;
          int end =
              std::min<int>(begin + config.block_size, free_moduli.size());
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + end);
        }
      }
      int blocks = block_partition.size();
      std::cout << candidate << ": block sizes=";
      for (int block = 0; block < blocks; ++block) {
        if (block) std::cout << ',';
        std::cout << block_partition[block].size();
      }
      std::cout << std::endl;

      auto refine_moduli = [&](const std::vector<int>& window_moduli,
                               const std::string& window_label,
                               int after_block) {
        if (window_moduli.empty()) return;
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(window_moduli.size());
        for (int m : window_moduli) {
          seed_residues.push_back(state.selected.at(m));
          base_state.selected.erase(m);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);

        std::vector<std::string> modes =
            (config.subset_refine || config.randomized_refine)
                ? std::vector<std::string>{"large_to_small", "mixed"}
                : std::vector<std::string>{"small", "large"};
        std::uint64_t total_trials = 0;
        for (const std::string& mode : modes) {
          seed_residues.clear();
          for (int m : window_moduli) {
            seed_residues.push_back(state.selected.at(m));
          }
          int ruin_min = 2;
          int ruin_max = std::min<int>(6, window_moduli.size());
          if (mode == "large") {
            ruin_min =
                std::max(8, static_cast<int>(window_moduli.size()) / 4);
            ruin_max = std::max(
                ruin_min, static_cast<int>(window_moduli.size()) / 2);
          } else if (mode == "large_to_small" || mode == "mixed") {
            ruin_max = std::min<int>(
                window_moduli.size(),
                std::max(8, static_cast<int>(window_moduli.size()) / 2));
          }
          int before = covered_count(coverage_counts(candidate, state.selected));
          SearchResult refined = search_seeded_refinement(
              refine_base, window_moduli, seed_residues, config, candidate,
              after_block, window_label, mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(window_moduli.size()); ++i) {
            state.selected[window_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, after_block,
                            window_label, mode, window_moduli,
                            refined.trials, refined.covered - before);
          std::cout << candidate << " refine " << window_label << ' '
                    << mode << " frozen: covered=" << refined.covered << '/'
                    << candidate << ", improvement="
                    << refined.covered - before << std::endl;
          total_trials += refined.trials;
        }
        write_checkpoint(state, after_block, total_trials, checkpoint);
      };

      auto refine_window = [&](const std::vector<int>& block_indices,
                               int after_block) {
        std::vector<int> window_moduli;
        std::ostringstream label;
        for (int index : block_indices) {
          if (label.tellp() > 0) label << '+';
          label << index + 1;
          window_moduli.insert(window_moduli.end(),
                               block_partition[index].begin(),
                               block_partition[index].end());
        }
        refine_moduli(window_moduli, label.str(), after_block);
      };

      for (int block = completed_blocks; block < blocks; ++block) {
        const std::vector<int>& block_moduli = block_partition[block];
        auto base_counts = coverage_counts(candidate, state.selected);
        SearchResult result = search_block(base_counts, block_moduli, config,
                                           candidate, block + 1);
        if (result.residues.size() != block_moduli.size()) {
          throw std::runtime_error("search produced incomplete block");
        }
        for (int i = 0; i < static_cast<int>(block_moduli.size()); ++i) {
          state.selected[block_moduli[i]] = result.residues[i];
        }
        verify_state(state);
        write_checkpoint(state, block + 1, result.trials, checkpoint);
        append_summary(summary, state, block + 1, block_moduli, result.trials);
        std::cout << candidate << " block " << block + 1
                  << " frozen: covered=" << result.covered << '/' << candidate
                  << ", uncovered=" << candidate - result.covered << std::endl;

        if (config.subset_refine && block >= 1) {
          // Every requested subset is visited exactly once, when its latest
          // block is first available.  Selecting r-1 earlier blocks and then
          // appending the current block covers non-adjacent windows as well as
          // full 4-, 5-, or 6-block joint refinements.
          int maximum_size =
              std::min(config.max_refine_blocks, block + 1);
          for (int subset_size = 2; subset_size <= maximum_size;
               ++subset_size) {
            std::vector<int> chosen;
            std::function<void(int, int)> enumerate = [&](int start,
                                                          int remaining) {
              if (remaining == 0) {
                auto indices = chosen;
                indices.push_back(block);
                refine_window(indices, block + 1);
                return;
              }
              for (int index = start; index <= block - remaining; ++index) {
                chosen.push_back(index);
                enumerate(index + 1, remaining - 1);
                chosen.pop_back();
              }
            };
            enumerate(0, subset_size - 1);
          }
        } else if (config.adjacent_refine && block >= 1) {
          refine_window({block - 1, block}, block + 1);
        }
      }

      // After the one-way construction, repeatedly reopen neighboring layers.
      // Alternating reverse and forward scans lets later large moduli influence
      // early decisions without jointly releasing the entire (large) model.
      for (int round = 0; round < config.revisit_rounds; ++round) {
        bool reverse = round % 2 == 0;
        std::cout << candidate << ": revisit round " << round + 1 << '/'
                  << config.revisit_rounds
                  << (reverse ? " reverse" : " forward") << std::endl;
        if (reverse) {
          for (int left = blocks - 2; left >= 0; --left) {
            refine_window({left, left + 1}, blocks);
          }
        } else {
          for (int left = 0; left + 1 < blocks; ++left) {
            refine_window({left, left + 1}, blocks);
          }
        }
      }

      // Reopen randomly ordered two- or three-block windows.  When the full
      // pair/triple subset pass is enabled these are intentional revisits from
      // a later incumbent, rather than missing combinations.
      if (config.random_revisit_windows > 0) {
        std::mt19937_64 window_rng(
            config.seed ^ (std::uint64_t(candidate) * 0xD6E8FEB86659FD93ULL) ^
            (std::uint64_t(blocks) * 0xA5A3564E27F8862FULL));
        std::cout << candidate << ": random block revisits="
                  << config.random_revisit_windows << std::endl;
        for (int visit = 0; visit < config.random_revisit_windows; ++visit) {
          int size = blocks >= 3 ? 2 + static_cast<int>(window_rng() & 1ULL) : 2;
          size = std::min(size, blocks);
          std::vector<int> indices(blocks);
          std::iota(indices.begin(), indices.end(), 0);
          std::shuffle(indices.begin(), indices.end(), window_rng);
          indices.resize(size);
          std::sort(indices.begin(), indices.end());
          refine_window(indices, blocks);
        }
      }

      // Arithmetic-structure windows: jointly reopen every free modulus
      // divisible by a requested base such as 2, 25, 7*13, or 7*13*17.
      for (int base : config.structured_refine_bases) {
        if (candidate % base != 0) {
          throw std::runtime_error("structured refinement base does not divide candidate");
        }
        std::vector<int> group;
        for (int modulus : free_moduli) {
          if (modulus % base == 0) group.push_back(modulus);
        }
        if (group.size() < 2) {
          std::cout << candidate << ": structured refine multiples_" << base
                    << " skipped (size=" << group.size() << ')' << std::endl;
          continue;
        }
        std::cout << candidate << ": structured refine multiples_" << base
                  << " size=" << group.size() << std::endl;
        refine_moduli(group, "multiples_" + std::to_string(base), blocks);
      }

      if (config.final_refine) {
        for (int modulus : free_moduli) {
          if (!state.selected.count(modulus)) {
            throw std::runtime_error(
                "final refinement requires all blocks to be complete");
          }
        }
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(free_moduli.size());
        for (int modulus : free_moduli) {
          seed_residues.push_back(state.selected.at(modulus));
          base_state.selected.erase(modulus);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);
        Config final_refine_config = config;
        if (config.final_refine_trials_per_thread > 0) {
          final_refine_config.refine_trials_per_thread =
              config.final_refine_trials_per_thread;
        }
        std::uint64_t total_trials = 0;
        std::vector<std::string> final_modes =
            config.final_refine_mode == "all"
                ? std::vector<std::string>{"medium", "large_to_small", "mixed"}
                : std::vector<std::string>{config.final_refine_mode};
        for (const std::string& mode : final_modes) {
          seed_residues.clear();
          for (int modulus : free_moduli) {
            seed_residues.push_back(state.selected.at(modulus));
          }
          int before =
              covered_count(coverage_counts(candidate, state.selected));
          int ruin_min = 2;
          int ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(8, static_cast<int>(free_moduli.size()) / 2));
          if (mode == "medium") {
            ruin_min = std::min<int>(7, free_moduli.size());
            ruin_max = std::min<int>(
                free_moduli.size(),
                std::max(ruin_min,
                         std::min(24,
                                  static_cast<int>(free_moduli.size()) / 4)));
          } else if (mode == "small") {
            ruin_max = std::min<int>(6, free_moduli.size());
          }
          SearchResult refined = search_seeded_refinement(
              refine_base, free_moduli, seed_residues, final_refine_config,
              candidate,
              blocks, "all", mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
            state.selected[free_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, blocks, "all", mode,
                            free_moduli, refined.trials,
                            refined.covered - before);
          std::cout << candidate << " final refine " << mode
                    << " frozen: covered=" << refined.covered << '/'
                    << candidate
                    << ", improvement=" << refined.covered - before
                    << std::endl;
          total_trials += refined.trials;
          if (refined.covered == candidate) break;
        }
        write_checkpoint(state, blocks, total_trials, checkpoint);
      }

      if (config.basin_search) {
        run_basin_search(config, state, free_moduli, blocks, checkpoint);
      }
    }
  } catch (const std::exception& error) {
    std::cerr << "error: " << error.what() << std::endl;
    return 1;
  }
  return 0;
}


==> anc/supplementary/experiments_20261031/package_checksums.json <==
{
  "README.md": "07931580bc1b4fcf2e7f4f93849ea8bead32a689f68d4a709fdfc60cd4ca6249",
  "accounting_tests/early_success/basin_history.csv": "fdb6290f67abd6ea808d4ba737197df2dd2b24d9a2ef4448f02cbe9c198323f9",
  "accounting_tests/early_success/basin_history.log": "fdb6290f67abd6ea808d4ba737197df2dd2b24d9a2ef4448f02cbe9c198323f9",
  "accounting_tests/early_success/basin_timing.csv": "a73fba94c2056435f4986fede74ff066b5ddaeef6b4b038ed665138968b41d11",
  "accounting_tests/early_success/checkpoint.txt": "db0d1f37e59e3b9815ffd47703a2702754b06822116f960d373a10cf6eac2462",
  "accounting_tests/early_success/seed_bank/epoch.txt": "a8c49f929bac31ce690c6d4196faad5dc30aed7f0b926d761daa0c1d08b72b6d",
  "accounting_tests/early_success/seed_bank/seed_00.txt": "db0d1f37e59e3b9815ffd47703a2702754b06822116f960d373a10cf6eac2462",
  "accounting_tests/early_success/seed_bank/seed_01.txt": "5b98f98bba3b1df6c0d81f57c22c5204e1c0e6f3c019baa4908f7215f4ebd20c",
  "accounting_tests/early_success/seed_bank/seed_bank.csv": "a284888c6e2c7c019abbfc1c61b299d9a20500755fb0836f8712e5b1b6c03f23",
  "accounting_tests/early_success/seed_bank/seed_bank.log": "a284888c6e2c7c019abbfc1c61b299d9a20500755fb0836f8712e5b1b6c03f23",
  "accounting_tests/exhausted/basin_history.csv": "08c071874e0b1911d5f272da80c4d2c9c3dd146f407b9c8d1cff22a8ce67ebc6",
  "accounting_tests/exhausted/basin_history.log": "08c071874e0b1911d5f272da80c4d2c9c3dd146f407b9c8d1cff22a8ce67ebc6",
  "accounting_tests/exhausted/basin_timing.csv": "aa57a154f33e7ac212a45226a35db19c9be9993b6c8d0540147ab077b8b658ad",
  "accounting_tests/exhausted/checkpoint.txt": "efcdf84e811678b22cf1554c026ce955949481fce6bafd6b38b39b2e1fd21b78",
  "accounting_tests/exhausted/seed_bank/epoch.txt": "a8c49f929bac31ce690c6d4196faad5dc30aed7f0b926d761daa0c1d08b72b6d",
  "accounting_tests/exhausted/seed_bank/seed_00.txt": "efcdf84e811678b22cf1554c026ce955949481fce6bafd6b38b39b2e1fd21b78",
  "accounting_tests/exhausted/seed_bank/seed_01.txt": "d4583f6af769c5ea77f916563b84cce4fa34d61cfe81c9c50356ba52afb67637",
  "accounting_tests/exhausted/seed_bank/seed_bank.csv": "19d1280b630292e39b864dbeac63642aa6ff7575230fd489c527bb4e1ef9b133",
  "accounting_tests/exhausted/seed_bank/seed_bank.log": "19d1280b630292e39b864dbeac63642aa6ff7575230fd489c527bb4e1ef9b133",
  "accounting_tests.log": "1dbe34788053afaa73c9ef2898559d070f4105ca3e79a9b44a689ffcb517a9d8",
  "analysis_output.txt": "79d4c1bdf63e8be07b7aafbdd5229bfab4eb50d30f5b21ec312d549396a03037",
  "analyze_results.py": "6618ebe60a6c44e1b8e076fef8e15b32b1e5b81872f115b378c8dec47088b2ae",
  "bank_usage_probe": "6582d31b75e401fc2f294d837159578a5694a7777a8f0c04108d0941baa34f18",
  "bank_usage_probe.cpp": "d956583c761a305643c14fe4e2d4b93c486cad189893d864df90619cb4dcf7ac",
  "bank_usage_replays/m8_L20160_bank20_s2026103101/assignment.txt": "ce7bbaa0b9bcb91a18089cec2b523d2c417899ff9092434b9ed9c6c5e31899a8",
  "bank_usage_replays/m8_L20160_bank20_s2026103101/bank_usage.csv": "168805cea8f4f221886fda88221849a2ee47848bd2a810d4fa06f9f0c349f2f7",
  "bank_usage_replays/m8_L20160_bank20_s2026103101/phases.csv": "034ceb3b007574d725bd23117d36a77d5540e0c0b58aead86ed9624c07208284",
  "bank_usage_replays/m8_L20160_bank20_s2026103101/result.json": "1accbf86a297ada712ac6997ddb54a6907da3ac2217ac5cfbc93121b0842cc8f",
  "bank_usage_replays/m8_L20160_bank20_s2026103101/stdout.txt": "bef24c052dd9c1a4837ccbf44411f7ade29254320138e133f1bebcae5dff8fae",
  "bank_usage_replays/m8_L20160_bank20_s2026103101/trials.csv": "dc607859c63c77e382ed61259c8029dd1e1b46589c459947fc33c61e9854c350",
  "bank_usage_replays/m8_L20160_bank20_s2026103102/assignment.txt": "ee7ec3f0ff40762e9018fd02c3ab8349c6ae8a71419422b432bdf291e071fed6",
  "bank_usage_replays/m8_L20160_bank20_s2026103102/bank_usage.csv": "b145fe660721c03656359ca6a6d412961a1ac5e3925500e42385a56cb21db0cf",
  "bank_usage_replays/m8_L20160_bank20_s2026103102/phases.csv": "72cb30532819aa2038c4b82aa4c971959209f4650ef3eaa4e93af254b72bc702",
  "bank_usage_replays/m8_L20160_bank20_s2026103102/result.json": "d7945821d266a4ad6d340cde0dd3b5b3c59b10b8dbfa5d430c70c94b88a072e9",
  "bank_usage_replays/m8_L20160_bank20_s2026103102/stdout.txt": "dbb59cc81ff38e99a9fe67c484b2d90cdda26ccd38c3c97665d025bfb0782813",
  "bank_usage_replays/m8_L20160_bank20_s2026103102/trials.csv": "33f64bed2b58645b4e1843fea298e95ffbd5a969430082d866eb1815f360ca69",
  "bank_usage_replays/m8_L20160_bank20_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
  "bank_usage_replays/m8_L20160_bank20_s2026103103/bank_usage.csv": "26dd4bf2941256153b32fa8fa9646992999b099dd55f27f4cfa7f3fa9e8360c8",
  "bank_usage_replays/m8_L20160_bank20_s2026103103/phases.csv": "fb8d6bc763a08d73deae6546531b99d41a588f976fee9953c96cf551a6fd6c82",
  "bank_usage_replays/m8_L20160_bank20_s2026103103/result.json": "65b13e6a426b8373884050f71441281521bf74e44e737307709df1aa433ebb26",
  "bank_usage_replays/m8_L20160_bank20_s2026103103/stdout.txt": "e46ab5181cac4824501f15f80e5f316779cc84781ae1502c317b2b3a23f0dbae",
  "bank_usage_replays/m8_L20160_bank20_s2026103103/trials.csv": "777086954aadf4ab50e31cef1bd59fabe5f45495aecca22315fccdc344a0a3a8",
  "bank_usage_replays/m8_L20160_bank20_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
  "bank_usage_replays/m8_L20160_bank20_s2026103104/bank_usage.csv": "bca06dc54e173dd59b378fb9ea055e06d9e61366c2ae5a37cf9f02e1961081a1",
  "bank_usage_replays/m8_L20160_bank20_s2026103104/phases.csv": "99cb3e7bc6bd8dd273dfcb2a580dfeafa9cc273402ca429edce06cb123326779",
  "bank_usage_replays/m8_L20160_bank20_s2026103104/result.json": "63c9f89e99d04ab36981fec8a335daf3d8f4fb6585c7d57b3a12a60dbcb0f4a4",
  "bank_usage_replays/m8_L20160_bank20_s2026103104/stdout.txt": "3f904c9a8f1c7a3c802f04f566ca8284cce3ce7ca098b5ef806e037753304225",
  "bank_usage_replays/m8_L20160_bank20_s2026103104/trials.csv": "e1e65e87b1a7633eb24915f21a3f5ecbd89700c20b75f036c6f89824dcbb7962",
  "bank_usage_replays/m8_L20160_bank20_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
  "bank_usage_replays/m8_L20160_bank20_s2026103105/bank_usage.csv": "2ed4588b03a6db89686a2c5cd7cccb82983ebfcc6f4af6f073c2d64adf1e2cac",
  "bank_usage_replays/m8_L20160_bank20_s2026103105/phases.csv": "20d2e2c2a097ebe08fb9a7dd536443af642c1b8cec0cb3045b89db9bf20024e6",
  "bank_usage_replays/m8_L20160_bank20_s2026103105/result.json": "1375d5d520bb1ed1a7b565fa12eb1a3d163cb14a64340370a4d2ac1d878c5e4a",
  "bank_usage_replays/m8_L20160_bank20_s2026103105/stdout.txt": "857f5fec8683616ae5e2d7ad69575fb1c520284ad80009cb01f45de434474093",
  "bank_usage_replays/m8_L20160_bank20_s2026103105/trials.csv": "5f3950802ba2518fe21f4ac9667d0cc352b470f7314b68af8ce46af780dc70c6",
  "bank_usage_replays/m8_L20160_bank20_s2026103106/assignment.txt": "db5769c57165be8c6d6fac1babe8dee553725071f1e3eea8c011b7780c8f2cc2",
  "bank_usage_replays/m8_L20160_bank20_s2026103106/bank_usage.csv": "aa4ad616e53f839667b65740a573853cb8f96272b8d252b1b05048ee81202d3f",
  "bank_usage_replays/m8_L20160_bank20_s2026103106/phases.csv": "51e42a215070e27f3487b1cf4fd4ca9e2453f1456d3099db500c17585905cb84",
  "bank_usage_replays/m8_L20160_bank20_s2026103106/result.json": "13ee5aa31a5ae09cfc34177c8716517db6fd69fe372246787564cdb5a89c83a9",
  "bank_usage_replays/m8_L20160_bank20_s2026103106/stdout.txt": "389ac2e844830d1fee79bc0f889add28420b81c5c7ce7b4ceef4cced9f329214",
  "bank_usage_replays/m8_L20160_bank20_s2026103106/trials.csv": "5791e79ffbe41bb6208bcadf0b3493e673098a8f067929d2d80726c558b9256a",
  "bank_usage_replays/m8_L20160_bank20_s2026103107/assignment.txt": "d53ab6adc26cde10f660f373e6c19406701380113950c57ac247dd8d942f80c5",
  "bank_usage_replays/m8_L20160_bank20_s2026103107/bank_usage.csv": "3f76b5995449b592805a09f247586c8d031007ac57ea946df6aec8e248f9c729",
  "bank_usage_replays/m8_L20160_bank20_s2026103107/phases.csv": "86445192606c2a0b18edd1322f030faa0f1f5c670428f3b5961fd5885abe9869",
  "bank_usage_replays/m8_L20160_bank20_s2026103107/result.json": "dd9ab6afa344ef426a371d405298ee5c7d9cbf4c57c76f0be80bc6613c385c19",
  "bank_usage_replays/m8_L20160_bank20_s2026103107/stdout.txt": "4c58c2662bc9bfddaa22e04ad02932c146522f8bcbadff46b224b3b1c4806dca",
  "bank_usage_replays/m8_L20160_bank20_s2026103107/trials.csv": "3fd20c93ee4b1965f45c0ed707d65c960950812debc1b04461d46068f0ab2808",
  "bank_usage_replays/m8_L20160_bank20_s2026103108/assignment.txt": "b57339b570ce1c579903ff761e7c843eec34a447f09a88d23a06170e03fd70b2",
  "bank_usage_replays/m8_L20160_bank20_s2026103108/bank_usage.csv": "06615d8f7e190c7a2e7b8fe2f31dd7d3afa76ec424412a1426f438dd6a64e963",
  "bank_usage_replays/m8_L20160_bank20_s2026103108/phases.csv": "1610b31695c4fd9c21c4736ea9711e180ee083797afb42109326818eb5e6f8fa",
  "bank_usage_replays/m8_L20160_bank20_s2026103108/result.json": "c97bf2ae90ddfa4aefd4f3ed6bd7e931afd8d79fd31ea6cf4544efd2b4411999",
  "bank_usage_replays/m8_L20160_bank20_s2026103108/stdout.txt": "70a0eba1502f5916e745af40105ce72803b9efd9ce1dfe7a58cd18dea815ecc8",
  "bank_usage_replays/m8_L20160_bank20_s2026103108/trials.csv": "3d22aa6dc5b9f5baf1eeea1c3bdb8d2438860069f875958abfe974e3bead0346",
  "bank_usage_replays/m8_L20160_bank20_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
  "bank_usage_replays/m8_L20160_bank20_s2026103109/bank_usage.csv": "f844de838582df7e459ca537353ef4e75a6ed8d707871de894d650981611b832",
  "bank_usage_replays/m8_L20160_bank20_s2026103109/phases.csv": "ed97742e92172ee0ce2fa47569b272f33f1a596bc690c009517c8d9d0a6bd683",
  "bank_usage_replays/m8_L20160_bank20_s2026103109/result.json": "14982bffe58feff6485008da54592483ac03df4283ff218c79410cc342be7b88",
  "bank_usage_replays/m8_L20160_bank20_s2026103109/stdout.txt": "d80ae6194a46cf790d97c2bddf6ccb31de66f618fde78eae8e30d5bf3c7bf4ac",
  "bank_usage_replays/m8_L20160_bank20_s2026103109/trials.csv": "ceaaa8a2b74a0cf171078e315cb137f239256fc7e949ce4262328c31a777613b",
  "bank_usage_replays/m8_L20160_bank20_s2026103110/assignment.txt": "5a310e1f5fef9c5ebdecc116e4c248008adaea49ab4883cbb93442ee0e550b66",
  "bank_usage_replays/m8_L20160_bank20_s2026103110/bank_usage.csv": "237c53afec485eafc61e7d2da1b57e8ed05309ff9beeb31256578dfac51b4453",
  "bank_usage_replays/m8_L20160_bank20_s2026103110/phases.csv": "f553023b322cb9a532bef332531996483d517492dcd159803c0ca239eb1c0124",
  "bank_usage_replays/m8_L20160_bank20_s2026103110/result.json": "84dacfe3b45ec030416d3b9949a0043bf9b530c1f131d384402dd34e713c1db8",
  "bank_usage_replays/m8_L20160_bank20_s2026103110/stdout.txt": "91eb7a1a32143684e9945269c9b620e2bfee91b661e818e043cac7e17854893f",
  "bank_usage_replays/m8_L20160_bank20_s2026103110/trials.csv": "cadf5cff0d76859ec610852e9613021104da7bef6fe20a67e1629d617d897441",
  "bank_usage_replays/m8_L30240_bank20_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
  "bank_usage_replays/m8_L30240_bank20_s2026103101/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m8_L30240_bank20_s2026103101/phases.csv": "5cb9b3b1d9bf86abf750be39b4105a6b530d7f1d341ead770eea1028688af138",
  "bank_usage_replays/m8_L30240_bank20_s2026103101/result.json": "316f7e42423154cffa6d3035c4ce0223df81ea80a81d6738a79d334b2b4a073f",
  "bank_usage_replays/m8_L30240_bank20_s2026103101/stdout.txt": "25e4557aa686a40402d8f3862aafc1761273fa29b3384279e359852c656aa88b",
  "bank_usage_replays/m8_L30240_bank20_s2026103101/trials.csv": "c8797cedb068f387aa689c52d544b629b0232f3bff18b7b458dc83ea65c2e885",
  "bank_usage_replays/m8_L30240_bank20_s2026103102/assignment.txt": "bf248e4f9b0ebdc022c467b97d58f9b0ca76838d8d4638e5c3bb7d8de642abcd",
  "bank_usage_replays/m8_L30240_bank20_s2026103102/bank_usage.csv": "20f1dc5b5080f92862f506a61dd5f06c067d31b4af13afe43e75374495c28565",
  "bank_usage_replays/m8_L30240_bank20_s2026103102/phases.csv": "d055736e965cac7c396c5df240cc4608cbde4f817ff0541ff08f7e48a3d3b2c9",
  "bank_usage_replays/m8_L30240_bank20_s2026103102/result.json": "e224ffc42ec46a4c78deb230902c7f93df9a6f893ec0f54f329642cb49e1d446",
  "bank_usage_replays/m8_L30240_bank20_s2026103102/stdout.txt": "293e00bb7edb0c2eb5d18780b8ab2de948ce1dcaf30f36d85a40492a1f418458",
  "bank_usage_replays/m8_L30240_bank20_s2026103102/trials.csv": "097b9a2266c451f97db6a6d5227afa06d8a68f5dd2a2468fa66f16f9887a14a1",
  "bank_usage_replays/m8_L30240_bank20_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
  "bank_usage_replays/m8_L30240_bank20_s2026103103/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m8_L30240_bank20_s2026103103/phases.csv": "dc4e7a29594868be404f609876bd2c5ad38a2df329f64b9e67c70fc937efcd81",
  "bank_usage_replays/m8_L30240_bank20_s2026103103/result.json": "d0106979e02e58fcb10c8b992db6393e160814e5a9f20420018692d9ba7cd7f2",
  "bank_usage_replays/m8_L30240_bank20_s2026103103/stdout.txt": "db66e95a98e3e88ff12fbfafa1a75a7e628960212a646a45f5228944215bb42f",
  "bank_usage_replays/m8_L30240_bank20_s2026103103/trials.csv": "728494a2ce563bad84e1bc18dc6fcb13424ad8f0d97db82667ff1545708aa2e1",
  "bank_usage_replays/m8_L30240_bank20_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
  "bank_usage_replays/m8_L30240_bank20_s2026103104/bank_usage.csv": "84ad99a95c68b6b8b0968cf79c6c32a7e3649f3933bf1124bb0a16362f40deb5",
  "bank_usage_replays/m8_L30240_bank20_s2026103104/phases.csv": "9371543866f48755fb06b656f4c6658880c229aaa2cb079e1efb1022a7cf1ec0",
  "bank_usage_replays/m8_L30240_bank20_s2026103104/result.json": "d10ec84d351d074852fb2018f3bd69688a897d79facfe57efbe1940e8ef6117c",
  "bank_usage_replays/m8_L30240_bank20_s2026103104/stdout.txt": "bbd943edc6400b19260fab3624ec3e8dd452b9866b9a11735d846aa5b600e2da",
  "bank_usage_replays/m8_L30240_bank20_s2026103104/trials.csv": "fdf4bbee44c4e37ff0ed641ca8ff0d481e88699752a8a7bab761ef6161567100",
  "bank_usage_replays/m8_L30240_bank20_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
  "bank_usage_replays/m8_L30240_bank20_s2026103105/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m8_L30240_bank20_s2026103105/phases.csv": "28286890c51a569d0cbeb92185567b1c9692b40b1b33d49c0d537d02988c0810",
  "bank_usage_replays/m8_L30240_bank20_s2026103105/result.json": "57385a30fa5febe8e68ba8fdc5105c3333521f95228da3cc9ae6dd550a8ba0db",
  "bank_usage_replays/m8_L30240_bank20_s2026103105/stdout.txt": "04316126df7d90cb294b8edef07380a84e7963bddc04a5255a2de16113133fd0",
  "bank_usage_replays/m8_L30240_bank20_s2026103105/trials.csv": "5d8955db331e409b7b4a4a924726b19ad5cd22e691b4313ba54fd90fc9ce0254",
  "bank_usage_replays/m8_L30240_bank20_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
  "bank_usage_replays/m8_L30240_bank20_s2026103106/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m8_L30240_bank20_s2026103106/phases.csv": "e81d324dc4f376b534f50b2d67440a17fa6299d5ba9237eba5a0025abed8db96",
  "bank_usage_replays/m8_L30240_bank20_s2026103106/result.json": "44e74122cfb743ddac91386711be3ec87c199b5ee2674964411f6ddd6d97ec8f",
  "bank_usage_replays/m8_L30240_bank20_s2026103106/stdout.txt": "a76bb720ea6d8b5282837e9f38013a04317f299d323b8f9aa84de9f0189e7da7",
  "bank_usage_replays/m8_L30240_bank20_s2026103106/trials.csv": "f571e9240a41da86878d13b19fc10d8b46aa4067ab6a609c6e7e7857bdb6baab",
  "bank_usage_replays/m8_L30240_bank20_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
  "bank_usage_replays/m8_L30240_bank20_s2026103107/bank_usage.csv": "6d1b6fa3c84e330f91bd7b2f29533a141eca3037d39bbd40f8169969f0293be8",
  "bank_usage_replays/m8_L30240_bank20_s2026103107/phases.csv": "38571470bb3758cec841a48b31f4562ebfa620fbcc155d78545b03b420863053",
  "bank_usage_replays/m8_L30240_bank20_s2026103107/result.json": "b6f8a2654c2ec20ef4df2f2e40623d91d465e9e7dd16032f5d7de72531836167",
  "bank_usage_replays/m8_L30240_bank20_s2026103107/stdout.txt": "9a3bed09f1e2f806ea93e6432f9fae945de2d8c45daaf79223fd00db83b9fe65",
  "bank_usage_replays/m8_L30240_bank20_s2026103107/trials.csv": "622763813ffd3d9431c6650850d92257987414725314630c2f4f3cc14362e42b",
  "bank_usage_replays/m8_L30240_bank20_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
  "bank_usage_replays/m8_L30240_bank20_s2026103108/bank_usage.csv": "4631aa5b912e39d84a68be270ebf27a54228ab61c6e7f97c1ddd48ce8ec7b4a0",
  "bank_usage_replays/m8_L30240_bank20_s2026103108/phases.csv": "141d6f25da22dbbc821bff863f97608748338b9894cc70150beb8322daaa152a",
  "bank_usage_replays/m8_L30240_bank20_s2026103108/result.json": "f3a63be119b8df5410dd5f26932f1487186433a98f062a6cffaeeb99f750ad30",
  "bank_usage_replays/m8_L30240_bank20_s2026103108/stdout.txt": "4708bb9868c3c95c2ec70367e8eb2bd3aec8b86d43d5f6ec2b27d7537b653625",
  "bank_usage_replays/m8_L30240_bank20_s2026103108/trials.csv": "e42d815421dafdb1e32027357a87f9a0b859362c231fab14daca2c19e42cb0c5",
  "bank_usage_replays/m8_L30240_bank20_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
  "bank_usage_replays/m8_L30240_bank20_s2026103109/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m8_L30240_bank20_s2026103109/phases.csv": "4aed9098937776d226ccde6f7f8d35491394fb501fe4cb3a7d325674020a31a2",
  "bank_usage_replays/m8_L30240_bank20_s2026103109/result.json": "c79a6d77aea19068784435eb1aa8a520078365d458ddf3860dfbbda4d5b49133",
  "bank_usage_replays/m8_L30240_bank20_s2026103109/stdout.txt": "296087f9a1175777dc12bc430bcb5b3954a7681cb27a56cf4678cfe6a454b2f0",
  "bank_usage_replays/m8_L30240_bank20_s2026103109/trials.csv": "de769fe0fe76e3f392d6cf68c530754646fe5e57b231019becd2accb80902d8f",
  "bank_usage_replays/m8_L30240_bank20_s2026103110/assignment.txt": "67f4812c9bc6c63c2f1e653bf723bc5f92ed235a3cd0de1a8aed5d4a8744c953",
  "bank_usage_replays/m8_L30240_bank20_s2026103110/bank_usage.csv": "4917e9548222d6414a595e0fc1e6cb5918bc16eac4d718ec5a6565a8617fc961",
  "bank_usage_replays/m8_L30240_bank20_s2026103110/phases.csv": "89a8c24f361b5d29bebcc3396567224532144334a883f14c7942717a86a8faf7",
  "bank_usage_replays/m8_L30240_bank20_s2026103110/result.json": "899246b34426d0220f11d4f65409461cf3a1c4f3d8ff4c56206c75626e845f2c",
  "bank_usage_replays/m8_L30240_bank20_s2026103110/stdout.txt": "836424b66acfe9469e3a30428d627a765b0b14219eae5a9a2c8e72118b3bd575",
  "bank_usage_replays/m8_L30240_bank20_s2026103110/trials.csv": "bb09118aa5af2b037e61dfaa0725ac46c49887d873ba32e76ec1de38052df346",
  "bank_usage_replays/m9_L75600_bank20_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
  "bank_usage_replays/m9_L75600_bank20_s2026103101/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m9_L75600_bank20_s2026103101/phases.csv": "26f6199de19adf4fe42f0a6930d3f4f74449429efdf7e08032d87a0f8e05d45c",
  "bank_usage_replays/m9_L75600_bank20_s2026103101/result.json": "e0f71b0dee9ac00f86feccd139eeb6ab87400fd73646aa05d4b8fa569b65f5a9",
  "bank_usage_replays/m9_L75600_bank20_s2026103101/stdout.txt": "dd14a935c1c80fbd233a990ad4c06672eaa24b355a627e48c2f5e3007c2fe8a2",
  "bank_usage_replays/m9_L75600_bank20_s2026103101/trials.csv": "4d7a5c46dc1eeae4ebf1ff9dc6e60b0a0b7eb8325250b9e769f17f45fc514f6b",
  "bank_usage_replays/m9_L75600_bank20_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
  "bank_usage_replays/m9_L75600_bank20_s2026103102/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m9_L75600_bank20_s2026103102/phases.csv": "2087dc2d4cdcc76a4df59c8875f8a414ca0917819a42e65c6a110238cbe221f8",
  "bank_usage_replays/m9_L75600_bank20_s2026103102/result.json": "1d011a4c492e68e327dd8666abe967f395c3a9a26ca2a4f2623b6fa5a8e43f9b",
  "bank_usage_replays/m9_L75600_bank20_s2026103102/stdout.txt": "98f4c91294bc243c1db0dec16babe8eb2980f6301ca5c725c3fa799ae435129b",
  "bank_usage_replays/m9_L75600_bank20_s2026103102/trials.csv": "b6c48812d0f422bdea57110b3ac6399fad46080e6ae0065d1886ed3233760766",
  "bank_usage_replays/m9_L75600_bank20_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
  "bank_usage_replays/m9_L75600_bank20_s2026103103/bank_usage.csv": "e83a5f168a1a4e205a6528ce687bc451f7380089419bcc6ff148084ad108666f",
  "bank_usage_replays/m9_L75600_bank20_s2026103103/phases.csv": "d609889d2f8c31c1adf45becd9377262d625801c4fdb72f1494c4d88ba7bec7c",
  "bank_usage_replays/m9_L75600_bank20_s2026103103/result.json": "07c6027ef3fd42781e7fd13c57684ee3c9745b19d115d0b8834078aa8b91ac2e",
  "bank_usage_replays/m9_L75600_bank20_s2026103103/stdout.txt": "d571004ea3a68c0c112b83ec2b69f7a7d93e18494316657ea89fe2c42aeaae94",
  "bank_usage_replays/m9_L75600_bank20_s2026103103/trials.csv": "9c60740e57024b88a4472db34ad26e39a32d33a1deca79032556533d6a37b31f",
  "bank_usage_replays/m9_L75600_bank20_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
  "bank_usage_replays/m9_L75600_bank20_s2026103104/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m9_L75600_bank20_s2026103104/phases.csv": "3f0633fbf58b89206af798838c75dc1b7101ad5e57f78553f9a678154ba8e9e5",
  "bank_usage_replays/m9_L75600_bank20_s2026103104/result.json": "40fce50235360b9e0908e4eec97ac824c8e1753976567dcce8b241202983727a",
  "bank_usage_replays/m9_L75600_bank20_s2026103104/stdout.txt": "37879935dda778c6ac7dbcf5c7bce30f5097a51882bcb08802a77124c54daa11",
  "bank_usage_replays/m9_L75600_bank20_s2026103104/trials.csv": "5aa4b5ee0e097ac8725b7d22c258bf754d99404f0cb69bdda5150ce92725d6a0",
  "bank_usage_replays/m9_L75600_bank20_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
  "bank_usage_replays/m9_L75600_bank20_s2026103105/bank_usage.csv": "3042c08db8f6891d4bfcb235c4fe58523309589428a9c8604fc33e2f5a665a7a",
  "bank_usage_replays/m9_L75600_bank20_s2026103105/phases.csv": "dbe0d7fac76aec9220cda3a932877493bd74205dfbb8997f2378234b37bbd462",
  "bank_usage_replays/m9_L75600_bank20_s2026103105/result.json": "9b1732f3ecad97944cd6baf908356eb762f4592b75257bb5474a697d6e8c58ae",
  "bank_usage_replays/m9_L75600_bank20_s2026103105/stdout.txt": "04f6da5c9283a22958612b6d9d8d41fddb19c4d58ca13b48a765bdd8291592d5",
  "bank_usage_replays/m9_L75600_bank20_s2026103105/trials.csv": "245eb1bcc6c8523d8a2f658d0b4b33d593639924d6d47dcaf0f5b16b07d0dc17",
  "bank_usage_replays/m9_L75600_bank20_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
  "bank_usage_replays/m9_L75600_bank20_s2026103106/bank_usage.csv": "d0ab76b804ff70c8af384633c16e95740dab42c7b8eb2b3770f094747b1546be",
  "bank_usage_replays/m9_L75600_bank20_s2026103106/phases.csv": "daa279aedf4625e423982c6920417322eec1897129422de2f863e8fcc126b90d",
  "bank_usage_replays/m9_L75600_bank20_s2026103106/result.json": "9b0c16e42d98a4c65f296cfdd751b082a60323cea2daffaa62a315fc23c4938a",
  "bank_usage_replays/m9_L75600_bank20_s2026103106/stdout.txt": "836ea9d845e0e23739ee1d9161a991a02acf35cd96e16abfea4fbf28142cbf94",
  "bank_usage_replays/m9_L75600_bank20_s2026103106/trials.csv": "a139ff8b162ad1a428b473caebf587407e23c712ec3847547effac2d22f571d2",
  "bank_usage_replays/m9_L75600_bank20_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
  "bank_usage_replays/m9_L75600_bank20_s2026103107/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m9_L75600_bank20_s2026103107/phases.csv": "658edd43c15a98dcc6573e49f3f26b58de6286f1b088742bfab6ebf550ac2b86",
  "bank_usage_replays/m9_L75600_bank20_s2026103107/result.json": "41a8fb9c5996288b7848a23d1d3033c05366c70fa6375ba7b5044700a3f3c270",
  "bank_usage_replays/m9_L75600_bank20_s2026103107/stdout.txt": "4db93ad327737292d247219f68d2206d0e772d7450fdaf7eee906e8416a9fd9b",
  "bank_usage_replays/m9_L75600_bank20_s2026103107/trials.csv": "0bd9ffd7c9df39437be3bc5963d7a4df1980c1a2d7eb0d4eb67dd464a411e538",
  "bank_usage_replays/m9_L75600_bank20_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
  "bank_usage_replays/m9_L75600_bank20_s2026103108/bank_usage.csv": "f4d9f5a014bd28b56b18865c232f5d50eba075a543c938818a802b33f588c697",
  "bank_usage_replays/m9_L75600_bank20_s2026103108/phases.csv": "c40f0f985edc49143a14f86548907ade3b22d2b09d15037777ab5b131925f5e1",
  "bank_usage_replays/m9_L75600_bank20_s2026103108/result.json": "503b2ec7e1ce4d7380a20e7164005bbcbec83e493bb33228f1890fc52f834c7a",
  "bank_usage_replays/m9_L75600_bank20_s2026103108/stdout.txt": "de6cb84afd2b5f1e7f822df4f56bb2333858a3e475884d10d3bae711f8058970",
  "bank_usage_replays/m9_L75600_bank20_s2026103108/trials.csv": "2746c2ccfe15125cd286b39aaa0bcbdd6b1e200524bf0807a4bfac54eb333f23",
  "bank_usage_replays/m9_L75600_bank20_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
  "bank_usage_replays/m9_L75600_bank20_s2026103109/bank_usage.csv": "5c164a4083868cab8507aadf4d7451463c719ec38e8f93774d8a888ee74413c2",
  "bank_usage_replays/m9_L75600_bank20_s2026103109/phases.csv": "f7c19ad3facded51b12768b303748e4288824b8317ec9e6aa58c1902d2d5cf13",
  "bank_usage_replays/m9_L75600_bank20_s2026103109/result.json": "98e430cfce158e52948147af6f54c8792601db5ee7bc418fdd92dcd7554e8e38",
  "bank_usage_replays/m9_L75600_bank20_s2026103109/stdout.txt": "f2c61b74eaa896947fb0439afe723ba535a97db4566b9b56705a28475a58c180",
  "bank_usage_replays/m9_L75600_bank20_s2026103109/trials.csv": "585e724578c42c56cb8389d8992721ae5b382ac64bdf24fdfc75d041639d9d60",
  "bank_usage_replays/m9_L75600_bank20_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
  "bank_usage_replays/m9_L75600_bank20_s2026103110/bank_usage.csv": "068c3987b58abf289c08869ca143946417a84abc40f191b4f049235bc8f22125",
  "bank_usage_replays/m9_L75600_bank20_s2026103110/phases.csv": "fc7ed0b16d611d49a52db3b3b35908c38d7493c5f57a4db3ed08e32db5649d9a",
  "bank_usage_replays/m9_L75600_bank20_s2026103110/result.json": "d13252802a02623d415c1fe4297be6f36973df6cbea247de512113aa1e332939",
  "bank_usage_replays/m9_L75600_bank20_s2026103110/stdout.txt": "a88402a996da75f7ddec0561011c0aef911106759b81d79e71b4e10d8cbd748c",
  "bank_usage_replays/m9_L75600_bank20_s2026103110/trials.csv": "89e128ebaed8af51fd586b9de22a6203f7905a0032b96a7f9747ad1fedde0ce1",
  "bank_usage_summary.json": "d51d0c71b48f84811f752fce9c8b15a5b3f50170dca1c3514b6621405e36e5da",
  "benchmark": "dfacfaee15f0e46eb3cd34a6e267c8aa3d96ef3a6807f2987317cbe3ebbe1d29",
  "benchmark.cpp": "33b9cf8e919e04d1aea34ea209f55dbe78b1ddba678ffba44c6b9ff1c88dce24",
  "determinism_a/assignment.txt": "e044e452355e7870215dd9e87a516185284314bb1ea7fa1d81c2ff1f6619302f",
  "determinism_a/phases.csv": "30ce0e434577cc711157e3a8b55b53b54edd24b2f0a7b6d4f52d5dc3fa686907",
  "determinism_a/result.json": "f8144eef6f01397b75ed7c11aa136d642dd882ceb9792e8c980cf4e018e5714b",
  "determinism_a/trials.csv": "e14300a3139bef017e1061746375252a793ae0138c185cbc6f1795898a4eed58",
  "determinism_b/assignment.txt": "e044e452355e7870215dd9e87a516185284314bb1ea7fa1d81c2ff1f6619302f",
  "determinism_b/phases.csv": "90ca21297eac63ce2d35fd21ccafbc577a2ba68d1addbfdc3b2162120e941271",
  "determinism_b/result.json": "5e4126a14d1a21920684f6ae264de2c3c76b04e41129c81f459432a7d5029998",
  "determinism_b/trials.csv": "3d959819b63f99355161cc40f804628de6b2e441bf07b05fff0177576461380a",
  "driver_success_test/assignment.txt": "2d3ba3387f68d458d42c34c537f16a3f81c62f58547ad0a6466827eeca423fa2",
  "driver_success_test/phases.csv": "cc14d4b0b6aab54ea230b58e3b8a6471242ddc5970947f3c2112ba01c76070da",
  "driver_success_test/result.json": "13993f936e88611d24461ab2824c1cd2edc54789dbe432c072b28638e8557cc4",
  "driver_success_test/trials.csv": "dafdbba0c46abefc582629bf2e4714362ea0065bbf6f089d35357b3da8a90ee5",
  "execution_manifest.json": "ee3d40073d398b1181849a052fa87aea3657e1a80a587586ff8d5c3c6977f40e",
  "instrumented_kernel.cpp": "12ad659cab8b6b1fcde86ffe4725a40d25fc852563da9c2b249f683ecb14a443",
  "paired_bank_comparison.json": "1d18c727adc736ef8c32fc8b033a7f49340bb2c715568b79e2dba07a43500cab",
  "pilot/assignment.txt": "0b05e8d4581034aa534e3c757e6830181151a6929ea75da7bce90ca361b79d63",
  "pilot/phases.csv": "2ba240a49da36ea5f7c36c667c9e5de9504bdc57b97166e49d03d01c608fe95f",
  "pilot/result.json": "d6c1e0ef48f2f2125808a2843c0d4509141eb24899af08df1125eeef3e5d8507",
  "pilot/trials.csv": "bc3526e256e2f42aaa0b1a7b45b364c9ebf578dbd11d32264bf91aeca5606e03",
  "protocol.json": "45858724dce67f122704c1a637b92350f59ccb098782931ead2c910e143dbfbf",
  "replay_bank_usage.py": "82e25ac5261cfc57033beb9fea4b60c741ca49bff910efdebf7cd5729475ad0c",
  "replay_progress.log": "0fc7ca867f5c9daf2d22c599cde97154e87809f9e2d790d72df01cc3326f5c66",
  "run_experiments.py": "99fa058f929f580c6fcd31996535029d2fc74e24d4b8245cf37d98e0fa5b8d5d",
  "run_progress.log": "03c876ab9f88fe8fc209263184485dfb9f399879d04963b1393f907b0d0e754f",
  "runs/m8_L20160_adjacent_s2026103101/assignment.txt": "9c51d32c492f1cab8d384e1743a29372d7576f6b12d8acb60ca10db907e2160f",
  "runs/m8_L20160_adjacent_s2026103101/phases.csv": "1df38da0c5c1af839b5236b267a1a62c2d2058de1f5cc67d3291f1d51dfa2889",
  "runs/m8_L20160_adjacent_s2026103101/result.json": "4a75fb3bf193ab8e8f712960e8a73a2c1dfb65594d6b5d6fbf60ec0822df6879",
  "runs/m8_L20160_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103101/stdout.txt": "b38e93dd71dc0496dfd247802881bfc30f7adcd5c9bfe373d7d05e251a6cb2ad",
  "runs/m8_L20160_adjacent_s2026103101/trials.csv": "aee7908da1acb9db067de1163901e7e26e7c1759dee5833fdf7786008c4f086b",
  "runs/m8_L20160_adjacent_s2026103102/assignment.txt": "720dd3afe21858589ea401657a69ec23f468641cb2fe7e374dd35ca7255b2d42",
  "runs/m8_L20160_adjacent_s2026103102/phases.csv": "0fcce006f3a11c5961323776c968b21121482c4012f71e586f951b7ec87d58ba",
  "runs/m8_L20160_adjacent_s2026103102/result.json": "c386d90310855f38972c75948d58d6397169ef8534d4d2c40cf7ff40ab67343d",
  "runs/m8_L20160_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103102/stdout.txt": "4bc0cecdd244206c676e11e49e7002652f85464c73cbc24527cfe5c4c764417f",
  "runs/m8_L20160_adjacent_s2026103102/trials.csv": "dc24263a6bebe4d7e74f54fe189a396aa873a57ca380767085adcbf55a879924",
  "runs/m8_L20160_adjacent_s2026103103/assignment.txt": "d37872cc0172ba20ab593e306afa2a2af545bec5d7f426078194a172b61e4870",
  "runs/m8_L20160_adjacent_s2026103103/phases.csv": "971e9a00f8b005660e0a641d92314669301665a494f2cc8167fa9e7839b15f73",
  "runs/m8_L20160_adjacent_s2026103103/result.json": "df24d3e3279f43d5a84f73e7ede26f24d7aa417e127c67faa0841f20809381e7",
  "runs/m8_L20160_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103103/stdout.txt": "23f02c097c1ea37426be41f071794ab57bd3888068255a338f270526d4a5d5e2",
  "runs/m8_L20160_adjacent_s2026103103/trials.csv": "9de610d4e3c73740052a4074216383a4f13c1cd1c8d68b6de80b7bd2b5df90d0",
  "runs/m8_L20160_adjacent_s2026103104/assignment.txt": "f79ebe2a7f6ffc8a53e70aae2ec6765d7b994eca799f624be14614e9d51e3752",
  "runs/m8_L20160_adjacent_s2026103104/phases.csv": "0b4980db136ccafeaa4173e2a119db9fde87d2906a07cb127ab2d336c152e06c",
  "runs/m8_L20160_adjacent_s2026103104/result.json": "453ffd225cd9d9ff1dcfee3fde89ce22d6cdcb25a2a1736fb580e6130cb35e34",
  "runs/m8_L20160_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103104/stdout.txt": "ded94ab024c5d7c54d98c9977fce3b3ed18ead1779e596575058950b9acfee1e",
  "runs/m8_L20160_adjacent_s2026103104/trials.csv": "c606e07e69098ae264ecdc8edb8caef453a090f0efdaff46feb62063a8285e94",
  "runs/m8_L20160_adjacent_s2026103105/assignment.txt": "4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88",
  "runs/m8_L20160_adjacent_s2026103105/phases.csv": "71eadb364206012b80951166b32dde92043d70e0ae6f02a1e3f2b24c7ff48f98",
  "runs/m8_L20160_adjacent_s2026103105/result.json": "c584727c878afb0808e18f6a16e91b19d1fb2ae2a0e901b4a4f6dcdc92672c63",
  "runs/m8_L20160_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103105/stdout.txt": "5a6a445669bdbe8a7897c7e2567ef14bd7dcc5e947c2754ec396f3ab8c9f90a7",
  "runs/m8_L20160_adjacent_s2026103105/trials.csv": "b30b2ee9244986576b9ddbe70bcb7bd8a5738f971c934431b152d992cf1ac7f6",
  "runs/m8_L20160_adjacent_s2026103106/assignment.txt": "39695ddc32e3ab9deca7348af098e594892170f783d49cdf7a89d00e7db4bf40",
  "runs/m8_L20160_adjacent_s2026103106/phases.csv": "d36bd8b1cd7ccaf6073a9548e4378621ed3b9757782d0710183367d5715e4dc5",
  "runs/m8_L20160_adjacent_s2026103106/result.json": "a96eec8a5f923a763192718d9626d8e495239ff8ef963ffa7ba25570fd586347",
  "runs/m8_L20160_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103106/stdout.txt": "23cb9c91500717bc35b4d5c1dea7e48276f3037ae89c951a18d2dca97f1c7899",
  "runs/m8_L20160_adjacent_s2026103106/trials.csv": "ca573dce8b4ef00231cb363ae8b22b46c598b3d20332110dbe15de748c2364a7",
  "runs/m8_L20160_adjacent_s2026103107/assignment.txt": "3f4c8ce7e158f438df780eba780f814f184df13964f0a00f5342d983c4ee83e8",
  "runs/m8_L20160_adjacent_s2026103107/phases.csv": "4944cc65bc2fa4a4f67ead2481c4daa4177f18557f032039cef18aef9594a86d",
  "runs/m8_L20160_adjacent_s2026103107/result.json": "72b4816e14f315b3570339f2cefc2097927514cf080612e2e0f9f7f34ac614a5",
  "runs/m8_L20160_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103107/stdout.txt": "89c8048673bb1a998b61aed51558590a7a049e6a61321f52b3ea434d9b522a57",
  "runs/m8_L20160_adjacent_s2026103107/trials.csv": "682341570a6ec9f06cd36b35b121bc679c9475982c9bb09ebea6365180a6a395",
  "runs/m8_L20160_adjacent_s2026103108/assignment.txt": "5d9b8661a3f47820ddc90f2df4767a28806f3889dfea35336306a948a8144795",
  "runs/m8_L20160_adjacent_s2026103108/phases.csv": "81d7a2edf802865e30eb84feac8ad995e56da9007211a94b3a401a6e52e137df",
  "runs/m8_L20160_adjacent_s2026103108/result.json": "3a08933bd19534afaefcf3893979e717d2f7d1fafc50263b598f16b5e062deb1",
  "runs/m8_L20160_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103108/stdout.txt": "e1776cb61f4a887a387725137f70b42cc1fc328d3d8dbdaba5666c30e1e94c07",
  "runs/m8_L20160_adjacent_s2026103108/trials.csv": "fa0177fc6b8ca970424d92e7617286c214ab97538607c0327206135a792e406c",
  "runs/m8_L20160_adjacent_s2026103109/assignment.txt": "4a197388a44d2877083c75b7507258e07ba473754decc6c8baed90de7843d85c",
  "runs/m8_L20160_adjacent_s2026103109/phases.csv": "c6812c8a1b83ce0cec0ffc7488e7278469ca370a0b594076863ae20b126e0e78",
  "runs/m8_L20160_adjacent_s2026103109/result.json": "4025cb2d83b7626c74371a86271f620490cdcb31e7171b478641ce5ec714960e",
  "runs/m8_L20160_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103109/stdout.txt": "0ac49914c8957d29cae4eb7d3af4eb57272a2e4fb58473c4511f94b734ad87ae",
  "runs/m8_L20160_adjacent_s2026103109/trials.csv": "8e820be178c96ee62cbb57e8d67037470d853ef70a65de1ce54a055bfbccbbe9",
  "runs/m8_L20160_adjacent_s2026103110/assignment.txt": "01c2b8e5ca99459ecb5ba72a38a5b622af4d2c3730a262d1f36769e2061de2f8",
  "runs/m8_L20160_adjacent_s2026103110/phases.csv": "2fd35eb84136057d2670b9dc6853f933c20b63b506259d674b33e5030e6a234d",
  "runs/m8_L20160_adjacent_s2026103110/result.json": "570582d630ebdf68f2f9d03bf23b0056ac2c59cc63ed93c04ee760b94c3c3120",
  "runs/m8_L20160_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_adjacent_s2026103110/stdout.txt": "ad34450e57057d1ce0f177bdae17534b1a18cecdffc65ae5bba09926760d58df",
  "runs/m8_L20160_adjacent_s2026103110/trials.csv": "e74e44405a82a025b38526c5e40e4a8d387ccaecac47c6cafa5ee702016b8ed3",
  "runs/m8_L20160_bank1_s2026103101/assignment.txt": "52535a2dc2a6ee1dda5a5aa4d66a79a3af82c4a3e09192d180237ff9cdae30de",
  "runs/m8_L20160_bank1_s2026103101/phases.csv": "5d8799eb4d5a0fb5e5cb06891ec7c3998de2ae2743bc46999344167b35105630",
  "runs/m8_L20160_bank1_s2026103101/result.json": "a67c6975aba1dbbe0fb24d6548c234fcd65c22619ccd2467aa9c438c93c16dc8",
  "runs/m8_L20160_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103101/stdout.txt": "95f30257e7fda4ca91dcb7cd7c84d892528adf5a0dca5e6bff44a1a4d857cacd",
  "runs/m8_L20160_bank1_s2026103101/trials.csv": "06b051026367bd8c5b33487d57bc3e383dd28435cba30acfa11d7d88d8595040",
  "runs/m8_L20160_bank1_s2026103102/assignment.txt": "079bd043f938baf4248868ccf1bbd5f646554bf79d705d8669e065b691469bb3",
  "runs/m8_L20160_bank1_s2026103102/phases.csv": "7b2f28bc40beadce73c39177ec2d76cf638ff259b0f7d29d0d251c94c21506c1",
  "runs/m8_L20160_bank1_s2026103102/result.json": "47da8478ccceb6b08440736bb90625b89b39953a3a2dfa7b036fda215f7c2ee8",
  "runs/m8_L20160_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103102/stdout.txt": "6fc70f6f848ece983a6c13c792058f5dd277c7973d9cfd74105309b1866f4aee",
  "runs/m8_L20160_bank1_s2026103102/trials.csv": "1e9f367c72dfe2017ee9ffe4ed19392553202d67cdd45f501d74b3ca354f3ba8",
  "runs/m8_L20160_bank1_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
  "runs/m8_L20160_bank1_s2026103103/phases.csv": "2ec9eac949fe76c1acb71c6880699c57b9548e6ab006f0449a273b0c568297b0",
  "runs/m8_L20160_bank1_s2026103103/result.json": "db26cda05d081b42d068a1a14be05eba7d8e2ea9445564a97e641a843d66ba26",
  "runs/m8_L20160_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103103/stdout.txt": "6c09c3f568306dcf87f12a8ba06217d8e6c124f9d766795c30f28ef316c56d2c",
  "runs/m8_L20160_bank1_s2026103103/trials.csv": "d5fe422fd164e5b23c16164e0e073b8abd63e6fe77de23f6e514d87b35906b64",
  "runs/m8_L20160_bank1_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
  "runs/m8_L20160_bank1_s2026103104/phases.csv": "8665152c8137499d8ac964560931482c8b2663360118933999ba419af12f2d25",
  "runs/m8_L20160_bank1_s2026103104/result.json": "c66eede7a21ee6901bdff4725654f8a5cd931f59aeccdbda326bd864a7afb1dd",
  "runs/m8_L20160_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103104/stdout.txt": "671db520393993425f08ab58a36efa0ad72dff94fb59ba1f930a7575151dcdd4",
  "runs/m8_L20160_bank1_s2026103104/trials.csv": "4bfc04c0b48f4a94e5dc02d5fbf915f89dd5c5108de0c9b710fa338fd63408bb",
  "runs/m8_L20160_bank1_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
  "runs/m8_L20160_bank1_s2026103105/phases.csv": "1cc9219d25f20be65db12b625db60f3411f99c1ec2237b510df43656060caff9",
  "runs/m8_L20160_bank1_s2026103105/result.json": "b054f4df8eab72382431dfcb16643301febfb653b80c9e2c23d22535ac3156e2",
  "runs/m8_L20160_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103105/stdout.txt": "5510e61fb7aee26d5052c777ea05e5695d5846013bded115aec400c23782feae",
  "runs/m8_L20160_bank1_s2026103105/trials.csv": "b10ba8714a804a9ab6459eb4154f2409a7569eaa9db3239ecefd2e3805f242b2",
  "runs/m8_L20160_bank1_s2026103106/assignment.txt": "5dd86e67f484eeff2b4d0ca48236b4e0756304943c211e7dbc2cbb9a4578306c",
  "runs/m8_L20160_bank1_s2026103106/phases.csv": "8740a5327a6480adf714728dee608248028c99979a38807e55eb1dde06e54f48",
  "runs/m8_L20160_bank1_s2026103106/result.json": "d95e34f866999455e43f34ff542faf558a2962d23d4fde208275708304f4bc0a",
  "runs/m8_L20160_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103106/stdout.txt": "0ecc59348a513510a6e0d64bb67dd74a8cde729a325e6b208eaada6de906e1aa",
  "runs/m8_L20160_bank1_s2026103106/trials.csv": "ef09b934e8b4feffb5c600afee1ca5472b044bfd44080693cab9f73eb747468e",
  "runs/m8_L20160_bank1_s2026103107/assignment.txt": "60f1e06d6e52a637cb4497423209e839a45fc0635ab3c26c3c4b9680ccd7bf19",
  "runs/m8_L20160_bank1_s2026103107/phases.csv": "2654c55f419a1fbd07bc1434de3b815fe2129bc7564931b55ee230e356d7fe91",
  "runs/m8_L20160_bank1_s2026103107/result.json": "0c69cd02423ae5d0e80b50146f190a5b8819d8ca0e83d78d6b52744b4aa7418f",
  "runs/m8_L20160_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103107/stdout.txt": "b855bf0f196875e5897a948b359ddfad5182c8c0e90b6b03a0b5d214903050b7",
  "runs/m8_L20160_bank1_s2026103107/trials.csv": "63e463e92e9575278f2a9e92e92a324be0c336d103bb31aa88da3125eaabd9ce",
  "runs/m8_L20160_bank1_s2026103108/assignment.txt": "d9bdd7dcae410b053730ab64a824c2104edb174c647db82101896e2ad9a625a8",
  "runs/m8_L20160_bank1_s2026103108/phases.csv": "42867882efdc3e77176525f198576d50e125675612b07cde8e0d59b96ea52cff",
  "runs/m8_L20160_bank1_s2026103108/result.json": "60dae8d269d5867c54b4b4e7172566a3362a7599137bdd215145b6c5b4798e8d",
  "runs/m8_L20160_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103108/stdout.txt": "a9a69f8e280be5677b3293fc393cf7619c1b7f41616df90c93ce8a22bc05c889",
  "runs/m8_L20160_bank1_s2026103108/trials.csv": "ceb79f9c948adb73c0b4f2befe2825103c02c735e83c27668a5ef2e385c796c5",
  "runs/m8_L20160_bank1_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
  "runs/m8_L20160_bank1_s2026103109/phases.csv": "0283f5c7e31234267e259be2371934ac979d609cc9e1f2319e517e31f5deb100",
  "runs/m8_L20160_bank1_s2026103109/result.json": "8fcb89ee3c7fcb21ab216f81e94ffdc3cd512572a0e045625c3193f2f91acf20",
  "runs/m8_L20160_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103109/stdout.txt": "2e4f393fa87dd9435da686bbcc25328c79943594359d5f2cb428ee2654f16d11",
  "runs/m8_L20160_bank1_s2026103109/trials.csv": "675985de6577b53593c9ceb3abc55ab9ca121b5badfbc6e859827eba63be6112",
  "runs/m8_L20160_bank1_s2026103110/assignment.txt": "4822a45ae20aa38ba816727b4eeb37d3e3c4bbc8b6eb83003e50174e80a8c353",
  "runs/m8_L20160_bank1_s2026103110/phases.csv": "06e7877af18e50f7242febee433e170dea938fdd8195430bc72fb55f3e8d822e",
  "runs/m8_L20160_bank1_s2026103110/result.json": "d53c3e3d37669a1b9b2babbc6e2c8d0600ceb9b446a2f5383dc5e69c32f0e7d7",
  "runs/m8_L20160_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank1_s2026103110/stdout.txt": "4f48163b402a7a6290de03d975a7f05997ca02c8df7e2622002373917bfdc735",
  "runs/m8_L20160_bank1_s2026103110/trials.csv": "df0be5aac7ff92cce369238953c43a0a3868cc2f498e274e91501f1feca37fb5",
  "runs/m8_L20160_bank20_s2026103101/assignment.txt": "ce7bbaa0b9bcb91a18089cec2b523d2c417899ff9092434b9ed9c6c5e31899a8",
  "runs/m8_L20160_bank20_s2026103101/phases.csv": "7d9735a8449676f065e75d378fed4628fb277fa8909d8c63dd48ea5f62ddcf3d",
  "runs/m8_L20160_bank20_s2026103101/result.json": "7af5185de3d8d58c7b37739558d0d03b07e8f3a43f3be5341e17045b23df9e2a",
  "runs/m8_L20160_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103101/stdout.txt": "4473af52e6467b58539751aacb5c5206741c93a35264890c684e51a7d74c8fe7",
  "runs/m8_L20160_bank20_s2026103101/trials.csv": "59ec2dc3d9e398cd034e5641f19c08b17a6ca2989847839a679fca0322602af0",
  "runs/m8_L20160_bank20_s2026103102/assignment.txt": "ee7ec3f0ff40762e9018fd02c3ab8349c6ae8a71419422b432bdf291e071fed6",
  "runs/m8_L20160_bank20_s2026103102/phases.csv": "d31411ef609ad8fee990bdcd2d9e6e026d878bf8d9c689e5c56f90443d7a6b4b",
  "runs/m8_L20160_bank20_s2026103102/result.json": "68e0700eb4b681f1bfe2aaecf40395943a04fb2b6e634b39e339ea452a5fb4ae",
  "runs/m8_L20160_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103102/stdout.txt": "3b47b5c8292372a04fe1f7f5e9c98aabd39eaf627abf0dc189b9497676eec490",
  "runs/m8_L20160_bank20_s2026103102/trials.csv": "26c9733f0f53b7ea38d6c7efc6e69be22075231f987cf825bb3684a7fb63581b",
  "runs/m8_L20160_bank20_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
  "runs/m8_L20160_bank20_s2026103103/phases.csv": "5b8d15207dfc4a766afd681f66ab298b625a7f6a51c65496652b76d14c165363",
  "runs/m8_L20160_bank20_s2026103103/result.json": "c394eb22021a3a4256fea51439a1f7f85544bc503a3ffbf46a7122ea7815a31b",
  "runs/m8_L20160_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103103/stdout.txt": "8317d5768007e21c7728ffbb825a1db17f7ee3c4e33999e4f6ced761326ef196",
  "runs/m8_L20160_bank20_s2026103103/trials.csv": "cfe3698ba7dcdacd7d9f16627435cf8bd3d76e157f54560f76d613dff96352fb",
  "runs/m8_L20160_bank20_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
  "runs/m8_L20160_bank20_s2026103104/phases.csv": "988c91a6ed79967162b4c3417c5f1d9356e4a1c4b19198dfa5c4dd30aa2590d6",
  "runs/m8_L20160_bank20_s2026103104/result.json": "2eea05a27449df1390a8f3879e66e240b0cbba975bdca25dd54614ee2902afff",
  "runs/m8_L20160_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103104/stdout.txt": "715a5da02d12baff487742ad797d5e21db3b5e5ce334f3fa30be6cbaa4e98af7",
  "runs/m8_L20160_bank20_s2026103104/trials.csv": "65509a495825e767683a9d840d73695a783cbde54dc5330873dbef20591cd849",
  "runs/m8_L20160_bank20_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
  "runs/m8_L20160_bank20_s2026103105/phases.csv": "45eda4aade7020859a86ec575cdf81b475ee90de4f65c32d24c351f66d24c652",
  "runs/m8_L20160_bank20_s2026103105/result.json": "83441decb3fb3268e57f1b1d06013a74e83a1120f81200816ab0491466d4e8fa",
  "runs/m8_L20160_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103105/stdout.txt": "0a67c8c02b6c6edb5e5277d388ba1aa946810d962472bd0bd2271d35417c588a",
  "runs/m8_L20160_bank20_s2026103105/trials.csv": "763012e0315cc0d23a1bab733039819ce8c2a21ef18fee51fc1279b332e4cc0c",
  "runs/m8_L20160_bank20_s2026103106/assignment.txt": "db5769c57165be8c6d6fac1babe8dee553725071f1e3eea8c011b7780c8f2cc2",
  "runs/m8_L20160_bank20_s2026103106/phases.csv": "e447aed00c01fb8df20b7e6f20736ca1d4a579596d42f9da5ba89cca4bb0feac",
  "runs/m8_L20160_bank20_s2026103106/result.json": "cc0209f12fd45dcc43578267de1c1ce1a7fde311081c8ad010598701e4815db1",
  "runs/m8_L20160_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103106/stdout.txt": "0ff01bde965e0d397afd2917268a0adbb6fd79c38607862ba31aa52a40c871fa",
  "runs/m8_L20160_bank20_s2026103106/trials.csv": "af583bf92a52d8ccf719cc3c4570e847e7d85f7cbec34ae985fd65e38f302d45",
  "runs/m8_L20160_bank20_s2026103107/assignment.txt": "d53ab6adc26cde10f660f373e6c19406701380113950c57ac247dd8d942f80c5",
  "runs/m8_L20160_bank20_s2026103107/phases.csv": "fb9d8ffd20f5d400e2ebdb860b9b065c1a919b77aed6a56f7ffb140cfbcc8b65",
  "runs/m8_L20160_bank20_s2026103107/result.json": "6d16a88245ba76dfad5e242f62a168b67aeb5b51c7ab4915ef7533e88c1eed39",
  "runs/m8_L20160_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103107/stdout.txt": "da5c1920064375d3952590af1555455b72127f3c8b84ccd3c2d2b2fdb7dc940b",
  "runs/m8_L20160_bank20_s2026103107/trials.csv": "d75acbbd375c943f3f401e8d1d751b55deb980f61a6d934247c17373d60a1910",
  "runs/m8_L20160_bank20_s2026103108/assignment.txt": "b57339b570ce1c579903ff761e7c843eec34a447f09a88d23a06170e03fd70b2",
  "runs/m8_L20160_bank20_s2026103108/phases.csv": "a3aab7d0601dc235a8e6a9a22f1eb9f4b173d9a337c6c81a65c5efb80b06b524",
  "runs/m8_L20160_bank20_s2026103108/result.json": "e04000d07c40d21c19390ef3a8588491c633df2e6342b073918c5dc1f2881db6",
  "runs/m8_L20160_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103108/stdout.txt": "7c4d7809c0fd5e1b0725272e817e8c04759407057be1b45bfeda6ed0d8541240",
  "runs/m8_L20160_bank20_s2026103108/trials.csv": "d712cf5196fae17ae9e48dab5fc47d70d23050edfb9f4142e8f5ea19ac6a7398",
  "runs/m8_L20160_bank20_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
  "runs/m8_L20160_bank20_s2026103109/phases.csv": "819cdfb7f7a280a0dd6b98de858d96018f2c6fed29f94f45f9efe41a69eb663e",
  "runs/m8_L20160_bank20_s2026103109/result.json": "f2c224adb0806da15f0ee647a3fb1ee6da1101a8b3855e59171805e0f28848df",
  "runs/m8_L20160_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103109/stdout.txt": "ce39c54642979a57bb241e688b43dafbb68b47c6fb1ea25716c9763aa4603c0e",
  "runs/m8_L20160_bank20_s2026103109/trials.csv": "065d4872c735c836fe33bef8a91f0e8c04dd90da3a0e65869c43a80809a42628",
  "runs/m8_L20160_bank20_s2026103110/assignment.txt": "5a310e1f5fef9c5ebdecc116e4c248008adaea49ab4883cbb93442ee0e550b66",
  "runs/m8_L20160_bank20_s2026103110/phases.csv": "f4a5a94475beeeec40ec942850894dfc84e93d7831f6ebd88ababffaa0c5bdc4",
  "runs/m8_L20160_bank20_s2026103110/result.json": "e74b1878b058eb745eb21cd04cbc6e7b6ad27fe399c8008d0816879af9ebe6c1",
  "runs/m8_L20160_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_bank20_s2026103110/stdout.txt": "67e33ad09e93e61c9107099d6a8d0d3e0b04f55b1d7b934663b63cabe92db77c",
  "runs/m8_L20160_bank20_s2026103110/trials.csv": "53186a532084eed49ecdee7106a622cf9036e3fce59a5b58f65a945a41e263db",
  "runs/m8_L20160_global_s2026103101/assignment.txt": "a1020312d09c1616a214efc4ef3f757a69a81c67467db3fd56e15a4938b0b53c",
  "runs/m8_L20160_global_s2026103101/phases.csv": "d6541b0a074b3486da067691d5b503420f5a8094a0cb7a61ae6cc914952543d4",
  "runs/m8_L20160_global_s2026103101/result.json": "bede3131ced94823eda7a8df89a786d2d1ebc7bf665dc05dab28347ab0920adc",
  "runs/m8_L20160_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103101/stdout.txt": "e81d01e1cdf9c705b1b7a7b3658ddb759e34d473827c962f059fee945c1b2820",
  "runs/m8_L20160_global_s2026103101/trials.csv": "7f4feab33480d6f8b828572fee6f1e73e52d68f0ac1cc4e69e8a213115e37e23",
  "runs/m8_L20160_global_s2026103102/assignment.txt": "83dec33cd23455c57cb9a50831e01f92ea763d351bceb0d66fc725f101dfe897",
  "runs/m8_L20160_global_s2026103102/phases.csv": "1531b0bf1197faf8ad3072e176a5900855ee7ba2833c6ab20ac2f400a21eeb40",
  "runs/m8_L20160_global_s2026103102/result.json": "93cd0239cbbf062f61727d296fb2e3eb86dac36b6082875daaa99b736686c272",
  "runs/m8_L20160_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103102/stdout.txt": "2eb7e754a567082627cc269c7fa41670b222d0455042c22301252df7158f8093",
  "runs/m8_L20160_global_s2026103102/trials.csv": "c7a39638665abbb5e7732fcf89d7267c8f96da36f6db7805635bcf4dbebf304d",
  "runs/m8_L20160_global_s2026103103/assignment.txt": "a55358a9cdd23250237f3c9463639f818910f41fc72dfd15366d71f78280bb39",
  "runs/m8_L20160_global_s2026103103/phases.csv": "3a27b9735d25a90de622fbcc949edac8e2376e3af5e9bc8bbf62f2b667e06d2b",
  "runs/m8_L20160_global_s2026103103/result.json": "4504e5bcd24bcf0fc8c0b4c8c335d60547fa4bec54844e30f65160dbd4703fea",
  "runs/m8_L20160_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103103/stdout.txt": "87d6950de099a324a6097e7a105cd59ab708519e4bfe12dff51ad0a570d4aa60",
  "runs/m8_L20160_global_s2026103103/trials.csv": "b091d7818d0f65c79e9ba276b42836fb7f5d653b4ae4a4d535ea8f8cdf3ab7e0",
  "runs/m8_L20160_global_s2026103104/assignment.txt": "dfb7d1237f66610b9e056d4f4827bfd182796df3fa7e2602194bb792b70ac80c",
  "runs/m8_L20160_global_s2026103104/phases.csv": "65efccf60089cb81208f6f03224441ee41c69f4989060e09b8d988b568105800",
  "runs/m8_L20160_global_s2026103104/result.json": "295d2240ead92af3d99e4e648deb42da1135752b05b80448ea721501ba579547",
  "runs/m8_L20160_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103104/stdout.txt": "ff01366391ba9733bee67f01a95d0136f1397c9564341f6d6078b34e9a2f6151",
  "runs/m8_L20160_global_s2026103104/trials.csv": "df34b43f5476f534517e45cf59fa259c05716ad9e169e206c7959f446f927e5c",
  "runs/m8_L20160_global_s2026103105/assignment.txt": "b8a28a6478e4c3c557f60a46a55699c6ec4045ae343e2247b2b4085ca9f1cae2",
  "runs/m8_L20160_global_s2026103105/phases.csv": "48cbcf2a28117c921697382fd16ac8e519c1a10ed6104ff9a187c4e26929bd85",
  "runs/m8_L20160_global_s2026103105/result.json": "938f7e9785f595c3a65ce2d2c3d208198419df0d40ab06fad86f1b2ffd969e9f",
  "runs/m8_L20160_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103105/stdout.txt": "0781f6a486f2e4e26a704b326bf22f3727bbe3c1f8bc833d517619ac17804d54",
  "runs/m8_L20160_global_s2026103105/trials.csv": "e665991d18245513b57e0d68fcdfe48ee36811c01e186aca6bafc7b25b79474e",
  "runs/m8_L20160_global_s2026103106/assignment.txt": "08fd43295f095170ba61d86f932e1c4a051ba77a67762afc3a61dea8ca59861d",
  "runs/m8_L20160_global_s2026103106/phases.csv": "3c9c8693fd9fe733982e813685bf0ac94e5c354cd4fc22afaecc76e4d0ab5927",
  "runs/m8_L20160_global_s2026103106/result.json": "cbe56b45b5bf55079f3e38cd06669b5030863dd1e12927aaaeb67a81584ad24f",
  "runs/m8_L20160_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103106/stdout.txt": "a0e390125c53c0cb1c7f2d5b56721a324bc062d282d71fc13ce60f210ab4f721",
  "runs/m8_L20160_global_s2026103106/trials.csv": "876fea3ce05e941a41b6ef600b6662f905fb364da0060f523e89a19fe88cba14",
  "runs/m8_L20160_global_s2026103107/assignment.txt": "eb285571667e2b4e0439e4f583b4e9a2c7e4f06e1d37a5843cec944c8a4c56ff",
  "runs/m8_L20160_global_s2026103107/phases.csv": "82c535a580430b6f4d77b6eafd2758bfcdc9207bb4781f914041bdac2041792b",
  "runs/m8_L20160_global_s2026103107/result.json": "d239479feda22925d550dd24cfb9c3bbb4c1cbe9e3498723bd076b28dab5fdd0",
  "runs/m8_L20160_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103107/stdout.txt": "f8e898addb6d0b0adc3c3651764900344382c270189222d9e2608cad87b883c2",
  "runs/m8_L20160_global_s2026103107/trials.csv": "c4a4fbae7e32de8d3c1efe2bd03174040041abd757c3f90ea6739cb1e9e7e908",
  "runs/m8_L20160_global_s2026103108/assignment.txt": "d0578d6fc1b9cc456d179668d55e54b9c52c55984a832decd2a74d604a0b00e3",
  "runs/m8_L20160_global_s2026103108/phases.csv": "35cf674f82697be38226cd7e56daef83e444f149f15d4e4d2acddc790f9ef66b",
  "runs/m8_L20160_global_s2026103108/result.json": "57343649ceac8096e44391e83845f1716a7484b5a6c9161e1058f4b8b6f4d8dd",
  "runs/m8_L20160_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103108/stdout.txt": "39bd992c1b85335d43ba90f8b9906cf12eccb03cc6429d7db7952963cc776981",
  "runs/m8_L20160_global_s2026103108/trials.csv": "5b7ca9b34ef255d0cfd6f3bdbfd073a2f08598c6b33753ffc146644d68962326",
  "runs/m8_L20160_global_s2026103109/assignment.txt": "9e3500f026169043faf5f38e5ff6bb159cabd7c363ec7766c96c8064d6219d0f",
  "runs/m8_L20160_global_s2026103109/phases.csv": "47bf33a80616fd778e09b82bad9594175924448fb41ddbac9d98f760374fdc0f",
  "runs/m8_L20160_global_s2026103109/result.json": "11aef55ab77c2056a9b06802bddc8d71ab5c3b051b1d5b001daca218252dac7d",
  "runs/m8_L20160_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103109/stdout.txt": "450882e102d5b68422ff3d82796ffae66dc53b78f84956a08ea43d0c294905d9",
  "runs/m8_L20160_global_s2026103109/trials.csv": "00571c20884d4ca0c08c749558c5d2ce2e874a96abc710d5c7cbe08e96beb451",
  "runs/m8_L20160_global_s2026103110/assignment.txt": "a46ba656539349cf49a003dbaf0970b481522ab3a864b5cc7e64d436d6ead5cb",
  "runs/m8_L20160_global_s2026103110/phases.csv": "f703e3ae28a20b695a89cd4cad098b6dd148d4a1fcfdca5069b353b3470bbea4",
  "runs/m8_L20160_global_s2026103110/result.json": "5139338723c55fb7a938ccb38cf30eb7c4f82aa679d1fe3ac9b8c2e082ec0c1e",
  "runs/m8_L20160_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_global_s2026103110/stdout.txt": "e830df66bb4d189823fce7cd977a26bc05c6ab9f2f6a2029c3889ed6aaafbadf",
  "runs/m8_L20160_global_s2026103110/trials.csv": "dbb4d1c8bd02ca9782a635e02e4e9ac5d7893c9a4a5f8b0b9cc8c670333d4ea5",
  "runs/m8_L20160_segmented_s2026103101/assignment.txt": "872d0e5435516b9c2a15cfc12969585e125d96be0bcd0d4d60de2aa07d3cdc1e",
  "runs/m8_L20160_segmented_s2026103101/phases.csv": "156a94dff4a62e252256b21e5a698f4f32be1be12f6b34583d60c9e86c627c06",
  "runs/m8_L20160_segmented_s2026103101/result.json": "0df01956ffe869ea9f2b417a390ca78c7d8ad50c0da52a0dee24b02bd35909b8",
  "runs/m8_L20160_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103101/stdout.txt": "35a2153678501a3028843145f116a015253a10a71379aba0229229204c29f48e",
  "runs/m8_L20160_segmented_s2026103101/trials.csv": "adaf32ca90c1af499ee9e156e1d457578ccc50e965627ea5fc493a082a42e088",
  "runs/m8_L20160_segmented_s2026103102/assignment.txt": "088308fa4005ada694d6b136f07808aeb16002ece52cdecef6ece24ce1b83ba2",
  "runs/m8_L20160_segmented_s2026103102/phases.csv": "ef301af74fff1cc91e4af061dcad1352572ed711e1b8088be1b24f06fe0cd6da",
  "runs/m8_L20160_segmented_s2026103102/result.json": "096b4b1a47951ece5b18ead1b9cc8b84184a450543959c234310a2457ba5e52d",
  "runs/m8_L20160_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103102/stdout.txt": "91365b19a1d69f1f0baf76df3fee9228251fc168ab6fd20a14a47ae2f54f82cf",
  "runs/m8_L20160_segmented_s2026103102/trials.csv": "792d7cb64fa1bc6948a038c8c46e3d7c8381fd3ce73b36e241242a833263ff59",
  "runs/m8_L20160_segmented_s2026103103/assignment.txt": "49df79bd89ac36ee5e0e7a6d4b9b8e7d4f47b6be180451c7a72df78caf4e99d5",
  "runs/m8_L20160_segmented_s2026103103/phases.csv": "1c3fd3278ec82db1c5dc1bf48043df3a73c7085e96b8ce289ad2bedacd1bd8b5",
  "runs/m8_L20160_segmented_s2026103103/result.json": "323acde7ec05aa1249f904aba3d94aa927bf47e1963f61ccb9f70bbabeb04c9a",
  "runs/m8_L20160_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103103/stdout.txt": "6c121cf19592b091717633c2cee2c283bee84d77e8bfbd94f52702126b8b72e2",
  "runs/m8_L20160_segmented_s2026103103/trials.csv": "35b0f10f5ddf4bc1db11f2459bfd3fabce4b03c10267464ae52185f29ae79407",
  "runs/m8_L20160_segmented_s2026103104/assignment.txt": "e5358399f27efa665667939cb531e507a1fe9ecdc22b8307d5048510ef447aa8",
  "runs/m8_L20160_segmented_s2026103104/phases.csv": "4237077c3cd603c2eb3ca9c480ca00712d6b84a47bcd0dccd1b86da6663695d4",
  "runs/m8_L20160_segmented_s2026103104/result.json": "8275bbf0dad87861333e7a11a19ad763ed288d87a36c4fa97de9a20183e4cae4",
  "runs/m8_L20160_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103104/stdout.txt": "97178cdfc3f778a725fa8abe250880fb751c200bca36426e7e5c248f1e5d2dd6",
  "runs/m8_L20160_segmented_s2026103104/trials.csv": "f42963b9dee6f97aef7964a38f4aedf64abdc3189d2d53ea75dfda2ae5e26c91",
  "runs/m8_L20160_segmented_s2026103105/assignment.txt": "4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88",
  "runs/m8_L20160_segmented_s2026103105/phases.csv": "eec0d5d7e15a8747bffa986208a8548ee49dd3ada2fb183ec98029382702295f",
  "runs/m8_L20160_segmented_s2026103105/result.json": "c81bd1cf20690d4cb1024dd38d7ab817747b5a0a04b6951d953c55175d0b2a56",
  "runs/m8_L20160_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103105/stdout.txt": "e8de76aadda2f861c37a69a6c1eba3adcad78fa03490b4e1eab8ffc89d12401a",
  "runs/m8_L20160_segmented_s2026103105/trials.csv": "97021b29f1193be10974e9dc6fb1cb4ffd2427d37089fe319efc985c146a7a90",
  "runs/m8_L20160_segmented_s2026103106/assignment.txt": "cd286a3958aafd402da8f427bfe5f3f7cd64cf56de00419dbed3ca44dc2c8d82",
  "runs/m8_L20160_segmented_s2026103106/phases.csv": "124dba6d4fb6d9f38474228f49016efb1a4f510b07d49aee45b567f85c934c54",
  "runs/m8_L20160_segmented_s2026103106/result.json": "83c9193da9a95ace922e1c20a4d9d810488100cb62cda37d30eb191d74e2e776",
  "runs/m8_L20160_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103106/stdout.txt": "7624505d654ee6260581ac82f4e85039c9673acf334423bde5639ce7f044bf21",
  "runs/m8_L20160_segmented_s2026103106/trials.csv": "02a5fb52e6a3a03d63eb37e8398ac30fe776c59527840ae464f72e4be25b6e6d",
  "runs/m8_L20160_segmented_s2026103107/assignment.txt": "d844014619910ad9f708b54ada187d345616a4c8e4e0bd453d68222f2bbc40b8",
  "runs/m8_L20160_segmented_s2026103107/phases.csv": "b0337b5111763441456309dcf6d8934ff66e6a859776d9704b8a09e751adf669",
  "runs/m8_L20160_segmented_s2026103107/result.json": "5a382f1e77b8ef231e2ce6d9e8b6fd6ff533261ed162c1ff0789172a5229fd5d",
  "runs/m8_L20160_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103107/stdout.txt": "77d52b02519a27c6bb3d6f09ae9fb5bf4b1107405d28b054ad94876f06634466",
  "runs/m8_L20160_segmented_s2026103107/trials.csv": "68f9fe05ce1833bc958c13b25af3728df21f9232480f744fa4e51c8fb4f7222c",
  "runs/m8_L20160_segmented_s2026103108/assignment.txt": "2fb95e6745ab986b71f527506184f29a06010ee59c28c622cf1a1c6161637b6e",
  "runs/m8_L20160_segmented_s2026103108/phases.csv": "be7613b4b9be12b73c6d8dfd89b851d4867d841a60171718f9ff383bedc2d617",
  "runs/m8_L20160_segmented_s2026103108/result.json": "f22d273cd28e135c47ce2234311bbcdcb29c4d22ebc1a884ce88676a0ef990b3",
  "runs/m8_L20160_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103108/stdout.txt": "4158ef845a0a74bcf8f44cfac6ab05c8b74fae0b7d75e597f015f22b3b161407",
  "runs/m8_L20160_segmented_s2026103108/trials.csv": "8cd8d792ef1df49a73b3214475b7262221634d69db437cb38784f468c70a299c",
  "runs/m8_L20160_segmented_s2026103109/assignment.txt": "1ff9437c96331e0b2423e78d15b80b3cfd9aba05f8f2e4a43785bc16100bd26e",
  "runs/m8_L20160_segmented_s2026103109/phases.csv": "965e3746d8f3313f7bde89206586dd6e68e695a8997c18b597e8ceca22506712",
  "runs/m8_L20160_segmented_s2026103109/result.json": "155671a4cbf5f997f32bd490bae92a40b3303ae9bad363bbc63b0f79a45c8560",
  "runs/m8_L20160_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103109/stdout.txt": "e4e9eeb086720f2b4ecbe89ea1130cfed14c6dabdc342c4469366a9f5ca013e0",
  "runs/m8_L20160_segmented_s2026103109/trials.csv": "34f0369dfee4207305c6341d09fd7bd9fbbeed1e81d5d0e89756071d2a720959",
  "runs/m8_L20160_segmented_s2026103110/assignment.txt": "e10846731b5505d7b1cb49f868536f95cd63cd200d75b3e4188a00bfe1a11f3f",
  "runs/m8_L20160_segmented_s2026103110/phases.csv": "a60ead1dc818bc369ea96834550cb8e7163f4c749929a25ad7815bf1e6f8e028",
  "runs/m8_L20160_segmented_s2026103110/result.json": "ae743aedee71d5616392e00ad24ca856a5eb02893b3b4648191566e3dbb2d7e2",
  "runs/m8_L20160_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_segmented_s2026103110/stdout.txt": "43568b091f60f7ce6d9680e65e638eae0aa087e4c797f947e9474bfadb2a131b",
  "runs/m8_L20160_segmented_s2026103110/trials.csv": "72e4a444ee2bc886738566973cbb446ef48bdc27766d35054c5508723a208896",
  "runs/m8_L20160_whole_s2026103101/assignment.txt": "c74306c783d659082c7baab785b2bbf95eb106e9fe77c40b46d94751e5c75b93",
  "runs/m8_L20160_whole_s2026103101/phases.csv": "60e9b08536a3c37742daa371c7898b357575f4b2b1bc080d869f9224e3dfde42",
  "runs/m8_L20160_whole_s2026103101/result.json": "48f993a69ce85eaddc0c3777176542de0897cf6ee4c3597750b5fc82f23efc3f",
  "runs/m8_L20160_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103101/stdout.txt": "f52dff767f31e0b7abfe53292e09886dc60ca371536f24a4ecd39562beb063df",
  "runs/m8_L20160_whole_s2026103101/trials.csv": "110db938548c99d4495f536cdae00cb6e7c29cc9ac2b6d273ff05bff18582eee",
  "runs/m8_L20160_whole_s2026103102/assignment.txt": "e6675fb9c04405e13f03742847563a910c7e4d940cc9d1632f7f8dd7aea58c91",
  "runs/m8_L20160_whole_s2026103102/phases.csv": "83057e307f7f35c8519c34ee8db67d83581ebd83dacb0601eaa90c0b759d7e59",
  "runs/m8_L20160_whole_s2026103102/result.json": "0563f1c8d7fa3371eeb18743241d4e55c18a581b5a55d05e7377868ade60658d",
  "runs/m8_L20160_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103102/stdout.txt": "eb5afb2d29f86f82f57dfdd7ba00646cbd90a18863e63245f4659385ffbc7b69",
  "runs/m8_L20160_whole_s2026103102/trials.csv": "87ca17e99160892a3de11f91e06db56f0db2473a089e5908a4dc387ab4ad5e0d",
  "runs/m8_L20160_whole_s2026103103/assignment.txt": "bbda3af750c2fb34e53ddc913408d2b1342e8275acbfc95b611f9864d43356a5",
  "runs/m8_L20160_whole_s2026103103/phases.csv": "5e90dddbe7b49c13d049ceef3b888321a5969b858caf4e9a5d3e1f5619b7022c",
  "runs/m8_L20160_whole_s2026103103/result.json": "979dc3d92d40d3abfc98c6810128b2e26a8c63bd0ef13106b462e036a0decce1",
  "runs/m8_L20160_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103103/stdout.txt": "7ed9e5c688964b6462a4093d47b6f20ebca047cbb4d2765f0c939eab54736eba",
  "runs/m8_L20160_whole_s2026103103/trials.csv": "1f306d610ac09f3f013a4bf35ac5ca75946600432f30deb0ec3aaa4e00ca8c0b",
  "runs/m8_L20160_whole_s2026103104/assignment.txt": "db6e31bbef47c28c6f675ddeb505d05dff053f2823ff2138ca595c41fe7f7ff8",
  "runs/m8_L20160_whole_s2026103104/phases.csv": "3eb260a8205303ee0518ba95ad7aa4f6f761c59eb47f8e22e7ab06adfd7244b3",
  "runs/m8_L20160_whole_s2026103104/result.json": "9fe6c665cfbe327a51f34a4afdb2d8fb79841cf52fb996638b74d4f6cc9e575b",
  "runs/m8_L20160_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103104/stdout.txt": "02faea700e274cc047942d87dd9008a17152c3b79fcdb06e315ca741aa8d199c",
  "runs/m8_L20160_whole_s2026103104/trials.csv": "2e6a5fe8304f333101eb0d66e216a200419f5c9e3f56c4571d918ea7d18262ea",
  "runs/m8_L20160_whole_s2026103105/assignment.txt": "f577141ac92bfaa506c4936e0da6266b14a9438c972eb13d5af5878aa20dbfb6",
  "runs/m8_L20160_whole_s2026103105/phases.csv": "e74bccf0813415d2392ccffe521726f7e3c28d2e89843fc6a0d55adc2474ed71",
  "runs/m8_L20160_whole_s2026103105/result.json": "ae1fe871509c5cf9a43bbe7eb0faaaf77c9d3241ddfcbb76b77b795415f59a6e",
  "runs/m8_L20160_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103105/stdout.txt": "de94e2e6ad63c97e1a3001a8c78ce27f79e636cce9b85425b05bbb8e09412f67",
  "runs/m8_L20160_whole_s2026103105/trials.csv": "824612fe884f4328c5effb218ca88c05b7afd6c0c966696c1a39cb1056acff23",
  "runs/m8_L20160_whole_s2026103106/assignment.txt": "3573c89b032c88757c19ebf43531b4b189eb7d8d192fb6e9a8afed0ae962bae8",
  "runs/m8_L20160_whole_s2026103106/phases.csv": "94e330bbff229d73c917e85a78012d27a84c70f990c26b6473b28f53c0cb5ab2",
  "runs/m8_L20160_whole_s2026103106/result.json": "03a7d2ec0214805c5f9478741ec8292d7535f00236e37c27042ba47741185b0e",
  "runs/m8_L20160_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103106/stdout.txt": "83eab9c95dba906a4fe2cb1b1f77ec8b190cc0c2c04aa23bfe873eb11f21cf62",
  "runs/m8_L20160_whole_s2026103106/trials.csv": "e73e2d2152a91e3602522b88b71d12655c12719baca393155539862e413a10a6",
  "runs/m8_L20160_whole_s2026103107/assignment.txt": "447ef57ff33efafea774d7556a3d420779032225242d393a71a3bb85f64953d3",
  "runs/m8_L20160_whole_s2026103107/phases.csv": "21b0b186a44a1f143f036339c2ea863e6299d4e631e0de843a08d001d42d14bc",
  "runs/m8_L20160_whole_s2026103107/result.json": "4651503c5ae4293c83a1dbf7bf715d69d71c6dc0d39433b7729b702aae9a7c68",
  "runs/m8_L20160_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103107/stdout.txt": "a7b9e48d7394fb65519c13c0b1bae54899ba6c968e0adf5dabeebbb704897b04",
  "runs/m8_L20160_whole_s2026103107/trials.csv": "9908c545b82dc318a58fad23fe6825a2ab2f970b31344784faca9721f8ad0108",
  "runs/m8_L20160_whole_s2026103108/assignment.txt": "89b8380c7c3b572ad6cc7713902ff844a5a0826d42b4d68ad3eb44625a26fe41",
  "runs/m8_L20160_whole_s2026103108/phases.csv": "bfe4ea2970681d3fc99521e3ef4bc26e01d94c557c5efe0f0f77c148acb3f634",
  "runs/m8_L20160_whole_s2026103108/result.json": "5c32b0894ea8945d5593934deeef9ce48e466e25651d200f35b0622a429177df",
  "runs/m8_L20160_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103108/stdout.txt": "49c39fd286d94fbbf6740ab32d924e840ac6c69a39f7777de6fa326b17c4915b",
  "runs/m8_L20160_whole_s2026103108/trials.csv": "6a140b199c3445f7107e0099f1704f0fc5d709c6f9feb477966aa66f7a93a3b9",
  "runs/m8_L20160_whole_s2026103109/assignment.txt": "1e96e8cbee242d4edcb88af91b6b717b46a9b1ac937e2c8c699c894c472363b8",
  "runs/m8_L20160_whole_s2026103109/phases.csv": "ce0c16a8f42ad2eb2a7c40ea64c4d7e3ac76091c67d920d7a21861db8f000077",
  "runs/m8_L20160_whole_s2026103109/result.json": "3de8e6668ae93a21e445e9f5da83fb271ee9ca00b067aec7e84de16ac7bbf1f4",
  "runs/m8_L20160_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103109/stdout.txt": "ebaac042c760aa01bef8ac794b9f74be43d767271ccb28136c8f28719ac32863",
  "runs/m8_L20160_whole_s2026103109/trials.csv": "3323c0bab779a597b6f99a0d3c1f76c272d644db27c5c1a915530404356533de",
  "runs/m8_L20160_whole_s2026103110/assignment.txt": "b0be3b0adb4c6a2160110d5d78dd6f8ffe80a2cd6f6a23e0de3e0a13a700ad80",
  "runs/m8_L20160_whole_s2026103110/phases.csv": "e44da65af1e3ac7286425ef48c97a0a2bc96b75bb44fe6b2ae9ef2d112483bcc",
  "runs/m8_L20160_whole_s2026103110/result.json": "54b67deecd910e31d0bd79db6cad9616e4494eb284b107b909fc55fd55e0be5e",
  "runs/m8_L20160_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L20160_whole_s2026103110/stdout.txt": "d74ac2283221ebf7280b432a483a2a7c4be3eecef15a92456fe9670e03d3deaa",
  "runs/m8_L20160_whole_s2026103110/trials.csv": "a17245b812bb8d93c4fd34ed005549106e457a5fd25379e4478d0e8a90283ee2",
  "runs/m8_L30240_adjacent_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
  "runs/m8_L30240_adjacent_s2026103101/phases.csv": "5752ee8ffac8884904670f97f36916b018d00c9b586745e6d246f4b36f72ac56",
  "runs/m8_L30240_adjacent_s2026103101/result.json": "9632c81bee20e2e64dce42f23dda745d17b772c3793a724402f835491a6aa66f",
  "runs/m8_L30240_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103101/stdout.txt": "55abb10fe4d5741a6fd895a9fc91e66dd22b3c930bed61c2af740d14907d8113",
  "runs/m8_L30240_adjacent_s2026103101/trials.csv": "16a297f05a4cc3c118221389df75c48b81e08227aea0f1ffd3f87c1c8b7f99fc",
  "runs/m8_L30240_adjacent_s2026103102/assignment.txt": "6cc556537bcd6a77506fa5648912a18f0d249165f2ba55f9cf32509b14a06e80",
  "runs/m8_L30240_adjacent_s2026103102/phases.csv": "08aa8649397c574c7a37f5efd75797550815bd4f0913e6bb4920a19c0ab07ae0",
  "runs/m8_L30240_adjacent_s2026103102/result.json": "ed72c055bdb517361ae96448dfce1fdf6653035d37ab600b925a677cb284bc4e",
  "runs/m8_L30240_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103102/stdout.txt": "b93bbd94e21fa6cc6c131196d6908b398c6dcd0ce4c906ac3bfc769b0e9dcc75",
  "runs/m8_L30240_adjacent_s2026103102/trials.csv": "dd2b28bc9119746d5684e72aac3675008a8b1cbb58b7ae3b741eb65a3eb037c1",
  "runs/m8_L30240_adjacent_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
  "runs/m8_L30240_adjacent_s2026103103/phases.csv": "704379cb5a092cfd7d4be3d4d72f72a318fac6d3d33a8235073857e0f250cb24",
  "runs/m8_L30240_adjacent_s2026103103/result.json": "d92982ef35e955fa01c12fb838b7fe313756a95ccdb9e9de29fb073282bfce39",
  "runs/m8_L30240_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103103/stdout.txt": "01be06cb027337ebf6b22abee13a4b806a0b7e7396a6de1063a7fd81f4942e6c",
  "runs/m8_L30240_adjacent_s2026103103/trials.csv": "a63b95eb7c8ee2e2c333df1d8145d588c4036435c2f77cfb8411bf5aa305ea14",
  "runs/m8_L30240_adjacent_s2026103104/assignment.txt": "7c1d6a9300e8031e89c592f6e272729b65d9daadf7fd968dd808e387521e73cf",
  "runs/m8_L30240_adjacent_s2026103104/phases.csv": "4cfb1570e5cb7407445758afb7f6ac8083969bafdea0a442c2ed8f9e5da75fc7",
  "runs/m8_L30240_adjacent_s2026103104/result.json": "ce1406890442fb88076f9226dbce9ae8229f34be538c3137cbf08c36de89ffff",
  "runs/m8_L30240_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103104/stdout.txt": "f20793ee96dae4bd9e00708a8046f95aebd5bc53211b42cd5fc3f27388db2b24",
  "runs/m8_L30240_adjacent_s2026103104/trials.csv": "020b8f7a447715525eb81e7ef5a2d6f47c0b6fc26d3619710230de4315c02ef0",
  "runs/m8_L30240_adjacent_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
  "runs/m8_L30240_adjacent_s2026103105/phases.csv": "23db2c04cbda3930135db2602cffa8f8a9932abd552ce3957bbc88534b3b45d4",
  "runs/m8_L30240_adjacent_s2026103105/result.json": "bca8ff273f40a68ad4e5be346e37d4158cced1f837b10d37a096c429577d11e3",
  "runs/m8_L30240_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103105/stdout.txt": "0ecc7468c73a449c2dafa595580050be293a0cf066e628a47822eab21ea2d52d",
  "runs/m8_L30240_adjacent_s2026103105/trials.csv": "42a2b35a96640beb854aa615ddaf0b18f42d6a12ee1e7148b19cb949b9206750",
  "runs/m8_L30240_adjacent_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
  "runs/m8_L30240_adjacent_s2026103106/phases.csv": "4d766e18837fc84262c0c3cac4643cad7e17c863094d1caa7a2903ca20b5eab9",
  "runs/m8_L30240_adjacent_s2026103106/result.json": "bf039864a128df91392ea0c3122ab44713433e0df2b661c5108e6b31b3c5e103",
  "runs/m8_L30240_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103106/stdout.txt": "8f021665be711a66382330d9e7c984cae98a435fd7e7db8f8251021e48d060dd",
  "runs/m8_L30240_adjacent_s2026103106/trials.csv": "280b065e552a6ae1bb1035f07f40970b00397909990084ff084a357c3cbf7067",
  "runs/m8_L30240_adjacent_s2026103107/assignment.txt": "b28c415ba8aac9fb9f1acbdab41762bae7abc8689e26a1036c76bef98426c25e",
  "runs/m8_L30240_adjacent_s2026103107/phases.csv": "a8ccd48cbcc2c30a0ca814b51539aeccc2ff1599f4eb78fe00fa15db40c55696",
  "runs/m8_L30240_adjacent_s2026103107/result.json": "f5ca27914b32a8f620abd223d4a2adb1b3dbac53d575a51248a591b0cf61a948",
  "runs/m8_L30240_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103107/stdout.txt": "dc09ad58caea340c4cc4775b42e4d4fe2806e147c13301e7fa9e8a371a8aa2c0",
  "runs/m8_L30240_adjacent_s2026103107/trials.csv": "2e40c9ffa517c55e8528bab57e4384dc2e40540f4da23f67334bb21524e90442",
  "runs/m8_L30240_adjacent_s2026103108/assignment.txt": "17e2e4649f9fc0b81ee3653564dc614caaf5d15063eb7bb5ee73f6358568f289",
  "runs/m8_L30240_adjacent_s2026103108/phases.csv": "23e7072a3af6e899862c9c4f3a3bcfce0691c2dfc0242f23869c872fdcc06eed",
  "runs/m8_L30240_adjacent_s2026103108/result.json": "b12e50aa1825f240ab7f0d733b5c23b47fa498f8c6015d2dc0600dfd5ca2cfd0",
  "runs/m8_L30240_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103108/stdout.txt": "d52bca122e48706d353f38d77d44ac5c0ddf3f3eca403b28f60264643dab40bb",
  "runs/m8_L30240_adjacent_s2026103108/trials.csv": "de0f77f14add0fd719d1f3169606ac84547942512c94c7c6b3d83a9b32db6cbc",
  "runs/m8_L30240_adjacent_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
  "runs/m8_L30240_adjacent_s2026103109/phases.csv": "25ab570d51d35b3d2c7091445f29f09b85b1ad157805a2b7b22916544802ec1c",
  "runs/m8_L30240_adjacent_s2026103109/result.json": "012b63f1ef393ff6dbccd1a2ace8f577fc7f223f04ad6c9d983e1bae792f7764",
  "runs/m8_L30240_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103109/stdout.txt": "74ea755e64799c2eff912c42db6ecc59678c3202b2b64f01789f1b703e56b146",
  "runs/m8_L30240_adjacent_s2026103109/trials.csv": "61fe4190235ac889744c7b6f12921e5dc3713e3d7b066d7fc6f017bc82889b82",
  "runs/m8_L30240_adjacent_s2026103110/assignment.txt": "d7ce8ba7c52336632c65fb0465f0e9e52a5ecacf53dc61f61a65a3b0d722e196",
  "runs/m8_L30240_adjacent_s2026103110/phases.csv": "a15c97433f0f1886336209135edc1f9a2af167c2be535a6f0a8fae2a8f1d2cb7",
  "runs/m8_L30240_adjacent_s2026103110/result.json": "6412df2c612439d60645c8570575b8a2de3a2bcfed66f779a4ff8a3ff3f16baa",
  "runs/m8_L30240_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_adjacent_s2026103110/stdout.txt": "bfbc96b138f6a5735a53c98471e831cab8e85c0c2c9ba00858d315fae5458d04",
  "runs/m8_L30240_adjacent_s2026103110/trials.csv": "1f87afeac2cc305f48309d0864c7e8bb001a800c0f22f0012f77bf9b1be9252f",
  "runs/m8_L30240_bank1_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
  "runs/m8_L30240_bank1_s2026103101/phases.csv": "2a67e2d99e371bdd16295561b35c18f276a70e509f053dd4169e1d0c354dfc73",
  "runs/m8_L30240_bank1_s2026103101/result.json": "fd0a49ac4e4a57971bd0a01af741fee97b905a814f70ed6625e188b9b6e38d86",
  "runs/m8_L30240_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103101/stdout.txt": "1ff563f560ae0728e3b5abe15534885a97c8bfd591cc05dd7b1a24d8943afc85",
  "runs/m8_L30240_bank1_s2026103101/trials.csv": "59dc95d9190d6847f3edceaf20238c3c081996ba4c22beac0f155d5d66fd58f2",
  "runs/m8_L30240_bank1_s2026103102/assignment.txt": "764899dc7ac105bbac90d0636594287d9644ddaeedc677560f191b51a2fd16ad",
  "runs/m8_L30240_bank1_s2026103102/phases.csv": "a101f3b9f3e95b24ec72f3391f41b4c6b4d207b9cd9a8b1e95005959bae89ee7",
  "runs/m8_L30240_bank1_s2026103102/result.json": "dd17aa8f1d62206a10b867fe54823d0e7295c4b8ee752584788e65e0f3cc2369",
  "runs/m8_L30240_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103102/stdout.txt": "531f32a280dcaa531ac08d2306af6f67c89dc4a3fa2197eb754b0a143b3a7aad",
  "runs/m8_L30240_bank1_s2026103102/trials.csv": "8f0dd223527882f329a22a9f125a2a18c4e9ee7e3771dafc8e3b1c00857d703b",
  "runs/m8_L30240_bank1_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
  "runs/m8_L30240_bank1_s2026103103/phases.csv": "002317f068c1b66444b4492ee74caf6ee99e7a846a30ebb3e52cc650e7628c84",
  "runs/m8_L30240_bank1_s2026103103/result.json": "cfd403d94f3f29d1850ce9ba30ac3515d4ac125c1bdbd17dba8a4d1a9f2cea29",
  "runs/m8_L30240_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103103/stdout.txt": "da614772106b1062f416e4f17a4b5ebba9922ecad755098b3c5200d401a74633",
  "runs/m8_L30240_bank1_s2026103103/trials.csv": "b4ce6da93b00611aeb3c49baf4a5301dd51973de62f941b2833b9aa6a5e82ac4",
  "runs/m8_L30240_bank1_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
  "runs/m8_L30240_bank1_s2026103104/phases.csv": "a00dd96e61ac6ae1694b827e056260b0c4013d76f7f64a4427a9ea31b3c4dda5",
  "runs/m8_L30240_bank1_s2026103104/result.json": "4e99e2d0b0298804bed245f09d79715e5667f1f769b15880936115450443e420",
  "runs/m8_L30240_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103104/stdout.txt": "ea41533fb28d932d2e179ee5d22fe9674e2dbde6dc0c500164e9a3771bb973f0",
  "runs/m8_L30240_bank1_s2026103104/trials.csv": "8ccd84fd09a3fc21fe0106f97529ab0b41d55c74249aff6298fb24a4bbbc16ce",
  "runs/m8_L30240_bank1_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
  "runs/m8_L30240_bank1_s2026103105/phases.csv": "95ea98553d7becc6b66dc69e02fab1a5cd2f09f850546e8eaeb25a9f1471f175",
  "runs/m8_L30240_bank1_s2026103105/result.json": "0c9ae1cc106000b94e09d2256049c24e89c44ab40229268f33ee4a1b35b85cc1",
  "runs/m8_L30240_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103105/stdout.txt": "115071fb61762860a12371572a80c5c4b91bd7c41d0028a018debf2c04518aca",
  "runs/m8_L30240_bank1_s2026103105/trials.csv": "90db259b4c3b4cada53f30ba1d03379192fff44e67d9c33a594cb8bcf0877814",
  "runs/m8_L30240_bank1_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
  "runs/m8_L30240_bank1_s2026103106/phases.csv": "46550c32a0fb8f13663fc0d728f30edd4fa1cdb25ede622d61435d7faf40c39f",
  "runs/m8_L30240_bank1_s2026103106/result.json": "3678245c427398598a95f0ac30dca22dcaf2de935b9f1c2e8eaa133d050f6ca1",
  "runs/m8_L30240_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103106/stdout.txt": "e1141a72e7d58e0fbded0bdac91ad0994c0d05eaadf98efdaef9e66c0c601068",
  "runs/m8_L30240_bank1_s2026103106/trials.csv": "3e396ca53beeb37b67673aaed0e35122ac5e8982027607f08236b9f6849540e3",
  "runs/m8_L30240_bank1_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
  "runs/m8_L30240_bank1_s2026103107/phases.csv": "0159e5e34c90395233e3b57562659bf2d9740276552b75560dff37a09dfdeb70",
  "runs/m8_L30240_bank1_s2026103107/result.json": "054f1cc893eea783fda9a96523f0dd0be97032101f26ef69062363846ae33dc7",
  "runs/m8_L30240_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103107/stdout.txt": "b9b30f104165ff859e12a8bd8df98c081a1fed224ea7279265c2da703657b323",
  "runs/m8_L30240_bank1_s2026103107/trials.csv": "d78dc73c5dc90f99a3dc2235557efa9c3555d5981d45948e51b6918f7b950ee4",
  "runs/m8_L30240_bank1_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
  "runs/m8_L30240_bank1_s2026103108/phases.csv": "4a654d97a1788cd8cb656f6c846c383724ba8d084bad83423e04423c34914322",
  "runs/m8_L30240_bank1_s2026103108/result.json": "2a2205f7ad69b8f63d5c01c9d5ca00423ac39cdca31237f5f0ab41a592639ac1",
  "runs/m8_L30240_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103108/stdout.txt": "303a63ed0e66ce97f1aa359effc0cb6c617ee2d2375a9a27a07de5349e744b99",
  "runs/m8_L30240_bank1_s2026103108/trials.csv": "3de0916e3d742fcb897448587b0fe9993417d5c9320757573b9851b212d83f90",
  "runs/m8_L30240_bank1_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
  "runs/m8_L30240_bank1_s2026103109/phases.csv": "ed5a2de0c58945d2b2d6193c59cb1a461781e1960806e92269cd5d83689d00b9",
  "runs/m8_L30240_bank1_s2026103109/result.json": "bea37466ae69c63719beb4bf6c421e66a3d6b4ee025ec95e5aa8f995cf304b33",
  "runs/m8_L30240_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103109/stdout.txt": "f1d6e29ec413021433e3ca8a08d9984771520ab586cda3b7e765317d5c0427c2",
  "runs/m8_L30240_bank1_s2026103109/trials.csv": "0742fc4d6d22bc33877889d83ff1c4119272a142d276fb95ef6216fc85f50784",
  "runs/m8_L30240_bank1_s2026103110/assignment.txt": "0dc5ee547b0173d97bfc31f48c2ae572b6738fc2b7e931bb6c5795b8d9dd3bbf",
  "runs/m8_L30240_bank1_s2026103110/phases.csv": "421abc82ff30d083ed4f56ff5daf287935e2a0e72a5b37037216d950a0d05873",
  "runs/m8_L30240_bank1_s2026103110/result.json": "45946d03c3e7b18f2ca89ddd4b71a36fc9620bd1bd5d9170c1bba1782121e325",
  "runs/m8_L30240_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank1_s2026103110/stdout.txt": "af73fdf7e82aedc23ec9485a07053c531b1d08c994bd9b3ce4672667f3e5aa3f",
  "runs/m8_L30240_bank1_s2026103110/trials.csv": "dbae2cb0a399d655ae162f932ffd0d6dd06fb6973fce3572c041469e5ba82b72",
  "runs/m8_L30240_bank20_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
  "runs/m8_L30240_bank20_s2026103101/phases.csv": "c4447826cc09a62d68235fab8463485e56fa0ec70992b4c7cb28aa54fd3b1320",
  "runs/m8_L30240_bank20_s2026103101/result.json": "ca7cd67e869cd140a24b0b81e83a78cda406175cbcf2b818e767539300b57f11",
  "runs/m8_L30240_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103101/stdout.txt": "3eb77a289437d44fc095ae6cb932b90b1015cb938dd41f9af1eedb7405214d0f",
  "runs/m8_L30240_bank20_s2026103101/trials.csv": "921b128f2b3f3cec54f5ed31fc5100d44e78c006e75b94161dc63bfb1628d32f",
  "runs/m8_L30240_bank20_s2026103102/assignment.txt": "bf248e4f9b0ebdc022c467b97d58f9b0ca76838d8d4638e5c3bb7d8de642abcd",
  "runs/m8_L30240_bank20_s2026103102/phases.csv": "025044de34cfdef808c1b93877091cecfe692a3b1b150df98db9fe2629bf5d10",
  "runs/m8_L30240_bank20_s2026103102/result.json": "e6e464b64dad4cecc7b1ef9231bf99d65febad163334b7427864d98094d17694",
  "runs/m8_L30240_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103102/stdout.txt": "33d97b166a0a6b114ed7ce9e83f3e4f78005a3858153618684cf0aecdb5f221d",
  "runs/m8_L30240_bank20_s2026103102/trials.csv": "a6ce9ad49945087b7140fc4e887bf30c9090ad13849b618bce050747ef384516",
  "runs/m8_L30240_bank20_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
  "runs/m8_L30240_bank20_s2026103103/phases.csv": "6d5c033c4b59533d566a6f74fdef07072c4900457ebf185609b2dc858d052b57",
  "runs/m8_L30240_bank20_s2026103103/result.json": "8050ad75718a18439d4388312c562f5786b92905781af2901c91456b8a77a047",
  "runs/m8_L30240_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103103/stdout.txt": "838a889e34dc9df04f41341a6f6d3edb587ffea305e2a84d0c9a0d2071bde5f1",
  "runs/m8_L30240_bank20_s2026103103/trials.csv": "ec48da4d390329697e2d48cdeebf172c255f4b824f7d0e8eed756e390920a0ee",
  "runs/m8_L30240_bank20_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
  "runs/m8_L30240_bank20_s2026103104/phases.csv": "a16b56b0c769a87ca284fd8c0a5ec957f229e3fbf3e15d8710713714ced1597f",
  "runs/m8_L30240_bank20_s2026103104/result.json": "068024e3fbf8e14fb6462fdb4c2465fef7605053addfd36d82e4f8dd5c0d3ef4",
  "runs/m8_L30240_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103104/stdout.txt": "852902b0852a2855de14cdb7d958a804c7d2e4c25980547bbd9e84ecf7ec9900",
  "runs/m8_L30240_bank20_s2026103104/trials.csv": "00e6491309ce08493849e323e3f7a89cbebcf57427062cdd7af8e2bbcb081969",
  "runs/m8_L30240_bank20_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
  "runs/m8_L30240_bank20_s2026103105/phases.csv": "bd7f85919cb8b48b8e8def9550d20309107d120cd0566b88e0f87e5fb1c236ac",
  "runs/m8_L30240_bank20_s2026103105/result.json": "2358a28ebcf4e0d98ba77403da987d995898cb545a092297de5f9632bd18b5b1",
  "runs/m8_L30240_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103105/stdout.txt": "732e543c03fa24f249fec47f13a3deecf8c383bd30772ee1f3fdd7a18dfb8985",
  "runs/m8_L30240_bank20_s2026103105/trials.csv": "bf3555c60bb5f1d50837f0defb157255388410e94b03a3cf372268179b192290",
  "runs/m8_L30240_bank20_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
  "runs/m8_L30240_bank20_s2026103106/phases.csv": "de262b5efe50ca177b04a4962fe33ff84abb13aae3d0c97adf5bc43687b10f7a",
  "runs/m8_L30240_bank20_s2026103106/result.json": "0d5f2703fe07000847144b9be5c5f4355537e0f103b70fae1cf16b0b789620ef",
  "runs/m8_L30240_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103106/stdout.txt": "7de788f84a6daaf2eb081de3f4f90c97ab91ccd0bb15d71869c0fbd616044c7c",
  "runs/m8_L30240_bank20_s2026103106/trials.csv": "1410bace4c22b1c96c00fda85b769c802ff9cfd19ebd933aff8c91d5978401fa",
  "runs/m8_L30240_bank20_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
  "runs/m8_L30240_bank20_s2026103107/phases.csv": "a34799a1dfbbaf3e828a4df7f3706fa37dfca73527769612436e59ac6f9bc188",
  "runs/m8_L30240_bank20_s2026103107/result.json": "de9c4bd3e1e7e74898bf0a808d6e970c83154e994d1e5e4614b7432ec3fd166c",
  "runs/m8_L30240_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103107/stdout.txt": "0df3b48b3497b36cea36055c5b4c565ed149c8b3e478aeac92c2b4f5eb2d62eb",
  "runs/m8_L30240_bank20_s2026103107/trials.csv": "964f8b21c42d61b01b64ea73f98c42dfca3030b414aa6526bb87050a4d27d5d7",
  "runs/m8_L30240_bank20_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
  "runs/m8_L30240_bank20_s2026103108/phases.csv": "8ab33e10c54e9101fbdaaaaa1ddbe45bd59d98ec9b7ecb5287c13f4fe94c70d2",
  "runs/m8_L30240_bank20_s2026103108/result.json": "9df2c8835ca6bc65fc9fd3ea8c6f30af2049349833821d4b598a8094b2d323cb",
  "runs/m8_L30240_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103108/stdout.txt": "9e8a92b75f5129a50daae5ee525a6af37272eef6e8dd4255110e057334306d9f",
  "runs/m8_L30240_bank20_s2026103108/trials.csv": "d5fad37d579db8e13d72ce9763d36d4240e6a7b634a189901dda249392f13939",
  "runs/m8_L30240_bank20_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
  "runs/m8_L30240_bank20_s2026103109/phases.csv": "e73eee7cb72697d6d2956734b06ed0b2cecdafbf0bfd0fcc96de378e94d0a187",
  "runs/m8_L30240_bank20_s2026103109/result.json": "3792c1970a27d29ca7c65a9af6ddc35d9ccf0f418b3a5e0a6541c8dd4c9b0927",
  "runs/m8_L30240_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103109/stdout.txt": "c9584895538e0fbddcb260196983d2274b016114e93e1c4ad3d2d769e9f980d9",
  "runs/m8_L30240_bank20_s2026103109/trials.csv": "d5b78b7fce86c85e9ac13934c9f7ce19baba2a177fff01b61799e45288c2fa99",
  "runs/m8_L30240_bank20_s2026103110/assignment.txt": "67f4812c9bc6c63c2f1e653bf723bc5f92ed235a3cd0de1a8aed5d4a8744c953",
  "runs/m8_L30240_bank20_s2026103110/phases.csv": "6c6ec338480df195fb1941f2a3c26f6b95eae61050a7078f398dc89d75af0012",
  "runs/m8_L30240_bank20_s2026103110/result.json": "48e9c9feb97a99bf0233b19b1e432f3409d05087d47224bdf94fafc56e3145d7",
  "runs/m8_L30240_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_bank20_s2026103110/stdout.txt": "73e152638b718b6b134ee1c474c069e6028504fee7aefa3f0dee4fa640ee59e8",
  "runs/m8_L30240_bank20_s2026103110/trials.csv": "ce9a38e8d5de8f7355873229de377ce0341c8d466e07069246d0b19d3b83d06c",
  "runs/m8_L30240_global_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
  "runs/m8_L30240_global_s2026103101/phases.csv": "defecfd7528de0a6a10fb99ec6d29a7ed09f3c47e2df898dc04c2d303152b65c",
  "runs/m8_L30240_global_s2026103101/result.json": "e8606878579e0124f16ab001364685fd68547a26a61187462a1f809c3184ff52",
  "runs/m8_L30240_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103101/stdout.txt": "8daf5ab48cdd691ab59d732fd9a631ec064e0c391f22408de4b2a84777fc0f1b",
  "runs/m8_L30240_global_s2026103101/trials.csv": "88d62e88eb43559f65faaf86c5366d6a6a494ef24586d870fb8d4855c5e28083",
  "runs/m8_L30240_global_s2026103102/assignment.txt": "d4cba82b3b86e820b168112a7dd4e760f4c99548c6544529e4f95f7ce13e75f4",
  "runs/m8_L30240_global_s2026103102/phases.csv": "dd6d0311d2b5e64de425c56168c283c140f8b3a61310a9519ea587a07a80ba5f",
  "runs/m8_L30240_global_s2026103102/result.json": "2730ecb1719a2c7213013758f6bb118952611c9b40827b8a7335564276efac0a",
  "runs/m8_L30240_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103102/stdout.txt": "d2409c62885847a8c80071cda7c5c3b442f9259e43f1b2c736da603fc69d8ddf",
  "runs/m8_L30240_global_s2026103102/trials.csv": "fe77a261f7933d58ed730b5056aff043fdede2b96c56b4bf003b057f6e285baa",
  "runs/m8_L30240_global_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
  "runs/m8_L30240_global_s2026103103/phases.csv": "6ea1207a04c16869d4ed01a6fcedabe63df38449dea80299c87da9ba84da8193",
  "runs/m8_L30240_global_s2026103103/result.json": "f72201d6422a210ea68dd2e316ab50d4d4d066ed4d157bcead1518a90a659c38",
  "runs/m8_L30240_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103103/stdout.txt": "c6f3f11b824c1a335f4d4581b541e91d50f4576ab196eadbb7957ec130bd0dab",
  "runs/m8_L30240_global_s2026103103/trials.csv": "b8bdbd1e2eaba614f8f28cd90ff2b4d164d7ba1ea0b8e7d61d0b0b540ba40017",
  "runs/m8_L30240_global_s2026103104/assignment.txt": "dbec53c008cd39f04f3a74847842ec63bbeb9e30c7dcaa319315b6368f945ce4",
  "runs/m8_L30240_global_s2026103104/phases.csv": "edd756441063be3771f8f0b6dd0c9be9561aa9d7659cb158b7447c34c0f2c674",
  "runs/m8_L30240_global_s2026103104/result.json": "90cbd7dac95856a3214bf37c90fb9a8f6e8f9e24a995c41c509b23b5ef270072",
  "runs/m8_L30240_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103104/stdout.txt": "3541397740d12276d2a873c74564ff092a52ebf23c0dc41ac368a0188d198366",
  "runs/m8_L30240_global_s2026103104/trials.csv": "75b4f64f7aca43b5047cf188bc1b52e5c2af25ad3ea34fabd5fd05851115c174",
  "runs/m8_L30240_global_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
  "runs/m8_L30240_global_s2026103105/phases.csv": "90b2323e04dd60a3eeda32cbfc3a62215546d032de44f5fd4d2ddb7c813e9462",
  "runs/m8_L30240_global_s2026103105/result.json": "9d22e8f324ee63b85d6ffcee39e64cf97b98dd936c36b14e09d5576a15a9a180",
  "runs/m8_L30240_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103105/stdout.txt": "4efbe9eb06ef773361d65bd615239d0335aaa4430a050327e3db5b6234a46d89",
  "runs/m8_L30240_global_s2026103105/trials.csv": "8979853945c60b0ba276be6fc053a5840b002274ead79ca39b2e3b41d2087f0b",
  "runs/m8_L30240_global_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
  "runs/m8_L30240_global_s2026103106/phases.csv": "738bf9a376bf741aa8874345b0805b5eafd3bbdbcc4e75dd930e79aa40b275bc",
  "runs/m8_L30240_global_s2026103106/result.json": "a417e2824b08307b10fc8ec06271e2addd7052607f334321e7eb60f5d388ad56",
  "runs/m8_L30240_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103106/stdout.txt": "d5207874612bfa4e1e567df74df37d2095f78341c043a76a37cf01b3b3554d2f",
  "runs/m8_L30240_global_s2026103106/trials.csv": "a448319b2af2c924787de054f6931daec8f706e55e24554239da64889a95fc8b",
  "runs/m8_L30240_global_s2026103107/assignment.txt": "1f1c3b5b264429dbcedecdc0bb8ddd539f547614639bd3da784a912bc3017760",
  "runs/m8_L30240_global_s2026103107/phases.csv": "fba9d94762fecb6d539d10df558a759519b3f509e42b1386eb30513cca275ef7",
  "runs/m8_L30240_global_s2026103107/result.json": "86155884962b9d3937746d608badf407f61798b5b57efa9040116af6941b7d69",
  "runs/m8_L30240_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103107/stdout.txt": "31022c693697ad148fc13d00826b69afd0ff98be993c2a883455fb58b9b88265",
  "runs/m8_L30240_global_s2026103107/trials.csv": "be6ea6b9a1abc76b173ca9a9cf22f82bd45572aaeb344f0f8d328bb655f7f94a",
  "runs/m8_L30240_global_s2026103108/assignment.txt": "68ac8bda79d7ad70fc7bc8a069523d95631c18196b0022dcd6c0eebb85777b15",
  "runs/m8_L30240_global_s2026103108/phases.csv": "65c6b67b166dc072eb6b8711638a8c265cd26c27114ad8e3c5781845017dab5a",
  "runs/m8_L30240_global_s2026103108/result.json": "058b9212fe9dc473da14ecd883b92a42443acd42a8ef86fafe5d37fa894ab43f",
  "runs/m8_L30240_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103108/stdout.txt": "642bf094bdaf50d51ab25d23edb51b25b3b41d64a98cd6b17a2bee517eee2e19",
  "runs/m8_L30240_global_s2026103108/trials.csv": "1dd2ab75081d4758619ee658ef4208f22b52b35ecce53d0aebfd87a8d596991e",
  "runs/m8_L30240_global_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
  "runs/m8_L30240_global_s2026103109/phases.csv": "2791d684a40d104c81dc4b6ad06ae9fc274b6a4619a1334b66e3d88c494c7612",
  "runs/m8_L30240_global_s2026103109/result.json": "05174f62086c51bf9149e4dce38fbd2f2591317bbce23c90c36825aa68acfbc0",
  "runs/m8_L30240_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103109/stdout.txt": "dd5e40551262ad11ac11f20100b6474d9a2b1b6682d3f3a006456215d5d671f5",
  "runs/m8_L30240_global_s2026103109/trials.csv": "9ab6b19b0ead5ed537fa7a2441e3d9b4013be58e5a8dd5fc4f84dc6a167dcee8",
  "runs/m8_L30240_global_s2026103110/assignment.txt": "daff6584593ebfaf62b0fd38906647b3fcaa07588a3e2240715deba4d666a982",
  "runs/m8_L30240_global_s2026103110/phases.csv": "265623f2bb32d1b08cd70a1c09fc67ffbcb99a005f42171bd6a672e3c05834a6",
  "runs/m8_L30240_global_s2026103110/result.json": "3b8d84a53ad6a75467c31e7dedf8be655caaeca266a89fd9072b3de4d2e6ddd8",
  "runs/m8_L30240_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_global_s2026103110/stdout.txt": "6c63c4c83d5ddc31a5de6802c524ad6d029c61d2c06bb15f7d9de3ccd60c1e1b",
  "runs/m8_L30240_global_s2026103110/trials.csv": "532c4b2fca6a62016cd310ed8fba811af7ccfe0c455f74ba0801b744038fd5e8",
  "runs/m8_L30240_segmented_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
  "runs/m8_L30240_segmented_s2026103101/phases.csv": "52aa6e6523d1cb3737ae349ce35462879bbc2754bb25e46f9868c4f547a9a928",
  "runs/m8_L30240_segmented_s2026103101/result.json": "fb35ad76b41a00bbe28e0afb7f20327d1922002547f66dd1d19d4d319eb3b937",
  "runs/m8_L30240_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103101/stdout.txt": "75abf31230691a9b8f5a330d4da45a9027ebe4b8aae46e0166daf42ec686eb49",
  "runs/m8_L30240_segmented_s2026103101/trials.csv": "31496bcca425f53d515cb9461bb6db7befbd50bdff9ff86d12ff30f3be24a68e",
  "runs/m8_L30240_segmented_s2026103102/assignment.txt": "825eae49722d8869b726b09fddb2da62404bbee2290689f62de6fb142b5cadeb",
  "runs/m8_L30240_segmented_s2026103102/phases.csv": "c687dddf9b28674e7f5fbd34c25ac822896bb442eb5e8b83789c3c79eba9add1",
  "runs/m8_L30240_segmented_s2026103102/result.json": "332d52e9fac4e46d9c2ee77183fc24c07fe1d9d90d48211dfe1197177b1d1fe7",
  "runs/m8_L30240_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103102/stdout.txt": "8779629047f6fb62033ac50a02abe613f1836f234e3b243defadbeb7ade002ff",
  "runs/m8_L30240_segmented_s2026103102/trials.csv": "0e44fb124fc2503521f135dd306f29121f069e155c599ece926c51419b4ef048",
  "runs/m8_L30240_segmented_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
  "runs/m8_L30240_segmented_s2026103103/phases.csv": "7c3599a177543600f52cf4013cf49a27fa99cd3086b8ecf8fe2083c1db55f766",
  "runs/m8_L30240_segmented_s2026103103/result.json": "3178af39952e250052469e6def257447201db9072ee3c2b9e64e53aca74e08d8",
  "runs/m8_L30240_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103103/stdout.txt": "c2d8f04509cec581bb8362d1af4a46ef1649cc91ea633d68032193b1661598fa",
  "runs/m8_L30240_segmented_s2026103103/trials.csv": "018282528217665f51ef3c6ed0ae03f843ebe82b5e7b245d2a77612126c93a03",
  "runs/m8_L30240_segmented_s2026103104/assignment.txt": "520b34cab05616037be6ac152695edfc043d1ebd089b23f963225d6d9267dd9c",
  "runs/m8_L30240_segmented_s2026103104/phases.csv": "b5b46710aa97d13132e75e2718bbb81f720f581a2aa5dc7ab8f6436e5a27b1b3",
  "runs/m8_L30240_segmented_s2026103104/result.json": "0c6ac561940160721de11d244c61afa270610297c941e8bb2a4f3f38bcf817c1",
  "runs/m8_L30240_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103104/stdout.txt": "a857da1a233a661730eeb43d0a9ddca2896b0b08b49b1f72878d7d1d21b28d00",
  "runs/m8_L30240_segmented_s2026103104/trials.csv": "6b229138afa8d7b70c9296cf1a21e7397d68674c2f9754a9db5704cad9eb8bb5",
  "runs/m8_L30240_segmented_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
  "runs/m8_L30240_segmented_s2026103105/phases.csv": "410149b1ac3c690ce2ae7e14db34dce2cca86c9d7d74ecad3849ab94857cf846",
  "runs/m8_L30240_segmented_s2026103105/result.json": "e78657fabd68cfeda572ea732941cf6707ba66af168d227e396049ae81fcbdae",
  "runs/m8_L30240_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103105/stdout.txt": "9ab1d5135a2adc321f2fcca2f1837054610fddc7e3378443167193e20b9a86b0",
  "runs/m8_L30240_segmented_s2026103105/trials.csv": "8ff24307caa98a0dd759557974ad63cf9bd4b03122a40269a0bc150931898c05",
  "runs/m8_L30240_segmented_s2026103106/assignment.txt": "41fb0b8301d3f369731aae231070a752dc328a51c2f07706f59c2433b5366e9c",
  "runs/m8_L30240_segmented_s2026103106/phases.csv": "70301427a4ae91525be643175f893226301611a3d57a122d072ff92e67e44322",
  "runs/m8_L30240_segmented_s2026103106/result.json": "3608e1cb6d44021d155a346a6ebf02aeb8df95d9f83be6a8ab96e47f6fa61923",
  "runs/m8_L30240_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103106/stdout.txt": "b4a25fac4ff0ad3ddbc6d7dd8e82b61ad70e4940f6936a386b92544658481bf6",
  "runs/m8_L30240_segmented_s2026103106/trials.csv": "91e8913cd9921704f6e1a55f47d73db38d5654581b6243b46014f9cb0da73ab0",
  "runs/m8_L30240_segmented_s2026103107/assignment.txt": "4489eaae4f958428013fee1a50f04b15725c5d02387431b81fc7b850bc1286cc",
  "runs/m8_L30240_segmented_s2026103107/phases.csv": "2d6b08722492bb286a03db03f44cf94d4db95f712e79ebb90139548f748aa8cb",
  "runs/m8_L30240_segmented_s2026103107/result.json": "e04ea7ed405e5e5ec15f51da5fef523e6069a91ba577b38389893f5a3a33dc37",
  "runs/m8_L30240_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103107/stdout.txt": "35dce7228b1506449f9080f0d7d793985d999414d3366ab053c5fd030de254f8",
  "runs/m8_L30240_segmented_s2026103107/trials.csv": "267adeea5d129bf4ec5ec9bd8ed8892f6b61bf556cc44be2ad8a66e8559250af",
  "runs/m8_L30240_segmented_s2026103108/assignment.txt": "8fc393ab8d4c809d2adfe5230ef14c665546eb8186996fbd01692320737f86a4",
  "runs/m8_L30240_segmented_s2026103108/phases.csv": "62d74045a8e9e2d23ea4955067802c2e95511cb5a5bf570b52224dabcd5d3cf9",
  "runs/m8_L30240_segmented_s2026103108/result.json": "540c480b903c876f4abf63e7dd701dae75e6019292d9e44399a875b0fe8fa503",
  "runs/m8_L30240_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103108/stdout.txt": "06eec51e778ddfd967f4fe4b98ccfd3a30a655eb18935552c9871d262d7eae8b",
  "runs/m8_L30240_segmented_s2026103108/trials.csv": "4ff9f8a47d7e68b3b2a19a979abf47c8e5ccf8380353f109ce7725b63555e02c",
  "runs/m8_L30240_segmented_s2026103109/assignment.txt": "15566a2c10ff7e31e69c3031fa12dd87d30a3ce30936d285c905d78992e614e1",
  "runs/m8_L30240_segmented_s2026103109/phases.csv": "16f80d2616baa3559dc7a9f48c6b250d51fd1742ae40493acaee4f240e9256b4",
  "runs/m8_L30240_segmented_s2026103109/result.json": "251c9558070b8e03c88348f60b7b6adea84be19d435f030d7e56fdba513360cc",
  "runs/m8_L30240_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103109/stdout.txt": "45c885b99b9294d03e786755f5536eff8f16fc214bb5a879deae61e472db5b79",
  "runs/m8_L30240_segmented_s2026103109/trials.csv": "62882aa26e8345efd429f8175ac7458f31f75faa9e8786751d2c811e9742cd4d",
  "runs/m8_L30240_segmented_s2026103110/assignment.txt": "a86b344ff5a2e46a15edcf2be0e0b81bacc6c6d59c4f7e22af001e261d6a9d56",
  "runs/m8_L30240_segmented_s2026103110/phases.csv": "203469b67eba05bfdf034fa966e37b02e7c47e02f774bf532718b31ab74b7097",
  "runs/m8_L30240_segmented_s2026103110/result.json": "ecfaa71fcbe4495473b8ad55e62e1dac739a485332ac4808de5dcf7aed201084",
  "runs/m8_L30240_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_segmented_s2026103110/stdout.txt": "4216033f9e8e5277655d5eba7222fd400579bf5139f33027f102847533038bf6",
  "runs/m8_L30240_segmented_s2026103110/trials.csv": "9d4431421f26fd2345f071978671e31a4f1206430db9378329cccef6d97f86ab",
  "runs/m8_L30240_whole_s2026103101/assignment.txt": "6a3630db3998440e3dacae0e29b245caafb86c55e9df0404cc1b219d9fd7fb30",
  "runs/m8_L30240_whole_s2026103101/phases.csv": "0370695e842e9d65f7abbdc59bde34b82608e1fa8b284d1ce66d348e1a01f818",
  "runs/m8_L30240_whole_s2026103101/result.json": "6947be4d75e7227734ed96cc0e8689bf73f4053db72f8eefde95a5c85b8459f4",
  "runs/m8_L30240_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103101/stdout.txt": "8b57fd54c102c8b6663c782bc0b410fb716e35388ad605739809adeedc552fb0",
  "runs/m8_L30240_whole_s2026103101/trials.csv": "7b9414981b43792c70f457ca34333875c76d32ad349824357c200987dc348ee4",
  "runs/m8_L30240_whole_s2026103102/assignment.txt": "5c20a04bd496692f853d0c08dd1a0a4cec7a35d223c4a76ae82d3877908fbd48",
  "runs/m8_L30240_whole_s2026103102/phases.csv": "b5be9a443f0324adff205631ab7660aa2aa61f67125ad9b8d751802ad6fdbbce",
  "runs/m8_L30240_whole_s2026103102/result.json": "a10a24839675c0b19dd113e6984116b0114bdfa85e08ce3e76fe06447fbb7b05",
  "runs/m8_L30240_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103102/stdout.txt": "f86a87513c4beaf9493fb287f6cd20fbb0011fde077857135b8992cfae5b7614",
  "runs/m8_L30240_whole_s2026103102/trials.csv": "e7a439c5b472c4b39b9126a52f604d911724b2c6a5a47a53569eacc82d50c9a2",
  "runs/m8_L30240_whole_s2026103103/assignment.txt": "54018201daa72f3ace2fccbcefdf6da1955de43360f055865ccc539880d1440e",
  "runs/m8_L30240_whole_s2026103103/phases.csv": "131585f40b341a373aba6a6a75b17ee5df24dcdf12ce6c1f886b6062b7f63e31",
  "runs/m8_L30240_whole_s2026103103/result.json": "4152fcd317dd8b32ccfceeb4bb25f361d9675171fcd501b602baaf01668daede",
  "runs/m8_L30240_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103103/stdout.txt": "b87dc13a02c32a07b3f97bbcf31cb9c6bf59516b74a81c34f9b790013d5c5a4e",
  "runs/m8_L30240_whole_s2026103103/trials.csv": "595c4dcd87e8097f344199656c18d95c4441cb906e28604d16cf666bf137d371",
  "runs/m8_L30240_whole_s2026103104/assignment.txt": "d9b6fb85bbdd3fa41832eeae92027f688367723b997e78d95233d1c9603c3e59",
  "runs/m8_L30240_whole_s2026103104/phases.csv": "b44d119958245faa5b32c04766e0fab456ed4605c6c0c7e604ed871b2fc1495f",
  "runs/m8_L30240_whole_s2026103104/result.json": "2d9cd42942e1aa2c521de52e3fb8768b5d41de8833c0192e9c566d2dd718ba52",
  "runs/m8_L30240_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103104/stdout.txt": "54d902eae9a1f311db0f90665e4c8e8e9f283deba4f28b0fd59b553504e95c0f",
  "runs/m8_L30240_whole_s2026103104/trials.csv": "0d2a2f3b6be16578d29d2c069c96913eca5df4c3df86354bffdd83393dffa3c2",
  "runs/m8_L30240_whole_s2026103105/assignment.txt": "1a4223db955d88e31a638773b041d1efed0c256e3f06dffc17c4d45ae0e5963d",
  "runs/m8_L30240_whole_s2026103105/phases.csv": "5a3d4eb3575492cdbfe7b36ed1cbd3434f5a28cbed46bf83b35f9a33a32f99cf",
  "runs/m8_L30240_whole_s2026103105/result.json": "068a8d663f139e82c3949add17ec46813319ad2c168859491a9bbde2b483ac4e",
  "runs/m8_L30240_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103105/stdout.txt": "6a489fb8cecb6f3633ec0695f42f635c141ae9ec390f0edb5221ab2012099adb",
  "runs/m8_L30240_whole_s2026103105/trials.csv": "bf5fae0187ec7d82ba8c7b4ae30b7feabfe3869c5da9001d81e68f1876be8675",
  "runs/m8_L30240_whole_s2026103106/assignment.txt": "b6817b6df1de49607014ef71044b98221b84ec54a9bdacd6e9b1da12b2f83140",
  "runs/m8_L30240_whole_s2026103106/phases.csv": "813585e31948fa7b5c4a1aeeb1f6137176c46e197a8ee97d7e787608b8997e87",
  "runs/m8_L30240_whole_s2026103106/result.json": "382096b002cf104cbdb992bae3156c997e9f765988fee61598187758495efb96",
  "runs/m8_L30240_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103106/stdout.txt": "319a3ad18ecc27ca5ac2bcb02e1418dda46a9e9d1ec3ed614bb89222b1f5e6d6",
  "runs/m8_L30240_whole_s2026103106/trials.csv": "514aeef397e141ab70b095853a9c7fb6555a4f358a1641f0afe18daf0165a601",
  "runs/m8_L30240_whole_s2026103107/assignment.txt": "3ce993679632379441402ea4de003e7134a6de61478578b68113228ebd943dab",
  "runs/m8_L30240_whole_s2026103107/phases.csv": "875b87f79cc31d06cc86e1577ce97f91ea6e83b185cc6cf384585447689ee81b",
  "runs/m8_L30240_whole_s2026103107/result.json": "a9b9cc133b9bf7b2bf8e8c19aad1a08e0bb99c187cf1078318cbc7ab5408e82c",
  "runs/m8_L30240_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103107/stdout.txt": "ada92443ff3c9cbda0141eb8d77f736636cdc99b50d89f10868fac895482c4ab",
  "runs/m8_L30240_whole_s2026103107/trials.csv": "e1c268be555bc34771f760fe4adc4053f3c643d9fad6162af5bbb762882c6398",
  "runs/m8_L30240_whole_s2026103108/assignment.txt": "e8eb7a6dfa0b722de46c23429ac26e77d291983262d2dbc98a8506a27b1be891",
  "runs/m8_L30240_whole_s2026103108/phases.csv": "f8245beeb22110836c92edb4f96dd3b51177f7e3bdb641f8820d9a093925f2d6",
  "runs/m8_L30240_whole_s2026103108/result.json": "f1695ce92b57dd5ecc0e8820234367ded3e2f00b257dacf1147908d9e54f681b",
  "runs/m8_L30240_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103108/stdout.txt": "6d41f1c7ebf529c4208e928304dd6e040742f0bae5703156667a20c8ecb6179f",
  "runs/m8_L30240_whole_s2026103108/trials.csv": "6244b67b3f15eae431c4c94f7063605746717edc13e5e251820df42419988ee6",
  "runs/m8_L30240_whole_s2026103109/assignment.txt": "7589a8c92aeda2b8735da5b5fdd93c838c7c23106df17806ff303a783888323b",
  "runs/m8_L30240_whole_s2026103109/phases.csv": "be4bb50a8ebc313acf059518deb604106f49f42bcf70cbb0ab0370c4cfec3bec",
  "runs/m8_L30240_whole_s2026103109/result.json": "065d07e43e1c273eb9bbf4e0011aa8049b55e645b0afefede8abe91209a0acb0",
  "runs/m8_L30240_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103109/stdout.txt": "2c209d06d9343ef5f2269882912e8d59b0868a0b04d6cbd28f0ec1da5c29481a",
  "runs/m8_L30240_whole_s2026103109/trials.csv": "bf94c628e609d163dd1264610673251ffda204b6d53d6862b6d0522244c766f7",
  "runs/m8_L30240_whole_s2026103110/assignment.txt": "15acd926badbb94a7d55fbc26f6cd4e77809dc193d79595e946d79264e7058a4",
  "runs/m8_L30240_whole_s2026103110/phases.csv": "79bcbe2a1fd261aa62079f40f38bff90c3881211cf00cba861b4ddeccef0557c",
  "runs/m8_L30240_whole_s2026103110/result.json": "1d4a3d99ba578bf42e4818557e5366a106c1c6e1bd4ac44011718812308cca1e",
  "runs/m8_L30240_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m8_L30240_whole_s2026103110/stdout.txt": "b72db765efd624bf539e6cda27141dcaa636e5115e3b03d85a3bce27bc95465b",
  "runs/m8_L30240_whole_s2026103110/trials.csv": "58bfd12cbbb2d7691d296465d8f472348c5003b32eff68bf09567375b37b339f",
  "runs/m9_L75600_adjacent_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
  "runs/m9_L75600_adjacent_s2026103101/phases.csv": "d7e045169714c65820c07606fd3733760936c60a559d060f244788a9eefd11fd",
  "runs/m9_L75600_adjacent_s2026103101/result.json": "b643d04ea54a6527e1cac632c10a454e1cf14fa2579e022ce22756c8518c0188",
  "runs/m9_L75600_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103101/stdout.txt": "b0ff1e03515707fb55d1a98e2e0765e9028ced8e9aa1c1b07d2ff8b60bf7a610",
  "runs/m9_L75600_adjacent_s2026103101/trials.csv": "40924cc4d9f4295425b9a0a00070f314698955ce137ae9a3829caad640af531a",
  "runs/m9_L75600_adjacent_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
  "runs/m9_L75600_adjacent_s2026103102/phases.csv": "ca015020a9a36e03986912fbc6182bc6d8f60a21e67935bafdcc4b1602a1efa8",
  "runs/m9_L75600_adjacent_s2026103102/result.json": "1d3af836ae07e4883dd3dee41928522cdc3c0768dcf7fe987d0432fb39cd4f4f",
  "runs/m9_L75600_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103102/stdout.txt": "e9c50bfeb172c298ac0004a5dd2a326a9c56f47144897c046ef004ff722e0f1e",
  "runs/m9_L75600_adjacent_s2026103102/trials.csv": "0f468e4cf693f799d0ed7489bceb86e948a036c93a277242eae1e3cf472427ba",
  "runs/m9_L75600_adjacent_s2026103103/assignment.txt": "eaf14b5e616adb4110f0a1430957110d187307b240d3f836da164b956944b862",
  "runs/m9_L75600_adjacent_s2026103103/phases.csv": "e6cf249291bcd2cb6a8ddbd76e1639510c1a2c5f613eb71bded538e00a7310e8",
  "runs/m9_L75600_adjacent_s2026103103/result.json": "5aac27717038a5025b6a299e040ee5e4026e09856a7debb208bbbb8d53dd4471",
  "runs/m9_L75600_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103103/stdout.txt": "c28630e61bc297f702cf6f3ee1718ae3d7550d3ef7910a0f23eb511b0fe00ace",
  "runs/m9_L75600_adjacent_s2026103103/trials.csv": "a8c6b32a7fef9e70c5e85e1792c997a212920d47d2fef0e4355fc8d53e75329a",
  "runs/m9_L75600_adjacent_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
  "runs/m9_L75600_adjacent_s2026103104/phases.csv": "859ff8a1945bdcc33680f619fd50002bca1464d86e063d8c977c36b90d792184",
  "runs/m9_L75600_adjacent_s2026103104/result.json": "dcde9c60a484e4fba9b1929530a4d51efd0eb78fff715692f22c18830d33eb4f",
  "runs/m9_L75600_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103104/stdout.txt": "4764ff2da631a8e66cfcf4599b3e3fd3088d492e61f5ae075680244738f49b07",
  "runs/m9_L75600_adjacent_s2026103104/trials.csv": "8f26a212275cbbfd9704474a64d45894c7051cdec2c2834bf1f44298a78c1b60",
  "runs/m9_L75600_adjacent_s2026103105/assignment.txt": "715cb795d02f4aaf4476ce68695113967412a34eb4087ab4e536f07d9ad4cb74",
  "runs/m9_L75600_adjacent_s2026103105/phases.csv": "c72102a37ece04d9a5ac194ba4afac681880c4c0608f2101784dd0e674a2f283",
  "runs/m9_L75600_adjacent_s2026103105/result.json": "b9cc6fa8825157c114ae643f47fac27672f89f7e1439247c8ede6d519bfffdc7",
  "runs/m9_L75600_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103105/stdout.txt": "0eb72e6a1378ba1c5bc23d3d75493e142e90544027e13da3ae03bfe8fbc4380a",
  "runs/m9_L75600_adjacent_s2026103105/trials.csv": "9caed5dba31eda7936d1c30e6dd2864b362f0814a08de66c100f27cb6c1d0304",
  "runs/m9_L75600_adjacent_s2026103106/assignment.txt": "f7df45833b90aedbc6824b075b399ff838d226f7b635977802c6a8b0a3ad3f8f",
  "runs/m9_L75600_adjacent_s2026103106/phases.csv": "487464d893e178b029b0a99fed1e021301dd6a59df6955b41a2ab7921856542d",
  "runs/m9_L75600_adjacent_s2026103106/result.json": "2512267509d9f62a3f51fab5200edf9ae3450edf13464d53ec8b3ab6f9235e60",
  "runs/m9_L75600_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103106/stdout.txt": "c9bc7ba83339f95835be33cac48b3ae82e7e157deef48014f5bb65a3fbdbdf13",
  "runs/m9_L75600_adjacent_s2026103106/trials.csv": "b8d0b2d9620abaadcc13fddc82456e371523f3e3d3a1c6b39604fa21c621e59e",
  "runs/m9_L75600_adjacent_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
  "runs/m9_L75600_adjacent_s2026103107/phases.csv": "27d30ce56dcb105e6df589776b561e3bc1f04410af57f422bb0b517f9be93739",
  "runs/m9_L75600_adjacent_s2026103107/result.json": "863b5f56e12ef82b17e927343b6e9c9f7f0ea1130f89c1313700c832e2138bb8",
  "runs/m9_L75600_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103107/stdout.txt": "285c3ce922dbb374d9d4674a66b32a9f1aabc706395a3120c82faad30d8a5123",
  "runs/m9_L75600_adjacent_s2026103107/trials.csv": "2158d40f0e698d92f4ace83d1588255243dc48f1e4fd7bfe818054d19af3b9c8",
  "runs/m9_L75600_adjacent_s2026103108/assignment.txt": "2d92d9163858948a86f65537c8e4e73948bef03efc52352177e86fbefaa64764",
  "runs/m9_L75600_adjacent_s2026103108/phases.csv": "0f29583ded1e54de7ac7e462b35e843afafd7ac8ae854110ed238823a46b6c07",
  "runs/m9_L75600_adjacent_s2026103108/result.json": "155bbb0a2951ec65a4e82ce2f1155df20647a1f147e30ae9591973a123a35a01",
  "runs/m9_L75600_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103108/stdout.txt": "c64f902987ec82c32edda0839753581558e01932472c82c950fa15e40141cc6f",
  "runs/m9_L75600_adjacent_s2026103108/trials.csv": "2336a280828e54c3653cf52f9170ea668446ad75e12042e69299b64fbc103700",
  "runs/m9_L75600_adjacent_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
  "runs/m9_L75600_adjacent_s2026103109/phases.csv": "3db4aec8fc43c5bdd25cafe2527cbd39edfca7fefe10740e1036acc553917a93",
  "runs/m9_L75600_adjacent_s2026103109/result.json": "5db375aac0b635335af198c6ecd4d0eae5c4cd3380b49ae330a536829aaf6707",
  "runs/m9_L75600_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103109/stdout.txt": "2bd3269d3ec44da84c3c5007f1f93f0170ff5d03b4cf09b824d10ab58204411c",
  "runs/m9_L75600_adjacent_s2026103109/trials.csv": "e0fe26594688cff79fab8808c476a6ffa01d5e285e8b1cadcb306612a19d76bc",
  "runs/m9_L75600_adjacent_s2026103110/assignment.txt": "a8463c333b6f0be9fa0023fdb189a9841d9396efef6a7f2809960eb9efc87f1c",
  "runs/m9_L75600_adjacent_s2026103110/phases.csv": "117ecf9529341fd286833099b05fd8b7614ae59424dd6e3d05c890cc80325d6a",
  "runs/m9_L75600_adjacent_s2026103110/result.json": "d618fbdf7edae29f8785d56d45c4867d1ebb50c770a54b81e8531c9d63c1b90b",
  "runs/m9_L75600_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_adjacent_s2026103110/stdout.txt": "047ce221f304f039c7cda3e97e52018c8bbbf6b733b9c00718c1781525304936",
  "runs/m9_L75600_adjacent_s2026103110/trials.csv": "d684ae85381b1cb700ecabf469e2deb04cd3317bff0ccc4e8e5877f73cd9a09e",
  "runs/m9_L75600_bank1_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
  "runs/m9_L75600_bank1_s2026103101/phases.csv": "fa620ab1014938fb8c3457e3aa1ebe22a2eb6f9eaa444d82cc15ebc36ef630cb",
  "runs/m9_L75600_bank1_s2026103101/result.json": "b987db87e4495fd3e24521d8a0906adb02f764cd8003827d8a9bed7dfcc5c944",
  "runs/m9_L75600_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103101/stdout.txt": "6669a41405dd47919de163caaed5010963b31f290cc5a3ac061f6597a14282c3",
  "runs/m9_L75600_bank1_s2026103101/trials.csv": "f905ed817a3543b3ca6d3044eafbbe490814ff8199cc6d4f24775ca26f5fbb2b",
  "runs/m9_L75600_bank1_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
  "runs/m9_L75600_bank1_s2026103102/phases.csv": "f2796a302060c598fe2d993507957f992b24bd996926bb8eb8d7810033e5cde9",
  "runs/m9_L75600_bank1_s2026103102/result.json": "cd3c724fc739f5b88ea6ff1e37135a94d4880b1f02372e20754dc664748a7be8",
  "runs/m9_L75600_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103102/stdout.txt": "028b50d692da6ef42cc4c03f46c9a20c663f09f1e983a2dd54c39bb484bebcbc",
  "runs/m9_L75600_bank1_s2026103102/trials.csv": "3d79bb7d7b4bf3b9483196c217c6948e495b30a0dda1192d0752cb4ea2d5432b",
  "runs/m9_L75600_bank1_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
  "runs/m9_L75600_bank1_s2026103103/phases.csv": "f0246b62c54e06caeb7e0375f05097762db796cba7b10c7f1361f4b866be286d",
  "runs/m9_L75600_bank1_s2026103103/result.json": "20ee3d2c79b9ca5ba04970b97aa53ee420d0911bd342a20fc9bce82c8bfbfce4",
  "runs/m9_L75600_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103103/stdout.txt": "2828007a2061dd34a02ac3a3ba35b2b015a4fa74d6bdf1e475c5f399f00211bb",
  "runs/m9_L75600_bank1_s2026103103/trials.csv": "b4bc73a65cb44f61a64066cf404e827aa10ee1365c6ba14c6ee44b8c59880c7b",
  "runs/m9_L75600_bank1_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
  "runs/m9_L75600_bank1_s2026103104/phases.csv": "a415e877d5593ad61f398519ee9e1b986869cd1285df9f35441c08c1a3e21e16",
  "runs/m9_L75600_bank1_s2026103104/result.json": "38a8fa0b53ee629071d2952ce155dfafee19749e098fd218539bc3d1db9adf39",
  "runs/m9_L75600_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103104/stdout.txt": "aba0f81270f1abda29943056b47010a3ae4c5693fd7019350be4077b1791951c",
  "runs/m9_L75600_bank1_s2026103104/trials.csv": "ea01ae5b94afc812aaceb848dcf7c6a9888433264fa418688776ed747a644928",
  "runs/m9_L75600_bank1_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
  "runs/m9_L75600_bank1_s2026103105/phases.csv": "a68621b983f7b568ef707f6b88031f3d4c05134b74942ff6b5a987b48f99f957",
  "runs/m9_L75600_bank1_s2026103105/result.json": "2dc7627a25fcf1e45c6b65b123f14ad4987e83b778d81b3f22fdf42cbc09453e",
  "runs/m9_L75600_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103105/stdout.txt": "fd9b5feef900ebc1ae6565bb74079ba390900364898d82d65d9abbfaf4695a51",
  "runs/m9_L75600_bank1_s2026103105/trials.csv": "cae9eef46fb904fcfd57ba918cd5cb0b1af15ce737e7ebe2d1a6c3dd75134a6e",
  "runs/m9_L75600_bank1_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
  "runs/m9_L75600_bank1_s2026103106/phases.csv": "70d2466017a50e95bfab4ccf1ea816b7a97a677889c03a498f11f175a1a48575",
  "runs/m9_L75600_bank1_s2026103106/result.json": "adf12a8ff88e679cad136ca3a7cebda3c0ae7b8be8f9f8e2e81be7471a246418",
  "runs/m9_L75600_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103106/stdout.txt": "3a7c53123aab6d58846a01810aea1243e2d4489e8a5cefbeda8b26e4e15332d8",
  "runs/m9_L75600_bank1_s2026103106/trials.csv": "7cb57b1e9db22c39fad3153e9d82c135a0a67b3e5a0300769a31be23bd613dea",
  "runs/m9_L75600_bank1_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
  "runs/m9_L75600_bank1_s2026103107/phases.csv": "0acfb0bcdf85e27abbcfe9c6d65744fa19d62579cbaa0736ade8b90951a11e2e",
  "runs/m9_L75600_bank1_s2026103107/result.json": "63d47e23ec5f9cb7c963a6bcfb999a9d820b22759eeb9643908f83f782740722",
  "runs/m9_L75600_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103107/stdout.txt": "bbc1611c84fe0fa8e7bbe0a6e11b7c0289c999b664c0bd31355135595bdedf7e",
  "runs/m9_L75600_bank1_s2026103107/trials.csv": "284ae71e320b96cd2b81b10f635c4258196af4946134cb858e20e3b8db6727a8",
  "runs/m9_L75600_bank1_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
  "runs/m9_L75600_bank1_s2026103108/phases.csv": "e0749a33bf51892d8bed71afa7675704cfa905d4f052759b71f5debc3f050a00",
  "runs/m9_L75600_bank1_s2026103108/result.json": "f6aaedfd5de303b15297780d42cde76d003fa2d9087bf6d01ffa69b5bf52675d",
  "runs/m9_L75600_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103108/stdout.txt": "1206381e10df3169d651d4cd4cd5f37594de65f438deb0695bcbc4ecb10fc3fc",
  "runs/m9_L75600_bank1_s2026103108/trials.csv": "29e73c41a4a0193615a3df8fb1a1d0a0fb4ee861a2738569182916f47821ae5a",
  "runs/m9_L75600_bank1_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
  "runs/m9_L75600_bank1_s2026103109/phases.csv": "32215ebe694d54834fb5a628fddb1a2e75ded627e8bdc79d81d86eb2ff601c89",
  "runs/m9_L75600_bank1_s2026103109/result.json": "04f4667d93c3f9260e66171cc2a4cb8c726191ccb4c84e7cac00c695fcd7e453",
  "runs/m9_L75600_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103109/stdout.txt": "3472270d1797a2ee1cd2652c1ca43502d75040185c7b0e2a20786a07590c46af",
  "runs/m9_L75600_bank1_s2026103109/trials.csv": "1a1087f47932a2ae17af15d51c7c4dc88440d3219b73a2b5029d8b7cf8c19817",
  "runs/m9_L75600_bank1_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
  "runs/m9_L75600_bank1_s2026103110/phases.csv": "04c3abd592ee76068ea5097c7da0631bbe529aa1acc738c552cdcabec9c64cd5",
  "runs/m9_L75600_bank1_s2026103110/result.json": "7225a045fde535468ddcc128ec19cb9069e415646a9f34752bf9486db08c0311",
  "runs/m9_L75600_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank1_s2026103110/stdout.txt": "a46c982db329fa6e9c5b11203cb840bdfa1bc29d711a9817b254bfaabe18a440",
  "runs/m9_L75600_bank1_s2026103110/trials.csv": "b307955df72226e102bd93b7fcf2d0346f3bdd589f712377de36c58ac03de803",
  "runs/m9_L75600_bank20_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
  "runs/m9_L75600_bank20_s2026103101/phases.csv": "2aba1d7c7b37608b9411b09cfdbfc975376a47665e2d8af6e7dba99881c19b3b",
  "runs/m9_L75600_bank20_s2026103101/result.json": "8e357e86b8b5eb8891d7c7da9576fa32fb2b1e3ec7c2c95ee9e3241202f8c48b",
  "runs/m9_L75600_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103101/stdout.txt": "9935a1959056e8700ef061b211e458d72b2b643c07eb4005650a50c093186ae8",
  "runs/m9_L75600_bank20_s2026103101/trials.csv": "f75426b9c773be08155e23a7f7bb077acdccd724c35b2c76ff87bc2bec4cbbb0",
  "runs/m9_L75600_bank20_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
  "runs/m9_L75600_bank20_s2026103102/phases.csv": "f24d17ee03a51b23c6f623011671e2b3ef6e8a0407a6b2224aa326f1a8faab09",
  "runs/m9_L75600_bank20_s2026103102/result.json": "719bf3bc336e7802afbbbb09157192d64678ea4d6ab75cfac3084a424cd6cdc1",
  "runs/m9_L75600_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103102/stdout.txt": "d665453dfcf944e1d63c553faa21ed299db206a97330aea77a821624426ae726",
  "runs/m9_L75600_bank20_s2026103102/trials.csv": "60b157f4ef396d43cfd79064a25abb1e87ee074b01230ba5bb609f34e4f31e83",
  "runs/m9_L75600_bank20_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
  "runs/m9_L75600_bank20_s2026103103/phases.csv": "0f01924c755a3bfb0429e3f144bb0b6ba8eb6de5ee5fb2c7465ce729b06f7c47",
  "runs/m9_L75600_bank20_s2026103103/result.json": "59361265fd2635461d011e5a82177b8a3b19645ea8ef16384f5e21554f065207",
  "runs/m9_L75600_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103103/stdout.txt": "dc09c7cce83e442820c63a127589a9011b611ee1ecf6928c64bc043fcfd0e1b9",
  "runs/m9_L75600_bank20_s2026103103/trials.csv": "338f399775699b3a4d5231f9e8e337a6308ebaecf8c71f19e6f2b525729a69af",
  "runs/m9_L75600_bank20_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
  "runs/m9_L75600_bank20_s2026103104/phases.csv": "3e70c17f1a123246cf6a5882dafac8c9056da4175206bc51579696c04c8c135f",
  "runs/m9_L75600_bank20_s2026103104/result.json": "c162dff8357219ea6c9cbc9c63d7bf3f89731271985b17463b48d08466db180c",
  "runs/m9_L75600_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103104/stdout.txt": "a7c1bc8d31053474e3187c000646d09f9447978d54572eb803b7416d422fef94",
  "runs/m9_L75600_bank20_s2026103104/trials.csv": "c91a278b5a30a5d962333666df9ab1f46991cc36afe94f54add97a038474decb",
  "runs/m9_L75600_bank20_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
  "runs/m9_L75600_bank20_s2026103105/phases.csv": "1594cf05c7bd9d1fa0689dbf19efe6d8a6eeebc0ef86e6a543a772a4351c2f89",
  "runs/m9_L75600_bank20_s2026103105/result.json": "0ca31f7e58f7e2f27a28576298685d8a81b21f08189ec0103aedaac92e1bf40e",
  "runs/m9_L75600_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103105/stdout.txt": "2a46d47296f504aeefa44273b3ae811b9ebf2817e0084c422c6192c15d0f66c0",
  "runs/m9_L75600_bank20_s2026103105/trials.csv": "98c9c65da97319385093661553fe54970de0d24841e9b5ab30c297a5e978fe0f",
  "runs/m9_L75600_bank20_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
  "runs/m9_L75600_bank20_s2026103106/phases.csv": "d7df7e17dd24d6a9983a1e6253e6449cdcaea72bbf14e91f9c8850b8699561d5",
  "runs/m9_L75600_bank20_s2026103106/result.json": "94644a0c486b2726436985c6f3123f398f479578e893754bc6aaf9bdd4b756d4",
  "runs/m9_L75600_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103106/stdout.txt": "6fcbe76438c79d6da112053b92cdd92313c6acd4022338cd0ec8b71144ec9f66",
  "runs/m9_L75600_bank20_s2026103106/trials.csv": "fa8c3887e2793c4a550655e0b6cf688be1021d53674f93a8e945e13f6c0ee63b",
  "runs/m9_L75600_bank20_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
  "runs/m9_L75600_bank20_s2026103107/phases.csv": "d5bbd48ea5a40067b8b8071c4e89a2493a521d7c53fbc18fe5f188595d519735",
  "runs/m9_L75600_bank20_s2026103107/result.json": "94d8c5c927c0609bbb674ca24aa2efb5662cc20a147bdd89cb25ecca62e502d4",
  "runs/m9_L75600_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103107/stdout.txt": "566168069655a07c9283173abfe64a5e8c8e6904a874d9646247521cabac34b5",
  "runs/m9_L75600_bank20_s2026103107/trials.csv": "f2255a3188fc899ebcd87bb50935a13e7e49010e4cafbec710da46a89b92eeef",
  "runs/m9_L75600_bank20_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
  "runs/m9_L75600_bank20_s2026103108/phases.csv": "6ddeccddaf7d4021fdcf0a742582d9fd9f6e3ae2be4027a3cc13d099a3b82c2b",
  "runs/m9_L75600_bank20_s2026103108/result.json": "29eec73e49c3aa1fb6bb87e3bb96b83d5c7dd6678ad53f915bf01d19522de2ea",
  "runs/m9_L75600_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103108/stdout.txt": "8b5bcb980f85b14fb5a13c1cc3b93d7846d68a5fc7b58e72d8cada7195446376",
  "runs/m9_L75600_bank20_s2026103108/trials.csv": "234887b4ff3dc6db93dd10f3370de52e78891a90a6d912a2c0bd9ed3932797e0",
  "runs/m9_L75600_bank20_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
  "runs/m9_L75600_bank20_s2026103109/phases.csv": "66cd3d7a506907b9ebb19131e8f3d330beb4b9a71668b9aa449a06fc4394dc24",
  "runs/m9_L75600_bank20_s2026103109/result.json": "a1bde0583333b97a5fd88f2ff826abc631d66494bc33f0260f19988df4056c2b",
  "runs/m9_L75600_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103109/stdout.txt": "339e4c452c13bcd3ba325118aeed3ebe6dd0a5762dde4ae1813ce9953b60d550",
  "runs/m9_L75600_bank20_s2026103109/trials.csv": "79cbbc09a22266805686c3dcc3b2924ed38af35a66277d4a8084696d50932735",
  "runs/m9_L75600_bank20_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
  "runs/m9_L75600_bank20_s2026103110/phases.csv": "a09e83d9a59d9b1b6785242ee13f5f1a8006bb5c3996cf3bcbd60ecf716a091c",
  "runs/m9_L75600_bank20_s2026103110/result.json": "0982a61cdd4c30f3d3ed9a3a23424f097bf735b84b0cdbc24c0e53d75ce1f99f",
  "runs/m9_L75600_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_bank20_s2026103110/stdout.txt": "0e57294564b6f81695b6cd070a45803873c58c512af4a32b146f551996ddf2b6",
  "runs/m9_L75600_bank20_s2026103110/trials.csv": "f40292439179152cb0156052c804a9e1fb029e584ce30dacc6cd9eafc532a31e",
  "runs/m9_L75600_global_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
  "runs/m9_L75600_global_s2026103101/phases.csv": "ed85163fa8f700f13b3628eab6e6a012cac050b73f476cc1feb082189c879b0b",
  "runs/m9_L75600_global_s2026103101/result.json": "c132124e95c265162cce9de02665b5fd9996f4be9be98f39064f0a216a8815cc",
  "runs/m9_L75600_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103101/stdout.txt": "a0aa9ee4bc26b793f0fca933e67b8d5cab921545403bd716f95ba6498f177265",
  "runs/m9_L75600_global_s2026103101/trials.csv": "685aa3ed9e866b4b16e9b24caf36258ec86296fa9c137d8cec59c75c3cea1851",
  "runs/m9_L75600_global_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
  "runs/m9_L75600_global_s2026103102/phases.csv": "663ce67adb43bc9ab58572bc838b1f81d1f1d0462014576fa96cf9fbd5ac99b1",
  "runs/m9_L75600_global_s2026103102/result.json": "65f0a5b290a0c683c57dc2aa589b50d76bda62d2ca5d73fdea9248c377564be5",
  "runs/m9_L75600_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103102/stdout.txt": "6288bd1248f6118dc83dd126c94dc475d9fea79c7e230b9f9dcf9c8617006292",
  "runs/m9_L75600_global_s2026103102/trials.csv": "6ca86fa41cf5648121cf6b41257b6b3edbfef9ffdc1a219102f89dd06ab52085",
  "runs/m9_L75600_global_s2026103103/assignment.txt": "74b3e58350e25f8db2100feb70b1a83208130a8ac72db3c4d82e594590ba8f5f",
  "runs/m9_L75600_global_s2026103103/phases.csv": "29cfa98005847b1bc9d0a76f1e726a2117444537e911615b8b782c139558a5e6",
  "runs/m9_L75600_global_s2026103103/result.json": "c6bc73e70781b0b274ad61f24991c28f772d14708e1eddf0741810c133358d56",
  "runs/m9_L75600_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103103/stdout.txt": "e48ab06ee82c8d32de03d9f1e6cfebdbd2af310705350ae9802bb35337776fb6",
  "runs/m9_L75600_global_s2026103103/trials.csv": "53e1bf8aa9721fab387c403de1e49f2dbc3a526709f11676420567df11e7a29a",
  "runs/m9_L75600_global_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
  "runs/m9_L75600_global_s2026103104/phases.csv": "fe30e01bd94f50c577ecefc00cd3e8d47e4e5f5b0745c3914415f4811548cfa4",
  "runs/m9_L75600_global_s2026103104/result.json": "66cd2c608dcdea323bb41eedc8ebcac871684b85ef94fb1d6c12e8fd77e6f69b",
  "runs/m9_L75600_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103104/stdout.txt": "2eb9211790f75ec13726f1c0e3d3baa90037cf4a4cae08aa21408b2c1254c899",
  "runs/m9_L75600_global_s2026103104/trials.csv": "2a7808c8a430e43c50d0ae6f0caa99c98ce837b72476fa0590ee5faffe933977",
  "runs/m9_L75600_global_s2026103105/assignment.txt": "0aef181702f9ec8aac72a92f6e6e36d47adc271272edafb692bfb087b8afd921",
  "runs/m9_L75600_global_s2026103105/phases.csv": "16d802b55c1e391596eadeca32134dd9ba4f3282f5bf8859ff4020f1b562d6e6",
  "runs/m9_L75600_global_s2026103105/result.json": "d2eca907873905036b6f936ff7a701a4a3a08e34ded75d87dc56ed358f92cd8d",
  "runs/m9_L75600_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103105/stdout.txt": "bda69406821fb593503a77cd820cb6f21d4dd884da646461629298c5eebf2d60",
  "runs/m9_L75600_global_s2026103105/trials.csv": "ddd8d4b679a4904f3f89c378776343315ec3ed32de2bdd76444f086f4dcc9215",
  "runs/m9_L75600_global_s2026103106/assignment.txt": "34c45def37bdb387ed8d1d41dd5b692d30ffce5a961a10125b59d1f7afb2ed8f",
  "runs/m9_L75600_global_s2026103106/phases.csv": "1c38decbc449f2f02788077a43dce35fe1f742268a123a7c79d8a9a94657402c",
  "runs/m9_L75600_global_s2026103106/result.json": "40331b92ce70b4b93d24d66ec1574f73dffdeb7b73ddffd85b422c3ad2a5be2b",
  "runs/m9_L75600_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103106/stdout.txt": "575ba098c836978605a44a542d0456292545cfff71198ddc7602b2aa4e47519a",
  "runs/m9_L75600_global_s2026103106/trials.csv": "f82fa84cb04556940e0e83d6beb1c89924322817db47fb28024521328ceae660",
  "runs/m9_L75600_global_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
  "runs/m9_L75600_global_s2026103107/phases.csv": "5f25747d88e685620d047270d1adb50cd9d69e57cd49b48564429e5646f50136",
  "runs/m9_L75600_global_s2026103107/result.json": "ae3bc34321c6d7e89e6f6e309437e138fc2d9a8e12ec37b8322cb9ea903c68da",
  "runs/m9_L75600_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103107/stdout.txt": "caf55ba8a1f0c2ad3eb74fcc1a8ef7aa56b7e8445fedb6fd77f63c2ab8918de0",
  "runs/m9_L75600_global_s2026103107/trials.csv": "06ff918c8aaa339324007c5f1f888b7b13815477ff9e225139720b41c8fda1e3",
  "runs/m9_L75600_global_s2026103108/assignment.txt": "90fe83b166a20f3f08ad4d603f4a36c8b9bb10b2f8c3d49d6ca252593e62083d",
  "runs/m9_L75600_global_s2026103108/phases.csv": "a11d2eaf8b8732702051247d8eb87506e6c5ce2a98a32a84d6aa7b15c8c05287",
  "runs/m9_L75600_global_s2026103108/result.json": "a36f10a3266584062c9bb90ad68329fe3541f6cd09e115be21d31f670a0a7a43",
  "runs/m9_L75600_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103108/stdout.txt": "e198bc1836c30a6a71a9a7aa5a547af3e2aa81cd87b0f6ee04e41e19efb07a44",
  "runs/m9_L75600_global_s2026103108/trials.csv": "2cffbdc5374b7b97926026ebf8ec88278546aa131fc18d693f73cac72d02785a",
  "runs/m9_L75600_global_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
  "runs/m9_L75600_global_s2026103109/phases.csv": "b1a9af44efbb409b7233ca295f5325e9aba726823080c16fec7741408a036bbe",
  "runs/m9_L75600_global_s2026103109/result.json": "bb9f0c710a098667799ee73a039a6f4c51b600ef168f00f82d7ebd7e5083eaba",
  "runs/m9_L75600_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103109/stdout.txt": "e9e3e77c84eaaf067190a04c15979757cc24605579b0251dff8739cf49557cbd",
  "runs/m9_L75600_global_s2026103109/trials.csv": "cee7406a69ff4720b6c65889a4c5e53fe2d523b586898277062129801c7bd70d",
  "runs/m9_L75600_global_s2026103110/assignment.txt": "dcfa62d08b39c2503b590811ab8fe90b1d95abb2e50e70a01518b4a943811b99",
  "runs/m9_L75600_global_s2026103110/phases.csv": "99da1c8ad4cbf26daaf17b11a44d6fc797557606a34855c60232d1b4a09693ca",
  "runs/m9_L75600_global_s2026103110/result.json": "bfb96dc95bb9ae7dcb1fce094d1d9a48a58a6999ddf8820d6f2b1d29cc72b9c7",
  "runs/m9_L75600_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_global_s2026103110/stdout.txt": "c0092d335979477611d114b0c7d04164d8ee0303dea9e227cea38b1f3c318fa1",
  "runs/m9_L75600_global_s2026103110/trials.csv": "66e7c54c4e5f5cc18c2b7c7ecdf8963dc2b20cecdfcbcbf6004bb1e3c9dd6e10",
  "runs/m9_L75600_segmented_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
  "runs/m9_L75600_segmented_s2026103101/phases.csv": "4264a1eb78a658c938800fcb046ac4316475805e676ae1c78984e34737febb62",
  "runs/m9_L75600_segmented_s2026103101/result.json": "dc4be18b2e7030f0ba863723c1adcf550c0ba4040a8c0ff398f7c4548f811db3",
  "runs/m9_L75600_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103101/stdout.txt": "b35c9188d4cc89a70b3493314acbca42b11403bdb82a385e3d6ffc7cc4d5fadd",
  "runs/m9_L75600_segmented_s2026103101/trials.csv": "e18e13c09556463522f66e2b25b3720ea0c979b6962d839bda4904b8e233bd20",
  "runs/m9_L75600_segmented_s2026103102/assignment.txt": "7c0bda7d2eb45930203a5b0914c1730466ac8a0f7b1c56ac034b577406513c9c",
  "runs/m9_L75600_segmented_s2026103102/phases.csv": "5383b117395de7ffc6a56e0d0912d181d03c37e39833b4818bc25bf1e5d3763f",
  "runs/m9_L75600_segmented_s2026103102/result.json": "5684ddd2bf0554bc75e25ef4060dc7aee4796db4abbfcf32c9280d6e8d424df8",
  "runs/m9_L75600_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103102/stdout.txt": "d791e8f7c08c44206c7d861116c0047455fd67cc36dc16531c1ca9c008afe16d",
  "runs/m9_L75600_segmented_s2026103102/trials.csv": "924a3940b897df517327714cdb0b754fe081d40dde025a40e17702c985f2a0f6",
  "runs/m9_L75600_segmented_s2026103103/assignment.txt": "462df7a62e709dd91c358293340715e268dbca38919d475609441cd42c5c5321",
  "runs/m9_L75600_segmented_s2026103103/phases.csv": "04bb28535de967dde12f01dbc4dfe9e4288720cdc3381845b1786d99c5313136",
  "runs/m9_L75600_segmented_s2026103103/result.json": "156643f77042556d56a881e79dfed0cbcd7e5eb1b5233e4a6b21add4ef44a958",
  "runs/m9_L75600_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103103/stdout.txt": "11bb97de658494bfea8ce991b35dc6b7322977afa853e0a3ea9240d5f6f75e8a",
  "runs/m9_L75600_segmented_s2026103103/trials.csv": "bec20b7365445d8dbff1b7818dedca5a635a825219ab43ed367d044f058e8183",
  "runs/m9_L75600_segmented_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
  "runs/m9_L75600_segmented_s2026103104/phases.csv": "c21db432ad6b5e9ac4e88f5a09aa42769f7e661d51c45a9ade379da6c6c813c8",
  "runs/m9_L75600_segmented_s2026103104/result.json": "5c8c2e724379136174eac3a95d071bd7b435ba0bf1dd19f0edfdc2c3742b3279",
  "runs/m9_L75600_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103104/stdout.txt": "0c1a64978169e282e8a0da2a6e0baf62cfefc3a477767948b2b65f467f4d30af",
  "runs/m9_L75600_segmented_s2026103104/trials.csv": "0a0983f68c1057eb3e1899f0331247f73aa414fea08bd3dc4b26a4a78322d473",
  "runs/m9_L75600_segmented_s2026103105/assignment.txt": "79485b8a7a93a2fa1a135e2b8cf5982470df27c5487c8b5dfe104f7a2aa4aaf9",
  "runs/m9_L75600_segmented_s2026103105/phases.csv": "5cc2f6234ba5381583dc46dfdf48868d7e694e2f3c151c3c92287e384bf9c1e3",
  "runs/m9_L75600_segmented_s2026103105/result.json": "8f4ff7fa9282765c5333cf68f18e02b8fb99d508d8a6521b6b1878dc2b5b66ae",
  "runs/m9_L75600_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103105/stdout.txt": "d2ea3c76494b0fee9a4c2e28c7281038e150cc1df1c68579c2434846d651ad07",
  "runs/m9_L75600_segmented_s2026103105/trials.csv": "66927080ec66226c696c4e920d25abb424fc6b71ae034761fc088d3b201dea4f",
  "runs/m9_L75600_segmented_s2026103106/assignment.txt": "6dd852380eae5b67bfc99fbcda597d8a7503f38c3cc7633f210161117abb171c",
  "runs/m9_L75600_segmented_s2026103106/phases.csv": "e6015d898064b3ae2194fa49a99d46a6d54d1c05dcf3923712c7993302865803",
  "runs/m9_L75600_segmented_s2026103106/result.json": "c5720a266bc4a8a3973bfe56d0b10aa39d0a3bca6ef8bc3fb47e169e92b67445",
  "runs/m9_L75600_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103106/stdout.txt": "d1233a241b3c818bbefd1b79453d9329b4ae436acc813623e6bfdb7ff923f7f8",
  "runs/m9_L75600_segmented_s2026103106/trials.csv": "141408cdf6f092825c6b6ca0574f8ced98ea0d9d7a7119baf7dd0c6ff96a640c",
  "runs/m9_L75600_segmented_s2026103107/assignment.txt": "e107fca7c4c852202a8e458218e42dfbdb6e600da12ad0c494548d920a75e9e5",
  "runs/m9_L75600_segmented_s2026103107/phases.csv": "94a0f38cd4b1051c4694b0bb0c9a162a29b7690e1e4f70d646524e8532f21d86",
  "runs/m9_L75600_segmented_s2026103107/result.json": "0763ecd0816891851eb08df1f944357b7a23ae3cec0d88758cfb5639d9775d50",
  "runs/m9_L75600_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103107/stdout.txt": "d2b56dfa6d0ee4074454318115a119c11d99ed4d9c0bf67ab24b5f584b6511ed",
  "runs/m9_L75600_segmented_s2026103107/trials.csv": "0dc90b29af95df6d0c3067bfad965692ea559a9e714625d85ad5b5b6620f42e7",
  "runs/m9_L75600_segmented_s2026103108/assignment.txt": "700644b93931e65b54cae39d9fe1f0d23556981a8d22f1e831594d84bbb81ae1",
  "runs/m9_L75600_segmented_s2026103108/phases.csv": "0b617d134fad3adf00c2f20465ea988fd4cbe5f9427631c3d45f936ae4c06ecb",
  "runs/m9_L75600_segmented_s2026103108/result.json": "c6abec8c7fe5bcef9bf4a91865031b0a934bd0d92dc35879ad48d529120b37b0",
  "runs/m9_L75600_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103108/stdout.txt": "1f4f2b8cf35e5748b3b84da06b5ef2acdb739ce9e1f7b0680df9e125e5a70bae",
  "runs/m9_L75600_segmented_s2026103108/trials.csv": "3f2d20ba034f5df50dee675f44dec1d8183523d7707a0dde4bed6846327c4ce7",
  "runs/m9_L75600_segmented_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
  "runs/m9_L75600_segmented_s2026103109/phases.csv": "93d71567b45776688f72625fcd3f1a7414015e5c0a4c1b2f83b3f170afce236b",
  "runs/m9_L75600_segmented_s2026103109/result.json": "999d43c566cfb27ceeb84b2ad9ff7862c803f7f54fa7a2c1c6e11dc696457667",
  "runs/m9_L75600_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103109/stdout.txt": "c380f06988af96eb28c86f24e0801811d8ca8cd645a551efe0937f48dc894d40",
  "runs/m9_L75600_segmented_s2026103109/trials.csv": "16a48146ac1d5186bd1278c3d363197a996735b46fb35ca6c8442be47c01f9e1",
  "runs/m9_L75600_segmented_s2026103110/assignment.txt": "f51925c9f489989035b8e32fe52e69a617ce752fdfd3332099f6fc43e97303f5",
  "runs/m9_L75600_segmented_s2026103110/phases.csv": "c16f536ed25e8e0d17616106a4a696f711ccde4dbb39be855fde4a2457a3038b",
  "runs/m9_L75600_segmented_s2026103110/result.json": "06609ce3aa40fca3dbffe0137701c29b6fb108d5ed637da438e4b6040c3d022c",
  "runs/m9_L75600_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_segmented_s2026103110/stdout.txt": "6a04e1e90e220adf6cff600dd0a455454271a2125f3e3d0a1ffba99dea290910",
  "runs/m9_L75600_segmented_s2026103110/trials.csv": "02d3ab80f874c3ffa10cfba1fe6bc0125989dc0632f13efb9f87591610eac42c",
  "runs/m9_L75600_whole_s2026103101/assignment.txt": "dfdcada25397094ca98634ecf6f20cd12a4f644a286b1405994ecbb27d902964",
  "runs/m9_L75600_whole_s2026103101/phases.csv": "186b67f795819a9d6af630b8319500bf3ae67476591115621f9e2f788b7c6123",
  "runs/m9_L75600_whole_s2026103101/result.json": "a26cdbe60656d99d91037b3dd38489faa7a29897c529097fa85245661cd10385",
  "runs/m9_L75600_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103101/stdout.txt": "c9deb8680c3927425d0f0f810ba6168f1e7b19347a7170c538c9f0f4cb52d8b5",
  "runs/m9_L75600_whole_s2026103101/trials.csv": "6075330456a4edf8a6edb5ba99ed0b0eaf2cf475983889773b3888eecfc18967",
  "runs/m9_L75600_whole_s2026103102/assignment.txt": "e69ba300d93076292f25b65907c8fd56f3715ca25f764d3986a3d3c8cd85f6fc",
  "runs/m9_L75600_whole_s2026103102/phases.csv": "b7f4fd9d66ac53c42f9123c1add7171e098c1a2545a11b4e02f2450661490de0",
  "runs/m9_L75600_whole_s2026103102/result.json": "ee207c931facb0bc6ba75f58c7f7a048f2f92cca2f535d0acf6b7e41f837646c",
  "runs/m9_L75600_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103102/stdout.txt": "a1535fda2647948ed67f60c110dc327baa413860d9f6c8923589ed73f1d66046",
  "runs/m9_L75600_whole_s2026103102/trials.csv": "a6b4898f10f9cdad93705b71b8d82c970dd52b5806d8e1c8ce7cb551565a8d80",
  "runs/m9_L75600_whole_s2026103103/assignment.txt": "81dcf7d0e6cf353dd674f37735ab9a0f9ed6c1fe35462541ad70d8cdbc1f6c3f",
  "runs/m9_L75600_whole_s2026103103/phases.csv": "9298bf99b137b58ce7dfb3bea1dda6f6b1c59384c61273055931cd32238fd1cf",
  "runs/m9_L75600_whole_s2026103103/result.json": "53bc3c1ff396a78b281efc7e2b064e9243d97982246676b056d87f6b881901c2",
  "runs/m9_L75600_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103103/stdout.txt": "76cd47fae8c07f59b995ffc800210b19d04a1718ebf461259906640c73babdd5",
  "runs/m9_L75600_whole_s2026103103/trials.csv": "6bc0376930e18f784e61da2303354a0d98cb2fb5e333a5ebcca531ad6d99cbcd",
  "runs/m9_L75600_whole_s2026103104/assignment.txt": "10d75a0d53468b2af06489c5421b2e5998469e6871cd5329fe5d9a203395c53c",
  "runs/m9_L75600_whole_s2026103104/phases.csv": "ed7199ab2c44c1c88c6d323b7e904d96a1f443e81f01fd6a89f4d0de8b5c5288",
  "runs/m9_L75600_whole_s2026103104/result.json": "2acd04475fe03a6072b7c96d759571f840dfbaf0050479581f898017c27d9c46",
  "runs/m9_L75600_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103104/stdout.txt": "77cc3f2bdc39dcbd8439a2acaa182e7b2095dba496d31094c4c4194b6fb60655",
  "runs/m9_L75600_whole_s2026103104/trials.csv": "92c236f1d04f1df84cc822d29d25ea94c15679f02f2d2f561d66cb9493266e9e",
  "runs/m9_L75600_whole_s2026103105/assignment.txt": "f312675a05f2e35865a1c5c9b70027d114d3ec937b80751dfa0be1872b1a4818",
  "runs/m9_L75600_whole_s2026103105/phases.csv": "a7efcc5b59a36ac3d8beab34b10fd85ebfc6b2eb2d1b52978e5e91d2782fa256",
  "runs/m9_L75600_whole_s2026103105/result.json": "5e6f5a7daae0e089a8a2405bac34f1c700d5509b983d0c44fc2efc8d1d2b3d25",
  "runs/m9_L75600_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103105/stdout.txt": "63796ce6bc04ee8a1992f66a9e171ab3a153c6acb4173d091050dec8a163b935",
  "runs/m9_L75600_whole_s2026103105/trials.csv": "6f126a19c95924cb15bb4f85b087cdfe7c2c6ccab202c57f94d34f2cd70da61c",
  "runs/m9_L75600_whole_s2026103106/assignment.txt": "5a742b5d962866e393838f3d7f356c4f6927fe66bffd72ba067f2a69aa45d9c0",
  "runs/m9_L75600_whole_s2026103106/phases.csv": "2e56f24dcc847872ec6652fa1a6f1c13b760d27c6127a9b0363f90b99c33147a",
  "runs/m9_L75600_whole_s2026103106/result.json": "c0ea116e5a98b3e1e3d34389973374e145098f2a1a095c7e0313b02363ad81a3",
  "runs/m9_L75600_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103106/stdout.txt": "2e5f1a0a68821c695b26bd1cf31464964d5a2f8ffcf1cc674e70c349f6d59749",
  "runs/m9_L75600_whole_s2026103106/trials.csv": "466d45902f7947b2a69842f605574d50adf82f28019030199c665a279a4fa71a",
  "runs/m9_L75600_whole_s2026103107/assignment.txt": "d2e6c443391b4a383af307dc1c2bc72d400052bafdf55f064bd28a579b9ff0c2",
  "runs/m9_L75600_whole_s2026103107/phases.csv": "1dbfc57201673f02944274542a19f24a634b232d193bfbb1f461d718092730c4",
  "runs/m9_L75600_whole_s2026103107/result.json": "31593035b1564ab2f36a47c30e0ea5ddee295a25d65682a04120ef0f9ff85098",
  "runs/m9_L75600_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103107/stdout.txt": "cb4a1bd01afb890b7395f1515611d49856d3410f02a374aca91c7ded8f6f5e99",
  "runs/m9_L75600_whole_s2026103107/trials.csv": "f306ba38de29d43f0f4ad559d8069d18ac16100017efbbc4a7ad45f483f5c7d8",
  "runs/m9_L75600_whole_s2026103108/assignment.txt": "062bb47d0222bbf39579e1a5f2edf38faf223950fa9a79f3d8e1f17a109a8bad",
  "runs/m9_L75600_whole_s2026103108/phases.csv": "5a531560cd6fba5b4dc1a13cff1f80da7577be91500cc55f06a19b1aee7af4bb",
  "runs/m9_L75600_whole_s2026103108/result.json": "f16a01d5ed9e32909c46dd48b10ba8e67dd11d9a451ecdf8bfea7e106eeaf6c9",
  "runs/m9_L75600_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103108/stdout.txt": "e5a54239d6f66f49137bed8183d3888b1d051f2837d9b79884292a3edc9bcf5b",
  "runs/m9_L75600_whole_s2026103108/trials.csv": "fe5a6fe725c4a96f2c0a581249e15f616fecbc62ae19c5eb75f237e5eee73692",
  "runs/m9_L75600_whole_s2026103109/assignment.txt": "587d0236009ba922048717b7c4fb4438d47a5e4f304dce4691709c7651502ec3",
  "runs/m9_L75600_whole_s2026103109/phases.csv": "77f919a9edcd4f729a15a91a41f7dd5d296c83c16c3804aa6cd1e0f07df33e5d",
  "runs/m9_L75600_whole_s2026103109/result.json": "d7f89e2f943115eec8f8197849a6f65d5d75c66e0609540963e7e09db86589cc",
  "runs/m9_L75600_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103109/stdout.txt": "0932a7917d6454cb9e09d687959016ec99d6aea386e475982f0add68eab5fc47",
  "runs/m9_L75600_whole_s2026103109/trials.csv": "d024420bea1b09b6258c51e17eed4a92bb1c05dbd211de01d1bae14842b24d8f",
  "runs/m9_L75600_whole_s2026103110/assignment.txt": "7383a300d018e3e6a8f9ec0596b97c55ca812a15f2039282388b2435609b97c5",
  "runs/m9_L75600_whole_s2026103110/phases.csv": "5e7927cc05def2442e8f7dbd637477a537fb9b39230f937de77c1ecbee5d2d7b",
  "runs/m9_L75600_whole_s2026103110/result.json": "e2f47443be5172e0ce78a08dca881975f65bb227d7fe011296dc4a9dab7ef123",
  "runs/m9_L75600_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "runs/m9_L75600_whole_s2026103110/stdout.txt": "32006adf828812f2f3707aabd7764dbcd19504d04bd9c4507a7dbc8d1ac4e7c0",
  "runs/m9_L75600_whole_s2026103110/trials.csv": "f3d52141078d4dcf8195af1601291b95832222dba31185763d769298a809a382",
  "runs.csv": "b487fd19898e5cb1a1640fddc605524834a1129fb14ab1ce48b760adf54e1dd8",
  "search_snapshot.cpp": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c",
  "summary.csv": "cd555e57d98df222b92e8e15ca1c25592e6bf9d8f80f9d50dc879dce0fedce5d",
  "summary.json": "289b7e1be816cce456684daa7781a9c183828dd97b02ba35587337139e4d4f65",
  "test_accounting": "a54514c31a910dbbf3af251500b174c910ac3f77ca6c44db4393051c7c549dd6",
  "test_accounting.cpp": "d8003d4dfdd312e1f1252a89a94ded6383f7c98fd42233c97099200da2131a1a",
  "test_report.json": "c681d873d734120f6b0a1cf4d8817c9709da68b4cf9b59bb7ef1b64c6813966a",
  "validation.json": "6cde8a0c34a07a1c59eb28ed8c7529f280b6be17542663dda2a34e7a960f48c6"
}


==> anc/supplementary/experiments_20261031/paired_bank_comparison.json <==
[
  {
    "m": 8,
    "L": 20160,
    "bank20_lower_gaps": 5,
    "equal": 4,
    "bank20_higher_gaps": 1,
    "paired_gap_difference_bank20_minus_bank1": [
      72,
      -2,
      0,
      0,
      0,
      -10,
      -3,
      -1,
      0,
      -1
    ]
  },
  {
    "m": 8,
    "L": 30240,
    "bank20_lower_gaps": 1,
    "equal": 8,
    "bank20_higher_gaps": 1,
    "paired_gap_difference_bank20_minus_bank1": [
      0,
      1,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -1
    ]
  },
  {
    "m": 9,
    "L": 75600,
    "bank20_lower_gaps": 0,
    "equal": 10,
    "bank20_higher_gaps": 0,
    "paired_gap_difference_bank20_minus_bank1": [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  }
]


==> anc/supplementary/experiments_20261031/pilot/assignment.txt <==
5 8
2 9
8 10
4 12
7 14
6 15
15 16
14 18
19 20
17 21
10 24
24 25
15 28
24 30
32 35
10 36
33 40
23 42
26 45
1 48
22 50
19 56
3 60
62 63
25 70
22 72
12 75
25 80
55 84
60 90
9 100
72 105
103 112
90 120
98 126
135 140
142 144
42 150
115 168
82 175
120 180
129 200
37 210
135 225
121 240
44 252
123 280
252 300
260 315
199 336
232 350
30 360
89 400
331 420
0 450
419 504
132 525
57 560
369 600
620 630
502 700
646 720
163 840
180 900
167 1008
882 1050
1089 1200
1160 1260
1377 1400
1032 1575
571 1680
630 1800
1002 2100
2057 2520
1097 2800
134 3150
1440 3600
1875 4200
3371 5040
6120 6300
2715 8400
3662 12600
18211 25200


==> anc/supplementary/experiments_20261031/pilot/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,4000,4000,1,0,1,24289,83,0.062649625,0.062622


==> anc/supplementary/experiments_20261031/pilot/result.json <==
{
"m":8,
"L":25200,
"method":"whole",
"seed":900000001,
"budget_scans":4000,
"actual_scans":4000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":0.063865167,
"cpu_seconds":0.063836,
"covered":24289,
"uncovered":911,
"classes":83,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/pilot/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,4000,4000,24289,0.062516209,0.062497


==> anc/supplementary/experiments_20261031/protocol.json <==
{
  "created_utc": "2026-10-30T22:23:41.964134+00:00",
  "scope": "Prospective cold-start, work-limited pipeline comparison; not a historical rerun or a fixed-wall-time benchmark.",
  "instances": [
    {
      "m": 8,
      "L": 20160
    },
    {
      "m": 8,
      "L": 30240
    },
    {
      "m": 9,
      "L": 75600
    }
  ],
  "seeds": [
    2026103101,
    2026103102,
    2026103103,
    2026103104,
    2026103105,
    2026103106,
    2026103107,
    2026103108,
    2026103109,
    2026103110
  ],
  "methods": [
    "whole",
    "segmented",
    "adjacent",
    "global",
    "bank1",
    "bank20"
  ],
  "best_response_budget": 240000,
  "perturbation_steps": 32,
  "prefix_depth": 25,
  "block_target": 25,
  "threads_per_run": 1,
  "simultaneous_runs": 1,
  "trial_cap_per_phase": 100000,
  "bank_epochs": 5,
  "allocation": {
    "whole": "100% one full-set stage",
    "segmented": "100% split equally across insertion blocks",
    "adjacent": "50% insertion; 50% equally split across reverse and forward adjacent-window passes",
    "global": "50% insertion; 50% equally split across medium, large_to_small, mixed global phases",
    "bank1": "50% insertion; 50% equally split across 5 epochs; capacity 1",
    "bank20": "Same as bank1, capacity 20"
  },
  "initialization": "Start with CRT prefix only. Each insertion phase uses a random fallback assignment and repeated randomized-greedy trajectories; no imported assignment or projection.",
  "budget_semantics": "One unit is one full-period best-response gain scan, including greedy and ruin-recreate calls. Phase limits interrupt before the next scan; best fully assigned state observed in interrupted trajectory is retained. Other overhead is timed but not work-normalized.",
  "stopping": "First observed full covering, or exhaustion of predetermined scan allowance. Successful trajectories count as completed by early success; unfinished budget-limited trajectories reported separately.",
  "reported_metrics": [
    "success/10",
    "median and min/max gaps",
    "mean gaps",
    "first-success scan and trajectory ordinal",
    "started/completed/interrupted trajectories",
    "phase CPU/wall times",
    "full-assignment verification"
  ],
  "limitations": [
    "Only three instances and ten seeds per method",
    "Algorithms differ in work allocation; only bank1 versus bank20 isolates bank capacity within one kernel",
    "No inferred exclusion or global performance superiority"
  ],
  "pilot": "Timing-only held-out m=8,L=25200,seed=900000001,budget=4000; excluded from all reported results.",
  "snapshot_sha256": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c",
  "timing_calibration": {
    "pilot_cpu_seconds": 0.063836,
    "pilot_scans": 4000,
    "amended_before_main_runs": true,
    "new_budget": 240000,
    "reason": "Timing-only calibration permits a larger fixed allowance; pilot excluded from reported results."
  },
  "locked_utc": "2026-10-30T22:26:13.484566+00:00"
}


==> anc/supplementary/experiments_20261031/replay_bank_usage.py <==
"""Recover bank-usage metadata by deterministic replay, without adding samples.

The probe adds CSV output only. Every non-timing result and assignment must
equal its original formal run. Replay timings are not used in the paper.
"""
from pathlib import Path
import csv
import json
import subprocess

HERE = Path(__file__).resolve().parent


def main():
    protocol = json.loads((HERE/"protocol.json").read_text())
    output = HERE/"bank_usage_replays"
    output.mkdir(exist_ok=False)
    summaries = []
    for original in sorted((HERE/"runs").iterdir()):
        result = json.loads((original/"result.json").read_text())
        if result["method"] != "bank20":
            continue
        target = output/original.name
        target.mkdir()
        command = [str(HERE/"bank_usage_probe"), str(result["m"]), str(result["L"]),
                   str(result["seed"]), "bank20", str(protocol["best_response_budget"]), str(target)]
        with (target/"stdout.txt").open("w") as out:
            subprocess.run(command, stdout=out, check=True)
        replay = json.loads((target/"result.json").read_text())
        for key in result:
            if "seconds" not in key and replay[key] != result[key]:
                raise ValueError(f"Replay result mismatch: {original.name}/{key}")
        if (target/"assignment.txt").read_bytes() != (original/"assignment.txt").read_bytes():
            raise ValueError("Replay assignment mismatch")
        with (target/"bank_usage.csv").open() as stream:
            rows = list(csv.DictReader(stream))
        parents = [r for r in rows if r["event"] == "parent"]
        summaries.append({"m":result["m"], "L":result["L"], "seed":result["seed"],
            "matched_original":True, "bank_entered":bool(parents),
            "trajectories_from_nonelite_parent":sum(int(r["parent_index"])>0 for r in parents),
            "maximum_bank_size":max([int(r["bank_size"]) for r in rows],default=0),
            "maximum_parent_index":max([int(r["parent_index"]) for r in parents],default=-1)})
        print(f'{len(summaries)}/30 {original.name}: matched; nonelite trajectories='
              f'{summaries[-1]["trajectories_from_nonelite_parent"]}', flush=True)
    (HERE/"bank_usage_summary.json").write_text(json.dumps(summaries,indent=2)+"\n")


if __name__ == "__main__":
    main()


==> anc/supplementary/experiments_20261031/replay_progress.log <==
1/30 m8_L20160_bank20_s2026103101: matched; nonelite trajectories=4
2/30 m8_L20160_bank20_s2026103102: matched; nonelite trajectories=4
3/30 m8_L20160_bank20_s2026103103: matched; nonelite trajectories=4
4/30 m8_L20160_bank20_s2026103104: matched; nonelite trajectories=0
5/30 m8_L20160_bank20_s2026103105: matched; nonelite trajectories=1
6/30 m8_L20160_bank20_s2026103106: matched; nonelite trajectories=4
7/30 m8_L20160_bank20_s2026103107: matched; nonelite trajectories=4
8/30 m8_L20160_bank20_s2026103108: matched; nonelite trajectories=4
9/30 m8_L20160_bank20_s2026103109: matched; nonelite trajectories=4
10/30 m8_L20160_bank20_s2026103110: matched; nonelite trajectories=4
11/30 m8_L30240_bank20_s2026103101: matched; nonelite trajectories=0
12/30 m8_L30240_bank20_s2026103102: matched; nonelite trajectories=3
13/30 m8_L30240_bank20_s2026103103: matched; nonelite trajectories=0
14/30 m8_L30240_bank20_s2026103104: matched; nonelite trajectories=4
15/30 m8_L30240_bank20_s2026103105: matched; nonelite trajectories=0
16/30 m8_L30240_bank20_s2026103106: matched; nonelite trajectories=0
17/30 m8_L30240_bank20_s2026103107: matched; nonelite trajectories=2
18/30 m8_L30240_bank20_s2026103108: matched; nonelite trajectories=0
19/30 m8_L30240_bank20_s2026103109: matched; nonelite trajectories=0
20/30 m8_L30240_bank20_s2026103110: matched; nonelite trajectories=4
21/30 m9_L75600_bank20_s2026103101: matched; nonelite trajectories=0
22/30 m9_L75600_bank20_s2026103102: matched; nonelite trajectories=0
23/30 m9_L75600_bank20_s2026103103: matched; nonelite trajectories=4
24/30 m9_L75600_bank20_s2026103104: matched; nonelite trajectories=0
25/30 m9_L75600_bank20_s2026103105: matched; nonelite trajectories=4
26/30 m9_L75600_bank20_s2026103106: matched; nonelite trajectories=0
27/30 m9_L75600_bank20_s2026103107: matched; nonelite trajectories=0
28/30 m9_L75600_bank20_s2026103108: matched; nonelite trajectories=3
29/30 m9_L75600_bank20_s2026103109: matched; nonelite trajectories=0
30/30 m9_L75600_bank20_s2026103110: matched; nonelite trajectories=4


==> anc/supplementary/experiments_20261031/run_experiments.py <==
"""Run the locked protocol serially; keep all stdout, stderr and results."""
from pathlib import Path
import datetime
import hashlib
import json
import platform
import subprocess
import sys

HERE = Path(__file__).resolve().parent


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    protocol = json.loads((HERE / "protocol.json").read_text())
    root = HERE / "runs"
    if root.exists():
        raise RuntimeError("runs already exists; preserve it and use a new protocol directory")
    root.mkdir()
    hardware = json.loads(subprocess.check_output(
        ["system_profiler", "SPHardwareDataType", "-json"], text=True))
    hardware = [{k: v for k, v in row.items() if k in {
        "machine_model", "machine_name", "chip_type", "physical_memory", "number_processors"}}
        for row in hardware.get("SPHardwareDataType", [])]
    manifest = {
        "started_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
        "platform": platform.platform(), "hardware": hardware,
        "compiler": subprocess.check_output(["clang++", "--version"], text=True),
        "build_command": "clang++ -std=c++17 -O3 -DNDEBUG -pthread benchmark.cpp -o benchmark",
        "execution": "serial, one worker per process",
        "files": {name: sha(HERE / name) for name in [
            "protocol.json", "benchmark.cpp", "instrumented_kernel.cpp",
            "search_snapshot.cpp", "benchmark", "run_experiments.py"]},
        "runs": [],
    }
    total = len(protocol["instances"]) * len(protocol["seeds"]) * len(protocol["methods"])
    for i, seed in enumerate(protocol["seeds"]):
        for instance in protocol["instances"]:
            methods = protocol["methods"]
            order = methods[i % len(methods):] + methods[:i % len(methods)]
            for method in order:
                name = f'm{instance["m"]}_L{instance["L"]}_{method}_s{seed}'
                out = root / name
                out.mkdir()
                command = [str(HERE / "benchmark"), str(instance["m"]), str(instance["L"]),
                           str(seed), method, str(protocol["best_response_budget"]), str(out)]
                started = datetime.datetime.now(datetime.timezone.utc).isoformat()
                with (out / "stdout.txt").open("w") as stdout, (out / "stderr.txt").open("w") as stderr:
                    proc = subprocess.run(command, stdout=stdout, stderr=stderr)
                entry = {"name": name, "command": command, "started_utc": started,
                         "finished_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
                         "exit_code": proc.returncode}
                manifest["runs"].append(entry)
                (HERE / "execution_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
                if proc.returncode:
                    raise RuntimeError(f"Failed run {name}; inspect preserved stderr")
                result = json.loads((out / "result.json").read_text())
                print(f'{len(manifest["runs"])}/{total} {name}: gaps={result["uncovered"]}, '
                      f'CPU={result["cpu_seconds"]:.3f}s, scans={result["actual_scans"]}', flush=True)
    manifest["finished_utc"] = datetime.datetime.now(datetime.timezone.utc).isoformat()
    (HERE / "execution_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/supplementary/experiments_20261031/run_progress.log <==
2026-10-31 06:27:17.175 system_profiler[69666:9016785] Timed out waiting for the Activation Lock Status check
1/180 m8_L20160_whole_s2026103101: gaps=323, CPU=1.690s, scans=240000
2/180 m8_L20160_segmented_s2026103101: gaps=96, CPU=1.898s, scans=240000
3/180 m8_L20160_adjacent_s2026103101: gaps=73, CPU=1.582s, scans=240000
4/180 m8_L20160_global_s2026103101: gaps=48, CPU=1.615s, scans=240000
5/180 m8_L20160_bank1_s2026103101: gaps=19, CPU=1.616s, scans=240000
6/180 m8_L20160_bank20_s2026103101: gaps=91, CPU=1.638s, scans=240000
7/180 m8_L30240_whole_s2026103101: gaps=102, CPU=2.275s, scans=240000
8/180 m8_L30240_segmented_s2026103101: gaps=0, CPU=2.068s, scans=180012
9/180 m8_L30240_adjacent_s2026103101: gaps=0, CPU=1.020s, scans=90012
10/180 m8_L30240_global_s2026103101: gaps=0, CPU=1.026s, scans=90012
11/180 m8_L30240_bank1_s2026103101: gaps=0, CPU=1.026s, scans=90012
12/180 m8_L30240_bank20_s2026103101: gaps=0, CPU=1.029s, scans=90012
13/180 m9_L75600_whole_s2026103101: gaps=1176, CPU=5.977s, scans=240000
14/180 m9_L75600_segmented_s2026103101: gaps=0, CPU=5.884s, scans=192010
15/180 m9_L75600_adjacent_s2026103101: gaps=0, CPU=2.959s, scans=96010
16/180 m9_L75600_global_s2026103101: gaps=0, CPU=2.963s, scans=96010
17/180 m9_L75600_bank1_s2026103101: gaps=0, CPU=2.974s, scans=96010
18/180 m9_L75600_bank20_s2026103101: gaps=0, CPU=2.976s, scans=96010
19/180 m8_L20160_segmented_s2026103102: gaps=53, CPU=1.945s, scans=240000
20/180 m8_L20160_adjacent_s2026103102: gaps=14, CPU=1.620s, scans=240000
21/180 m8_L20160_global_s2026103102: gaps=0, CPU=0.980s, scans=123116
22/180 m8_L20160_bank1_s2026103102: gaps=4, CPU=1.635s, scans=240000
23/180 m8_L20160_bank20_s2026103102: gaps=2, CPU=1.635s, scans=240000
24/180 m8_L20160_whole_s2026103102: gaps=286, CPU=1.736s, scans=240000
25/180 m8_L30240_segmented_s2026103102: gaps=50, CPU=2.855s, scans=240000
26/180 m8_L30240_adjacent_s2026103102: gaps=28, CPU=2.376s, scans=240000
27/180 m8_L30240_global_s2026103102: gaps=9, CPU=2.426s, scans=240000
28/180 m8_L30240_bank1_s2026103102: gaps=2, CPU=2.414s, scans=240000
29/180 m8_L30240_bank20_s2026103102: gaps=3, CPU=2.426s, scans=240000
30/180 m8_L30240_whole_s2026103102: gaps=128, CPU=2.349s, scans=240000
31/180 m9_L75600_segmented_s2026103102: gaps=0, CPU=6.074s, scans=192017
32/180 m9_L75600_adjacent_s2026103102: gaps=0, CPU=3.031s, scans=96014
33/180 m9_L75600_global_s2026103102: gaps=0, CPU=3.038s, scans=96014
34/180 m9_L75600_bank1_s2026103102: gaps=0, CPU=3.045s, scans=96014
35/180 m9_L75600_bank20_s2026103102: gaps=0, CPU=3.036s, scans=96014
36/180 m9_L75600_whole_s2026103102: gaps=1239, CPU=6.341s, scans=240000
37/180 m8_L20160_adjacent_s2026103103: gaps=39, CPU=1.675s, scans=240000
38/180 m8_L20160_global_s2026103103: gaps=40, CPU=1.712s, scans=240000
39/180 m8_L20160_bank1_s2026103103: gaps=39, CPU=1.703s, scans=240000
40/180 m8_L20160_bank20_s2026103103: gaps=39, CPU=1.697s, scans=240000
41/180 m8_L20160_whole_s2026103103: gaps=135, CPU=1.800s, scans=240000
42/180 m8_L20160_segmented_s2026103103: gaps=67, CPU=2.004s, scans=240000
43/180 m8_L30240_adjacent_s2026103103: gaps=0, CPU=0.894s, scans=60041
44/180 m8_L30240_global_s2026103103: gaps=0, CPU=0.895s, scans=60041
45/180 m8_L30240_bank1_s2026103103: gaps=0, CPU=0.897s, scans=60041
46/180 m8_L30240_bank20_s2026103103: gaps=0, CPU=0.895s, scans=60041
47/180 m8_L30240_whole_s2026103103: gaps=109, CPU=2.371s, scans=240000
48/180 m8_L30240_segmented_s2026103103: gaps=0, CPU=1.795s, scans=120041
49/180 m9_L75600_adjacent_s2026103103: gaps=352, CPU=6.291s, scans=240000
50/180 m9_L75600_global_s2026103103: gaps=356, CPU=6.477s, scans=240000
51/180 m9_L75600_bank1_s2026103103: gaps=357, CPU=6.417s, scans=240000
52/180 m9_L75600_bank20_s2026103103: gaps=357, CPU=6.409s, scans=240000
53/180 m9_L75600_whole_s2026103103: gaps=798, CPU=6.246s, scans=240000
54/180 m9_L75600_segmented_s2026103103: gaps=0, CPU=6.116s, scans=192010
55/180 m8_L20160_global_s2026103104: gaps=0, CPU=1.317s, scans=183196
56/180 m8_L20160_bank1_s2026103104: gaps=0, CPU=1.034s, scans=132706
57/180 m8_L20160_bank20_s2026103104: gaps=0, CPU=1.034s, scans=132706
58/180 m8_L20160_whole_s2026103104: gaps=122, CPU=1.771s, scans=240000
59/180 m8_L20160_segmented_s2026103104: gaps=14, CPU=1.934s, scans=240000
60/180 m8_L20160_adjacent_s2026103104: gaps=14, CPU=1.632s, scans=240000
61/180 m8_L30240_global_s2026103104: gaps=57, CPU=2.522s, scans=240000
62/180 m8_L30240_bank1_s2026103104: gaps=93, CPU=2.527s, scans=240000
63/180 m8_L30240_bank20_s2026103104: gaps=93, CPU=2.527s, scans=240000
64/180 m8_L30240_whole_s2026103104: gaps=127, CPU=2.392s, scans=240000
65/180 m8_L30240_segmented_s2026103104: gaps=0, CPU=1.780s, scans=120046
66/180 m8_L30240_adjacent_s2026103104: gaps=96, CPU=2.482s, scans=240000
67/180 m9_L75600_global_s2026103104: gaps=0, CPU=3.033s, scans=96241
68/180 m9_L75600_bank1_s2026103104: gaps=0, CPU=3.028s, scans=96241
69/180 m9_L75600_bank20_s2026103104: gaps=0, CPU=3.034s, scans=96241
70/180 m9_L75600_whole_s2026103104: gaps=633, CPU=6.160s, scans=240000
71/180 m9_L75600_segmented_s2026103104: gaps=0, CPU=6.230s, scans=192241
72/180 m9_L75600_adjacent_s2026103104: gaps=0, CPU=3.085s, scans=96241
73/180 m8_L20160_bank1_s2026103105: gaps=0, CPU=1.341s, scans=173673
74/180 m8_L20160_bank20_s2026103105: gaps=0, CPU=1.383s, scans=173673
75/180 m8_L20160_whole_s2026103105: gaps=246, CPU=1.750s, scans=240000
76/180 m8_L20160_segmented_s2026103105: gaps=12, CPU=2.038s, scans=240000
77/180 m8_L20160_adjacent_s2026103105: gaps=12, CPU=1.713s, scans=240000
78/180 m8_L20160_global_s2026103105: gaps=0, CPU=1.018s, scans=129068
79/180 m8_L30240_bank1_s2026103105: gaps=0, CPU=1.032s, scans=77703
80/180 m8_L30240_bank20_s2026103105: gaps=0, CPU=1.090s, scans=77703
81/180 m8_L30240_whole_s2026103105: gaps=255, CPU=2.400s, scans=240000
82/180 m8_L30240_segmented_s2026103105: gaps=0, CPU=1.937s, scans=137703
83/180 m8_L30240_adjacent_s2026103105: gaps=0, CPU=1.034s, scans=77703
84/180 m8_L30240_global_s2026103105: gaps=0, CPU=1.030s, scans=77703
85/180 m9_L75600_bank1_s2026103105: gaps=281, CPU=6.417s, scans=240000
86/180 m9_L75600_bank20_s2026103105: gaps=281, CPU=6.434s, scans=240000
87/180 m9_L75600_whole_s2026103105: gaps=1881, CPU=6.256s, scans=240000
88/180 m9_L75600_segmented_s2026103105: gaps=312, CPU=7.731s, scans=240000
89/180 m9_L75600_adjacent_s2026103105: gaps=276, CPU=6.309s, scans=240000
90/180 m9_L75600_global_s2026103105: gaps=282, CPU=6.505s, scans=240000
91/180 m8_L20160_bank20_s2026103106: gaps=77, CPU=1.746s, scans=240000
92/180 m8_L20160_whole_s2026103106: gaps=142, CPU=1.776s, scans=240000
93/180 m8_L20160_segmented_s2026103106: gaps=12, CPU=1.944s, scans=240000
94/180 m8_L20160_adjacent_s2026103106: gaps=66, CPU=1.716s, scans=240000
95/180 m8_L20160_global_s2026103106: gaps=74, CPU=1.752s, scans=240000
96/180 m8_L20160_bank1_s2026103106: gaps=87, CPU=1.751s, scans=240000
97/180 m8_L30240_bank20_s2026103106: gaps=0, CPU=1.115s, scans=90011
98/180 m8_L30240_whole_s2026103106: gaps=173, CPU=2.405s, scans=240000
99/180 m8_L30240_segmented_s2026103106: gaps=0, CPU=2.233s, scans=180011
100/180 m8_L30240_adjacent_s2026103106: gaps=0, CPU=1.116s, scans=90011
101/180 m8_L30240_global_s2026103106: gaps=0, CPU=1.116s, scans=90011
102/180 m8_L30240_bank1_s2026103106: gaps=0, CPU=1.116s, scans=90011
103/180 m9_L75600_bank20_s2026103106: gaps=0, CPU=3.778s, scans=120178
104/180 m9_L75600_whole_s2026103106: gaps=1434, CPU=6.182s, scans=240000
105/180 m9_L75600_segmented_s2026103106: gaps=7, CPU=7.595s, scans=240000
106/180 m9_L75600_adjacent_s2026103106: gaps=0, CPU=4.148s, scans=136779
107/180 m9_L75600_global_s2026103106: gaps=0, CPU=3.777s, scans=120073
108/180 m9_L75600_bank1_s2026103106: gaps=0, CPU=3.825s, scans=120178
109/180 m8_L20160_whole_s2026103107: gaps=210, CPU=1.819s, scans=240000
110/180 m8_L20160_segmented_s2026103107: gaps=81, CPU=2.086s, scans=240000
111/180 m8_L20160_adjacent_s2026103107: gaps=26, CPU=1.712s, scans=240000
112/180 m8_L20160_global_s2026103107: gaps=26, CPU=1.739s, scans=240000
113/180 m8_L20160_bank1_s2026103107: gaps=23, CPU=1.726s, scans=240000
114/180 m8_L20160_bank20_s2026103107: gaps=20, CPU=1.771s, scans=240000
115/180 m8_L30240_whole_s2026103107: gaps=85, CPU=2.413s, scans=240000
116/180 m8_L30240_segmented_s2026103107: gaps=5, CPU=2.892s, scans=240000
117/180 m8_L30240_adjacent_s2026103107: gaps=0, CPU=2.198s, scans=220868
118/180 m8_L30240_global_s2026103107: gaps=0, CPU=1.589s, scans=139955
119/180 m8_L30240_bank1_s2026103107: gaps=0, CPU=2.122s, scans=205146
120/180 m8_L30240_bank20_s2026103107: gaps=0, CPU=2.121s, scans=205146
121/180 m9_L75600_whole_s2026103107: gaps=973, CPU=6.223s, scans=240000
122/180 m9_L75600_segmented_s2026103107: gaps=0, CPU=6.116s, scans=192012
123/180 m9_L75600_adjacent_s2026103107: gaps=0, CPU=3.066s, scans=96016
124/180 m9_L75600_global_s2026103107: gaps=0, CPU=3.067s, scans=96016
125/180 m9_L75600_bank1_s2026103107: gaps=0, CPU=3.068s, scans=96016
126/180 m9_L75600_bank20_s2026103107: gaps=0, CPU=3.063s, scans=96016
127/180 m8_L20160_segmented_s2026103108: gaps=12, CPU=1.967s, scans=240000
128/180 m8_L20160_adjacent_s2026103108: gaps=12, CPU=1.652s, scans=240000
129/180 m8_L20160_global_s2026103108: gaps=10, CPU=1.686s, scans=240000
130/180 m8_L20160_bank1_s2026103108: gaps=8, CPU=1.691s, scans=240000
131/180 m8_L20160_bank20_s2026103108: gaps=7, CPU=1.684s, scans=240000
132/180 m8_L20160_whole_s2026103108: gaps=233, CPU=1.725s, scans=240000
133/180 m8_L30240_segmented_s2026103108: gaps=0, CPU=2.179s, scans=180043
134/180 m8_L30240_adjacent_s2026103108: gaps=0, CPU=1.418s, scans=121019
135/180 m8_L30240_global_s2026103108: gaps=0, CPU=1.414s, scans=120035
136/180 m8_L30240_bank1_s2026103108: gaps=0, CPU=1.420s, scans=121235
137/180 m8_L30240_bank20_s2026103108: gaps=0, CPU=1.421s, scans=121235
138/180 m8_L30240_whole_s2026103108: gaps=139, CPU=2.359s, scans=240000
139/180 m9_L75600_segmented_s2026103108: gaps=0, CPU=6.004s, scans=192010
140/180 m9_L75600_adjacent_s2026103108: gaps=423, CPU=6.273s, scans=240000
141/180 m9_L75600_global_s2026103108: gaps=382, CPU=6.411s, scans=240000
142/180 m9_L75600_bank1_s2026103108: gaps=397, CPU=6.396s, scans=240000
143/180 m9_L75600_bank20_s2026103108: gaps=397, CPU=6.379s, scans=240000
144/180 m9_L75600_whole_s2026103108: gaps=890, CPU=6.115s, scans=240000
145/180 m8_L20160_adjacent_s2026103109: gaps=63, CPU=1.695s, scans=240000
146/180 m8_L20160_global_s2026103109: gaps=70, CPU=1.727s, scans=240000
147/180 m8_L20160_bank1_s2026103109: gaps=68, CPU=1.721s, scans=240000
148/180 m8_L20160_bank20_s2026103109: gaps=68, CPU=1.715s, scans=240000
149/180 m8_L20160_whole_s2026103109: gaps=201, CPU=1.710s, scans=240000
150/180 m8_L20160_segmented_s2026103109: gaps=89, CPU=2.001s, scans=240000
151/180 m8_L30240_adjacent_s2026103109: gaps=0, CPU=1.069s, scans=90012
152/180 m8_L30240_global_s2026103109: gaps=0, CPU=1.070s, scans=90012
153/180 m8_L30240_bank1_s2026103109: gaps=0, CPU=1.068s, scans=90012
154/180 m8_L30240_bank20_s2026103109: gaps=0, CPU=1.069s, scans=90012
155/180 m8_L30240_whole_s2026103109: gaps=90, CPU=2.395s, scans=240000
156/180 m8_L30240_segmented_s2026103109: gaps=0, CPU=2.149s, scans=180011
157/180 m9_L75600_adjacent_s2026103109: gaps=0, CPU=3.038s, scans=96011
158/180 m9_L75600_global_s2026103109: gaps=0, CPU=3.047s, scans=96011
159/180 m9_L75600_bank1_s2026103109: gaps=0, CPU=3.047s, scans=96011
160/180 m9_L75600_bank20_s2026103109: gaps=0, CPU=3.048s, scans=96011
161/180 m9_L75600_whole_s2026103109: gaps=1017, CPU=6.133s, scans=240000
162/180 m9_L75600_segmented_s2026103109: gaps=0, CPU=6.087s, scans=192011
163/180 m8_L20160_global_s2026103110: gaps=79, CPU=1.721s, scans=240000
164/180 m8_L20160_bank1_s2026103110: gaps=82, CPU=1.726s, scans=240000
165/180 m8_L20160_bank20_s2026103110: gaps=81, CPU=1.728s, scans=240000
166/180 m8_L20160_whole_s2026103110: gaps=362, CPU=1.761s, scans=240000
167/180 m8_L20160_segmented_s2026103110: gaps=102, CPU=1.989s, scans=240000
168/180 m8_L20160_adjacent_s2026103110: gaps=82, CPU=1.693s, scans=240000
169/180 m8_L30240_global_s2026103110: gaps=7, CPU=2.501s, scans=240000
170/180 m8_L30240_bank1_s2026103110: gaps=1, CPU=2.527s, scans=240000
171/180 m8_L30240_bank20_s2026103110: gaps=0, CPU=2.457s, scans=239770
172/180 m8_L30240_whole_s2026103110: gaps=302, CPU=2.418s, scans=240000
173/180 m8_L30240_segmented_s2026103110: gaps=0, CPU=2.208s, scans=180017
174/180 m8_L30240_adjacent_s2026103110: gaps=3, CPU=2.368s, scans=240000
175/180 m9_L75600_global_s2026103110: gaps=221, CPU=6.312s, scans=240000
176/180 m9_L75600_bank1_s2026103110: gaps=223, CPU=6.379s, scans=240000
177/180 m9_L75600_bank20_s2026103110: gaps=223, CPU=6.278s, scans=240000
178/180 m9_L75600_whole_s2026103110: gaps=1279, CPU=6.309s, scans=240000
179/180 m9_L75600_segmented_s2026103110: gaps=345, CPU=7.865s, scans=240000
180/180 m9_L75600_adjacent_s2026103110: gaps=223, CPU=6.416s, scans=240000


==> anc/supplementary/experiments_20261031/runs.csv <==
m,L,method,seed,budget_scans,actual_scans,planned_trajectory_cap_per_phase,phases_executed,started_trajectories,completed_trajectories,budget_interrupted_trajectories,first_success_trajectory,first_success_scans,first_success_wall_seconds,first_success_cpu_seconds,wall_seconds,cpu_seconds,covered,uncovered,classes,status,success_phase,success_during_insertion,assignment_sha256,folder
8,20160,whole,2026103101,240000,240000,100000,1,30,29,1,0,0,-1,-1,1.690042125,1.689997,19837,323,77,budget_exhausted,,False,c74306c783d659082c7baab785b2bbf95eb106e9fe77c40b46d94751e5c75b93,runs/m8_L20160_whole_s2026103101
8,20160,whole,2026103102,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.736328292,1.736294,19874,286,77,budget_exhausted,,False,e6675fb9c04405e13f03742847563a910c7e4d940cc9d1632f7f8dd7aea58c91,runs/m8_L20160_whole_s2026103102
8,20160,whole,2026103103,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.806446167,1.800157,20025,135,77,budget_exhausted,,False,bbda3af750c2fb34e53ddc913408d2b1342e8275acbfc95b611f9864d43356a5,runs/m8_L20160_whole_s2026103103
8,20160,whole,2026103104,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.770705375,1.770671,20038,122,77,budget_exhausted,,False,db6e31bbef47c28c6f675ddeb505d05dff053f2823ff2138ca595c41fe7f7ff8,runs/m8_L20160_whole_s2026103104
8,20160,whole,2026103105,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.750431417,1.750399,19914,246,77,budget_exhausted,,False,f577141ac92bfaa506c4936e0da6266b14a9438c972eb13d5af5878aa20dbfb6,runs/m8_L20160_whole_s2026103105
8,20160,whole,2026103106,240000,240000,100000,1,30,29,1,0,0,-1,-1,1.776142291,1.776037,20018,142,77,budget_exhausted,,False,3573c89b032c88757c19ebf43531b4b189eb7d8d192fb6e9a8afed0ae962bae8,runs/m8_L20160_whole_s2026103106
8,20160,whole,2026103107,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.83404475,1.819169,19950,210,77,budget_exhausted,,False,447ef57ff33efafea774d7556a3d420779032225242d393a71a3bb85f64953d3,runs/m8_L20160_whole_s2026103107
8,20160,whole,2026103108,240000,240000,100000,1,30,29,1,0,0,-1,-1,1.725183542,1.725068,19927,233,77,budget_exhausted,,False,89b8380c7c3b572ad6cc7713902ff844a5a0826d42b4d68ad3eb44625a26fe41,runs/m8_L20160_whole_s2026103108
8,20160,whole,2026103109,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.709758292,1.709724,19959,201,77,budget_exhausted,,False,1e96e8cbee242d4edcb88af91b6b717b46a9b1ac937e2c8c699c894c472363b8,runs/m8_L20160_whole_s2026103109
8,20160,whole,2026103110,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.761240083,1.761155,19798,362,77,budget_exhausted,,False,b0be3b0adb4c6a2160110d5d78dd6f8ffe80a2cd6f6a23e0de3e0a13a700ad80,runs/m8_L20160_whole_s2026103110
8,20160,segmented,2026103101,240000,240000,100000,3,102,99,3,0,0,-1,-1,1.901020417,1.898005,20064,96,77,budget_exhausted,,False,872d0e5435516b9c2a15cfc12969585e125d96be0bcd0d4d60de2aa07d3cdc1e,runs/m8_L20160_segmented_s2026103101
8,20160,segmented,2026103102,240000,240000,100000,3,105,102,3,0,0,-1,-1,1.945468417,1.945262,20107,53,77,budget_exhausted,,False,088308fa4005ada694d6b136f07808aeb16002ece52cdecef6ece24ce1b83ba2,runs/m8_L20160_segmented_s2026103102
8,20160,segmented,2026103103,240000,240000,100000,3,102,99,3,0,0,-1,-1,2.008968041,2.003664,20093,67,77,budget_exhausted,,False,49df79bd89ac36ee5e0e7a6d4b9b8e7d4f47b6be180451c7a72df78caf4e99d5,runs/m8_L20160_segmented_s2026103103
8,20160,segmented,2026103104,240000,240000,100000,3,102,99,3,0,0,-1,-1,1.93432175,1.933626,20146,14,77,budget_exhausted,,False,e5358399f27efa665667939cb531e507a1fe9ecdc22b8307d5048510ef447aa8,runs/m8_L20160_segmented_s2026103104
8,20160,segmented,2026103105,240000,240000,100000,3,102,99,3,0,0,-1,-1,2.038637666,2.03782,20148,12,77,budget_exhausted,,False,4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88,runs/m8_L20160_segmented_s2026103105
8,20160,segmented,2026103106,240000,240000,100000,3,101,98,3,0,0,-1,-1,1.943879458,1.943803,20148,12,77,budget_exhausted,,False,cd286a3958aafd402da8f427bfe5f3f7cd64cf56de00419dbed3ca44dc2c8d82,runs/m8_L20160_segmented_s2026103106
8,20160,segmented,2026103107,240000,240000,100000,3,103,100,3,0,0,-1,-1,2.123612625,2.086061,20079,81,77,budget_exhausted,,False,d844014619910ad9f708b54ada187d345616a4c8e4e0bd453d68222f2bbc40b8,runs/m8_L20160_segmented_s2026103107
8,20160,segmented,2026103108,240000,240000,100000,3,103,100,3,0,0,-1,-1,1.966907542,1.966828,20148,12,77,budget_exhausted,,False,2fb95e6745ab986b71f527506184f29a06010ee59c28c622cf1a1c6161637b6e,runs/m8_L20160_segmented_s2026103108
8,20160,segmented,2026103109,240000,240000,100000,3,102,99,3,0,0,-1,-1,2.00136375,2.001045,20071,89,77,budget_exhausted,,False,1ff9437c96331e0b2423e78d15b80b3cfd9aba05f8f2e4a43785bc16100bd26e,runs/m8_L20160_segmented_s2026103109
8,20160,segmented,2026103110,240000,240000,100000,3,104,101,3,0,0,-1,-1,1.989385375,1.989253,20058,102,77,budget_exhausted,,False,e10846731b5505d7b1cb49f868536f95cd63cd200d75b3e4188a00bfe1a11f3f,runs/m8_L20160_segmented_s2026103110
8,20160,adjacent,2026103101,240000,240000,100000,7,73,66,7,0,0,-1,-1,1.582024708,1.581941,20087,73,77,budget_exhausted,,False,9c51d32c492f1cab8d384e1743a29372d7576f6b12d8acb60ca10db907e2160f,runs/m8_L20160_adjacent_s2026103101
8,20160,adjacent,2026103102,240000,240000,100000,7,71,64,7,0,0,-1,-1,1.620217042,1.619529,20146,14,77,budget_exhausted,,False,720dd3afe21858589ea401657a69ec23f468641cb2fe7e374dd35ca7255b2d42,runs/m8_L20160_adjacent_s2026103102
8,20160,adjacent,2026103103,240000,240000,100000,7,72,65,7,0,0,-1,-1,1.675270959,1.675239,20121,39,77,budget_exhausted,,False,d37872cc0172ba20ab593e306afa2a2af545bec5d7f426078194a172b61e4870,runs/m8_L20160_adjacent_s2026103103
8,20160,adjacent,2026103104,240000,240000,100000,7,71,64,7,0,0,-1,-1,1.63162175,1.631552,20146,14,77,budget_exhausted,,False,f79ebe2a7f6ffc8a53e70aae2ec6765d7b994eca799f624be14614e9d51e3752,runs/m8_L20160_adjacent_s2026103104
8,20160,adjacent,2026103105,240000,240000,100000,7,72,65,7,0,0,-1,-1,1.714854208,1.712921,20148,12,77,budget_exhausted,,False,4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88,runs/m8_L20160_adjacent_s2026103105
8,20160,adjacent,2026103106,240000,240000,100000,7,74,67,7,0,0,-1,-1,1.716501791,1.716466,20094,66,77,budget_exhausted,,False,39695ddc32e3ab9deca7348af098e594892170f783d49cdf7a89d00e7db4bf40,runs/m8_L20160_adjacent_s2026103106
8,20160,adjacent,2026103107,240000,240000,100000,7,73,66,7,0,0,-1,-1,1.720668833,1.711619,20134,26,77,budget_exhausted,,False,3f4c8ce7e158f438df780eba780f814f184df13964f0a00f5342d983c4ee83e8,runs/m8_L20160_adjacent_s2026103107
8,20160,adjacent,2026103108,240000,240000,100000,7,72,65,7,0,0,-1,-1,1.652312375,1.652239,20148,12,77,budget_exhausted,,False,5d9b8661a3f47820ddc90f2df4767a28806f3889dfea35336306a948a8144795,runs/m8_L20160_adjacent_s2026103108
8,20160,adjacent,2026103109,240000,240000,100000,7,73,66,7,0,0,-1,-1,1.695307833,1.695096,20097,63,77,budget_exhausted,,False,4a197388a44d2877083c75b7507258e07ba473754decc6c8baed90de7843d85c,runs/m8_L20160_adjacent_s2026103109
8,20160,adjacent,2026103110,240000,240000,100000,7,74,67,7,0,0,-1,-1,1.693054417,1.693019,20078,82,77,budget_exhausted,,False,01c2b8e5ca99459ecb5ba72a38a5b622af4d2c3730a262d1f36769e2061de2f8,runs/m8_L20160_adjacent_s2026103110
8,20160,global,2026103101,240000,240000,100000,6,63,57,6,0,0,-1,-1,1.615166833,1.615124,20112,48,77,budget_exhausted,,False,a1020312d09c1616a214efc4ef3f757a69a81c67467db3fd56e15a4938b0b53c,runs/m8_L20160_global_s2026103101
8,20160,global,2026103102,240000,123116,100000,4,53,50,3,53,123116,0.980312167,0.980298,0.980489917,0.980477,20160,0,77,success,300,False,83dec33cd23455c57cb9a50831e01f92ea763d351bceb0d66fc725f101dfe897,runs/m8_L20160_global_s2026103102
8,20160,global,2026103103,240000,240000,100000,6,63,57,6,0,0,-1,-1,1.712480667,1.712181,20120,40,77,budget_exhausted,,False,a55358a9cdd23250237f3c9463639f818910f41fc72dfd15366d71f78280bb39,runs/m8_L20160_global_s2026103103
8,20160,global,2026103104,240000,183196,100000,5,57,53,4,57,183196,1.31657675,1.316547,1.316747209,1.316718,20160,0,77,success,301,False,dfb7d1237f66610b9e056d4f4827bfd182796df3fa7e2602194bb792b70ac80c,runs/m8_L20160_global_s2026103104
8,20160,global,2026103105,240000,129068,100000,4,53,50,3,53,129068,1.017542667,1.017519,1.017800333,1.017778,20160,0,77,success,300,False,b8a28a6478e4c3c557f60a46a55699c6ec4045ae343e2247b2b4085ca9f1cae2,runs/m8_L20160_global_s2026103105
8,20160,global,2026103106,240000,240000,100000,6,64,58,6,0,0,-1,-1,1.75206525,1.752018,20086,74,77,budget_exhausted,,False,08fd43295f095170ba61d86f932e1c4a051ba77a67762afc3a61dea8ca59861d,runs/m8_L20160_global_s2026103106
8,20160,global,2026103107,240000,240000,100000,6,64,58,6,0,0,-1,-1,1.741142416,1.738886,20134,26,77,budget_exhausted,,False,eb285571667e2b4e0439e4f583b4e9a2c7e4f06e1d37a5843cec944c8a4c56ff,runs/m8_L20160_global_s2026103107
8,20160,global,2026103108,240000,240000,100000,6,63,57,6,0,0,-1,-1,1.688876208,1.685663,20150,10,77,budget_exhausted,,False,d0578d6fc1b9cc456d179668d55e54b9c52c55984a832decd2a74d604a0b00e3,runs/m8_L20160_global_s2026103108
8,20160,global,2026103109,240000,240000,100000,6,63,57,6,0,0,-1,-1,1.727037625,1.727004,20090,70,77,budget_exhausted,,False,9e3500f026169043faf5f38e5ff6bb159cabd7c363ec7766c96c8064d6219d0f,runs/m8_L20160_global_s2026103109
8,20160,global,2026103110,240000,240000,100000,6,65,59,6,0,0,-1,-1,1.721513375,1.72148,20081,79,77,budget_exhausted,,False,a46ba656539349cf49a003dbaf0970b481522ab3a864b5cc7e64d436d6ead5cb,runs/m8_L20160_global_s2026103110
8,20160,bank1,2026103101,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.616050083,1.615907,20141,19,77,budget_exhausted,,False,52535a2dc2a6ee1dda5a5aa4d66a79a3af82c4a3e09192d180237ff9cdae30de,runs/m8_L20160_bank1_s2026103101
8,20160,bank1,2026103102,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.634771875,1.634518,20156,4,77,budget_exhausted,,False,079bd043f938baf4248868ccf1bbd5f646554bf79d705d8669e065b691469bb3,runs/m8_L20160_bank1_s2026103102
8,20160,bank1,2026103103,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.703447458,1.703346,20121,39,77,budget_exhausted,,False,c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218,runs/m8_L20160_bank1_s2026103103
8,20160,bank1,2026103104,240000,132706,100000,4,52,49,3,52,132706,1.033796625,1.033763,1.034029417,1.033996,20160,0,77,success,401,False,ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931,runs/m8_L20160_bank1_s2026103104
8,20160,bank1,2026103105,240000,173673,100000,6,57,52,5,57,173673,1.341829667,1.341104,1.342211792,1.341486,20160,0,77,success,403,False,12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8,runs/m8_L20160_bank1_s2026103105
8,20160,bank1,2026103106,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.751331167,1.751258,20073,87,77,budget_exhausted,,False,5dd86e67f484eeff2b4d0ca48236b4e0756304943c211e7dbc2cbb9a4578306c,runs/m8_L20160_bank1_s2026103106
8,20160,bank1,2026103107,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.727046208,1.725694,20137,23,77,budget_exhausted,,False,60f1e06d6e52a637cb4497423209e839a45fc0635ab3c26c3c4b9680ccd7bf19,runs/m8_L20160_bank1_s2026103107
8,20160,bank1,2026103108,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.691156584,1.690893,20152,8,77,budget_exhausted,,False,d9bdd7dcae410b053730ab64a824c2104edb174c647db82101896e2ad9a625a8,runs/m8_L20160_bank1_s2026103108
8,20160,bank1,2026103109,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.721578708,1.721334,20092,68,77,budget_exhausted,,False,834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1,runs/m8_L20160_bank1_s2026103109
8,20160,bank1,2026103110,240000,240000,100000,8,64,56,8,0,0,-1,-1,1.726000541,1.725953,20078,82,77,budget_exhausted,,False,4822a45ae20aa38ba816727b4eeb37d3e3c4bbc8b6eb83003e50174e80a8c353,runs/m8_L20160_bank1_s2026103110
8,20160,bank20,2026103101,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.638397042,1.638368,20069,91,77,budget_exhausted,,False,ce7bbaa0b9bcb91a18089cec2b523d2c417899ff9092434b9ed9c6c5e31899a8,runs/m8_L20160_bank20_s2026103101
8,20160,bank20,2026103102,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.634870625,1.63481,20158,2,77,budget_exhausted,,False,ee7ec3f0ff40762e9018fd02c3ab8349c6ae8a71419422b432bdf291e071fed6,runs/m8_L20160_bank20_s2026103102
8,20160,bank20,2026103103,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.697200375,1.697168,20121,39,77,budget_exhausted,,False,c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218,runs/m8_L20160_bank20_s2026103103
8,20160,bank20,2026103104,240000,132706,100000,4,52,49,3,52,132706,1.034036209,1.034017,1.034224209,1.034205,20160,0,77,success,401,False,ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931,runs/m8_L20160_bank20_s2026103104
8,20160,bank20,2026103105,240000,173673,100000,6,57,52,5,57,173673,1.383506,1.382639,1.383806583,1.382938,20160,0,77,success,403,False,12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8,runs/m8_L20160_bank20_s2026103105
8,20160,bank20,2026103106,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.746552375,1.746495,20083,77,77,budget_exhausted,,False,db5769c57165be8c6d6fac1babe8dee553725071f1e3eea8c011b7780c8f2cc2,runs/m8_L20160_bank20_s2026103106
8,20160,bank20,2026103107,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.798872916,1.771254,20140,20,77,budget_exhausted,,False,d53ab6adc26cde10f660f373e6c19406701380113950c57ac247dd8d942f80c5,runs/m8_L20160_bank20_s2026103107
8,20160,bank20,2026103108,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.683712875,1.683659,20153,7,77,budget_exhausted,,False,b57339b570ce1c579903ff761e7c843eec34a447f09a88d23a06170e03fd70b2,runs/m8_L20160_bank20_s2026103108
8,20160,bank20,2026103109,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.715182875,1.71512,20092,68,77,budget_exhausted,,False,834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1,runs/m8_L20160_bank20_s2026103109
8,20160,bank20,2026103110,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.728519,1.728478,20079,81,77,budget_exhausted,,False,5a310e1f5fef9c5ebdecc116e4c248008adaea49ab4883cbb93442ee0e550b66,runs/m8_L20160_bank20_s2026103110
8,30240,whole,2026103101,240000,240000,100000,1,27,26,1,0,0,-1,-1,2.275389666,2.275344,30138,102,89,budget_exhausted,,False,6a3630db3998440e3dacae0e29b245caafb86c55e9df0404cc1b219d9fd7fb30,runs/m8_L30240_whole_s2026103101
8,30240,whole,2026103102,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.348851583,2.348788,30112,128,89,budget_exhausted,,False,5c20a04bd496692f853d0c08dd1a0a4cec7a35d223c4a76ae82d3877908fbd48,runs/m8_L30240_whole_s2026103102
8,30240,whole,2026103103,240000,240000,100000,1,27,26,1,0,0,-1,-1,2.371252667,2.371206,30131,109,89,budget_exhausted,,False,54018201daa72f3ace2fccbcefdf6da1955de43360f055865ccc539880d1440e,runs/m8_L30240_whole_s2026103103
8,30240,whole,2026103104,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.392037125,2.391899,30113,127,89,budget_exhausted,,False,d9b6fb85bbdd3fa41832eeae92027f688367723b997e78d95233d1c9603c3e59,runs/m8_L30240_whole_s2026103104
8,30240,whole,2026103105,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.401067375,2.400245,29985,255,89,budget_exhausted,,False,1a4223db955d88e31a638773b041d1efed0c256e3f06dffc17c4d45ae0e5963d,runs/m8_L30240_whole_s2026103105
8,30240,whole,2026103106,240000,240000,100000,1,27,26,1,0,0,-1,-1,2.405150042,2.404866,30067,173,89,budget_exhausted,,False,b6817b6df1de49607014ef71044b98221b84ec54a9bdacd6e9b1da12b2f83140,runs/m8_L30240_whole_s2026103106
8,30240,whole,2026103107,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.414129875,2.413368,30155,85,89,budget_exhausted,,False,3ce993679632379441402ea4de003e7134a6de61478578b68113228ebd943dab,runs/m8_L30240_whole_s2026103107
8,30240,whole,2026103108,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.358832125,2.358785,30101,139,89,budget_exhausted,,False,e8eb7a6dfa0b722de46c23429ac26e77d291983262d2dbc98a8506a27b1be891,runs/m8_L30240_whole_s2026103108
8,30240,whole,2026103109,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.395268042,2.395216,30150,90,89,budget_exhausted,,False,7589a8c92aeda2b8735da5b5fdd93c838c7c23106df17806ff303a783888323b,runs/m8_L30240_whole_s2026103109
8,30240,whole,2026103110,240000,240000,100000,1,27,26,1,0,0,-1,-1,2.418519167,2.418415,29938,302,89,budget_exhausted,,False,15acd926badbb94a7d55fbc26f6cd4e77809dc193d79595e946d79264e7058a4,runs/m8_L30240_whole_s2026103110
8,30240,segmented,2026103101,240000,180012,100000,4,76,73,3,76,180012,2.06816975,2.068112,2.068396708,2.06834,30240,0,89,success,103,True,6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0,runs/m8_L30240_segmented_s2026103101
8,30240,segmented,2026103102,240000,240000,100000,4,129,125,4,0,0,-1,-1,2.859099875,2.854939,30190,50,89,budget_exhausted,,False,825eae49722d8869b726b09fddb2da62404bbee2290689f62de6fb142b5cadeb,runs/m8_L30240_segmented_s2026103102
8,30240,segmented,2026103103,240000,120041,100000,3,53,51,2,53,120041,1.794777125,1.794682,1.794969792,1.794875,30240,0,89,success,102,True,05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c,runs/m8_L30240_segmented_s2026103103
8,30240,segmented,2026103104,240000,120046,100000,3,53,51,2,53,120046,1.780122167,1.780042,1.780362042,1.780283,30240,0,89,success,102,True,520b34cab05616037be6ac152695edfc043d1ebd089b23f963225d6d9267dd9c,runs/m8_L30240_segmented_s2026103104
8,30240,segmented,2026103105,240000,137703,100000,3,58,56,2,58,137703,1.936380625,1.936312,1.936609625,1.936541,30240,0,89,success,102,True,ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d,runs/m8_L30240_segmented_s2026103105
8,30240,segmented,2026103106,240000,180011,100000,4,78,75,3,78,180011,2.232664584,2.232454,2.232845084,2.232634,30240,0,89,success,103,True,41fb0b8301d3f369731aae231070a752dc328a51c2f07706f59c2433b5366e9c,runs/m8_L30240_segmented_s2026103106
8,30240,segmented,2026103107,240000,240000,100000,4,121,117,4,0,0,-1,-1,2.931096208,2.891997,30235,5,89,budget_exhausted,,False,4489eaae4f958428013fee1a50f04b15725c5d02387431b81fc7b850bc1286cc,runs/m8_L30240_segmented_s2026103107
8,30240,segmented,2026103108,240000,180043,100000,4,78,75,3,78,180043,2.179067584,2.17895,2.179282209,2.179165,30240,0,89,success,103,True,8fc393ab8d4c809d2adfe5230ef14c665546eb8186996fbd01692320737f86a4,runs/m8_L30240_segmented_s2026103108
8,30240,segmented,2026103109,240000,180011,100000,4,77,74,3,77,180011,2.148953708,2.148884,2.149178291,2.149108,30240,0,89,success,103,True,15566a2c10ff7e31e69c3031fa12dd87d30a3ce30936d285c905d78992e614e1,runs/m8_L30240_segmented_s2026103109
8,30240,segmented,2026103110,240000,180017,100000,4,77,74,3,77,180017,2.208182292,2.208126,2.208427792,2.208371,30240,0,89,success,103,True,a86b344ff5a2e46a15edcf2be0e0b81bacc6c6d59c4f7e22af001e261d6a9d56,runs/m8_L30240_segmented_s2026103110
8,30240,adjacent,2026103101,240000,90012,100000,4,39,36,3,39,90012,1.019575791,1.01949,1.01981525,1.019731,30240,0,89,success,103,True,6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0,runs/m8_L30240_adjacent_s2026103101
8,30240,adjacent,2026103102,240000,240000,100000,10,89,79,10,0,0,-1,-1,2.376544292,2.37631,30212,28,89,budget_exhausted,,False,6cc556537bcd6a77506fa5648912a18f0d249165f2ba55f9cf32509b14a06e80,runs/m8_L30240_adjacent_s2026103102
8,30240,adjacent,2026103103,240000,60041,100000,3,28,26,2,28,60041,0.893802833,0.893782,0.893960166,0.89394,30240,0,89,success,102,True,05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c,runs/m8_L30240_adjacent_s2026103103
8,30240,adjacent,2026103104,240000,240000,100000,10,88,78,10,0,0,-1,-1,2.485527542,2.482397,30144,96,89,budget_exhausted,,False,7c1d6a9300e8031e89c592f6e272729b65d9daadf7fd968dd808e387521e73cf,runs/m8_L30240_adjacent_s2026103104
8,30240,adjacent,2026103105,240000,77703,100000,3,33,31,2,33,77703,1.03388725,1.033837,1.034138708,1.034089,30240,0,89,success,102,True,ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d,runs/m8_L30240_adjacent_s2026103105
8,30240,adjacent,2026103106,240000,90011,100000,4,41,38,3,41,90011,1.116145417,1.116003,1.11715225,1.116349,30240,0,89,success,103,True,7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb,runs/m8_L30240_adjacent_s2026103106
8,30240,adjacent,2026103107,240000,220868,100000,10,83,74,9,83,220868,2.197719125,2.197673,2.19873625,2.198006,30240,0,89,success,205,False,b28c415ba8aac9fb9f1acbdab41762bae7abc8689e26a1036c76bef98426c25e,runs/m8_L30240_adjacent_s2026103107
8,30240,adjacent,2026103108,240000,121019,100000,5,64,60,4,64,121019,1.418263041,1.418215,1.418530291,1.418481,30240,0,89,success,200,False,17e2e4649f9fc0b81ee3653564dc614caaf5d15063eb7bb5ee73f6358568f289,runs/m8_L30240_adjacent_s2026103108
8,30240,adjacent,2026103109,240000,90012,100000,4,40,37,3,40,90012,1.068386791,1.068366,1.068613833,1.068593,30240,0,89,success,103,True,bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220,runs/m8_L30240_adjacent_s2026103109
8,30240,adjacent,2026103110,240000,240000,100000,10,86,76,10,0,0,-1,-1,2.368226833,2.368163,30237,3,89,budget_exhausted,,False,d7ce8ba7c52336632c65fb0465f0e9e52a5ecacf53dc61f61a65a3b0d722e196,runs/m8_L30240_adjacent_s2026103110
8,30240,global,2026103101,240000,90012,100000,4,39,36,3,39,90012,1.026151708,1.026126,1.026389958,1.026364,30240,0,89,success,103,True,6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0,runs/m8_L30240_global_s2026103101
8,30240,global,2026103102,240000,240000,100000,7,74,67,7,0,0,-1,-1,2.426509583,2.426433,30231,9,89,budget_exhausted,,False,d4cba82b3b86e820b168112a7dd4e760f4c99548c6544529e4f95f7ce13e75f4,runs/m8_L30240_global_s2026103102
8,30240,global,2026103103,240000,60041,100000,3,28,26,2,28,60041,0.894643125,0.894629,0.894910792,0.894897,30240,0,89,success,102,True,05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c,runs/m8_L30240_global_s2026103103
8,30240,global,2026103104,240000,240000,100000,7,73,66,7,0,0,-1,-1,2.522720916,2.522477,30183,57,89,budget_exhausted,,False,dbec53c008cd39f04f3a74847842ec63bbeb9e30c7dcaa319315b6368f945ce4,runs/m8_L30240_global_s2026103104
8,30240,global,2026103105,240000,77703,100000,3,33,31,2,33,77703,1.030351208,1.030087,1.030573708,1.030309,30240,0,89,success,102,True,ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d,runs/m8_L30240_global_s2026103105
8,30240,global,2026103106,240000,90011,100000,4,41,38,3,41,90011,1.115889125,1.115742,1.116142625,1.115995,30240,0,89,success,103,True,7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb,runs/m8_L30240_global_s2026103106
8,30240,global,2026103107,240000,139955,100000,5,64,60,4,64,139955,1.588657916,1.588482,1.588855,1.58868,30240,0,89,success,300,False,1f1c3b5b264429dbcedecdc0bb8ddd539f547614639bd3da784a912bc3017760,runs/m8_L30240_global_s2026103107
8,30240,global,2026103108,240000,120035,100000,5,64,60,4,64,120035,1.413424917,1.413385,1.413655167,1.413615,30240,0,89,success,300,False,68ac8bda79d7ad70fc7bc8a069523d95631c18196b0022dcd6c0eebb85777b15,runs/m8_L30240_global_s2026103108
8,30240,global,2026103109,240000,90012,100000,4,40,37,3,40,90012,1.06933825,1.069317,1.069553416,1.069533,30240,0,89,success,103,True,bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220,runs/m8_L30240_global_s2026103109
8,30240,global,2026103110,240000,240000,100000,7,72,65,7,0,0,-1,-1,2.550822,2.500565,30233,7,89,budget_exhausted,,False,daff6584593ebfaf62b0fd38906647b3fcaa07588a3e2240715deba4d666a982,runs/m8_L30240_global_s2026103110
8,30240,bank1,2026103101,240000,90012,100000,4,39,36,3,39,90012,1.026071833,1.026026,1.02626625,1.026221,30240,0,89,success,103,True,6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0,runs/m8_L30240_bank1_s2026103101
8,30240,bank1,2026103102,240000,240000,100000,9,75,66,9,0,0,-1,-1,2.415085583,2.413884,30238,2,89,budget_exhausted,,False,764899dc7ac105bbac90d0636594287d9644ddaeedc677560f191b51a2fd16ad,runs/m8_L30240_bank1_s2026103102
8,30240,bank1,2026103103,240000,60041,100000,3,28,26,2,28,60041,0.896935459,0.896913,0.897157042,0.897134,30240,0,89,success,102,True,05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c,runs/m8_L30240_bank1_s2026103103
8,30240,bank1,2026103104,240000,240000,100000,9,74,65,9,0,0,-1,-1,2.527820042,2.526753,30147,93,89,budget_exhausted,,False,e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02,runs/m8_L30240_bank1_s2026103104
8,30240,bank1,2026103105,240000,77703,100000,3,33,31,2,33,77703,1.032276375,1.032244,1.032532167,1.0325,30240,0,89,success,102,True,ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d,runs/m8_L30240_bank1_s2026103105
8,30240,bank1,2026103106,240000,90011,100000,4,41,38,3,41,90011,1.115414,1.115311,1.115643208,1.11554,30240,0,89,success,103,True,7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb,runs/m8_L30240_bank1_s2026103106
8,30240,bank1,2026103107,240000,205146,100000,8,69,62,7,69,205146,2.122285042,2.122214,2.122520834,2.12245,30240,0,89,success,404,False,7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a,runs/m8_L30240_bank1_s2026103107
8,30240,bank1,2026103108,240000,121235,100000,5,64,60,4,64,121235,1.420212083,1.420096,1.420499125,1.420383,30240,0,89,success,401,False,c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715,runs/m8_L30240_bank1_s2026103108
8,30240,bank1,2026103109,240000,90012,100000,4,40,37,3,40,90012,1.067951084,1.067932,1.068112959,1.068093,30240,0,89,success,103,True,bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220,runs/m8_L30240_bank1_s2026103109
8,30240,bank1,2026103110,240000,240000,100000,9,73,64,9,0,0,-1,-1,2.638135333,2.527166,30239,1,89,budget_exhausted,,False,0dc5ee547b0173d97bfc31f48c2ae572b6738fc2b7e931bb6c5795b8d9dd3bbf,runs/m8_L30240_bank1_s2026103110
8,30240,bank20,2026103101,240000,90012,100000,4,39,36,3,39,90012,1.029416791,1.029102,1.029611708,1.029297,30240,0,89,success,103,True,6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0,runs/m8_L30240_bank20_s2026103101
8,30240,bank20,2026103102,240000,240000,100000,9,75,66,9,0,0,-1,-1,2.425887333,2.425532,30237,3,89,budget_exhausted,,False,bf248e4f9b0ebdc022c467b97d58f9b0ca76838d8d4638e5c3bb7d8de642abcd,runs/m8_L30240_bank20_s2026103102
8,30240,bank20,2026103103,240000,60041,100000,3,28,26,2,28,60041,0.895253459,0.89518,0.89548725,0.895414,30240,0,89,success,102,True,05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c,runs/m8_L30240_bank20_s2026103103
8,30240,bank20,2026103104,240000,240000,100000,9,74,65,9,0,0,-1,-1,2.5273515,2.527286,30147,93,89,budget_exhausted,,False,e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02,runs/m8_L30240_bank20_s2026103104
8,30240,bank20,2026103105,240000,77703,100000,3,33,31,2,33,77703,1.090463417,1.089991,1.090944958,1.090472,30240,0,89,success,102,True,ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d,runs/m8_L30240_bank20_s2026103105
8,30240,bank20,2026103106,240000,90011,100000,4,41,38,3,41,90011,1.114713083,1.11465,1.114979458,1.114916,30240,0,89,success,103,True,7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb,runs/m8_L30240_bank20_s2026103106
8,30240,bank20,2026103107,240000,205146,100000,8,69,62,7,69,205146,2.121080375,2.121037,2.121413083,2.12137,30240,0,89,success,404,False,7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a,runs/m8_L30240_bank20_s2026103107
8,30240,bank20,2026103108,240000,121235,100000,5,64,60,4,64,121235,1.421173041,1.421103,1.421431375,1.421363,30240,0,89,success,401,False,c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715,runs/m8_L30240_bank20_s2026103108
8,30240,bank20,2026103109,240000,90012,100000,4,40,37,3,40,90012,1.068802125,1.068775,1.069002667,1.068976,30240,0,89,success,103,True,bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220,runs/m8_L30240_bank20_s2026103109
8,30240,bank20,2026103110,240000,239770,100000,9,73,65,8,73,239770,2.462728458,2.457046,2.463045916,2.457363,30240,0,89,success,405,False,67f4812c9bc6c63c2f1e653bf723bc5f92ed235a3cd0de1a8aed5d4a8744c953,runs/m8_L30240_bank20_s2026103110
9,75600,whole,2026103101,240000,240000,100000,1,22,21,1,0,0,-1,-1,5.977345167,5.977146,74424,1176,112,budget_exhausted,,False,dfdcada25397094ca98634ecf6f20cd12a4f644a286b1405994ecbb27d902964,runs/m9_L75600_whole_s2026103101
9,75600,whole,2026103102,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.341297041,6.341076,74361,1239,112,budget_exhausted,,False,e69ba300d93076292f25b65907c8fd56f3715ca25f764d3986a3d3c8cd85f6fc,runs/m9_L75600_whole_s2026103102
9,75600,whole,2026103103,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.249859458,6.245638,74802,798,112,budget_exhausted,,False,81dcf7d0e6cf353dd674f37735ab9a0f9ed6c1fe35462541ad70d8cdbc1f6c3f,runs/m9_L75600_whole_s2026103103
9,75600,whole,2026103104,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.159794417,6.159572,74967,633,112,budget_exhausted,,False,10d75a0d53468b2af06489c5421b2e5998469e6871cd5329fe5d9a203395c53c,runs/m9_L75600_whole_s2026103104
9,75600,whole,2026103105,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.256693167,6.255793,73719,1881,112,budget_exhausted,,False,f312675a05f2e35865a1c5c9b70027d114d3ec937b80751dfa0be1872b1a4818,runs/m9_L75600_whole_s2026103105
9,75600,whole,2026103106,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.18209575,6.181799,74166,1434,112,budget_exhausted,,False,5a742b5d962866e393838f3d7f356c4f6927fe66bffd72ba067f2a69aa45d9c0,runs/m9_L75600_whole_s2026103106
9,75600,whole,2026103107,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.226164708,6.223299,74627,973,112,budget_exhausted,,False,d2e6c443391b4a383af307dc1c2bc72d400052bafdf55f064bd28a579b9ff0c2,runs/m9_L75600_whole_s2026103107
9,75600,whole,2026103108,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.134231083,6.114876,74710,890,112,budget_exhausted,,False,062bb47d0222bbf39579e1a5f2edf38faf223950fa9a79f3d8e1f17a109a8bad,runs/m9_L75600_whole_s2026103108
9,75600,whole,2026103109,240000,240000,100000,1,22,21,1,0,0,-1,-1,6.133480542,6.133258,74583,1017,112,budget_exhausted,,False,587d0236009ba922048717b7c4fb4438d47a5e4f304dce4691709c7651502ec3,runs/m9_L75600_whole_s2026103109
9,75600,whole,2026103110,240000,240000,100000,1,21,20,1,0,0,-1,-1,6.335945,6.308836,74321,1279,112,budget_exhausted,,False,7383a300d018e3e6a8f9ec0596b97c55ca812a15f2039282388b2435609b97c5,runs/m9_L75600_whole_s2026103110
9,75600,segmented,2026103101,240000,192010,100000,5,85,81,4,85,192010,5.886890542,5.88361,5.887135792,5.883855,75600,0,112,success,104,True,8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6,runs/m9_L75600_segmented_s2026103101
9,75600,segmented,2026103102,240000,192017,100000,5,86,82,4,86,192017,6.07400475,6.073888,6.07433525,6.074218,75600,0,112,success,104,True,7c0bda7d2eb45930203a5b0914c1730466ac8a0f7b1c56ac034b577406513c9c,runs/m9_L75600_segmented_s2026103102
9,75600,segmented,2026103103,240000,192010,100000,5,87,83,4,87,192010,6.116362917,6.116151,6.116636958,6.116425,75600,0,112,success,104,True,462df7a62e709dd91c358293340715e268dbca38919d475609441cd42c5c5321,runs/m9_L75600_segmented_s2026103103
9,75600,segmented,2026103104,240000,192241,100000,5,87,83,4,87,192241,6.230778208,6.229222,6.23118125,6.229625,75600,0,112,success,104,True,ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe,runs/m9_L75600_segmented_s2026103104
9,75600,segmented,2026103105,240000,240000,100000,5,133,128,5,0,0,-1,-1,7.732157167,7.731498,75288,312,112,budget_exhausted,,False,79485b8a7a93a2fa1a135e2b8cf5982470df27c5487c8b5dfe104f7a2aa4aaf9,runs/m9_L75600_segmented_s2026103105
9,75600,segmented,2026103106,240000,240000,100000,5,129,124,5,0,0,-1,-1,7.770525916,7.594716,75593,7,112,budget_exhausted,,False,6dd852380eae5b67bfc99fbcda597d8a7503f38c3cc7633f210161117abb171c,runs/m9_L75600_segmented_s2026103106
9,75600,segmented,2026103107,240000,192012,100000,5,86,82,4,86,192012,6.116275,6.115627,6.116547917,6.115901,75600,0,112,success,104,True,e107fca7c4c852202a8e458218e42dfbdb6e600da12ad0c494548d920a75e9e5,runs/m9_L75600_segmented_s2026103107
9,75600,segmented,2026103108,240000,192010,100000,5,84,80,4,84,192010,6.0038515,6.003733,6.004121458,6.004003,75600,0,112,success,104,True,700644b93931e65b54cae39d9fe1f0d23556981a8d22f1e831594d84bbb81ae1,runs/m9_L75600_segmented_s2026103108
9,75600,segmented,2026103109,240000,192011,100000,5,88,84,4,88,192011,6.087052209,6.086788,6.087303042,6.087038,75600,0,112,success,104,True,384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e,runs/m9_L75600_segmented_s2026103109
9,75600,segmented,2026103110,240000,240000,100000,5,134,129,5,0,0,-1,-1,7.902342375,7.865242,75255,345,112,budget_exhausted,,False,f51925c9f489989035b8e32fe52e69a617ce752fdfd3332099f6fc43e97303f5,runs/m9_L75600_segmented_s2026103110
9,75600,adjacent,2026103101,240000,96010,100000,5,43,39,4,43,96010,2.958379667,2.958327,2.958615333,2.958563,75600,0,112,success,104,True,8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6,runs/m9_L75600_adjacent_s2026103101
9,75600,adjacent,2026103102,240000,96014,100000,5,44,40,4,44,96014,3.030573208,3.030522,3.030823166,3.030772,75600,0,112,success,104,True,779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0,runs/m9_L75600_adjacent_s2026103102
9,75600,adjacent,2026103103,240000,240000,100000,13,96,83,13,0,0,-1,-1,6.294819583,6.290808,75248,352,112,budget_exhausted,,False,eaf14b5e616adb4110f0a1430957110d187307b240d3f836da164b956944b862,runs/m9_L75600_adjacent_s2026103103
9,75600,adjacent,2026103104,240000,96241,100000,5,45,41,4,45,96241,3.085855084,3.084642,3.086132375,3.08492,75600,0,112,success,104,True,ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe,runs/m9_L75600_adjacent_s2026103104
9,75600,adjacent,2026103105,240000,240000,100000,13,96,83,13,0,0,-1,-1,6.308862959,6.308694,75324,276,112,budget_exhausted,,False,715cb795d02f4aaf4476ce68695113967412a34eb4087ab4e536f07d9ad4cb74,runs/m9_L75600_adjacent_s2026103105
9,75600,adjacent,2026103106,240000,136779,100000,7,70,64,6,70,136779,4.157980458,4.147631,4.158256667,4.147906,75600,0,112,success,201,False,f7df45833b90aedbc6824b075b399ff838d226f7b635977802c6a8b0a3ad3f8f,runs/m9_L75600_adjacent_s2026103106
9,75600,adjacent,2026103107,240000,96016,100000,5,45,41,4,45,96016,3.065597584,3.065424,3.065807375,3.065633,75600,0,112,success,104,True,5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c,runs/m9_L75600_adjacent_s2026103107
9,75600,adjacent,2026103108,240000,240000,100000,13,96,83,13,0,0,-1,-1,6.277765125,6.27298,75177,423,112,budget_exhausted,,False,2d92d9163858948a86f65537c8e4e73948bef03efc52352177e86fbefaa64764,runs/m9_L75600_adjacent_s2026103108
9,75600,adjacent,2026103109,240000,96011,100000,5,46,42,4,46,96011,3.037868833,3.037704,3.038275333,3.037939,75600,0,112,success,104,True,384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e,runs/m9_L75600_adjacent_s2026103109
9,75600,adjacent,2026103110,240000,240000,100000,13,95,82,13,0,0,-1,-1,6.441898708,6.416044,75377,223,112,budget_exhausted,,False,a8463c333b6f0be9fa0023fdb189a9841d9396efef6a7f2809960eb9efc87f1c,runs/m9_L75600_adjacent_s2026103110
9,75600,global,2026103101,240000,96010,100000,5,43,39,4,43,96010,2.962706958,2.962649,2.962967625,2.96291,75600,0,112,success,104,True,8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6,runs/m9_L75600_global_s2026103101
9,75600,global,2026103102,240000,96014,100000,5,44,40,4,44,96014,3.037682583,3.037609,3.037956208,3.037883,75600,0,112,success,104,True,779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0,runs/m9_L75600_global_s2026103102
9,75600,global,2026103103,240000,240000,100000,8,76,68,8,0,0,-1,-1,6.47862375,6.477144,75244,356,112,budget_exhausted,,False,74b3e58350e25f8db2100feb70b1a83208130a8ac72db3c4d82e594590ba8f5f,runs/m9_L75600_global_s2026103103
9,75600,global,2026103104,240000,96241,100000,5,45,41,4,45,96241,3.032591208,3.032519,3.032834541,3.032762,75600,0,112,success,104,True,ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe,runs/m9_L75600_global_s2026103104
9,75600,global,2026103105,240000,240000,100000,8,75,67,8,0,0,-1,-1,6.507296208,6.504612,75318,282,112,budget_exhausted,,False,0aef181702f9ec8aac72a92f6e6e36d47adc271272edafb692bfb087b8afd921,runs/m9_L75600_global_s2026103105
9,75600,global,2026103106,240000,120073,100000,6,66,61,5,66,120073,3.777021875,3.776596,3.777291834,3.776865,75600,0,112,success,300,False,34c45def37bdb387ed8d1d41dd5b692d30ffce5a961a10125b59d1f7afb2ed8f,runs/m9_L75600_global_s2026103106
9,75600,global,2026103107,240000,96016,100000,5,45,41,4,45,96016,3.066899667,3.066817,3.067178167,3.067095,75600,0,112,success,104,True,5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c,runs/m9_L75600_global_s2026103107
9,75600,global,2026103108,240000,240000,100000,8,75,67,8,0,0,-1,-1,6.411678042,6.411313,75218,382,112,budget_exhausted,,False,90fe83b166a20f3f08ad4d603f4a36c8b9bb10b2f8c3d49d6ca252593e62083d,runs/m9_L75600_global_s2026103108
9,75600,global,2026103109,240000,96011,100000,5,46,42,4,46,96011,3.048656459,3.046499,3.04896475,3.046806,75600,0,112,success,104,True,384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e,runs/m9_L75600_global_s2026103109
9,75600,global,2026103110,240000,240000,100000,8,76,68,8,0,0,-1,-1,6.311831583,6.311707,75379,221,112,budget_exhausted,,False,dcfa62d08b39c2503b590811ab8fe90b1d95abb2e50e70a01518b4a943811b99,runs/m9_L75600_global_s2026103110
9,75600,bank1,2026103101,240000,96010,100000,5,43,39,4,43,96010,2.973750042,2.973641,2.973980417,2.973871,75600,0,112,success,104,True,8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6,runs/m9_L75600_bank1_s2026103101
9,75600,bank1,2026103102,240000,96014,100000,5,44,40,4,44,96014,3.047956833,3.044845,3.048180458,3.045069,75600,0,112,success,104,True,779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0,runs/m9_L75600_bank1_s2026103102
9,75600,bank1,2026103103,240000,240000,100000,10,79,69,10,0,0,-1,-1,6.417950166,6.417077,75243,357,112,budget_exhausted,,False,b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90,runs/m9_L75600_bank1_s2026103103
9,75600,bank1,2026103104,240000,96241,100000,5,45,41,4,45,96241,3.027593125,3.027539,3.027833875,3.02778,75600,0,112,success,104,True,ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe,runs/m9_L75600_bank1_s2026103104
9,75600,bank1,2026103105,240000,240000,100000,10,78,68,10,0,0,-1,-1,6.417199125,6.417009,75319,281,112,budget_exhausted,,False,2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c,runs/m9_L75600_bank1_s2026103105
9,75600,bank1,2026103106,240000,120178,100000,6,66,61,5,66,120178,3.838426583,3.824822,3.839078625,3.825451,75600,0,112,success,401,False,af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e,runs/m9_L75600_bank1_s2026103106
9,75600,bank1,2026103107,240000,96016,100000,5,45,41,4,45,96016,3.067431834,3.067372,3.067651042,3.06759,75600,0,112,success,104,True,5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c,runs/m9_L75600_bank1_s2026103107
9,75600,bank1,2026103108,240000,240000,100000,10,78,68,10,0,0,-1,-1,6.397011458,6.396388,75203,397,112,budget_exhausted,,False,c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32,runs/m9_L75600_bank1_s2026103108
9,75600,bank1,2026103109,240000,96011,100000,5,46,42,4,46,96011,3.048799791,3.046914,3.049110041,3.047225,75600,0,112,success,104,True,384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e,runs/m9_L75600_bank1_s2026103109
9,75600,bank1,2026103110,240000,240000,100000,10,78,68,10,0,0,-1,-1,6.515797917,6.379265,75377,223,112,budget_exhausted,,False,8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876,runs/m9_L75600_bank1_s2026103110
9,75600,bank20,2026103101,240000,96010,100000,5,43,39,4,43,96010,2.975861542,2.975661,2.976145583,2.975945,75600,0,112,success,104,True,8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6,runs/m9_L75600_bank20_s2026103101
9,75600,bank20,2026103102,240000,96014,100000,5,44,40,4,44,96014,3.035849291,3.03579,3.036123041,3.036064,75600,0,112,success,104,True,779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0,runs/m9_L75600_bank20_s2026103102
9,75600,bank20,2026103103,240000,240000,100000,10,79,69,10,0,0,-1,-1,6.409334291,6.409077,75243,357,112,budget_exhausted,,False,b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90,runs/m9_L75600_bank20_s2026103103
9,75600,bank20,2026103104,240000,96241,100000,5,45,41,4,45,96241,3.034000167,3.033946,3.034219792,3.034165,75600,0,112,success,104,True,ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe,runs/m9_L75600_bank20_s2026103104
9,75600,bank20,2026103105,240000,240000,100000,10,78,68,10,0,0,-1,-1,6.4363545,6.434369,75319,281,112,budget_exhausted,,False,2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c,runs/m9_L75600_bank20_s2026103105
9,75600,bank20,2026103106,240000,120178,100000,6,66,61,5,66,120178,3.779204958,3.777355,3.779608125,3.777758,75600,0,112,success,401,False,af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e,runs/m9_L75600_bank20_s2026103106
9,75600,bank20,2026103107,240000,96016,100000,5,45,41,4,45,96016,3.0628345,3.062734,3.063121375,3.063022,75600,0,112,success,104,True,5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c,runs/m9_L75600_bank20_s2026103107
9,75600,bank20,2026103108,240000,240000,100000,10,78,68,10,0,0,-1,-1,6.379649,6.379292,75203,397,112,budget_exhausted,,False,c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32,runs/m9_L75600_bank20_s2026103108
9,75600,bank20,2026103109,240000,96011,100000,5,46,42,4,46,96011,3.051990291,3.048051,3.052296291,3.048357,75600,0,112,success,104,True,384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e,runs/m9_L75600_bank20_s2026103109
9,75600,bank20,2026103110,240000,240000,100000,10,78,68,10,0,0,-1,-1,6.280580667,6.278347,75377,223,112,budget_exhausted,,False,8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876,runs/m9_L75600_bank20_s2026103110


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/assignment.txt <==
3 8
8 9
0 10
9 12
0 14
9 15
7 16
14 18
18 20
4 21
1 24
16 28
6 30
15 32
34 35
5 36
2 40
22 42
11 45
13 48
52 56
48 60
29 63
63 64
62 70
29 72
22 80
40 84
42 90
85 96
76 105
30 112
106 120
74 126
48 140
65 144
63 160
136 168
12 180
31 192
94 210
101 224
166 240
236 252
114 280
281 288
164 315
287 320
133 336
72 360
334 420
261 448
351 480
416 504
542 560
95 576
162 630
229 672
137 720
766 840
735 960
421 1008
222 1120
614 1260
37 1344
713 1440
1654 1680
1765 2016
1902 2240
1692 2520
1055 2880
2533 3360
1093 4032
2412 5040
6565 6720
6046 10080
9119 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18392,28,0.485148709,0.485122
101,insertion_2,100000,40000,40000,18,17,1,19834,53,0.212894208,0.212853
102,insertion_3,100000,40000,40000,17,16,1,20064,77,0.241131667,0.241131
200,adjacent_2,100000,30000,30000,5,4,1,20084,77,0.159292834,0.159287
201,adjacent_1,100000,30000,30000,5,4,1,20084,77,0.16320875,0.163209
202,adjacent_1,100000,30000,30000,5,4,1,20084,77,0.164746791,0.164741
203,adjacent_2,100000,30000,30000,6,5,1,20087,77,0.155241083,0.155242


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":73,
"completed_trajectories":66,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.582024708,
"cpu_seconds":1.581941,
"covered":20087,
"uncovered":73,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/stdout.txt <==
adjacent m=8 L=20160 seed=2026103101 gaps=73 scans=240000 CPU=1.58194s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.026330875,0.026322
100,2,2,completed,2275,4794,18047,0.028381625,0.028383
100,3,3,completed,2266,7060,18056,0.029655625,0.029656
100,4,4,completed,2434,9494,17918,0.030966958,0.030967
100,5,5,completed,2441,11935,18083,0.032846458,0.032846
100,6,6,completed,2566,14501,18257,0.028080042,0.028081
100,7,7,completed,2451,16952,17968,0.02587375,0.025874
100,8,8,completed,2335,19287,18071,0.030930667,0.030925
100,9,9,completed,2494,21781,17923,0.030732292,0.030732
100,10,10,completed,2339,24120,17997,0.0302445,0.030244
100,11,11,completed,2460,26580,18392,0.029400959,0.029401
100,12,12,completed,2353,28933,17765,0.029922917,0.029925
100,13,13,completed,2812,31745,18158,0.033915209,0.033915
100,14,14,completed,2675,34420,18257,0.030152042,0.030156
100,15,15,completed,2427,36847,18266,0.030608416,0.030609
100,16,16,completed,2572,39419,17944,0.030212292,0.030202
100,17,17,budget_interrupted,581,40000,18187,0.00682075,0.006821
101,1,18,completed,2530,42530,19818,0.013486334,0.013486
101,2,19,completed,2603,45133,19811,0.013750125,0.013734
101,3,20,completed,2396,47529,19807,0.01349825,0.013497
101,4,21,completed,2173,49702,19826,0.011570875,0.011565
101,5,22,completed,2363,52065,19807,0.012697542,0.012698
101,6,23,completed,2078,54143,19803,0.010924791,0.010923
101,7,24,completed,2275,56418,19814,0.011834,0.011834
101,8,25,completed,2298,58716,19818,0.012724792,0.012725
101,9,26,completed,2271,60987,19810,0.012091584,0.012092
101,10,27,completed,2259,63246,19804,0.01200675,0.012007
101,11,28,completed,2318,65564,19834,0.012432666,0.012433
101,12,29,completed,2436,68000,19821,0.012910375,0.012911
101,13,30,completed,2400,70400,19814,0.012737834,0.012738
101,14,31,completed,2434,72834,19814,0.012705333,0.0127
101,15,32,completed,2124,74958,19814,0.010888958,0.010889
101,16,33,completed,2231,77189,19830,0.011709083,0.011709
101,17,34,completed,2177,79366,19818,0.011450542,0.01145
101,18,35,budget_interrupted,634,80000,19807,0.003396833,0.003397
102,1,36,completed,2319,82319,20061,0.01385675,0.013857
102,2,37,completed,2372,84691,20054,0.014360041,0.014361
102,3,38,completed,2485,87176,20063,0.014862542,0.014862
102,4,39,completed,2412,89588,20056,0.014452709,0.014453
102,5,40,completed,2400,91988,20056,0.014450292,0.014449
102,6,41,completed,2417,94405,20064,0.014465375,0.014467
102,7,42,completed,2360,96765,20064,0.014117291,0.014118
102,8,43,completed,2231,98996,20060,0.01345325,0.013453
102,9,44,completed,2274,101270,20064,0.013782292,0.013782
102,10,45,completed,2362,103632,20060,0.014722916,0.014724
102,11,46,completed,2535,106167,20054,0.015412416,0.015414
102,12,47,completed,2491,108658,20064,0.01486225,0.014862
102,13,48,completed,2508,111166,20063,0.014998083,0.014998
102,14,49,completed,2514,113680,20060,0.015156208,0.015156
102,15,50,completed,2306,115986,20056,0.014000416,0.014
102,16,51,completed,2360,118346,20064,0.014132958,0.014132
102,17,52,budget_interrupted,1654,120000,20060,0.009979667,0.00998
200,1,53,completed,6893,126893,20066,0.037016,0.037017
200,2,54,completed,7026,133919,20084,0.037515791,0.037517
200,3,55,completed,6728,140647,20083,0.035649291,0.03565
200,4,56,completed,7281,147928,20065,0.038131625,0.038125
200,5,57,budget_interrupted,2072,150000,20064,0.010945625,0.010946
201,1,58,completed,5940,155940,20084,0.030615125,0.030616
201,2,59,completed,7398,163338,20084,0.041854042,0.041857
201,3,60,completed,6200,169538,20084,0.032195917,0.032196
201,4,61,completed,7357,176895,20084,0.040978,0.040978
201,5,62,budget_interrupted,3105,180000,20084,0.01753575,0.017535
202,1,63,completed,7330,187330,20084,0.040401125,0.040403
202,2,64,completed,7331,194661,20084,0.040873292,0.040868
202,3,65,completed,7420,202081,20084,0.039590583,0.039591
202,4,66,completed,6781,208862,20084,0.036795542,0.036796
202,5,67,budget_interrupted,1138,210000,20084,0.007052459,0.007053
203,1,68,completed,6196,216196,20084,0.032002958,0.032003
203,2,69,completed,5843,222039,20087,0.030284125,0.030284
203,3,70,completed,5232,227271,20084,0.027003292,0.027003
203,4,71,completed,5580,232851,20084,0.02886025,0.028894
203,5,72,completed,5565,238416,20084,0.028763333,0.028764
203,6,73,budget_interrupted,1584,240000,20084,0.008264166,0.008265


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/assignment.txt <==
1 8
8 9
0 10
3 12
0 14
7 15
13 16
14 18
18 20
15 21
19 24
4 28
16 30
21 32
34 35
23 36
28 40
12 42
2 45
7 48
16 56
34 60
29 63
63 64
24 70
11 72
21 80
18 84
56 90
79 96
87 105
86 112
88 120
90 126
124 140
119 144
133 160
114 168
74 180
31 192
66 210
5 224
85 240
132 252
44 280
47 288
237 315
229 320
30 336
128 360
64 420
261 448
165 480
6 504
156 560
479 576
426 630
660 672
437 720
528 840
357 960
48 1008
1029 1120
6 1260
837 1344
5 1440
492 1680
1668 2016
1669 2240
762 2520
2405 2880
3012 3360
389 4032
2568 5040
6469 6720
996 10080
14436 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.523547833,0.523535
101,insertion_2,100000,40000,40000,18,17,1,19915,53,0.2064355,0.206435
102,insertion_3,100000,40000,40000,17,16,1,20146,77,0.233716,0.233708
200,adjacent_2,100000,30000,30000,4,3,1,20146,77,0.156312917,0.156313
201,adjacent_1,100000,30000,30000,5,4,1,20146,77,0.166645667,0.166639
202,adjacent_1,100000,30000,30000,5,4,1,20146,77,0.177089417,0.17709
203,adjacent_2,100000,30000,30000,5,4,1,20146,77,0.155436833,0.155431


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":71,
"completed_trajectories":64,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.620217042,
"cpu_seconds":1.619529,
"covered":20146,
"uncovered":14,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/stdout.txt <==
adjacent m=8 L=20160 seed=2026103102 gaps=14 scans=240000 CPU=1.61953s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.027792792,0.027794
100,2,2,completed,2360,4504,18083,0.029873083,0.029873
100,3,3,completed,2581,7085,18298,0.03352625,0.033527
100,4,4,completed,2640,9725,17941,0.031765459,0.031759
100,5,5,completed,2529,12254,18140,0.032699292,0.032699
100,6,6,completed,2405,14659,18115,0.034149708,0.03415
100,7,7,completed,2441,17100,18123,0.033647875,0.033647
100,8,8,completed,2657,19757,18147,0.033471875,0.033472
100,9,9,completed,2419,22176,18314,0.032940417,0.03294
100,10,10,completed,2148,24324,17855,0.027412792,0.027413
100,11,11,completed,2293,26617,18028,0.030092875,0.030093
100,12,12,completed,2428,29045,18129,0.034232167,0.034232
100,13,13,completed,2624,31669,18257,0.032877583,0.032878
100,14,14,completed,2422,34091,18184,0.029558542,0.029558
100,15,15,completed,2139,36230,18076,0.028999875,0.028994
100,16,16,completed,2384,38614,17837,0.032634208,0.032634
100,17,17,budget_interrupted,1386,40000,18025,0.017805875,0.017807
101,1,18,completed,2188,42188,19879,0.011504208,0.011507
101,2,19,completed,2333,44521,19843,0.012243792,0.012244
101,3,20,completed,2284,46805,19842,0.011829375,0.01183
101,4,21,completed,2214,49019,19867,0.010801875,0.010802
101,5,22,completed,2210,51229,19880,0.01132675,0.011327
101,6,23,completed,2382,53611,19911,0.012206125,0.012206
101,7,24,completed,2238,55849,19915,0.011852,0.011852
101,8,25,completed,2070,57919,19845,0.011057958,0.011058
101,9,26,completed,2267,60186,19893,0.011546833,0.011547
101,10,27,completed,2290,62476,19880,0.01142,0.01142
101,11,28,completed,2381,64857,19879,0.012372834,0.012374
101,12,29,completed,2250,67107,19852,0.011940834,0.011942
101,13,30,completed,2108,69215,19866,0.010640834,0.010642
101,14,31,completed,2078,71293,19867,0.010797542,0.010799
101,15,32,completed,2293,73586,19870,0.011857667,0.011858
101,16,33,completed,2220,75806,19888,0.011320625,0.011322
101,17,34,completed,2183,77989,19836,0.01150175,0.011502
101,18,35,budget_interrupted,2011,80000,19837,0.010151792,0.010153
102,1,36,completed,2482,82482,20142,0.014473209,0.014467
102,2,37,completed,2551,85033,20146,0.0147785,0.014779
102,3,38,completed,2311,87344,20141,0.013457875,0.013457
102,4,39,completed,2357,89701,20146,0.013744083,0.013744
102,5,40,completed,2501,92202,20145,0.014554542,0.014555
102,6,41,completed,2504,94706,20146,0.014592875,0.014593
102,7,42,completed,2513,97219,20146,0.014614833,0.014615
102,8,43,completed,2313,99532,20141,0.013615291,0.013616
102,9,44,completed,2547,102079,20146,0.014824334,0.014825
102,10,45,completed,2281,104360,20139,0.013398709,0.013399
102,11,46,completed,2498,106858,20145,0.014538916,0.014539
102,12,47,completed,2498,109356,20146,0.014570125,0.014571
102,13,48,completed,2351,111707,20141,0.013714708,0.013715
102,14,49,completed,2427,114134,20142,0.014241,0.014242
102,15,50,completed,2474,116608,20146,0.014483208,0.014483
102,16,51,completed,2408,119016,20139,0.01428925,0.01429
102,17,52,budget_interrupted,984,120000,20141,0.005769875,0.005771
200,1,53,completed,7525,127525,20146,0.039159084,0.039159
200,2,54,completed,7618,135143,20146,0.039630958,0.039631
200,3,55,completed,7230,142373,20146,0.037684,0.037683
200,4,56,budget_interrupted,7627,150000,20146,0.039813375,0.039814
201,1,57,completed,6584,156584,20146,0.037563875,0.037565
201,2,58,completed,6191,162775,20146,0.032799,0.032793
201,3,59,completed,6785,169560,20146,0.038594583,0.038596
201,4,60,completed,6012,175572,20146,0.033030583,0.03303
201,5,61,budget_interrupted,4428,180000,20146,0.024629,0.024629
202,1,62,completed,6780,186780,20146,0.040110959,0.04011
202,2,63,completed,7035,193815,20146,0.041885375,0.041887
202,3,64,completed,7532,201347,20146,0.044884292,0.044885
202,4,65,completed,7437,208784,20146,0.043078292,0.043078
202,5,66,budget_interrupted,1216,210000,20146,0.007095916,0.007096
203,1,67,completed,6772,216772,20146,0.035270833,0.035271
203,2,68,completed,6683,223455,20146,0.034586333,0.034579
203,3,69,completed,6745,230200,20146,0.034773708,0.034774
203,4,70,completed,6736,236936,20146,0.034930083,0.03493
203,5,71,budget_interrupted,3064,240000,20146,0.015815625,0.015842


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/assignment.txt <==
0 8
8 9
3 10
6 12
5 14
1 15
4 16
5 18
5 20
15 21
22 24
23 28
7 30
12 32
34 35
14 36
15 40
21 42
2 45
10 48
11 56
49 60
45 63
63 64
59 70
38 72
50 80
9 84
11 90
28 96
6 105
39 112
82 120
3 126
119 140
74 144
18 160
81 168
29 180
60 192
27 210
207 224
34 240
155 252
195 280
284 288
87 315
28 320
165 336
146 360
379 420
156 448
418 480
501 504
395 560
380 576
591 630
252 672
434 720
715 840
540 960
669 1008
115 1120
875 1260
732 1344
578 1440
595 1680
333 2016
1439 2240
595 2520
1820 2880
1795 3360
1341 4032
1435 5040
1692 6720
6275 10080
9756 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18250,28,0.512919,0.512914
101,insertion_2,100000,40000,40000,19,18,1,19833,53,0.219920375,0.219914
102,insertion_3,100000,40000,40000,17,16,1,20082,77,0.249394166,0.249388
200,adjacent_2,100000,30000,30000,5,4,1,20104,77,0.166970125,0.16697
201,adjacent_1,100000,30000,30000,5,4,1,20105,77,0.17925975,0.17926
202,adjacent_1,100000,30000,30000,5,4,1,20105,77,0.183483167,0.183478
203,adjacent_2,100000,30000,30000,5,4,1,20121,77,0.162991209,0.162983


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":72,
"completed_trajectories":65,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.675270959,
"cpu_seconds":1.675239,
"covered":20121,
"uncovered":39,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/stdout.txt <==
adjacent m=8 L=20160 seed=2026103103 gaps=39 scans=240000 CPU=1.67524s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.032839667,0.032841
100,2,2,completed,2852,5235,17919,0.038402208,0.038403
100,3,3,completed,2510,7745,18070,0.033913583,0.033914
100,4,4,completed,2661,10406,18000,0.036483625,0.036483
100,5,5,completed,2661,13067,18250,0.031803375,0.031804
100,6,6,completed,2470,15537,18006,0.032328,0.032328
100,7,7,completed,2554,18091,18247,0.031500917,0.031501
100,8,8,completed,2476,20567,18025,0.03275125,0.032751
100,9,9,completed,2196,22763,18234,0.026208708,0.026209
100,10,10,completed,2986,25749,18214,0.032983583,0.03298
100,11,11,completed,2469,28218,18217,0.028346334,0.028346
100,12,12,completed,2193,30411,17923,0.027026542,0.027027
100,13,13,completed,2446,32857,18202,0.033405708,0.033406
100,14,14,completed,2448,35305,17638,0.031210208,0.03121
100,15,15,completed,2484,37789,18221,0.034129458,0.03413
100,16,16,budget_interrupted,2211,40000,18069,0.029524709,0.029525
101,1,17,completed,2177,42177,19736,0.012132584,0.012133
101,2,18,completed,2222,44399,19831,0.012259708,0.012259
101,3,19,completed,2274,46673,19788,0.012820334,0.012822
101,4,20,completed,2100,48773,19755,0.011640209,0.011635
101,5,21,completed,2396,51169,19790,0.013415,0.013416
101,6,22,completed,2130,53299,19806,0.01171675,0.011717
101,7,23,completed,2081,55380,19755,0.011319834,0.01132
101,8,24,completed,2275,57655,19831,0.012631834,0.012632
101,9,25,completed,2049,59704,19800,0.011403583,0.011406
101,10,26,completed,2284,61988,19795,0.012221333,0.012222
101,11,27,completed,2194,64182,19776,0.011991875,0.011992
101,12,28,completed,2290,66472,19804,0.012686209,0.012686
101,13,29,completed,2222,68694,19789,0.012045209,0.012046
101,14,30,completed,2002,70696,19785,0.010958959,0.010959
101,15,31,completed,2113,72809,19833,0.011497834,0.011498
101,16,32,completed,2176,74985,19804,0.012007708,0.012008
101,17,33,completed,2381,77366,19825,0.0131905,0.013191
101,18,34,completed,2181,79547,19759,0.011271791,0.011272
101,19,35,budget_interrupted,453,80000,19675,0.002637,0.002637
102,1,36,completed,2485,82485,20070,0.015672,0.015672
102,2,37,completed,2297,84782,20082,0.014314958,0.014315
102,3,38,completed,2296,87078,20070,0.014407208,0.014407
102,4,39,completed,2368,89446,20082,0.014790333,0.01479
102,5,40,completed,2404,91850,20082,0.01523825,0.015239
102,6,41,completed,2379,94229,20082,0.01486675,0.014868
102,7,42,completed,2419,96648,20082,0.015063333,0.015064
102,8,43,completed,2205,98853,20082,0.013715042,0.013715
102,9,44,completed,2521,101374,20079,0.015688625,0.015689
102,10,45,completed,2398,103772,20082,0.015026125,0.015027
102,11,46,completed,2408,106180,20082,0.01492475,0.014924
102,12,47,completed,2291,108471,20079,0.014240792,0.01424
102,13,48,completed,2342,110813,20082,0.014650834,0.01465
102,14,49,completed,2409,113222,20077,0.01468125,0.014675
102,15,50,completed,2386,115608,20082,0.014740042,0.014741
102,16,51,completed,2180,117788,20076,0.013494375,0.013494
102,17,52,budget_interrupted,2212,120000,20079,0.013830125,0.013831
200,1,53,completed,7035,127035,20089,0.039013209,0.039013
200,2,54,completed,6399,133434,20104,0.035243917,0.035245
200,3,55,completed,6788,140222,20086,0.037676667,0.037678
200,4,56,completed,7179,147401,20092,0.040414,0.040415
200,5,57,budget_interrupted,2599,150000,20098,0.014592584,0.014593
201,1,58,completed,6650,156650,20104,0.039843917,0.039844
201,2,59,completed,6608,163258,20104,0.039463833,0.039465
201,3,60,completed,6040,169298,20105,0.035742542,0.035743
201,4,61,completed,6512,175810,20104,0.039248292,0.039248
201,5,62,budget_interrupted,4190,180000,20104,0.024932625,0.024933
202,1,63,completed,7333,187333,20105,0.044105,0.044099
202,2,64,completed,7639,194972,20105,0.047389458,0.04739
202,3,65,completed,6884,201856,20105,0.042508,0.042509
202,4,66,completed,7879,209735,20105,0.04765775,0.047659
202,5,67,budget_interrupted,265,210000,20105,0.001797583,0.001798
203,1,68,completed,6656,216656,20117,0.036309416,0.03631
203,2,69,completed,6532,223188,20119,0.035400292,0.035401
203,3,70,completed,6295,229483,20121,0.033912792,0.033907
203,4,71,completed,7062,236545,20119,0.038463917,0.038464
203,5,72,budget_interrupted,3455,240000,20117,0.018858167,0.018858


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
4 21
3 24
2 28
12 30
1 32
34 35
11 36
10 40
40 42
41 45
39 48
14 56
24 60
32 63
63 64
24 70
59 72
65 80
16 84
32 90
15 96
31 105
0 112
30 120
76 126
54 140
23 144
113 160
28 168
104 180
159 192
52 210
113 224
177 240
160 252
154 280
239 288
181 315
49 320
280 336
230 360
354 420
273 448
337 480
286 504
266 560
95 576
622 630
658 672
497 720
430 840
241 960
34 1008
689 1120
370 1260
1297 1344
1361 1440
1162 1680
1666 2016
1489 2240
1546 2520
2417 2880
322 3360
401 4032
3562 5040
849 6720
5026 10080
12241 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.515223875,0.515182
101,insertion_2,100000,40000,40000,18,17,1,19911,53,0.212970917,0.212964
102,insertion_3,100000,40000,40000,16,15,1,20139,77,0.240284625,0.240284
200,adjacent_2,100000,30000,30000,5,4,1,20146,77,0.158412792,0.158407
201,adjacent_1,100000,30000,30000,5,4,1,20146,77,0.171652083,0.171646
202,adjacent_1,100000,30000,30000,5,4,1,20146,77,0.173793958,0.173795
203,adjacent_2,100000,30000,30000,5,4,1,20146,77,0.158961375,0.158954


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":71,
"completed_trajectories":64,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.63162175,
"cpu_seconds":1.631552,
"covered":20146,
"uncovered":14,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/stdout.txt <==
adjacent m=8 L=20160 seed=2026103104 gaps=14 scans=240000 CPU=1.63155s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.028209708,0.028205
100,2,2,completed,2685,5095,18011,0.033318542,0.033319
100,3,3,completed,2325,7420,18314,0.031494542,0.031495
100,4,4,completed,2601,10021,18234,0.031061875,0.031062
100,5,5,completed,2510,12531,18076,0.034058625,0.034059
100,6,6,completed,2387,14918,17918,0.031473042,0.031473
100,7,7,completed,2456,17374,18178,0.0309185,0.030918
100,8,8,completed,2409,19783,18008,0.034530166,0.034532
100,9,9,completed,2308,22091,17736,0.030762458,0.030763
100,10,10,completed,2361,24452,17594,0.028023125,0.027998
100,11,11,completed,2483,26935,17905,0.03372875,0.033721
100,12,12,completed,2604,29539,18164,0.033656583,0.033657
100,13,13,completed,2834,32373,18064,0.035141625,0.035143
100,14,14,completed,2369,34742,18008,0.02918075,0.02918
100,15,15,completed,2483,37225,18048,0.034260291,0.034261
100,16,16,completed,2382,39607,18215,0.029897083,0.029898
100,17,17,budget_interrupted,393,40000,17898,0.0054455,0.005446
101,1,18,completed,2431,42431,19879,0.0128035,0.012804
101,2,19,completed,2215,44646,19847,0.011958,0.011958
101,3,20,completed,2078,46724,19864,0.011091042,0.011091
101,4,21,completed,2117,48841,19837,0.011001042,0.011002
101,5,22,completed,2298,51139,19883,0.012699708,0.0127
101,6,23,completed,2275,53414,19839,0.012126958,0.012128
101,7,24,completed,2310,55724,19865,0.012615208,0.012617
101,8,25,completed,2439,58163,19879,0.013248125,0.013247
101,9,26,completed,2285,60448,19862,0.012418417,0.012419
101,10,27,completed,2195,62643,19879,0.011964417,0.011966
101,11,28,completed,2303,64946,19883,0.012215791,0.012209
101,12,29,completed,2171,67117,19909,0.011042791,0.011043
101,13,30,completed,2133,69250,19845,0.010964334,0.010965
101,14,31,completed,2306,71556,19848,0.012729541,0.012731
101,15,32,completed,2182,73738,19911,0.010803,0.010803
101,16,33,completed,2294,76032,19870,0.01264125,0.012642
101,17,34,completed,2431,78463,19880,0.012399542,0.0124
101,18,35,budget_interrupted,1537,80000,19825,0.008181875,0.008182
102,1,36,completed,2504,82504,20138,0.015204166,0.015205
102,2,37,completed,2654,85158,20138,0.015936417,0.015937
102,3,38,completed,2364,87522,20139,0.014031125,0.014031
102,4,39,completed,2668,90190,20139,0.016020042,0.01602
102,5,40,completed,2555,92745,20139,0.015289167,0.015293
102,6,41,completed,2347,95092,20138,0.014166291,0.014167
102,7,42,completed,2578,97670,20137,0.01542675,0.015427
102,8,43,completed,2572,100242,20139,0.015530416,0.015531
102,9,44,completed,2847,103089,20138,0.017210083,0.01721
102,10,45,completed,2561,105650,20137,0.015409125,0.015409
102,11,46,completed,2413,108063,20139,0.014495792,0.014499
102,12,47,completed,2515,110578,20136,0.015082792,0.015084
102,13,48,completed,2487,113065,20139,0.014858208,0.014858
102,14,49,completed,2275,115340,20139,0.013567,0.013567
102,15,50,completed,2428,117768,20139,0.014562708,0.014562
102,16,51,budget_interrupted,2232,120000,20139,0.013442208,0.013443
200,1,52,completed,6779,126779,20139,0.035485584,0.035479
200,2,53,completed,7084,133863,20139,0.037845834,0.037846
200,3,54,completed,6785,140648,20139,0.035881667,0.035883
200,4,55,completed,7174,147822,20146,0.037530458,0.037531
200,5,56,budget_interrupted,2178,150000,20143,0.011640667,0.011641
201,1,57,completed,5990,155990,20146,0.033871542,0.033866
201,2,58,completed,6381,162371,20146,0.036906292,0.036907
201,3,59,completed,6634,169005,20146,0.037877208,0.037877
201,4,60,completed,6318,175323,20146,0.036631417,0.036632
201,5,61,budget_interrupted,4677,180000,20146,0.026333792,0.026333
202,1,62,completed,7631,187631,20146,0.0440695,0.04407
202,2,63,completed,6934,194565,20146,0.040149292,0.040149
202,3,64,completed,7684,202249,20146,0.044162709,0.044164
202,4,65,completed,7090,209339,20146,0.041285,0.041285
202,5,66,budget_interrupted,661,210000,20146,0.004100209,0.004101
203,1,67,completed,6754,216754,20146,0.035925625,0.035927
203,2,68,completed,6251,223005,20146,0.033030042,0.03303
203,3,69,completed,6303,229308,20146,0.033069833,0.03307
203,4,70,completed,7316,236624,20146,0.039067833,0.039062
203,5,71,budget_interrupted,3376,240000,20146,0.017814708,0.01784


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
0 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
18 42
20 45
1 48
38 56
4 60
11 63
63 64
64 70
29 72
41 80
12 84
2 90
25 96
27 105
24 112
46 120
36 126
14 140
65 144
73 160
108 168
164 180
31 192
90 210
191 224
169 240
246 252
234 280
281 288
15 315
31 320
192 336
326 360
214 420
31 448
457 480
120 504
10 560
95 576
582 630
402 672
569 720
6 840
543 960
876 1008
290 1120
120 1260
159 1344
137 1440
1242 1680
543 2016
799 2240
1086 2520
2207 2880
2082 3360
3231 4032
372 5040
5727 6720
7935 10080
8415 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18439,28,0.560912542,0.559307
101,insertion_2,100000,40000,40000,19,18,1,19923,53,0.240819958,0.240633
102,insertion_3,100000,40000,40000,16,15,1,20148,77,0.254096334,0.25399
200,adjacent_2,100000,30000,30000,5,4,1,20148,77,0.162099541,0.162085
201,adjacent_1,100000,30000,30000,5,4,1,20148,77,0.166835875,0.166829
202,adjacent_1,100000,30000,30000,5,4,1,20148,77,0.171650125,0.17165
203,adjacent_2,100000,30000,30000,5,4,1,20148,77,0.158102209,0.158095


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":72,
"completed_trajectories":65,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.714854208,
"cpu_seconds":1.712921,
"covered":20148,
"uncovered":12,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/stdout.txt <==
adjacent m=8 L=20160 seed=2026103105 gaps=12 scans=240000 CPU=1.71292s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.02835525,0.028357
100,2,2,completed,2467,5101,18140,0.034081,0.034081
100,3,3,completed,2330,7431,17935,0.03241925,0.032413
100,4,4,completed,2415,9846,18439,0.033964208,0.033932
100,5,5,completed,2660,12506,18047,0.038529042,0.03853
100,6,6,completed,2381,14887,18423,0.033867416,0.033844
100,7,7,completed,2423,17310,18217,0.032639,0.03264
100,8,8,completed,2470,19780,18060,0.037377375,0.037377
100,9,9,completed,2691,22471,18226,0.036729125,0.036732
100,10,10,completed,2191,24662,18149,0.036152541,0.034791
100,11,11,completed,2430,27092,18314,0.036627167,0.036614
100,12,12,completed,2277,29369,18040,0.030474167,0.030471
100,13,13,completed,2452,31821,18137,0.034176208,0.034177
100,14,14,completed,2751,34572,18169,0.040222666,0.040217
100,15,15,completed,2780,37352,18208,0.039652625,0.039619
100,16,16,completed,2170,39522,17795,0.028208833,0.028149
100,17,17,budget_interrupted,478,40000,18124,0.007311125,0.007279
101,1,18,completed,2211,42211,19898,0.012375292,0.012376
101,2,19,completed,2313,44524,19859,0.014387625,0.014386
101,3,20,completed,2231,46755,19903,0.012648084,0.012649
101,4,21,completed,2107,48862,19889,0.012124166,0.012119
101,5,22,completed,2173,51035,19852,0.013583959,0.013576
101,6,23,completed,2307,53342,19857,0.013748666,0.013737
101,7,24,completed,2381,55723,19923,0.014097,0.014091
101,8,25,completed,2179,57902,19916,0.013446833,0.013434
101,9,26,completed,2175,60077,19892,0.013549583,0.013549
101,10,27,completed,2298,62375,19889,0.013954458,0.013953
101,11,28,completed,2177,64552,19903,0.012980458,0.012969
101,12,29,completed,2278,66830,19869,0.013596458,0.013598
101,13,30,completed,2240,69070,19875,0.013328875,0.013303
101,14,31,completed,2091,71161,19878,0.012913541,0.012914
101,15,32,completed,2075,73236,19861,0.01227775,0.012278
101,16,33,completed,2150,75386,19914,0.012727375,0.012728
101,17,34,completed,2151,77537,19891,0.012957333,0.012889
101,18,35,completed,1986,79523,19856,0.012777959,0.012777
101,19,36,budget_interrupted,477,80000,19820,0.003218916,0.00322
102,1,37,completed,2537,82537,20148,0.016641417,0.016623
102,2,38,completed,2371,84908,20148,0.015934167,0.015937
102,3,39,completed,2736,87644,20145,0.017642125,0.017625
102,4,40,completed,2264,89908,20146,0.014971209,0.01495
102,5,41,completed,2590,92498,20145,0.016994875,0.016996
102,6,42,completed,2642,95140,20148,0.017107917,0.017111
102,7,43,completed,2664,97804,20145,0.016980542,0.016976
102,8,44,completed,2634,100438,20146,0.01764425,0.017642
102,9,45,completed,2476,102914,20145,0.016094667,0.01608
102,10,46,completed,2441,105355,20146,0.014822333,0.014822
102,11,47,completed,2522,107877,20148,0.015398791,0.0154
102,12,48,completed,2434,110311,20148,0.014794208,0.014791
102,13,49,completed,2374,112685,20146,0.014430208,0.014431
102,14,50,completed,2542,115227,20141,0.015655583,0.015655
102,15,51,completed,2750,117977,20144,0.016834709,0.016835
102,16,52,budget_interrupted,2023,120000,20145,0.012042167,0.012043
200,1,53,completed,7423,127423,20148,0.040247417,0.040239
200,2,54,completed,7423,134846,20148,0.040069958,0.040067
200,3,55,completed,7569,142415,20148,0.041253333,0.041255
200,4,56,completed,7224,149639,20148,0.038406208,0.038407
200,5,57,budget_interrupted,361,150000,20148,0.002080125,0.002081
201,1,58,completed,5905,155905,20148,0.031595458,0.031596
201,2,59,completed,6474,162379,20148,0.037764375,0.037764
201,3,60,completed,5589,167968,20148,0.03039375,0.030394
201,4,61,completed,6353,174321,20148,0.03482375,0.034817
201,5,62,budget_interrupted,5679,180000,20148,0.03221875,0.03222
202,1,63,completed,7792,187792,20148,0.044362333,0.044362
202,2,64,completed,7135,194927,20148,0.039276625,0.039277
202,3,65,completed,7265,202192,20148,0.042335166,0.042335
202,4,66,completed,7231,209423,20148,0.04209025,0.04209
202,5,67,budget_interrupted,577,210000,20148,0.003553041,0.003553
203,1,68,completed,6352,216352,20148,0.0335955,0.033596
203,2,69,completed,5796,222148,20148,0.030568833,0.030572
203,3,70,completed,5819,227967,20148,0.030449,0.030443
203,4,71,completed,6143,234110,20148,0.032282625,0.032322
203,5,72,budget_interrupted,5890,240000,20148,0.031133792,0.031134


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
1 15
7 16
2 18
2 20
15 21
1 24
0 28
4 30
15 32
34 35
29 36
38 40
24 42
41 45
13 48
40 56
52 60
32 63
63 64
48 70
5 72
18 80
60 84
88 90
85 96
6 105
42 112
6 120
50 126
132 140
41 144
69 160
12 168
148 180
31 192
54 210
191 224
37 240
248 252
14 280
113 288
59 315
133 320
210 336
28 360
354 420
287 448
325 480
68 504
138 560
479 576
568 630
159 672
545 720
306 840
613 960
207 1008
858 1120
194 1260
927 1344
833 1440
186 1680
1887 2016
1418 2240
928 2520
257 2880
1026 3360
543 4032
2138 5040
2463 6720
1648 10080
9208 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.535687333,0.535674
101,insertion_2,100000,40000,40000,19,18,1,19839,53,0.221280708,0.22128
102,insertion_3,100000,40000,40000,17,16,1,20068,77,0.252724417,0.252718
200,adjacent_2,100000,30000,30000,5,4,1,20081,77,0.171311875,0.171305
201,adjacent_1,100000,30000,30000,5,4,1,20081,77,0.179980416,0.17998
202,adjacent_1,100000,30000,30000,5,4,1,20081,77,0.185700125,0.185694
203,adjacent_2,100000,30000,30000,6,5,1,20094,77,0.169454875,0.169455


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":74,
"completed_trajectories":67,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.716501791,
"cpu_seconds":1.716466,
"covered":20094,
"uncovered":66,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/stdout.txt <==
adjacent m=8 L=20160 seed=2026103106 gaps=66 scans=240000 CPU=1.71647s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.034363,0.034364
100,2,2,completed,2406,4995,18243,0.029255541,0.029255
100,3,3,completed,2307,7302,17910,0.03093,0.03093
100,4,4,completed,2185,9487,17989,0.028407417,0.028402
100,5,5,completed,2558,12045,18107,0.0354355,0.035436
100,6,6,completed,2549,14594,18039,0.031098667,0.031099
100,7,7,completed,2258,16852,18419,0.027865667,0.027867
100,8,8,completed,2370,19222,18048,0.033919875,0.03392
100,9,9,completed,2433,21655,17780,0.029544125,0.029544
100,10,10,completed,2414,24069,18126,0.03386475,0.033866
100,11,11,completed,2273,26342,18061,0.030054917,0.030055
100,12,12,completed,2710,29052,18220,0.037795167,0.037795
100,13,13,completed,2649,31701,18267,0.035877542,0.035878
100,14,14,completed,2340,34041,18020,0.034435958,0.03443
100,15,15,completed,2410,36451,18045,0.033495,0.033495
100,16,16,completed,2205,38656,17587,0.030594917,0.030595
100,17,17,budget_interrupted,1344,40000,17744,0.018690959,0.018691
101,1,18,completed,2389,42389,19808,0.013480958,0.013481
101,2,19,completed,2252,44641,19836,0.012387959,0.012388
101,3,20,completed,2114,46755,19809,0.011698834,0.011699
101,4,21,completed,2141,48896,19818,0.01196375,0.011964
101,5,22,completed,2128,51024,19802,0.011550667,0.011551
101,6,23,completed,2027,53051,19836,0.011151375,0.011152
101,7,24,completed,2210,55261,19833,0.012084458,0.012085
101,8,25,completed,2313,57574,19819,0.012801584,0.012801
101,9,26,completed,1995,59569,19839,0.010907916,0.010908
101,10,27,completed,2467,62036,19823,0.013747375,0.013748
101,11,28,completed,2484,64520,19826,0.013900459,0.013901
101,12,29,completed,2058,66578,19831,0.011135667,0.011137
101,13,30,completed,2176,68754,19800,0.012361792,0.012363
101,14,31,completed,2266,71020,19829,0.0128475,0.012848
101,15,32,completed,2230,73250,19808,0.0122135,0.012214
101,16,33,completed,2155,75405,19831,0.011610792,0.011611
101,17,34,completed,2083,77488,19825,0.01151725,0.011518
101,18,35,completed,2117,79605,19834,0.011595667,0.011596
101,19,36,budget_interrupted,395,80000,19823,0.002268584,0.002268
102,1,37,completed,2390,82390,20064,0.015235125,0.015236
102,2,38,completed,2300,84690,20064,0.014577917,0.014581
102,3,39,completed,2452,87142,20065,0.015545916,0.015546
102,4,40,completed,2577,89719,20068,0.016173917,0.016175
102,5,41,completed,2707,92426,20068,0.017140333,0.017143
102,6,42,completed,2340,94766,20065,0.014679417,0.01468
102,7,43,completed,2500,97266,20066,0.015860541,0.015861
102,8,44,completed,2329,99595,20068,0.014791083,0.014791
102,9,45,completed,2380,101975,20068,0.015099042,0.0151
102,10,46,completed,2482,104457,20068,0.015373333,0.015367
102,11,47,completed,2486,106943,20068,0.015628833,0.015629
102,12,48,completed,2407,109350,20065,0.015071125,0.015072
102,13,49,completed,2530,111880,20065,0.015957667,0.015958
102,14,50,completed,2434,114314,20064,0.015365125,0.015365
102,15,51,completed,2458,116772,20065,0.015494042,0.015494
102,16,52,completed,2449,119221,20062,0.015543583,0.015544
102,17,53,budget_interrupted,779,120000,20065,0.005136,0.005139
200,1,54,completed,6595,126595,20081,0.037794,0.037797
200,2,55,completed,6495,133090,20073,0.0369825,0.036983
200,3,56,completed,7131,140221,20068,0.040923083,0.040924
200,4,57,completed,6639,146860,20068,0.037787209,0.037787
200,5,58,budget_interrupted,3140,150000,20069,0.017782125,0.017776
201,1,59,completed,6327,156327,20081,0.03809725,0.038098
201,2,60,completed,6023,162350,20081,0.034741542,0.034742
201,3,61,completed,6618,168968,20081,0.039916875,0.039917
201,4,62,completed,6731,175699,20081,0.041913333,0.041916
201,5,63,budget_interrupted,4301,180000,20081,0.025278917,0.025279
202,1,64,completed,6986,186986,20081,0.042963667,0.042966
202,2,65,completed,7287,194273,20081,0.04592125,0.045921
202,3,66,completed,7332,201605,20081,0.044826667,0.04482
202,4,67,completed,7335,208940,20081,0.044770292,0.044771
202,5,68,budget_interrupted,1060,210000,20081,0.007184667,0.007186
203,1,69,completed,6070,216070,20082,0.034382958,0.034384
203,2,70,completed,5822,221892,20082,0.032796792,0.032797
203,3,71,completed,5531,227423,20091,0.031105792,0.031106
203,4,72,completed,5873,233296,20094,0.033051542,0.033052
203,5,73,completed,5367,238663,20085,0.030400291,0.030401
203,6,74,budget_interrupted,1337,240000,20081,0.007655333,0.007656


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
10 15
7 16
14 18
16 20
12 21
9 24
22 28
28 30
15 32
34 35
29 36
6 40
18 42
38 45
45 48
42 56
4 60
42 63
63 64
44 70
41 72
5 80
36 84
20 90
21 96
48 105
58 112
106 120
0 126
74 140
77 144
101 160
156 168
164 180
31 192
90 210
127 224
213 240
84 252
14 280
149 288
93 315
69 320
114 336
146 360
334 420
31 448
357 480
462 504
30 560
95 576
618 630
639 672
293 720
426 840
549 960
576 1008
520 1120
614 1260
543 1344
1157 1440
870 1680
1407 2016
2015 2240
198 2520
869 2880
1080 3360
2079 4032
2088 5040
3807 6720
5280 10080
18335 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.562436959,0.557108
101,insertion_2,100000,40000,40000,18,17,1,19891,53,0.231808292,0.229536
102,insertion_3,100000,40000,40000,18,17,1,20130,77,0.248371667,0.247317
200,adjacent_2,100000,30000,30000,5,4,1,20134,77,0.164772667,0.164509
201,adjacent_1,100000,30000,30000,5,4,1,20134,77,0.170898709,0.170854
202,adjacent_1,100000,30000,30000,5,4,1,20134,77,0.180020084,0.180005
203,adjacent_2,100000,30000,30000,5,4,1,20134,77,0.161925583,0.161857


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":73,
"completed_trajectories":66,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.720668833,
"cpu_seconds":1.711619,
"covered":20134,
"uncovered":26,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/stdout.txt <==
adjacent m=8 L=20160 seed=2026103107 gaps=26 scans=240000 CPU=1.71162s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.031652958,0.031655
100,2,2,completed,2347,4850,18221,0.032355458,0.032235
100,3,3,completed,2328,7178,18083,0.036181416,0.035601
100,4,4,completed,2618,9796,18180,0.036611166,0.036152
100,5,5,completed,2633,12429,18210,0.034520875,0.034061
100,6,6,completed,2323,14752,18099,0.034367791,0.033935
100,7,7,completed,2521,17273,17935,0.036180541,0.035784
100,8,8,completed,2406,19679,17940,0.035019042,0.034601
100,9,9,completed,2491,22170,17893,0.037465792,0.037201
100,10,10,completed,2316,24486,18169,0.031623583,0.031432
100,11,11,completed,2554,27040,18124,0.035552708,0.035307
100,12,12,completed,2363,29403,18024,0.034614083,0.034155
100,13,13,completed,2603,32006,18051,0.033156833,0.032931
100,14,14,completed,2519,34525,18169,0.034063375,0.033738
100,15,15,completed,2510,37035,18336,0.037370208,0.037074
100,16,16,completed,2058,39093,18326,0.028102208,0.027848
100,17,17,budget_interrupted,907,40000,18071,0.013421041,0.013288
101,1,18,completed,2311,42311,19888,0.013568042,0.013419
101,2,19,completed,2222,44533,19848,0.013178208,0.013027
101,3,20,completed,2377,46910,19888,0.014055875,0.013881
101,4,21,completed,2434,49344,19858,0.01432675,0.014203
101,5,22,completed,2211,51555,19886,0.012549125,0.012471
101,6,23,completed,2278,53833,19860,0.013476583,0.013309
101,7,24,completed,2218,56051,19821,0.012328459,0.012229
101,8,25,completed,2387,58438,19886,0.013847375,0.013683
101,9,26,completed,2191,60629,19864,0.01281775,0.012685
101,10,27,completed,2209,62838,19878,0.012329583,0.012218
101,11,28,completed,2218,65056,19814,0.013107834,0.013014
101,12,29,completed,2409,67465,19806,0.014351583,0.014256
101,13,30,completed,2386,69851,19860,0.014050958,0.013884
101,14,31,completed,2371,72222,19888,0.013700292,0.013558
101,15,32,completed,2123,74345,19848,0.011918584,0.011802
101,16,33,completed,2347,76692,19874,0.013432458,0.013384
101,17,34,completed,2166,78858,19891,0.012143083,0.012026
101,18,35,budget_interrupted,1142,80000,19837,0.006484666,0.006394
102,1,36,completed,2412,82412,20130,0.015185792,0.015114
102,2,37,completed,2224,84636,20130,0.013994958,0.013848
102,3,38,completed,2246,86882,20130,0.01415775,0.014037
102,4,39,completed,2301,89183,20126,0.014391083,0.014303
102,5,40,completed,2359,91542,20128,0.014831583,0.014811
102,6,41,completed,2406,93948,20130,0.014844459,0.014752
102,7,42,completed,2188,96136,20130,0.013422833,0.013378
102,8,43,completed,2317,98453,20128,0.014546708,0.014396
102,9,44,completed,2480,100933,20130,0.015209084,0.015185
102,10,45,completed,2152,103085,20130,0.013298125,0.013277
102,11,46,completed,2333,105418,20130,0.014307,0.014288
102,12,47,completed,2253,107671,20130,0.014021292,0.013967
102,13,48,completed,2569,110240,20128,0.015854458,0.015784
102,14,49,completed,2452,112692,20126,0.015108875,0.01511
102,15,50,completed,2575,115267,20130,0.015949541,0.015914
102,16,51,completed,2345,117612,20130,0.014431333,0.014431
102,17,52,completed,2358,119970,20130,0.014476667,0.01442
102,18,53,budget_interrupted,30,120000,20109,0.000238625,0.000228
200,1,54,completed,6341,126341,20130,0.034486291,0.034425
200,2,55,completed,6493,132834,20130,0.036099042,0.035904
200,3,56,completed,6934,139768,20132,0.037762,0.037761
200,4,57,completed,6246,146014,20130,0.0345525,0.034554
200,5,58,budget_interrupted,3986,150000,20134,0.021824833,0.021826
201,1,59,completed,6373,156373,20134,0.036578292,0.036579
201,2,60,completed,6409,162782,20134,0.036956625,0.036917
201,3,61,completed,5914,168696,20134,0.032781292,0.032781
201,4,62,completed,6696,175392,20134,0.038358167,0.038358
201,5,63,budget_interrupted,4608,180000,20134,0.026186375,0.026187
202,1,64,completed,6944,186944,20134,0.040638375,0.040639
202,2,65,completed,7282,194226,20134,0.045111875,0.045112
202,3,66,completed,7337,201563,20134,0.043120959,0.043121
202,4,67,completed,7228,208791,20134,0.0427525,0.042752
202,5,68,budget_interrupted,1209,210000,20134,0.008361334,0.008346
203,1,69,completed,7388,217388,20134,0.040061041,0.040026
203,2,70,completed,6344,223732,20134,0.034106084,0.034093
203,3,71,completed,5579,229311,20134,0.030068,0.030065
203,4,72,completed,6139,235450,20134,0.032996583,0.032989
203,5,73,budget_interrupted,4550,240000,20134,0.024651042,0.02465


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/assignment.txt <==
3 8
8 9
6 10
9 12
4 14
0 15
7 16
2 18
8 20
7 21
13 24
26 28
12 30
15 32
34 35
5 36
38 40
16 42
32 45
1 48
50 56
24 60
31 63
63 64
24 70
29 72
25 80
64 84
50 90
25 96
55 105
96 112
18 120
10 126
114 140
65 144
9 160
124 168
104 180
159 192
202 210
191 224
121 240
178 252
134 280
281 288
52 315
73 320
40 336
338 360
294 420
95 448
457 480
358 504
470 560
479 576
14 630
607 672
281 720
538 840
553 960
383 1008
223 1120
1060 1260
799 1344
137 1440
190 1680
703 2016
671 2240
1702 2520
2153 2880
862 3360
2975 4032
22 5040
1567 6720
2542 10080
5279 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.536348792,0.536334
101,insertion_2,100000,40000,40000,18,17,1,19920,53,0.214342167,0.214306
102,insertion_3,100000,40000,40000,17,16,1,20138,77,0.239047125,0.23904
200,adjacent_2,100000,30000,30000,5,4,1,20148,77,0.158439583,0.158433
201,adjacent_1,100000,30000,30000,5,4,1,20148,77,0.167179417,0.167173
202,adjacent_1,100000,30000,30000,5,4,1,20148,77,0.177368083,0.177368
203,adjacent_2,100000,30000,30000,5,4,1,20148,77,0.159273625,0.159274


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":72,
"completed_trajectories":65,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.652312375,
"cpu_seconds":1.652239,
"covered":20148,
"uncovered":12,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/stdout.txt <==
adjacent m=8 L=20160 seed=2026103108 gaps=12 scans=240000 CPU=1.65224s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.032434834,0.032436
100,2,2,completed,2464,4842,18036,0.0326275,0.032629
100,3,3,completed,2705,7547,18164,0.034923833,0.034925
100,4,4,completed,2351,9898,17946,0.033707208,0.033706
100,5,5,completed,2379,12277,18051,0.030297042,0.030291
100,6,6,completed,2652,14929,17980,0.034076291,0.034076
100,7,7,completed,2390,17319,18026,0.034142875,0.034143
100,8,8,completed,2359,19678,17892,0.032051542,0.032051
100,9,9,completed,2160,21838,17971,0.029833458,0.029834
100,10,10,completed,2432,24270,18291,0.035484417,0.035486
100,11,11,completed,2562,26832,18143,0.032373792,0.032386
100,12,12,completed,2447,29279,18187,0.029549458,0.02955
100,13,13,completed,2531,31810,18273,0.034730958,0.034732
100,14,14,completed,2401,34211,17994,0.031865625,0.031867
100,15,15,completed,2556,36767,18028,0.034219333,0.03422
100,16,16,completed,2574,39341,18336,0.034915041,0.034915
100,17,17,budget_interrupted,659,40000,18160,0.009010958,0.009012
101,1,18,completed,2407,42407,19885,0.012683041,0.012683
101,2,19,completed,2102,44509,19817,0.012079916,0.01208
101,3,20,completed,2201,46710,19918,0.011771667,0.011772
101,4,21,completed,2263,48973,19918,0.012177583,0.012177
101,5,22,completed,2281,51254,19918,0.011778292,0.011778
101,6,23,completed,2180,53434,19918,0.011231209,0.011233
101,7,24,completed,2099,55533,19892,0.010927333,0.010928
101,8,25,completed,2404,57937,19832,0.012898625,0.012898
101,9,26,completed,2074,60011,19918,0.010866334,0.010867
101,10,27,completed,2178,62189,19876,0.011729666,0.011729
101,11,28,completed,2203,64392,19892,0.011655084,0.011655
101,12,29,completed,2244,66636,19892,0.01182725,0.011828
101,13,30,completed,2310,68946,19911,0.012417416,0.012417
101,14,31,completed,2264,71210,19846,0.012395375,0.012395
101,15,32,completed,2126,73336,19855,0.011711292,0.01171
101,16,33,completed,2399,75735,19920,0.012958458,0.012945
101,17,34,completed,2486,78221,19920,0.013349375,0.013347
101,18,35,budget_interrupted,1779,80000,19890,0.0098115,0.009796
102,1,36,completed,2464,82464,20137,0.014854417,0.014849
102,2,37,completed,2329,84793,20136,0.013677792,0.013678
102,3,38,completed,2228,87021,20137,0.013208416,0.013208
102,4,39,completed,2209,89230,20138,0.013030333,0.01303
102,5,40,completed,2437,91667,20138,0.014490792,0.014491
102,6,41,completed,2435,94102,20138,0.014425666,0.014426
102,7,42,completed,2203,96305,20134,0.013113167,0.013113
102,8,43,completed,2675,98980,20137,0.015901084,0.015901
102,9,44,completed,2432,101412,20137,0.014499375,0.014499
102,10,45,completed,2379,103791,20137,0.014176375,0.014176
102,11,46,completed,2270,106061,20138,0.013459166,0.013459
102,12,47,completed,2566,108627,20137,0.015291334,0.015292
102,13,48,completed,2318,110945,20138,0.013862583,0.013863
102,14,49,completed,2419,113364,20137,0.014383333,0.014384
102,15,50,completed,2331,115695,20137,0.014313333,0.014313
102,16,51,completed,2491,118186,20137,0.015125,0.015124
102,17,52,budget_interrupted,1814,120000,20138,0.011187125,0.011188
200,1,53,completed,6933,126933,20148,0.036634042,0.036635
200,2,54,completed,6593,133526,20144,0.034785625,0.034786
200,3,55,completed,6541,140067,20142,0.034165625,0.034159
200,4,56,completed,6592,146659,20148,0.034541958,0.034542
200,5,57,budget_interrupted,3341,150000,20142,0.018282166,0.018282
201,1,58,completed,5614,155614,20148,0.031263541,0.031264
201,2,59,completed,6617,162231,20148,0.037402208,0.037403
201,3,60,completed,6356,168587,20148,0.034614958,0.034616
201,4,61,completed,6392,174979,20148,0.035582125,0.035583
201,5,62,budget_interrupted,5021,180000,20148,0.028288708,0.028283
202,1,63,completed,6934,186934,20148,0.039725583,0.039726
202,2,64,completed,6987,193921,20148,0.040702416,0.040702
202,3,65,completed,7586,201507,20148,0.044792666,0.044794
202,4,66,completed,7233,208740,20148,0.043491583,0.043492
202,5,67,budget_interrupted,1260,210000,20148,0.008629583,0.00863
203,1,68,completed,6224,216224,20148,0.032912291,0.032912
203,2,69,completed,6415,222639,20148,0.034021208,0.034021
203,3,70,completed,6481,229120,20148,0.034563208,0.034563
203,4,71,completed,5648,234768,20148,0.029896666,0.029897
203,5,72,budget_interrupted,5232,240000,20148,0.027848333,0.027848


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
5 36
6 40
0 42
2 45
13 48
12 56
40 60
38 63
63 64
6 70
29 72
26 80
36 84
16 90
37 96
27 105
50 112
102 120
56 126
20 140
65 144
149 160
96 168
136 180
31 192
114 210
127 224
181 240
92 252
134 280
137 288
254 315
53 320
330 336
256 360
54 420
95 448
85 480
488 504
226 560
95 576
616 630
159 672
281 720
282 840
853 960
975 1008
306 1120
614 1260
735 1344
1145 1440
1482 1680
639 2016
1986 2240
2236 2520
2873 2880
2322 3360
1311 4032
4546 5040
4002 6720
9209 10080
7193 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.519789417,0.519613
101,insertion_2,100000,40000,40000,18,17,1,19843,53,0.222733417,0.222718
102,insertion_3,100000,40000,40000,17,16,1,20071,77,0.250061417,0.250055
200,adjacent_2,100000,30000,30000,5,4,1,20090,77,0.167710417,0.167704
201,adjacent_1,100000,30000,30000,5,4,1,20090,77,0.182208125,0.182207
202,adjacent_1,100000,30000,30000,5,4,1,20090,77,0.186402375,0.186402
203,adjacent_2,100000,30000,30000,6,5,1,20097,77,0.166027084,0.166021


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":73,
"completed_trajectories":66,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.695307833,
"cpu_seconds":1.695096,
"covered":20097,
"uncovered":63,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/stdout.txt <==
adjacent m=8 L=20160 seed=2026103109 gaps=63 scans=240000 CPU=1.6951s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.036558541,0.036543
100,2,2,completed,2393,4943,17992,0.029562542,0.029532
100,3,3,completed,2500,7443,17942,0.0295035,0.02946
100,4,4,completed,2312,9755,18202,0.032660792,0.032645
100,5,5,completed,2306,12061,17741,0.033439208,0.033435
100,6,6,completed,2340,14401,17861,0.035327292,0.035328
100,7,7,completed,2356,16757,17984,0.029807833,0.029805
100,8,8,completed,2371,19128,17758,0.0283545,0.028332
100,9,9,completed,2526,21654,18018,0.03092275,0.030909
100,10,10,completed,2628,24282,18210,0.031980375,0.031982
100,11,11,completed,2324,26606,18419,0.031791667,0.031793
100,12,12,completed,2530,29136,18050,0.030834041,0.030833
100,13,13,completed,2314,31450,18129,0.031725541,0.031726
100,14,14,completed,2285,33735,17751,0.031353375,0.031346
100,15,15,completed,2505,36240,18234,0.029597209,0.029597
100,16,16,completed,2427,38667,18051,0.030769625,0.03077
100,17,17,budget_interrupted,1333,40000,18015,0.015513417,0.015514
101,1,18,completed,2341,42341,19816,0.013188375,0.013189
101,2,19,completed,2314,44655,19835,0.01288125,0.012876
101,3,20,completed,2295,46950,19833,0.0126275,0.012622
101,4,21,completed,2233,49183,19843,0.012429916,0.01243
101,5,22,completed,2071,51254,19797,0.011893334,0.01189
101,6,23,completed,2713,53967,19823,0.015052041,0.015052
101,7,24,completed,2361,56328,19826,0.013096583,0.013096
101,8,25,completed,2426,58754,19819,0.01356925,0.013569
101,9,26,completed,2048,60802,19843,0.011525375,0.011526
101,10,27,completed,2379,63181,19826,0.01321375,0.013214
101,11,28,completed,2479,65660,19807,0.013372292,0.013372
101,12,29,completed,2517,68177,19817,0.014230667,0.014231
101,13,30,completed,2163,70340,19826,0.012115458,0.012116
101,14,31,completed,2104,72444,19775,0.0118215,0.011822
101,15,32,completed,2309,74753,19823,0.013124291,0.013125
101,16,33,completed,2203,76956,19808,0.012070041,0.012071
101,17,34,completed,2135,79091,19808,0.011559791,0.01156
101,18,35,budget_interrupted,909,80000,19812,0.004889875,0.004891
102,1,36,completed,2420,82420,20065,0.0151855,0.015187
102,2,37,completed,2450,84870,20071,0.015370792,0.01537
102,3,38,completed,2388,87258,20067,0.014960917,0.014962
102,4,39,completed,2527,89785,20070,0.015857166,0.01586
102,5,40,completed,2556,92341,20071,0.016074667,0.016075
102,6,41,completed,2406,94747,20071,0.015326542,0.015327
102,7,42,completed,2412,97159,20071,0.015538209,0.015539
102,8,43,completed,2430,99589,20067,0.015224875,0.015225
102,9,44,completed,2583,102172,20071,0.016282666,0.016282
102,10,45,completed,2423,104595,20064,0.014861166,0.014856
102,11,46,completed,2467,107062,20067,0.015125458,0.015126
102,12,47,completed,2336,109398,20067,0.014424417,0.014425
102,13,48,completed,2255,111653,20070,0.013928417,0.013929
102,14,49,completed,2448,114101,20067,0.015211708,0.015212
102,15,50,completed,2527,116628,20067,0.015659917,0.01566
102,16,51,completed,2542,119170,20065,0.015804125,0.015805
102,17,52,budget_interrupted,830,120000,20063,0.005164708,0.005164
200,1,53,completed,6440,126440,20090,0.035710125,0.035711
200,2,54,completed,7072,133512,20071,0.039466333,0.039467
200,3,55,completed,6741,140253,20071,0.037280959,0.037276
200,4,56,completed,6593,146846,20071,0.037299625,0.0373
200,5,57,budget_interrupted,3154,150000,20071,0.017920167,0.01792
201,1,58,completed,6807,156807,20090,0.041951708,0.041952
201,2,59,completed,6885,163692,20090,0.041606875,0.041607
201,3,60,completed,5947,169639,20090,0.033997,0.033998
201,4,61,completed,7253,176892,20090,0.044828458,0.044828
201,5,62,budget_interrupted,3108,180000,20090,0.019788417,0.019789
202,1,63,completed,7582,187582,20090,0.046455583,0.046455
202,2,64,completed,6985,194567,20090,0.042421084,0.042421
202,3,65,completed,7543,202110,20090,0.04837925,0.048379
202,4,66,completed,6781,208891,20090,0.041152791,0.041154
202,5,67,budget_interrupted,1109,210000,20090,0.00796675,0.007967
203,1,68,completed,6450,216450,20097,0.035334959,0.035328
203,2,69,completed,5854,222304,20090,0.032396542,0.032397
203,3,70,completed,6338,228642,20090,0.035045125,0.035045
203,4,71,completed,5418,234060,20090,0.030188542,0.030221
203,5,72,completed,5823,239883,20090,0.032341333,0.032342
203,6,73,budget_interrupted,117,240000,20090,0.000653959,0.000654


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
4 15
7 16
11 18
18 20
18 21
9 24
16 28
22 30
15 32
34 35
5 36
8 40
36 42
32 45
45 48
28 56
10 60
54 63
63 64
20 70
2 72
28 80
30 84
2 90
69 96
27 105
56 112
110 120
12 126
40 140
69 144
31 160
126 168
14 180
159 192
194 210
112 224
148 240
92 252
60 280
21 288
222 315
95 320
42 336
50 360
400 420
0 448
127 480
176 504
468 560
405 576
474 630
546 672
614 720
284 840
223 960
932 1008
200 1120
1230 1260
210 1344
254 1440
1600 1680
981 2016
1120 2240
704 2520
1823 2880
760 3360
3573 4032
1040 5040
882 6720
4460 10080
974 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18283,28,0.525481625,0.525469
101,insertion_2,100000,40000,40000,18,17,1,19800,53,0.216073917,0.216074
102,insertion_3,100000,40000,40000,18,17,1,20078,77,0.250072417,0.250064
200,adjacent_2,100000,30000,30000,5,4,1,20078,77,0.168455959,0.16845
201,adjacent_1,100000,30000,30000,5,4,1,20078,77,0.183313667,0.183314
202,adjacent_1,100000,30000,30000,5,4,1,20078,77,0.182949709,0.182943
203,adjacent_2,100000,30000,30000,6,5,1,20078,77,0.16642425,0.166424


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"adjacent",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":74,
"completed_trajectories":67,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.693054417,
"cpu_seconds":1.693019,
"covered":20078,
"uncovered":82,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/stdout.txt <==
adjacent m=8 L=20160 seed=2026103110 gaps=82 scans=240000 CPU=1.69302s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_adjacent_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.031406709,0.031401
100,2,2,completed,2678,5126,18129,0.037440417,0.037441
100,3,3,completed,2559,7685,18049,0.034058542,0.034058
100,4,4,completed,2398,10083,17932,0.026741875,0.026743
100,5,5,completed,2711,12794,17937,0.037485875,0.037487
100,6,6,completed,2499,15293,17699,0.032700291,0.0327
100,7,7,completed,2431,17724,18226,0.030942667,0.030943
100,8,8,completed,2369,20093,18135,0.033870583,0.033871
100,9,9,completed,2501,22594,18093,0.033626833,0.033627
100,10,10,completed,2333,24927,18072,0.031415541,0.031415
100,11,11,completed,2437,27364,18018,0.029672583,0.029673
100,12,12,completed,2776,30140,17883,0.036591917,0.036586
100,13,13,completed,2555,32695,18129,0.034316458,0.034318
100,14,14,completed,2437,35132,18283,0.032699458,0.0327
100,15,15,completed,2349,37481,17802,0.028757041,0.028757
100,16,16,completed,2327,39808,18244,0.030754583,0.030755
100,17,17,budget_interrupted,192,40000,18204,0.002944666,0.002944
101,1,18,completed,2217,42217,19791,0.011674875,0.011676
101,2,19,completed,2387,44604,19768,0.01320575,0.013206
101,3,20,completed,2301,46905,19766,0.012296833,0.012298
101,4,21,completed,2138,49043,19772,0.01159325,0.011593
101,5,22,completed,2292,51335,19770,0.0125865,0.012586
101,6,23,completed,2221,53556,19800,0.012494208,0.012495
101,7,24,completed,2239,55795,19798,0.012006834,0.012008
101,8,25,completed,2212,58007,19793,0.011616042,0.011616
101,9,26,completed,2424,60431,19788,0.013319208,0.01332
101,10,27,completed,2384,62815,19776,0.012707334,0.012707
101,11,28,completed,2093,64908,19800,0.011677958,0.011678
101,12,29,completed,2154,67062,19734,0.011683458,0.011685
101,13,30,completed,2278,69340,19793,0.012315458,0.012316
101,14,31,completed,2236,71576,19793,0.011302917,0.011304
101,15,32,completed,2175,73751,19787,0.011983666,0.011984
101,16,33,completed,2482,76233,19778,0.013228708,0.013229
101,17,34,completed,2330,78563,19761,0.012347416,0.012347
101,18,35,budget_interrupted,1437,80000,19788,0.007986125,0.007987
102,1,36,completed,2186,82186,20076,0.013793167,0.013785
102,2,37,completed,2271,84457,20078,0.01411775,0.014118
102,3,38,completed,2408,86865,20078,0.014933834,0.014934
102,4,39,completed,2279,89144,20078,0.014307917,0.014307
102,5,40,completed,2404,91548,20076,0.015144291,0.015147
102,6,41,completed,2237,93785,20078,0.013881542,0.013882
102,7,42,completed,2249,96034,20078,0.01402175,0.014022
102,8,43,completed,2512,98546,20076,0.015734792,0.015735
102,9,44,completed,2349,100895,20076,0.01469875,0.014702
102,10,45,completed,2274,103169,20074,0.014259709,0.01426
102,11,46,completed,2187,105356,20078,0.013602208,0.013602
102,12,47,completed,2408,107764,20076,0.015059625,0.01506
102,13,48,completed,2345,110109,20074,0.014620333,0.01462
102,14,49,completed,2312,112421,20078,0.014399833,0.0144
102,15,50,completed,2516,114937,20078,0.015664875,0.015666
102,16,51,completed,2210,117147,20071,0.0138955,0.013896
102,17,52,completed,2341,119488,20076,0.014693084,0.014694
102,18,53,budget_interrupted,512,120000,20078,0.003175375,0.003175
200,1,54,completed,6336,126336,20078,0.034932792,0.034928
200,2,55,completed,6987,133323,20078,0.039445208,0.039445
200,3,56,completed,6297,139620,20078,0.035328708,0.035328
200,4,57,completed,6148,145768,20078,0.034916791,0.034917
200,5,58,budget_interrupted,4232,150000,20078,0.023801375,0.023801
201,1,59,completed,6553,156553,20078,0.039607375,0.03961
201,2,60,completed,6316,162869,20078,0.038379167,0.038379
201,3,61,completed,6666,169535,20078,0.041419417,0.04142
201,4,62,completed,5930,175465,20078,0.036212125,0.036213
201,5,63,budget_interrupted,4535,180000,20078,0.027665291,0.027666
202,1,64,completed,6430,186430,20078,0.040065375,0.040065
202,2,65,completed,6434,192864,20078,0.038535583,0.038532
202,3,66,completed,6829,199693,20078,0.040389125,0.04039
202,4,67,completed,6680,206373,20078,0.04016575,0.040165
202,5,68,budget_interrupted,3627,210000,20078,0.023760416,0.02376
203,1,69,completed,6440,216440,20078,0.035717625,0.035717
203,2,70,completed,5915,222355,20078,0.032908917,0.032908
203,3,71,completed,5647,228002,20078,0.031338916,0.03134
203,4,72,completed,5989,233991,20078,0.033270417,0.03327
203,5,73,completed,5642,239633,20078,0.031067583,0.031069
203,6,74,budget_interrupted,367,240000,20078,0.002092458,0.002093


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/assignment.txt <==
3 8
8 9
6 10
9 12
0 14
9 15
7 16
14 18
18 20
1 21
13 24
16 28
0 30
15 32
34 35
5 36
2 40
4 42
20 45
25 48
52 56
48 60
40 63
63 64
62 70
29 72
22 80
10 84
74 90
1 96
55 105
97 112
72 120
124 126
30 140
137 144
63 160
136 168
128 180
31 192
184 210
17 224
222 240
208 252
92 280
65 288
47 315
287 320
49 336
272 360
328 420
177 448
255 480
334 504
142 560
95 576
452 630
529 672
209 720
732 840
351 960
817 1008
292 1120
1090 1260
1297 1344
1361 1440
12 1680
145 2016
113 2240
1594 2520
1631 2880
852 3360
3665 4032
542 5040
3857 6720
2513 10080
19217 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18392,28,0.485343583,0.4853
101,insertion_2,100000,40000,40000,18,17,1,19834,53,0.21483625,0.214805
102,insertion_3,100000,40000,40000,17,16,1,20064,77,0.238688166,0.238682
401,bank_epoch_1,100000,24000,24000,2,1,1,20064,77,0.138699084,0.138699
402,bank_epoch_2,100000,24000,24000,2,1,1,20069,77,0.13950725,0.139456
403,bank_epoch_3,100000,24000,24000,2,1,1,20126,77,0.133650125,0.13365
404,bank_epoch_4,100000,24000,24000,2,1,1,20131,77,0.133245208,0.133246
405,bank_epoch_5,100000,24000,24000,2,1,1,20141,77,0.131710709,0.131704


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.616050083,
"cpu_seconds":1.615907,
"covered":20141,
"uncovered":19,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/stdout.txt <==
bank1 m=8 L=20160 seed=2026103101 gaps=19 scans=240000 CPU=1.61591s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.024969417,0.024971
100,2,2,completed,2275,4794,18047,0.028140125,0.028141
100,3,3,completed,2266,7060,18056,0.02967475,0.029669
100,4,4,completed,2434,9494,17918,0.030940458,0.030941
100,5,5,completed,2441,11935,18083,0.032827459,0.032828
100,6,6,completed,2566,14501,18257,0.028266541,0.028267
100,7,7,completed,2451,16952,17968,0.02593425,0.025935
100,8,8,completed,2335,19287,18071,0.030940084,0.030941
100,9,9,completed,2494,21781,17923,0.030912833,0.030913
100,10,10,completed,2339,24120,17997,0.030266875,0.030267
100,11,11,completed,2460,26580,18392,0.029534667,0.029535
100,12,12,completed,2353,28933,17765,0.029875917,0.029876
100,13,13,completed,2812,31745,18158,0.03403625,0.034037
100,14,14,completed,2675,34420,18257,0.030305,0.030304
100,15,15,completed,2427,36847,18266,0.030642208,0.030638
100,16,16,completed,2572,39419,17944,0.030916375,0.030884
100,17,17,budget_interrupted,581,40000,18187,0.007093208,0.007095
101,1,18,completed,2530,42530,19818,0.013578334,0.01357
101,2,19,completed,2603,45133,19811,0.014079917,0.014059
101,3,20,completed,2396,47529,19807,0.012656791,0.012657
101,4,21,completed,2173,49702,19826,0.011531041,0.011531
101,5,22,completed,2363,52065,19807,0.012523958,0.012524
101,6,23,completed,2078,54143,19803,0.010772375,0.010772
101,7,24,completed,2275,56418,19814,0.012114708,0.012115
101,8,25,completed,2298,58716,19818,0.0127285,0.012729
101,9,26,completed,2271,60987,19810,0.012286625,0.01229
101,10,27,completed,2259,63246,19804,0.012257667,0.012259
101,11,28,completed,2318,65564,19834,0.012627959,0.012627
101,12,29,completed,2436,68000,19821,0.013608209,0.013608
101,13,30,completed,2400,70400,19814,0.013025375,0.013026
101,14,31,completed,2434,72834,19814,0.013001084,0.013002
101,15,32,completed,2124,74958,19814,0.011188667,0.011188
101,16,33,completed,2231,77189,19830,0.011866417,0.011866
101,17,34,completed,2177,79366,19818,0.011542625,0.011543
101,18,35,budget_interrupted,634,80000,19807,0.003380291,0.00338
102,1,36,completed,2319,82319,20061,0.01403575,0.014038
102,2,37,completed,2372,84691,20054,0.01447825,0.014478
102,3,38,completed,2485,87176,20063,0.014916292,0.014917
102,4,39,completed,2412,89588,20056,0.014588917,0.014588
102,5,40,completed,2400,91988,20056,0.014537209,0.014537
102,6,41,completed,2417,94405,20064,0.01458425,0.014585
102,7,42,completed,2360,96765,20064,0.014270959,0.014271
102,8,43,completed,2231,98996,20060,0.013535875,0.013536
102,9,44,completed,2274,101270,20064,0.013564416,0.01356
102,10,45,completed,2362,103632,20060,0.013553583,0.013554
102,11,46,completed,2535,106167,20054,0.014883292,0.014884
102,12,47,completed,2491,108658,20064,0.014541041,0.014544
102,13,48,completed,2508,111166,20063,0.014713292,0.014714
102,14,49,completed,2514,113680,20060,0.014896458,0.014897
102,15,50,completed,2306,115986,20056,0.013747916,0.013748
102,16,51,completed,2360,118346,20064,0.013915666,0.013917
102,17,52,budget_interrupted,1654,120000,20060,0.00986075,0.009861
401,1,53,completed,13696,133696,20064,0.076566708,0.07657
401,2,54,budget_interrupted,10304,144000,20064,0.06206425,0.062065
402,1,55,completed,11717,155717,20064,0.065435709,0.065436
402,2,56,budget_interrupted,12283,168000,20069,0.073999625,0.073948
403,1,57,completed,12924,180924,20126,0.068488708,0.068489
403,2,58,budget_interrupted,11076,192000,20069,0.065102167,0.065103
404,1,59,completed,12989,204989,20127,0.067706084,0.067706
404,2,60,budget_interrupted,11011,216000,20131,0.065478708,0.065478
405,1,61,completed,13386,229386,20141,0.069794167,0.06979
405,2,62,budget_interrupted,10614,240000,20133,0.061838834,0.061842


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/assignment.txt <==
1 8
8 9
0 10
3 12
0 14
7 15
13 16
14 18
18 20
15 21
19 24
16 28
16 30
21 32
34 35
23 36
28 40
12 42
2 45
7 48
32 56
34 60
6 63
63 64
24 70
11 72
69 80
18 84
56 90
79 96
87 105
86 112
88 120
90 126
124 140
119 144
101 160
114 168
74 180
31 192
66 210
37 224
85 240
92 252
4 280
47 288
237 315
133 320
30 336
128 360
64 420
101 448
5 480
60 504
528 560
479 576
426 630
453 672
437 720
396 840
613 960
732 1008
837 1120
48 1260
357 1344
293 1440
1368 1680
1413 2016
613 2240
2412 2520
1253 2880
165 3360
1029 4032
3252 5040
2565 6720
8805 10080
10437 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.520935375,0.5209
101,insertion_2,100000,40000,40000,18,17,1,19915,53,0.207097333,0.207095
102,insertion_3,100000,40000,40000,17,16,1,20146,77,0.233961125,0.23376
401,bank_epoch_1,100000,24000,24000,2,1,1,20156,77,0.1366645,0.136665
402,bank_epoch_2,100000,24000,24000,2,1,1,20156,77,0.131973125,0.131967
403,bank_epoch_3,100000,24000,24000,2,1,1,20156,77,0.1346405,0.134641
404,bank_epoch_4,100000,24000,24000,2,1,1,20156,77,0.135704458,0.135705
405,bank_epoch_5,100000,24000,24000,2,1,1,20156,77,0.133397833,0.133391


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.634771875,
"cpu_seconds":1.634518,
"covered":20156,
"uncovered":4,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/stdout.txt <==
bank1 m=8 L=20160 seed=2026103102 gaps=4 scans=240000 CPU=1.63452s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.02773,0.027731
100,2,2,completed,2360,4504,18083,0.029985125,0.029985
100,3,3,completed,2581,7085,18298,0.032853042,0.032848
100,4,4,completed,2640,9725,17941,0.032223166,0.032223
100,5,5,completed,2529,12254,18140,0.032446834,0.032447
100,6,6,completed,2405,14659,18115,0.033789792,0.03379
100,7,7,completed,2441,17100,18123,0.032967917,0.032967
100,8,8,completed,2657,19757,18147,0.033095625,0.033096
100,9,9,completed,2419,22176,18314,0.032584375,0.032585
100,10,10,completed,2148,24324,17855,0.02718925,0.02719
100,11,11,completed,2293,26617,18028,0.029795791,0.029795
100,12,12,completed,2428,29045,18129,0.033888125,0.03389
100,13,13,completed,2624,31669,18257,0.032751166,0.032751
100,14,14,completed,2422,34091,18184,0.029282792,0.029276
100,15,15,completed,2139,36230,18076,0.028366916,0.028348
100,16,16,completed,2384,38614,17837,0.033761666,0.033761
100,17,17,budget_interrupted,1386,40000,18025,0.018141833,0.018142
101,1,18,completed,2188,42188,19879,0.011629708,0.01163
101,2,19,completed,2333,44521,19843,0.012465833,0.012464
101,3,20,completed,2284,46805,19842,0.011568375,0.011569
101,4,21,completed,2214,49019,19867,0.010717583,0.010717
101,5,22,completed,2210,51229,19880,0.011475416,0.011476
101,6,23,completed,2382,53611,19911,0.012497458,0.012497
101,7,24,completed,2238,55849,19915,0.012351417,0.012351
101,8,25,completed,2070,57919,19845,0.011203166,0.011203
101,9,26,completed,2267,60186,19893,0.011490375,0.011493
101,10,27,completed,2290,62476,19880,0.011413916,0.011414
101,11,28,completed,2381,64857,19879,0.012361416,0.012362
101,12,29,completed,2250,67107,19852,0.011931333,0.011931
101,13,30,completed,2108,69215,19866,0.010648375,0.010649
101,14,31,completed,2078,71293,19867,0.010755875,0.010756
101,15,32,completed,2293,73586,19870,0.011809459,0.01181
101,16,33,completed,2220,75806,19888,0.011304166,0.011305
101,17,34,completed,2183,77989,19836,0.011481208,0.011482
101,18,35,budget_interrupted,2011,80000,19837,0.009921875,0.009922
102,1,36,completed,2482,82482,20142,0.01438125,0.014381
102,2,37,completed,2551,85033,20146,0.014722625,0.014722
102,3,38,completed,2311,87344,20141,0.013325667,0.013326
102,4,39,completed,2357,89701,20146,0.013549958,0.013552
102,5,40,completed,2501,92202,20145,0.014392791,0.014392
102,6,41,completed,2504,94706,20146,0.014874042,0.014874
102,7,42,completed,2513,97219,20146,0.0145525,0.014534
102,8,43,completed,2313,99532,20141,0.013256,0.01324
102,9,44,completed,2547,102079,20146,0.015746875,0.015603
102,10,45,completed,2281,104360,20139,0.013600834,0.013601
102,11,46,completed,2498,106858,20145,0.014595458,0.014588
102,12,47,completed,2498,109356,20146,0.014530166,0.014531
102,13,48,completed,2351,111707,20141,0.013291792,0.013286
102,14,49,completed,2427,114134,20142,0.014375458,0.014376
102,15,50,completed,2474,116608,20146,0.014527291,0.014527
102,16,51,completed,2408,119016,20139,0.014336833,0.014337
102,17,52,budget_interrupted,984,120000,20141,0.005828416,0.005828
401,1,53,completed,14108,134108,20156,0.074349792,0.074351
401,2,54,budget_interrupted,9892,144000,20146,0.062243209,0.062243
402,1,55,completed,14038,158038,20156,0.074955291,0.074956
402,2,56,budget_interrupted,9962,168000,20156,0.056949417,0.056944
403,1,57,completed,14382,182382,20156,0.0759265,0.075927
403,2,58,budget_interrupted,9618,192000,20156,0.058648833,0.05865
404,1,59,completed,13512,205512,20156,0.072449709,0.072449
404,2,60,budget_interrupted,10488,216000,20156,0.063189291,0.063192
405,1,61,completed,13197,229197,20156,0.069853666,0.069857
405,2,62,budget_interrupted,10803,240000,20156,0.063481417,0.063476


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/assignment.txt <==
0 8
8 9
3 10
6 12
7 14
1 15
4 16
5 18
5 20
15 21
22 24
19 28
7 30
12 32
34 35
14 36
15 40
9 42
2 45
10 48
11 56
49 60
3 63
63 64
59 70
38 72
34 80
33 84
11 90
28 96
6 105
39 112
10 120
45 126
79 140
74 144
18 160
165 168
29 180
156 192
27 210
207 224
82 240
155 252
195 280
284 288
276 315
188 320
249 336
146 360
379 420
124 448
418 480
417 504
395 560
92 576
87 630
60 672
290 720
715 840
60 960
81 1008
675 1120
695 1260
828 1344
578 1440
835 1680
1761 2016
1439 2240
1675 2520
956 2880
115 3360
3132 4032
5035 5040
1596 6720
3355 10080
16881 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18250,28,0.511174625,0.51116
101,insertion_2,100000,40000,40000,19,18,1,19833,53,0.221171333,0.221163
102,insertion_3,100000,40000,40000,17,16,1,20082,77,0.253346208,0.253346
401,bank_epoch_1,100000,24000,24000,2,1,1,20109,77,0.147798375,0.147798
402,bank_epoch_2,100000,24000,24000,2,1,1,20121,77,0.143593959,0.143587
403,bank_epoch_3,100000,24000,24000,2,1,1,20121,77,0.141982083,0.141981
404,bank_epoch_4,100000,24000,24000,2,1,1,20121,77,0.142115834,0.142108
405,bank_epoch_5,100000,24000,24000,2,1,1,20121,77,0.141839333,0.141774


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.703447458,
"cpu_seconds":1.703346,
"covered":20121,
"uncovered":39,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/stdout.txt <==
bank1 m=8 L=20160 seed=2026103103 gaps=39 scans=240000 CPU=1.70335s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.033123916,0.033126
100,2,2,completed,2852,5235,17919,0.038409208,0.038409
100,3,3,completed,2510,7745,18070,0.033813625,0.033814
100,4,4,completed,2661,10406,18000,0.036247667,0.036251
100,5,5,completed,2661,13067,18250,0.031620917,0.031614
100,6,6,completed,2470,15537,18006,0.032249292,0.03225
100,7,7,completed,2554,18091,18247,0.031495458,0.031495
100,8,8,completed,2476,20567,18025,0.032881417,0.032881
100,9,9,completed,2196,22763,18234,0.026264834,0.026266
100,10,10,completed,2986,25749,18214,0.033470375,0.033471
100,11,11,completed,2469,28218,18217,0.02829575,0.028296
100,12,12,completed,2193,30411,17923,0.026789166,0.026792
100,13,13,completed,2446,32857,18202,0.03308525,0.033088
100,14,14,completed,2448,35305,17638,0.0308285,0.030829
100,15,15,completed,2484,37789,18221,0.033779708,0.03378
100,16,16,budget_interrupted,2211,40000,18069,0.028753042,0.028746
101,1,17,completed,2177,42177,19736,0.011916833,0.011917
101,2,18,completed,2222,44399,19831,0.012118041,0.012118
101,3,19,completed,2274,46673,19788,0.012685667,0.012686
101,4,20,completed,2100,48773,19755,0.011659583,0.011659
101,5,21,completed,2396,51169,19790,0.013600042,0.013601
101,6,22,completed,2130,53299,19806,0.011743625,0.011744
101,7,23,completed,2081,55380,19755,0.01156075,0.011562
101,8,24,completed,2275,57655,19831,0.012496791,0.012496
101,9,25,completed,2049,59704,19800,0.011425166,0.011426
101,10,26,completed,2284,61988,19795,0.012307875,0.012308
101,11,27,completed,2194,64182,19776,0.012084459,0.012084
101,12,28,completed,2290,66472,19804,0.012967208,0.012973
101,13,29,completed,2222,68694,19789,0.012413958,0.012415
101,14,30,completed,2002,70696,19785,0.011053416,0.011055
101,15,31,completed,2113,72809,19833,0.011528541,0.011529
101,16,32,completed,2176,74985,19804,0.012209833,0.012211
101,17,33,completed,2381,77366,19825,0.0131965,0.013191
101,18,34,completed,2181,79547,19759,0.01147025,0.011471
101,19,35,budget_interrupted,453,80000,19675,0.002657625,0.002659
102,1,36,completed,2485,82485,20070,0.015822709,0.015823
102,2,37,completed,2297,84782,20082,0.014494958,0.014494
102,3,38,completed,2296,87078,20070,0.014577833,0.014578
102,4,39,completed,2368,89446,20082,0.01507425,0.015074
102,5,40,completed,2404,91850,20082,0.015267458,0.015268
102,6,41,completed,2379,94229,20082,0.015182,0.015182
102,7,42,completed,2419,96648,20082,0.015296875,0.015297
102,8,43,completed,2205,98853,20082,0.013887167,0.013887
102,9,44,completed,2521,101374,20079,0.015900958,0.015901
102,10,45,completed,2398,103772,20082,0.015248083,0.01525
102,11,46,completed,2408,106180,20082,0.015206833,0.015207
102,12,47,completed,2291,108471,20079,0.014486584,0.014486
102,13,48,completed,2342,110813,20082,0.014784084,0.014784
102,14,49,completed,2409,113222,20077,0.015247542,0.015248
102,15,50,completed,2386,115608,20082,0.015077541,0.015077
102,16,51,completed,2180,117788,20076,0.013704125,0.013705
102,17,52,budget_interrupted,2212,120000,20079,0.014035375,0.014036
401,1,53,completed,12703,132703,20107,0.074737958,0.074739
401,2,54,budget_interrupted,11297,144000,20109,0.072992125,0.072992
402,1,55,completed,12539,156539,20121,0.071499584,0.071493
402,2,56,budget_interrupted,11461,168000,20114,0.072027583,0.072028
403,1,57,completed,12838,180838,20121,0.072495125,0.072496
403,2,58,budget_interrupted,11162,192000,20121,0.0694245,0.069425
404,1,59,completed,12231,204231,20121,0.068732709,0.068733
404,2,60,budget_interrupted,11769,216000,20121,0.073320125,0.073314
405,1,61,completed,11853,227853,20121,0.06704325,0.066979
405,2,62,budget_interrupted,12147,240000,20121,0.074721541,0.074721


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
19 21
3 24
2 28
12 30
1 32
34 35
11 36
10 40
4 42
41 45
39 48
14 56
24 60
55 63
63 64
24 70
59 72
65 80
16 84
32 90
15 96
31 105
56 112
30 120
34 126
54 140
23 144
113 160
28 168
104 180
159 192
52 210
49 224
209 240
154 252
154 280
239 288
76 315
177 320
112 336
230 360
354 420
305 448
369 480
490 504
449 560
95 576
202 630
625 672
257 720
430 840
657 960
322 1008
689 1120
914 1260
529 1344
1361 1440
1162 1680
1105 2016
17 2240
2470 2520
1937 2880
1681 3360
337 4032
826 5040
5137 6720
3697 10080
7057 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.514669417,0.514656
101,insertion_2,100000,40000,40000,18,17,1,19911,53,0.213134958,0.213122
102,insertion_3,100000,40000,40000,16,15,1,20139,77,0.239362417,0.239357
401,bank_epoch_1,100000,24000,12706,1,1,0,20160,77,0.066483792,0.066484


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":132706,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":52,
"completed_trajectories":49,
"budget_interrupted_trajectories":3,
"first_success_trajectory":52,
"first_success_scans":132706,
"first_success_wall_seconds":1.033796625,
"first_success_cpu_seconds":1.033763,
"wall_seconds":1.034029417,
"cpu_seconds":1.033996,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/stdout.txt <==
bank1 m=8 L=20160 seed=2026103104 gaps=0 scans=132706 CPU=1.034s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.028534083,0.028535
100,2,2,completed,2685,5095,18011,0.033411458,0.033411
100,3,3,completed,2325,7420,18314,0.031582541,0.031584
100,4,4,completed,2601,10021,18234,0.030931,0.030923
100,5,5,completed,2510,12531,18076,0.033967708,0.033972
100,6,6,completed,2387,14918,17918,0.031473333,0.031473
100,7,7,completed,2456,17374,18178,0.0310745,0.031075
100,8,8,completed,2409,19783,18008,0.03497125,0.034972
100,9,9,completed,2308,22091,17736,0.03155925,0.031562
100,10,10,completed,2361,24452,17594,0.027662708,0.027663
100,11,11,completed,2483,26935,17905,0.033678875,0.033679
100,12,12,completed,2604,29539,18164,0.03385025,0.033851
100,13,13,completed,2834,32373,18064,0.034882,0.034882
100,14,14,completed,2369,34742,18008,0.029006042,0.029007
100,15,15,completed,2483,37225,18048,0.03370075,0.033702
100,16,16,completed,2382,39607,18215,0.029008958,0.029005
100,17,17,budget_interrupted,393,40000,17898,0.005299416,0.0053
101,1,18,completed,2431,42431,19879,0.012823584,0.012823
101,2,19,completed,2215,44646,19847,0.011949083,0.01195
101,3,20,completed,2078,46724,19864,0.01110975,0.01111
101,4,21,completed,2117,48841,19837,0.011034708,0.011035
101,5,22,completed,2298,51139,19883,0.012447333,0.012448
101,6,23,completed,2275,53414,19839,0.012105375,0.012105
101,7,24,completed,2310,55724,19865,0.012615375,0.012616
101,8,25,completed,2439,58163,19879,0.013308334,0.013308
101,9,26,completed,2285,60448,19862,0.012390792,0.012391
101,10,27,completed,2195,62643,19879,0.011701417,0.011696
101,11,28,completed,2303,64946,19883,0.012258708,0.012251
101,12,29,completed,2171,67117,19909,0.011233291,0.011234
101,13,30,completed,2133,69250,19845,0.011096833,0.011097
101,14,31,completed,2306,71556,19848,0.012862584,0.012863
101,15,32,completed,2182,73738,19911,0.010867917,0.010868
101,16,33,completed,2294,76032,19870,0.01268175,0.012682
101,17,34,completed,2431,78463,19880,0.0123995,0.0124
101,18,35,budget_interrupted,1537,80000,19825,0.008199291,0.0082
102,1,36,completed,2504,82504,20138,0.015148083,0.015148
102,2,37,completed,2654,85158,20138,0.015957583,0.015958
102,3,38,completed,2364,87522,20139,0.014150708,0.014153
102,4,39,completed,2668,90190,20139,0.016054125,0.016054
102,5,40,completed,2555,92745,20139,0.015359875,0.01536
102,6,41,completed,2347,95092,20138,0.014187708,0.014187
102,7,42,completed,2578,97670,20137,0.015479583,0.01548
102,8,43,completed,2572,100242,20139,0.01555425,0.015554
102,9,44,completed,2847,103089,20138,0.017180417,0.017181
102,10,45,completed,2561,105650,20137,0.015418167,0.015419
102,11,46,completed,2413,108063,20139,0.014453875,0.014454
102,12,47,completed,2515,110578,20136,0.01504375,0.015044
102,13,48,completed,2487,113065,20139,0.014530584,0.014525
102,14,49,completed,2275,115340,20139,0.013267083,0.013267
102,15,50,completed,2428,117768,20139,0.014303083,0.014304
102,16,51,budget_interrupted,2232,120000,20139,0.013219375,0.013219
401,1,52,success,12706,132706,20160,0.066447375,0.066448


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
18 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
0 42
20 45
1 48
38 56
4 60
15 63
63 64
64 70
29 72
9 80
12 84
2 90
25 96
27 105
52 112
46 120
36 126
14 140
65 144
73 160
24 168
164 180
31 192
90 210
31 224
121 240
74 252
234 280
191 288
57 315
166 320
108 336
281 360
214 420
287 448
457 480
470 504
286 560
95 576
120 630
639 672
137 720
402 840
351 960
738 1008
566 1120
686 1260
159 1344
1433 1440
570 1680
1695 2016
6 2240
246 2520
2850 2880
3135 3360
351 4032
3090 5040
2463 6720
6450 10080
1410 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18439,28,0.518399709,0.518216
101,insertion_2,100000,40000,40000,19,18,1,19923,53,0.226079833,0.226
102,insertion_3,100000,40000,40000,16,15,1,20148,77,0.260168459,0.259969
401,bank_epoch_1,100000,24000,24000,2,1,1,20159,77,0.150923042,0.150815
402,bank_epoch_2,100000,24000,24000,2,1,1,20159,77,0.153253584,0.153137
403,bank_epoch_3,100000,24000,5673,1,1,0,20160,77,0.032898666,0.032861


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":173673,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":57,
"completed_trajectories":52,
"budget_interrupted_trajectories":5,
"first_success_trajectory":57,
"first_success_scans":173673,
"first_success_wall_seconds":1.341829667,
"first_success_cpu_seconds":1.341104,
"wall_seconds":1.342211792,
"cpu_seconds":1.341486,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/stdout.txt <==
bank1 m=8 L=20160 seed=2026103105 gaps=0 scans=173673 CPU=1.34149s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.028062792,0.028064
100,2,2,completed,2467,5101,18140,0.033878542,0.033879
100,3,3,completed,2330,7431,17935,0.031270875,0.031268
100,4,4,completed,2415,9846,18439,0.031599833,0.031554
100,5,5,completed,2660,12506,18047,0.035982208,0.035897
100,6,6,completed,2381,14887,18423,0.032230791,0.032226
100,7,7,completed,2423,17310,18217,0.029279083,0.02928
100,8,8,completed,2470,19780,18060,0.033190417,0.033191
100,9,9,completed,2691,22471,18226,0.033243125,0.033244
100,10,10,completed,2191,24662,18149,0.0299955,0.029985
100,11,11,completed,2430,27092,18314,0.03392775,0.033929
100,12,12,completed,2277,29369,18040,0.029294584,0.029279
100,13,13,completed,2452,31821,18137,0.031182916,0.031184
100,14,14,completed,2751,34572,18169,0.035963458,0.035964
100,15,15,completed,2780,37352,18208,0.035535958,0.035536
100,16,16,completed,2170,39522,17795,0.026724834,0.026721
100,17,17,budget_interrupted,478,40000,18124,0.006936542,0.006937
101,1,18,completed,2211,42211,19898,0.011675416,0.011676
101,2,19,completed,2313,44524,19859,0.0130975,0.013098
101,3,20,completed,2231,46755,19903,0.011908125,0.011909
101,4,21,completed,2107,48862,19889,0.011300125,0.0113
101,5,22,completed,2173,51035,19852,0.012069625,0.01207
101,6,23,completed,2307,53342,19857,0.012652375,0.012652
101,7,24,completed,2381,55723,19923,0.012655959,0.012656
101,8,25,completed,2179,57902,19916,0.012162042,0.012162
101,9,26,completed,2175,60077,19892,0.012190292,0.012191
101,10,27,completed,2298,62375,19889,0.012966791,0.012964
101,11,28,completed,2177,64552,19903,0.013109375,0.01311
101,12,29,completed,2278,66830,19869,0.013998166,0.013991
101,13,30,completed,2240,69070,19875,0.01295325,0.012947
101,14,31,completed,2091,71161,19878,0.012901292,0.012868
101,15,32,completed,2075,73236,19861,0.011817083,0.011818
101,16,33,completed,2150,75386,19914,0.011947459,0.011948
101,17,34,completed,2151,77537,19891,0.011700166,0.0117
101,18,35,completed,1986,79523,19856,0.011790083,0.011775
101,19,36,budget_interrupted,477,80000,19820,0.0030985,0.003099
102,1,37,completed,2537,82537,20148,0.016679208,0.016662
102,2,38,completed,2371,84908,20148,0.015892834,0.015893
102,3,39,completed,2736,87644,20145,0.018070833,0.01804
102,4,40,completed,2264,89908,20146,0.014832792,0.014826
102,5,41,completed,2590,92498,20145,0.017221667,0.017216
102,6,42,completed,2642,95140,20148,0.017635541,0.017628
102,7,43,completed,2664,97804,20145,0.016895625,0.016878
102,8,44,completed,2634,100438,20146,0.017091542,0.017091
102,9,45,completed,2476,102914,20145,0.015468834,0.015467
102,10,46,completed,2441,105355,20146,0.0150185,0.015
102,11,47,completed,2522,107877,20148,0.016862334,0.016853
102,12,48,completed,2434,110311,20148,0.01622775,0.016204
102,13,49,completed,2374,112685,20146,0.014887792,0.014886
102,14,50,completed,2542,115227,20141,0.015636292,0.015631
102,15,51,completed,2750,117977,20144,0.01818575,0.018172
102,16,52,budget_interrupted,2023,120000,20145,0.013432166,0.013434
401,1,53,completed,12360,132360,20159,0.073379959,0.073319
401,2,54,budget_interrupted,11640,144000,20148,0.077453125,0.077415
402,1,55,completed,13025,157025,20159,0.079261833,0.079214
402,2,56,budget_interrupted,10975,168000,20159,0.073900209,0.073837
403,1,57,success,5673,173673,20160,0.032853083,0.032818


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/assignment.txt <==
3 8
8 9
2 10
9 12
2 14
1 15
7 16
2 18
10 20
18 21
1 24
24 28
4 30
15 32
34 35
29 36
38 40
36 42
41 45
13 48
28 56
28 60
32 63
63 64
48 70
5 72
18 80
12 84
10 90
37 96
6 105
56 112
6 120
68 126
20 140
41 144
85 160
138 168
40 180
31 192
24 210
63 224
58 240
176 252
266 280
113 288
239 315
277 320
0 336
160 360
294 420
159 448
373 480
340 504
378 560
479 576
14 630
639 672
469 720
54 840
757 960
833 1008
1018 1120
374 1260
351 1344
949 1440
66 1680
1409 2016
1578 2240
2140 2520
1429 2880
906 3360
2271 4032
4928 5040
4938 6720
3920 10080
5729 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.532706833,0.532663
101,insertion_2,100000,40000,40000,19,18,1,19839,53,0.222110625,0.222111
102,insertion_3,100000,40000,40000,17,16,1,20068,77,0.251936208,0.25193
401,bank_epoch_1,100000,24000,24000,2,1,1,20068,77,0.146485417,0.146479
402,bank_epoch_2,100000,24000,24000,2,1,1,20068,77,0.148511792,0.148505
403,bank_epoch_3,100000,24000,24000,2,1,1,20072,77,0.150088708,0.150088
404,bank_epoch_4,100000,24000,24000,2,1,1,20072,77,0.150195459,0.150195
405,bank_epoch_5,100000,24000,24000,2,1,1,20073,77,0.148932542,0.148925


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.751331167,
"cpu_seconds":1.751258,
"covered":20073,
"uncovered":87,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/stdout.txt <==
bank1 m=8 L=20160 seed=2026103106 gaps=87 scans=240000 CPU=1.75126s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.033821958,0.033823
100,2,2,completed,2406,4995,18243,0.029239375,0.02924
100,3,3,completed,2307,7302,17910,0.030408959,0.030403
100,4,4,completed,2185,9487,17989,0.028439125,0.028439
100,5,5,completed,2558,12045,18107,0.035002167,0.035002
100,6,6,completed,2549,14594,18039,0.030885958,0.030886
100,7,7,completed,2258,16852,18419,0.02780375,0.027803
100,8,8,completed,2370,19222,18048,0.033657958,0.033658
100,9,9,completed,2433,21655,17780,0.029376292,0.029376
100,10,10,completed,2414,24069,18126,0.033538667,0.033539
100,11,11,completed,2273,26342,18061,0.029984209,0.02997
100,12,12,completed,2710,29052,18220,0.037678334,0.03768
100,13,13,completed,2649,31701,18267,0.035722542,0.035724
100,14,14,completed,2340,34041,18020,0.03449875,0.034499
100,15,15,completed,2410,36451,18045,0.033354333,0.033356
100,16,16,completed,2205,38656,17587,0.030616792,0.030595
100,17,17,budget_interrupted,1344,40000,17744,0.018612792,0.018613
101,1,18,completed,2389,42389,19808,0.014139916,0.01414
101,2,19,completed,2252,44641,19836,0.012499792,0.0125
101,3,20,completed,2114,46755,19809,0.012032291,0.012032
101,4,21,completed,2141,48896,19818,0.011943709,0.011943
101,5,22,completed,2128,51024,19802,0.011523708,0.011524
101,6,23,completed,2027,53051,19836,0.011096709,0.011097
101,7,24,completed,2210,55261,19833,0.012091208,0.012091
101,8,25,completed,2313,57574,19819,0.012767458,0.012768
101,9,26,completed,1995,59569,19839,0.0109095,0.010911
101,10,27,completed,2467,62036,19823,0.01371125,0.013712
101,11,28,completed,2484,64520,19826,0.013828084,0.013829
101,12,29,completed,2058,66578,19831,0.011152083,0.011153
101,13,30,completed,2176,68754,19800,0.012362667,0.012363
101,14,31,completed,2266,71020,19829,0.01280225,0.012803
101,15,32,completed,2230,73250,19808,0.012251917,0.012252
101,16,33,completed,2155,75405,19831,0.011575,0.011576
101,17,34,completed,2083,77488,19825,0.011501083,0.011501
101,18,35,completed,2117,79605,19834,0.011596834,0.011596
101,19,36,budget_interrupted,395,80000,19823,0.002263458,0.002265
102,1,37,completed,2390,82390,20064,0.01504725,0.01504
102,2,38,completed,2300,84690,20064,0.014468667,0.014468
102,3,39,completed,2452,87142,20065,0.01545025,0.015451
102,4,40,completed,2577,89719,20068,0.016146167,0.016146
102,5,41,completed,2707,92426,20068,0.01708225,0.017083
102,6,42,completed,2340,94766,20065,0.014663417,0.014663
102,7,43,completed,2500,97266,20066,0.015806791,0.015808
102,8,44,completed,2329,99595,20068,0.014756833,0.014757
102,9,45,completed,2380,101975,20068,0.014993333,0.014993
102,10,46,completed,2482,104457,20068,0.015571584,0.015572
102,11,47,completed,2486,106943,20068,0.01564825,0.015649
102,12,48,completed,2407,109350,20065,0.015064333,0.015065
102,13,49,completed,2530,111880,20065,0.015940583,0.015941
102,14,50,completed,2434,114314,20064,0.015365417,0.015365
102,15,51,completed,2458,116772,20065,0.01552375,0.015523
102,16,52,completed,2449,119221,20062,0.01544775,0.015447
102,17,53,budget_interrupted,779,120000,20065,0.004901541,0.004902
401,1,54,completed,12460,132460,20068,0.07369025,0.073684
401,2,55,budget_interrupted,11540,144000,20068,0.072726042,0.072727
402,1,56,completed,11939,155939,20068,0.071281208,0.071273
402,2,57,budget_interrupted,12061,168000,20068,0.077159583,0.077161
403,1,58,completed,12994,180994,20072,0.078507792,0.078508
403,2,59,budget_interrupted,11006,192000,20068,0.071512708,0.071513
404,1,60,completed,12038,204038,20072,0.072519959,0.07252
404,2,61,budget_interrupted,11962,216000,20072,0.077609291,0.07761
405,1,62,completed,12312,228312,20073,0.073164667,0.073159
405,2,63,budget_interrupted,11688,240000,20072,0.075699041,0.075699


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
13 15
7 16
14 18
16 20
18 21
9 24
22 28
10 30
15 32
34 35
29 36
6 40
12 42
38 45
45 48
42 56
4 60
0 63
63 64
44 70
41 72
5 80
36 84
20 90
21 96
30 105
79 112
106 120
42 126
74 140
77 144
37 160
90 168
164 180
31 192
198 210
127 224
69 240
84 252
194 280
149 288
195 315
133 320
174 336
146 360
48 420
31 448
261 480
462 504
14 560
95 576
300 630
159 672
149 720
334 840
933 960
342 1008
854 1120
720 1260
1119 1344
581 1440
786 1680
735 2016
294 2240
614 2520
293 2880
1626 3360
3423 4032
4038 5040
1414 6720
6666 10080
10847 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.545062834,0.544553
101,insertion_2,100000,40000,40000,18,17,1,19891,53,0.224256042,0.224057
102,insertion_3,100000,40000,40000,18,17,1,20130,77,0.246682875,0.246483
401,bank_epoch_1,100000,24000,24000,2,1,1,20130,77,0.141521625,0.141386
402,bank_epoch_2,100000,24000,24000,2,1,1,20130,77,0.141632625,0.141631
403,bank_epoch_3,100000,24000,24000,2,1,1,20134,77,0.142283292,0.142267
404,bank_epoch_4,100000,24000,24000,2,1,1,20137,77,0.140676125,0.140642
405,bank_epoch_5,100000,24000,24000,2,1,1,20137,77,0.144504292,0.144248


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.727046208,
"cpu_seconds":1.725694,
"covered":20137,
"uncovered":23,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/stdout.txt <==
bank1 m=8 L=20160 seed=2026103107 gaps=23 scans=240000 CPU=1.72569s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.032222,0.032181
100,2,2,completed,2347,4850,18221,0.032472334,0.032453
100,3,3,completed,2328,7178,18083,0.034861625,0.0348
100,4,4,completed,2618,9796,18180,0.034717083,0.034714
100,5,5,completed,2633,12429,18210,0.032625708,0.032608
100,6,6,completed,2323,14752,18099,0.032749083,0.032714
100,7,7,completed,2521,17273,17935,0.034825375,0.03482
100,8,8,completed,2406,19679,17940,0.0331855,0.03317
100,9,9,completed,2491,22170,17893,0.036598083,0.036572
100,10,10,completed,2316,24486,18169,0.030696792,0.03067
100,11,11,completed,2554,27040,18124,0.034470541,0.034462
100,12,12,completed,2363,29403,18024,0.032606125,0.032573
100,13,13,completed,2603,32006,18051,0.032917375,0.032769
100,14,14,completed,2519,34525,18169,0.0329945,0.032986
100,15,15,completed,2510,37035,18336,0.036573209,0.036555
100,16,16,completed,2058,39093,18326,0.027325042,0.027317
100,17,17,budget_interrupted,907,40000,18071,0.013098584,0.013099
101,1,18,completed,2311,42311,19888,0.012942416,0.01294
101,2,19,completed,2222,44533,19848,0.012558458,0.012559
101,3,20,completed,2377,46910,19888,0.01350875,0.01348
101,4,21,completed,2434,49344,19858,0.014107166,0.014068
101,5,22,completed,2211,51555,19886,0.013211417,0.013089
101,6,23,completed,2278,53833,19860,0.012821459,0.012823
101,7,24,completed,2218,56051,19821,0.011903292,0.011905
101,8,25,completed,2387,58438,19886,0.013268959,0.013271
101,9,26,completed,2191,60629,19864,0.012117791,0.012118
101,10,27,completed,2209,62838,19878,0.011953166,0.011954
101,11,28,completed,2218,65056,19814,0.012738125,0.012738
101,12,29,completed,2409,67465,19806,0.014038292,0.014039
101,13,30,completed,2386,69851,19860,0.0134725,0.013472
101,14,31,completed,2371,72222,19888,0.013015542,0.013015
101,15,32,completed,2123,74345,19848,0.011435208,0.011434
101,16,33,completed,2347,76692,19874,0.013171916,0.013172
101,17,34,completed,2166,78858,19891,0.011693833,0.011693
101,18,35,budget_interrupted,1142,80000,19837,0.006211958,0.006213
102,1,36,completed,2412,82412,20130,0.014970083,0.014971
102,2,37,completed,2224,84636,20130,0.013597959,0.013598
102,3,38,completed,2246,86882,20130,0.013725666,0.013726
102,4,39,completed,2301,89183,20126,0.014112875,0.014114
102,5,40,completed,2359,91542,20128,0.014498917,0.014499
102,6,41,completed,2406,93948,20130,0.014748917,0.014749
102,7,42,completed,2188,96136,20130,0.013436584,0.013436
102,8,43,completed,2317,98453,20128,0.014272708,0.01427
102,9,44,completed,2480,100933,20130,0.015269833,0.015271
102,10,45,completed,2152,103085,20130,0.013158416,0.013159
102,11,46,completed,2333,105418,20130,0.014324708,0.014326
102,12,47,completed,2253,107671,20130,0.01394325,0.013942
102,13,48,completed,2569,110240,20128,0.0160155,0.015963
102,14,49,completed,2452,112692,20126,0.015189792,0.01519
102,15,50,completed,2575,115267,20130,0.015735416,0.015736
102,16,51,completed,2345,117612,20130,0.014675875,0.014577
102,17,52,completed,2358,119970,20130,0.014720416,0.014687
102,18,53,budget_interrupted,30,120000,20109,0.000206416,0.000206
401,1,54,completed,12728,132728,20130,0.071586458,0.071523
401,2,55,budget_interrupted,11272,144000,20130,0.069857333,0.069789
402,1,56,completed,13808,157808,20130,0.078302292,0.078301
402,2,57,budget_interrupted,10192,168000,20130,0.063256625,0.063257
403,1,58,completed,12896,180896,20130,0.072891542,0.072882
403,2,59,budget_interrupted,11104,192000,20134,0.069309833,0.069308
404,1,60,completed,13417,205417,20137,0.074654166,0.074645
404,2,61,budget_interrupted,10583,216000,20137,0.065950917,0.065929
405,1,62,completed,15025,231025,20137,0.087083833,0.086885
405,2,63,budget_interrupted,8975,240000,20137,0.057339084,0.057286


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/assignment.txt <==
3 8
8 9
6 10
9 12
12 14
0 15
7 16
2 18
8 20
16 21
13 24
18 28
12 30
15 32
34 35
5 36
38 40
28 42
32 45
1 48
50 56
24 60
31 63
63 64
24 70
29 72
73 80
64 84
50 90
25 96
97 105
63 112
18 120
10 126
114 140
65 144
137 160
4 168
104 180
159 192
160 210
31 224
121 240
4 252
134 280
281 288
115 315
105 320
22 336
338 360
294 420
95 448
169 480
424 504
302 560
479 576
52 630
127 672
569 720
538 840
265 960
592 1008
223 1120
14 1260
607 1344
1001 1440
190 1680
1247 2016
671 2240
178 2520
1865 2880
2440 3360
2399 4032
3112 5040
4255 6720
7144 10080
7583 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.543838708,0.543738
101,insertion_2,100000,40000,40000,18,17,1,19920,53,0.220699834,0.220574
102,insertion_3,100000,40000,40000,17,16,1,20138,77,0.24125625,0.241248
401,bank_epoch_1,100000,24000,24000,2,1,1,20146,77,0.137254542,0.137254
402,bank_epoch_2,100000,24000,24000,2,1,1,20146,77,0.134473959,0.134474
403,bank_epoch_3,100000,24000,24000,2,1,1,20146,77,0.137953875,0.137947
404,bank_epoch_4,100000,24000,24000,2,1,1,20146,77,0.137797458,0.137797
405,bank_epoch_5,100000,24000,24000,2,1,1,20152,77,0.137519916,0.137497


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.691156584,
"cpu_seconds":1.690893,
"covered":20152,
"uncovered":8,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/stdout.txt <==
bank1 m=8 L=20160 seed=2026103108 gaps=8 scans=240000 CPU=1.69089s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.033264083,0.033257
100,2,2,completed,2464,4842,18036,0.032969334,0.032959
100,3,3,completed,2705,7547,18164,0.035462708,0.035464
100,4,4,completed,2351,9898,17946,0.033808041,0.033809
100,5,5,completed,2379,12277,18051,0.030968375,0.030969
100,6,6,completed,2652,14929,17980,0.034500459,0.034501
100,7,7,completed,2390,17319,18026,0.034381666,0.034382
100,8,8,completed,2359,19678,17892,0.031958834,0.031959
100,9,9,completed,2160,21838,17971,0.029753166,0.029753
100,10,10,completed,2432,24270,18291,0.0355945,0.035595
100,11,11,completed,2562,26832,18143,0.033027667,0.032992
100,12,12,completed,2447,29279,18187,0.029926625,0.029924
100,13,13,completed,2531,31810,18273,0.035441,0.035435
100,14,14,completed,2401,34211,17994,0.03258725,0.032588
100,15,15,completed,2556,36767,18028,0.034926625,0.034927
100,16,16,completed,2574,39341,18336,0.035791208,0.035773
100,17,17,budget_interrupted,659,40000,18160,0.009382875,0.009384
101,1,18,completed,2407,42407,19885,0.0127955,0.012796
101,2,19,completed,2102,44509,19817,0.012860042,0.01286
101,3,20,completed,2201,46710,19918,0.012355875,0.012335
101,4,21,completed,2263,48973,19918,0.012997584,0.012989
101,5,22,completed,2281,51254,19918,0.012966875,0.012918
101,6,23,completed,2180,53434,19918,0.011746584,0.011733
101,7,24,completed,2099,55533,19892,0.011313125,0.011302
101,8,25,completed,2404,57937,19832,0.01317925,0.013181
101,9,26,completed,2074,60011,19918,0.011039375,0.01104
101,10,27,completed,2178,62189,19876,0.012107083,0.012107
101,11,28,completed,2203,64392,19892,0.01205975,0.012063
101,12,29,completed,2244,66636,19892,0.012097417,0.012099
101,13,30,completed,2310,68946,19911,0.012633958,0.012629
101,14,31,completed,2264,71210,19846,0.01285925,0.012859
101,15,32,completed,2126,73336,19855,0.01190725,0.011908
101,16,33,completed,2399,75735,19920,0.012876166,0.012876
101,17,34,completed,2486,78221,19920,0.013233375,0.013234
101,18,35,budget_interrupted,1779,80000,19890,0.009572083,0.009572
102,1,36,completed,2464,82464,20137,0.014966542,0.014967
102,2,37,completed,2329,84793,20136,0.014033959,0.014035
102,3,38,completed,2228,87021,20137,0.013660292,0.01366
102,4,39,completed,2209,89230,20138,0.013587125,0.013588
102,5,40,completed,2437,91667,20138,0.014751667,0.014752
102,6,41,completed,2435,94102,20138,0.014602583,0.014603
102,7,42,completed,2203,96305,20134,0.013224542,0.013225
102,8,43,completed,2675,98980,20137,0.016058584,0.016058
102,9,44,completed,2432,101412,20137,0.015020875,0.015022
102,10,45,completed,2379,103791,20137,0.014365,0.014365
102,11,46,completed,2270,106061,20138,0.013677333,0.013678
102,12,47,completed,2566,108627,20137,0.015378708,0.01538
102,13,48,completed,2318,110945,20138,0.014085542,0.014086
102,14,49,completed,2419,113364,20137,0.014594166,0.014594
102,15,50,completed,2331,115695,20137,0.014093375,0.014093
102,16,51,completed,2491,118186,20137,0.014479042,0.014474
102,17,52,budget_interrupted,1814,120000,20138,0.01062525,0.010625
401,1,53,completed,13515,133515,20146,0.073591708,0.073593
401,2,54,budget_interrupted,10485,144000,20139,0.06359175,0.063593
402,1,55,completed,13923,157923,20146,0.075296042,0.075296
402,2,56,budget_interrupted,10077,168000,20146,0.05911475,0.059115
403,1,57,completed,13051,181051,20146,0.071216416,0.071216
403,2,58,budget_interrupted,10949,192000,20146,0.066663917,0.066664
404,1,59,completed,13294,205294,20146,0.07374225,0.073743
404,2,60,budget_interrupted,10706,216000,20146,0.063989834,0.06399
405,1,61,completed,13053,229053,20152,0.071495333,0.07149
405,2,62,budget_interrupted,10947,240000,20146,0.065956167,0.065942


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
29 36
6 40
0 42
1 45
13 48
12 56
40 60
38 63
63 64
6 70
41 72
26 80
36 84
76 90
37 96
27 105
2 112
102 120
56 126
54 140
77 144
85 160
96 168
16 180
95 192
90 210
127 224
229 240
92 252
254 280
5 288
20 315
95 320
282 336
182 360
414 420
415 448
373 480
488 504
386 560
149 576
272 630
306 672
661 720
162 840
223 960
506 1008
866 1120
974 1260
735 1344
1141 1440
1482 1680
543 2016
159 2240
722 2520
2741 2880
642 3360
1887 4032
362 5040
1503 6720
1186 10080
13109 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.515357334,0.515167
101,insertion_2,100000,40000,40000,18,17,1,19843,53,0.22171775,0.22171
102,insertion_3,100000,40000,40000,17,16,1,20071,77,0.25134925,0.251342
401,bank_epoch_1,100000,24000,24000,2,1,1,20071,77,0.146155917,0.146127
402,bank_epoch_2,100000,24000,24000,2,1,1,20083,77,0.14495875,0.144958
403,bank_epoch_3,100000,24000,24000,2,1,1,20083,77,0.145210458,0.14521
404,bank_epoch_4,100000,24000,24000,2,1,1,20083,77,0.147179125,0.147169
405,bank_epoch_5,100000,24000,24000,2,1,1,20092,77,0.149289375,0.149289


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.721578708,
"cpu_seconds":1.721334,
"covered":20092,
"uncovered":68,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/stdout.txt <==
bank1 m=8 L=20160 seed=2026103109 gaps=68 scans=240000 CPU=1.72133s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.035337834,0.035339
100,2,2,completed,2393,4943,17992,0.028274125,0.028275
100,3,3,completed,2500,7443,17942,0.028447959,0.028448
100,4,4,completed,2312,9755,18202,0.031751,0.031752
100,5,5,completed,2306,12061,17741,0.032630291,0.03263
100,6,6,completed,2340,14401,17861,0.034436041,0.034437
100,7,7,completed,2356,16757,17984,0.029369291,0.02937
100,8,8,completed,2371,19128,17758,0.028537459,0.028537
100,9,9,completed,2526,21654,18018,0.030701083,0.030697
100,10,10,completed,2628,24282,18210,0.031499458,0.0315
100,11,11,completed,2324,26606,18419,0.032723584,0.032549
100,12,12,completed,2530,29136,18050,0.031439708,0.031434
100,13,13,completed,2314,31450,18129,0.032177875,0.032179
100,14,14,completed,2285,33735,17751,0.031592166,0.031593
100,15,15,completed,2505,36240,18234,0.029913958,0.029914
100,16,16,completed,2427,38667,18051,0.030992917,0.030992
100,17,17,budget_interrupted,1333,40000,18015,0.015466666,0.015467
101,1,18,completed,2341,42341,19816,0.013146458,0.013147
101,2,19,completed,2314,44655,19835,0.012738875,0.012739
101,3,20,completed,2295,46950,19833,0.0122835,0.012277
101,4,21,completed,2233,49183,19843,0.012317333,0.012318
101,5,22,completed,2071,51254,19797,0.011547958,0.011549
101,6,23,completed,2713,53967,19823,0.014648708,0.01465
101,7,24,completed,2361,56328,19826,0.013057458,0.013058
101,8,25,completed,2426,58754,19819,0.013521834,0.013523
101,9,26,completed,2048,60802,19843,0.011489167,0.011489
101,10,27,completed,2379,63181,19826,0.013220542,0.013221
101,11,28,completed,2479,65660,19807,0.013405125,0.013405
101,12,29,completed,2517,68177,19817,0.01429475,0.014296
101,13,30,completed,2163,70340,19826,0.012239542,0.012241
101,14,31,completed,2104,72444,19775,0.011912959,0.011913
101,15,32,completed,2309,74753,19823,0.01314075,0.013141
101,16,33,completed,2203,76956,19808,0.012112,0.012115
101,17,34,completed,2135,79091,19808,0.011667,0.011668
101,18,35,budget_interrupted,909,80000,19812,0.004916584,0.004917
102,1,36,completed,2420,82420,20065,0.015448375,0.015449
102,2,37,completed,2450,84870,20071,0.015649,0.01565
102,3,38,completed,2388,87258,20067,0.015071,0.015068
102,4,39,completed,2527,89785,20070,0.015751708,0.015752
102,5,40,completed,2556,92341,20071,0.015989792,0.015989
102,6,41,completed,2406,94747,20071,0.015106875,0.015107
102,7,42,completed,2412,97159,20071,0.015067625,0.015068
102,8,43,completed,2430,99589,20067,0.015254791,0.015256
102,9,44,completed,2583,102172,20071,0.016239709,0.01624
102,10,45,completed,2423,104595,20064,0.015280958,0.015282
102,11,46,completed,2467,107062,20067,0.015408333,0.015408
102,12,47,completed,2336,109398,20067,0.014633458,0.014634
102,13,48,completed,2255,111653,20070,0.014106958,0.014108
102,14,49,completed,2448,114101,20067,0.015362041,0.015363
102,15,50,completed,2527,116628,20067,0.015786833,0.015788
102,16,51,completed,2542,119170,20065,0.015921125,0.015922
102,17,52,budget_interrupted,830,120000,20063,0.005218625,0.00522
401,1,53,completed,11718,131718,20071,0.068589,0.068591
401,2,54,budget_interrupted,12282,144000,20071,0.077492875,0.077467
402,1,55,completed,13136,157136,20083,0.076398083,0.076399
402,2,56,budget_interrupted,10864,168000,20071,0.068491042,0.068492
403,1,57,completed,13217,181217,20083,0.077211333,0.077212
403,2,58,budget_interrupted,10783,192000,20083,0.067935125,0.067935
404,1,59,completed,12384,204384,20083,0.07105575,0.071046
404,2,60,budget_interrupted,11616,216000,20083,0.076056833,0.076057
405,1,61,completed,13639,229639,20083,0.082079792,0.082079
405,2,62,budget_interrupted,10361,240000,20092,0.0671425,0.067142


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
4 15
7 16
11 18
18 20
18 21
9 24
16 28
22 30
15 32
34 35
5 36
8 40
36 42
32 45
45 48
28 56
10 60
54 63
63 64
20 70
2 72
28 80
30 84
2 90
69 96
27 105
56 112
110 120
96 126
40 140
69 144
95 160
126 168
14 180
159 192
194 210
112 224
148 240
176 252
60 280
21 288
12 315
31 320
42 336
50 360
400 420
0 448
127 480
92 504
468 560
117 576
264 630
546 672
254 720
704 840
223 960
344 1008
480 1120
390 1260
210 1344
614 1440
760 1680
1269 2016
1120 2240
284 2520
1823 2880
3280 3360
2709 4032
3560 5040
4914 6720
2468 10080
5279 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18283,28,0.531142292,0.531135
101,insertion_2,100000,40000,40000,18,17,1,19800,53,0.215631834,0.215607
102,insertion_3,100000,40000,40000,18,17,1,20078,77,0.248905375,0.248905
401,bank_epoch_1,100000,24000,24000,2,1,1,20078,77,0.146082041,0.146076
402,bank_epoch_2,100000,24000,24000,2,1,1,20078,77,0.14804075,0.148041
403,bank_epoch_3,100000,24000,24000,2,1,1,20078,77,0.143925458,0.143919
404,bank_epoch_4,100000,24000,24000,3,2,1,20078,77,0.143866917,0.143868
405,bank_epoch_5,100000,24000,24000,2,1,1,20078,77,0.148017625,0.148018


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"bank1",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":64,
"completed_trajectories":56,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.726000541,
"cpu_seconds":1.725953,
"covered":20078,
"uncovered":82,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/stdout.txt <==
bank1 m=8 L=20160 seed=2026103110 gaps=82 scans=240000 CPU=1.72595s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank1_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.032042666,0.032043
100,2,2,completed,2678,5126,18129,0.037858375,0.037858
100,3,3,completed,2559,7685,18049,0.034448083,0.034448
100,4,4,completed,2398,10083,17932,0.027161958,0.027163
100,5,5,completed,2711,12794,17937,0.038044417,0.038045
100,6,6,completed,2499,15293,17699,0.033117209,0.033117
100,7,7,completed,2431,17724,18226,0.031218458,0.031213
100,8,8,completed,2369,20093,18135,0.034339792,0.03434
100,9,9,completed,2501,22594,18093,0.033766042,0.033766
100,10,10,completed,2333,24927,18072,0.031566708,0.031567
100,11,11,completed,2437,27364,18018,0.030219333,0.03022
100,12,12,completed,2776,30140,17883,0.037132625,0.037133
100,13,13,completed,2555,32695,18129,0.034853541,0.034854
100,14,14,completed,2437,35132,18283,0.032646958,0.032647
100,15,15,completed,2349,37481,17802,0.028824708,0.028825
100,16,16,completed,2327,39808,18244,0.030868459,0.030869
100,17,17,budget_interrupted,192,40000,18204,0.002975042,0.002975
101,1,18,completed,2217,42217,19791,0.0116,0.0116
101,2,19,completed,2387,44604,19768,0.013242916,0.013243
101,3,20,completed,2301,46905,19766,0.012311708,0.012312
101,4,21,completed,2138,49043,19772,0.011561458,0.011561
101,5,22,completed,2292,51335,19770,0.01248275,0.012479
101,6,23,completed,2221,53556,19800,0.012228416,0.012229
101,7,24,completed,2239,55795,19798,0.011906666,0.011907
101,8,25,completed,2212,58007,19793,0.011649416,0.01165
101,9,26,completed,2424,60431,19788,0.013263583,0.013264
101,10,27,completed,2384,62815,19776,0.01268975,0.01269
101,11,28,completed,2093,64908,19800,0.011726458,0.011726
101,12,29,completed,2154,67062,19734,0.011798584,0.011799
101,13,30,completed,2278,69340,19793,0.012387042,0.012387
101,14,31,completed,2236,71576,19793,0.011498834,0.011499
101,15,32,completed,2175,73751,19787,0.011952458,0.011953
101,16,33,completed,2482,76233,19778,0.013095041,0.013076
101,17,34,completed,2330,78563,19761,0.012290041,0.012291
101,18,35,budget_interrupted,1437,80000,19788,0.007873458,0.007874
102,1,36,completed,2186,82186,20076,0.013674375,0.013674
102,2,37,completed,2271,84457,20078,0.014070667,0.01407
102,3,38,completed,2408,86865,20078,0.014878,0.014878
102,4,39,completed,2279,89144,20078,0.014166333,0.014167
102,5,40,completed,2404,91548,20076,0.015011541,0.015012
102,6,41,completed,2237,93785,20078,0.013805625,0.013806
102,7,42,completed,2249,96034,20078,0.013899333,0.013899
102,8,43,completed,2512,98546,20076,0.015669333,0.01567
102,9,44,completed,2349,100895,20076,0.014580125,0.01458
102,10,45,completed,2274,103169,20074,0.014189834,0.014189
102,11,46,completed,2187,105356,20078,0.013504417,0.013504
102,12,47,completed,2408,107764,20076,0.014996125,0.014996
102,13,48,completed,2345,110109,20074,0.014624375,0.014625
102,14,49,completed,2312,112421,20078,0.014422417,0.014423
102,15,50,completed,2516,114937,20078,0.015629375,0.01563
102,16,51,completed,2210,117147,20071,0.01381925,0.013819
102,17,52,completed,2341,119488,20076,0.014721458,0.014721
102,18,53,budget_interrupted,512,120000,20078,0.00318625,0.003186
401,1,54,completed,12528,132528,20078,0.072619125,0.07262
401,2,55,budget_interrupted,11472,144000,20078,0.07339025,0.073384
402,1,56,completed,12924,156924,20078,0.075673416,0.075674
402,2,57,budget_interrupted,11076,168000,20078,0.072301041,0.072301
403,1,58,completed,11623,179623,20078,0.067538833,0.067539
403,2,59,budget_interrupted,12377,192000,20078,0.076317916,0.076312
404,1,60,completed,11343,203343,20078,0.065803416,0.065804
404,2,61,completed,12160,215503,20078,0.075137416,0.075138
404,3,62,budget_interrupted,497,216000,20078,0.002822417,0.002823
405,1,63,completed,12591,228591,20078,0.076409542,0.07641
405,2,64,budget_interrupted,11409,240000,20078,0.071544417,0.071545


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/assignment.txt <==
3 8
8 9
0 10
9 12
0 14
6 15
7 16
14 18
18 20
4 21
1 24
16 28
24 30
15 32
34 35
5 36
2 40
22 42
11 45
13 48
52 56
46 60
29 63
63 64
62 70
29 72
22 80
40 84
12 90
85 96
76 105
30 112
48 120
110 126
48 140
65 144
95 160
136 168
132 180
31 192
94 210
133 224
228 240
200 252
114 280
137 288
74 315
223 320
37 336
72 360
334 420
325 448
159 480
416 504
542 560
95 576
162 630
421 672
137 720
228 840
927 960
229 1008
1094 1120
794 1260
997 1344
1433 1440
1342 1680
901 2016
534 2240
2412 2520
2207 2880
3228 3360
1573 4032
2028 5040
2533 6720
222 10080
19865 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18392,28,0.491356,0.491348
101,insertion_2,100000,40000,40000,18,17,1,19834,53,0.211775708,0.211769
102,insertion_3,100000,40000,40000,17,16,1,20064,77,0.237968125,0.237968
401,bank_epoch_1,100000,24000,24000,2,1,1,20064,77,0.13877675,0.13877
402,bank_epoch_2,100000,24000,24000,2,1,1,20065,77,0.137558042,0.137559
403,bank_epoch_3,100000,24000,24000,2,1,1,20065,77,0.14061125,0.140605
404,bank_epoch_4,100000,24000,24000,2,1,1,20068,77,0.139041416,0.139041
405,bank_epoch_5,100000,24000,24000,2,1,1,20069,77,0.140931875,0.140932


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.638397042,
"cpu_seconds":1.638368,
"covered":20069,
"uncovered":91,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/stdout.txt <==
bank20 m=8 L=20160 seed=2026103101 gaps=91 scans=240000 CPU=1.63837s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.025322292,0.025323
100,2,2,completed,2275,4794,18047,0.028956042,0.028956
100,3,3,completed,2266,7060,18056,0.030417417,0.030417
100,4,4,completed,2434,9494,17918,0.031720792,0.031721
100,5,5,completed,2441,11935,18083,0.033577208,0.033577
100,6,6,completed,2566,14501,18257,0.028959042,0.028959
100,7,7,completed,2451,16952,17968,0.02646825,0.026468
100,8,8,completed,2335,19287,18071,0.031700167,0.0317
100,9,9,completed,2494,21781,17923,0.031641083,0.031642
100,10,10,completed,2339,24120,17997,0.030952041,0.030944
100,11,11,completed,2460,26580,18392,0.02937525,0.029376
100,12,12,completed,2353,28933,17765,0.029918917,0.029919
100,13,13,completed,2812,31745,18158,0.034133584,0.034134
100,14,14,completed,2675,34420,18257,0.030487083,0.030487
100,15,15,completed,2427,36847,18266,0.030908208,0.030909
100,16,16,completed,2572,39419,17944,0.029990708,0.029992
100,17,17,budget_interrupted,581,40000,18187,0.006753209,0.006754
101,1,18,completed,2530,42530,19818,0.013604584,0.013604
101,2,19,completed,2603,45133,19811,0.014329542,0.01433
101,3,20,completed,2396,47529,19807,0.012812708,0.012812
101,4,21,completed,2173,49702,19826,0.0115105,0.011512
101,5,22,completed,2363,52065,19807,0.012466583,0.012467
101,6,23,completed,2078,54143,19803,0.010661334,0.010662
101,7,24,completed,2275,56418,19814,0.011861125,0.011861
101,8,25,completed,2298,58716,19818,0.012354542,0.012354
101,9,26,completed,2271,60987,19810,0.012117916,0.012118
101,10,27,completed,2259,63246,19804,0.012175541,0.012176
101,11,28,completed,2318,65564,19834,0.012061083,0.012055
101,12,29,completed,2436,68000,19821,0.012719625,0.01272
101,13,30,completed,2400,70400,19814,0.012742416,0.012742
101,14,31,completed,2434,72834,19814,0.012953875,0.012954
101,15,32,completed,2124,74958,19814,0.010981583,0.010982
101,16,33,completed,2231,77189,19830,0.011687333,0.011687
101,17,34,completed,2177,79366,19818,0.011333875,0.011335
101,18,35,budget_interrupted,634,80000,19807,0.003341083,0.003342
102,1,36,completed,2319,82319,20061,0.013806584,0.013807
102,2,37,completed,2372,84691,20054,0.014216167,0.014216
102,3,38,completed,2485,87176,20063,0.014698333,0.014699
102,4,39,completed,2412,89588,20056,0.014331417,0.014332
102,5,40,completed,2400,91988,20056,0.014296083,0.014296
102,6,41,completed,2417,94405,20064,0.014350458,0.014353
102,7,42,completed,2360,96765,20064,0.013981,0.013982
102,8,43,completed,2231,98996,20060,0.013344333,0.013344
102,9,44,completed,2274,101270,20064,0.013406291,0.013406
102,10,45,completed,2362,103632,20060,0.014060417,0.01406
102,11,46,completed,2535,106167,20054,0.015133,0.015133
102,12,47,completed,2491,108658,20064,0.014740917,0.014741
102,13,48,completed,2508,111166,20063,0.014868708,0.014869
102,14,49,completed,2514,113680,20060,0.014992042,0.014992
102,15,50,completed,2306,115986,20056,0.013824625,0.013825
102,16,51,completed,2360,118346,20064,0.013975125,0.013976
102,17,52,budget_interrupted,1654,120000,20060,0.00988825,0.009889
401,1,53,completed,13696,133696,20064,0.076974375,0.076971
401,2,54,budget_interrupted,10304,144000,20064,0.061726958,0.061728
402,1,55,completed,11717,155717,20064,0.065161916,0.065162
402,2,56,budget_interrupted,12283,168000,20065,0.072318375,0.072318
403,1,57,completed,12369,180369,20065,0.069461625,0.069461
403,2,58,budget_interrupted,11631,192000,20064,0.071067458,0.071063
404,1,59,completed,12818,204818,20068,0.071644667,0.071645
404,2,60,budget_interrupted,11182,216000,20065,0.067303,0.067303
405,1,61,completed,12058,228058,20068,0.06853275,0.068533
405,2,62,budget_interrupted,11942,240000,20069,0.072282917,0.072284


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/assignment.txt <==
1 8
8 9
0 10
3 12
0 14
7 15
13 16
14 18
18 20
15 21
19 24
16 28
16 30
21 32
34 35
23 36
28 40
12 42
2 45
7 48
32 56
34 60
6 63
63 64
24 70
11 72
69 80
18 84
56 90
79 96
87 105
86 112
88 120
90 126
124 140
119 144
101 160
114 168
74 180
31 192
66 210
37 224
5 240
228 252
4 280
47 288
237 315
133 320
30 336
128 360
64 420
133 448
325 480
60 504
325 560
479 576
426 630
453 672
437 720
528 840
613 960
48 1008
837 1120
344 1260
357 1344
1253 1440
888 1680
1413 2016
1893 2240
396 2520
293 2880
165 3360
741 4032
4932 5040
2853 6720
2412 10080
17532 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.521203,0.521189
101,insertion_2,100000,40000,40000,18,17,1,19915,53,0.205722791,0.205704
102,insertion_3,100000,40000,40000,17,16,1,20146,77,0.233390625,0.233391
401,bank_epoch_1,100000,24000,24000,2,1,1,20156,77,0.133578208,0.133572
402,bank_epoch_2,100000,24000,24000,2,1,1,20156,77,0.135309666,0.13531
403,bank_epoch_3,100000,24000,24000,2,1,1,20156,77,0.132262541,0.132256
404,bank_epoch_4,100000,24000,24000,2,1,1,20156,77,0.136346958,0.136348
405,bank_epoch_5,100000,24000,24000,2,1,1,20158,77,0.136712167,0.136699


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.634870625,
"cpu_seconds":1.63481,
"covered":20158,
"uncovered":2,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/stdout.txt <==
bank20 m=8 L=20160 seed=2026103102 gaps=2 scans=240000 CPU=1.63481s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.026999542,0.026994
100,2,2,completed,2360,4504,18083,0.029864,0.029865
100,3,3,completed,2581,7085,18298,0.033477917,0.033478
100,4,4,completed,2640,9725,17941,0.032270417,0.03227
100,5,5,completed,2529,12254,18140,0.032564,0.032565
100,6,6,completed,2405,14659,18115,0.033636291,0.033636
100,7,7,completed,2441,17100,18123,0.032973709,0.032975
100,8,8,completed,2657,19757,18147,0.03301625,0.033016
100,9,9,completed,2419,22176,18314,0.032565167,0.032566
100,10,10,completed,2148,24324,17855,0.027158709,0.02716
100,11,11,completed,2293,26617,18028,0.029530166,0.029525
100,12,12,completed,2428,29045,18129,0.033636125,0.033636
100,13,13,completed,2624,31669,18257,0.03276275,0.032766
100,14,14,completed,2422,34091,18184,0.029486125,0.029487
100,15,15,completed,2139,36230,18076,0.029142209,0.029142
100,16,16,completed,2384,38614,17837,0.033859167,0.033863
100,17,17,budget_interrupted,1386,40000,18025,0.018180416,0.018181
101,1,18,completed,2188,42188,19879,0.01173525,0.011735
101,2,19,completed,2333,44521,19843,0.012521792,0.012522
101,3,20,completed,2284,46805,19842,0.012044583,0.012045
101,4,21,completed,2214,49019,19867,0.010515291,0.010511
101,5,22,completed,2210,51229,19880,0.011072917,0.011073
101,6,23,completed,2382,53611,19911,0.012048875,0.012051
101,7,24,completed,2238,55849,19915,0.011846167,0.011846
101,8,25,completed,2070,57919,19845,0.011021,0.01102
101,9,26,completed,2267,60186,19893,0.0114965,0.011497
101,10,27,completed,2290,62476,19880,0.011480041,0.011481
101,11,28,completed,2381,64857,19879,0.012362667,0.012363
101,12,29,completed,2250,67107,19852,0.012074958,0.012072
101,13,30,completed,2108,69215,19866,0.010360375,0.010355
101,14,31,completed,2078,71293,19867,0.010580083,0.01058
101,15,32,completed,2293,73586,19870,0.011784917,0.011785
101,16,33,completed,2220,75806,19888,0.011314958,0.011315
101,17,34,completed,2183,77989,19836,0.011447958,0.011448
101,18,35,budget_interrupted,2011,80000,19837,0.009940833,0.009941
102,1,36,completed,2482,82482,20142,0.014434042,0.014434
102,2,37,completed,2551,85033,20146,0.014845542,0.014847
102,3,38,completed,2311,87344,20141,0.013413334,0.013413
102,4,39,completed,2357,89701,20146,0.0136085,0.013609
102,5,40,completed,2501,92202,20145,0.014469292,0.01447
102,6,41,completed,2504,94706,20146,0.014591125,0.014592
102,7,42,completed,2513,97219,20146,0.014559708,0.01456
102,8,43,completed,2313,99532,20141,0.013510125,0.013511
102,9,44,completed,2547,102079,20146,0.014790917,0.014791
102,10,45,completed,2281,104360,20139,0.013304333,0.013304
102,11,46,completed,2498,106858,20145,0.014429958,0.01443
102,12,47,completed,2498,109356,20146,0.0147595,0.014761
102,13,48,completed,2351,111707,20141,0.0136595,0.013661
102,14,49,completed,2427,114134,20142,0.014135958,0.014137
102,15,50,completed,2474,116608,20146,0.014475292,0.014476
102,16,51,completed,2408,119016,20139,0.01456675,0.014567
102,17,52,budget_interrupted,984,120000,20141,0.005785542,0.005785
401,1,53,completed,14108,134108,20156,0.072874,0.072869
401,2,54,budget_interrupted,9892,144000,20146,0.060638958,0.060639
402,1,55,completed,14038,158038,20156,0.074313,0.074314
402,2,56,budget_interrupted,9962,168000,20154,0.060925417,0.060925
403,1,57,completed,14382,182382,20156,0.075976416,0.075976
403,2,58,budget_interrupted,9618,192000,20156,0.056222542,0.056217
404,1,59,completed,13512,205512,20156,0.07252125,0.072522
404,2,60,budget_interrupted,10488,216000,20156,0.063759709,0.06376
405,1,61,completed,13197,229197,20156,0.069156,0.069141
405,2,62,budget_interrupted,10803,240000,20158,0.067485375,0.067486


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/assignment.txt <==
0 8
8 9
3 10
6 12
7 14
1 15
4 16
5 18
5 20
15 21
22 24
19 28
7 30
12 32
34 35
14 36
15 40
9 42
2 45
10 48
11 56
49 60
3 63
63 64
59 70
38 72
34 80
33 84
11 90
28 96
6 105
39 112
10 120
45 126
79 140
74 144
18 160
165 168
29 180
156 192
27 210
207 224
82 240
155 252
195 280
284 288
276 315
188 320
249 336
146 360
379 420
124 448
418 480
417 504
395 560
92 576
87 630
60 672
290 720
715 840
60 960
81 1008
675 1120
695 1260
828 1344
578 1440
835 1680
1761 2016
1439 2240
1675 2520
956 2880
115 3360
3132 4032
5035 5040
1596 6720
3355 10080
16881 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18250,28,0.510773625,0.510763
101,insertion_2,100000,40000,40000,19,18,1,19833,53,0.221558666,0.221559
102,insertion_3,100000,40000,40000,17,16,1,20082,77,0.250901875,0.250895
401,bank_epoch_1,100000,24000,24000,2,1,1,20109,77,0.146366042,0.146366
402,bank_epoch_2,100000,24000,24000,2,1,1,20121,77,0.142279291,0.142273
403,bank_epoch_3,100000,24000,24000,2,1,1,20121,77,0.144084459,0.144084
404,bank_epoch_4,100000,24000,24000,2,1,1,20121,77,0.14190825,0.141908
405,bank_epoch_5,100000,24000,24000,2,1,1,20121,77,0.138977542,0.13897


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.697200375,
"cpu_seconds":1.697168,
"covered":20121,
"uncovered":39,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/stdout.txt <==
bank20 m=8 L=20160 seed=2026103103 gaps=39 scans=240000 CPU=1.69717s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.033288125,0.033289
100,2,2,completed,2852,5235,17919,0.038483167,0.038483
100,3,3,completed,2510,7745,18070,0.033645,0.033639
100,4,4,completed,2661,10406,18000,0.03562725,0.035628
100,5,5,completed,2661,13067,18250,0.03172125,0.031721
100,6,6,completed,2470,15537,18006,0.032319667,0.03232
100,7,7,completed,2554,18091,18247,0.031457375,0.031458
100,8,8,completed,2476,20567,18025,0.032789958,0.03279
100,9,9,completed,2196,22763,18234,0.026241875,0.026242
100,10,10,completed,2986,25749,18214,0.033378375,0.03338
100,11,11,completed,2469,28218,18217,0.02819325,0.028195
100,12,12,completed,2193,30411,17923,0.026738792,0.026739
100,13,13,completed,2446,32857,18202,0.0330455,0.033046
100,14,14,completed,2448,35305,17638,0.030831083,0.030831
100,15,15,completed,2484,37789,18221,0.033798959,0.0338
100,16,16,budget_interrupted,2211,40000,18069,0.02915525,0.02915
101,1,17,completed,2177,42177,19736,0.011721042,0.011722
101,2,18,completed,2222,44399,19831,0.012085542,0.012085
101,3,19,completed,2274,46673,19788,0.012738292,0.012738
101,4,20,completed,2100,48773,19755,0.011736834,0.011736
101,5,21,completed,2396,51169,19790,0.013697583,0.013698
101,6,22,completed,2130,53299,19806,0.011807166,0.011808
101,7,23,completed,2081,55380,19755,0.011454875,0.011457
101,8,24,completed,2275,57655,19831,0.012597125,0.012597
101,9,25,completed,2049,59704,19800,0.011533084,0.011533
101,10,26,completed,2284,61988,19795,0.012434667,0.012435
101,11,27,completed,2194,64182,19776,0.012150375,0.01215
101,12,28,completed,2290,66472,19804,0.012801625,0.012802
101,13,29,completed,2222,68694,19789,0.012252583,0.012252
101,14,30,completed,2002,70696,19785,0.011129708,0.011129
101,15,31,completed,2113,72809,19833,0.011625125,0.011625
101,16,32,completed,2176,74985,19804,0.012259667,0.01226
101,17,33,completed,2381,77366,19825,0.013358917,0.013359
101,18,34,completed,2181,79547,19759,0.011438417,0.011438
101,19,35,budget_interrupted,453,80000,19675,0.002678583,0.002679
102,1,36,completed,2485,82485,20070,0.015813583,0.015816
102,2,37,completed,2297,84782,20082,0.014535958,0.014536
102,3,38,completed,2296,87078,20070,0.014551708,0.014551
102,4,39,completed,2368,89446,20082,0.015069167,0.01507
102,5,40,completed,2404,91850,20082,0.015207667,0.015208
102,6,41,completed,2379,94229,20082,0.015141042,0.015144
102,7,42,completed,2419,96648,20082,0.015241417,0.015242
102,8,43,completed,2205,98853,20082,0.013916334,0.013917
102,9,44,completed,2521,101374,20079,0.015493166,0.015487
102,10,45,completed,2398,103772,20082,0.014845667,0.014847
102,11,46,completed,2408,106180,20082,0.014858417,0.014858
102,12,47,completed,2291,108471,20079,0.014199209,0.014198
102,13,48,completed,2342,110813,20082,0.014567958,0.014568
102,14,49,completed,2409,113222,20077,0.014967375,0.014967
102,15,50,completed,2386,115608,20082,0.015116458,0.015116
102,16,51,completed,2180,117788,20076,0.013486375,0.013487
102,17,52,budget_interrupted,2212,120000,20079,0.013838833,0.01384
401,1,53,completed,12703,132703,20107,0.074189459,0.074193
401,2,54,budget_interrupted,11297,144000,20109,0.072106125,0.072107
402,1,55,completed,12539,156539,20121,0.071415042,0.071409
402,2,56,budget_interrupted,11461,168000,20107,0.070797375,0.070797
403,1,57,completed,12838,180838,20121,0.072588875,0.07259
403,2,58,budget_interrupted,11162,192000,20121,0.071415875,0.07142
404,1,59,completed,12231,204231,20121,0.068847291,0.068847
404,2,60,budget_interrupted,11769,216000,20121,0.072988334,0.072989
405,1,61,completed,11853,227853,20121,0.065422666,0.065416
405,2,62,budget_interrupted,12147,240000,20121,0.07347475,0.073476


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
19 21
3 24
2 28
12 30
1 32
34 35
11 36
10 40
4 42
41 45
39 48
14 56
24 60
55 63
63 64
24 70
59 72
65 80
16 84
32 90
15 96
31 105
56 112
30 120
34 126
54 140
23 144
113 160
28 168
104 180
159 192
52 210
49 224
209 240
154 252
154 280
239 288
76 315
177 320
112 336
230 360
354 420
305 448
369 480
490 504
449 560
95 576
202 630
625 672
257 720
430 840
657 960
322 1008
689 1120
914 1260
529 1344
1361 1440
1162 1680
1105 2016
17 2240
2470 2520
1937 2880
1681 3360
337 4032
826 5040
5137 6720
3697 10080
7057 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.514427708,0.51442
101,insertion_2,100000,40000,40000,18,17,1,19911,53,0.212556291,0.212551
102,insertion_3,100000,40000,40000,16,15,1,20139,77,0.240357333,0.240351
401,bank_epoch_1,100000,24000,12706,1,1,0,20160,77,0.066582375,0.066582


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":132706,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":52,
"completed_trajectories":49,
"budget_interrupted_trajectories":3,
"first_success_trajectory":52,
"first_success_scans":132706,
"first_success_wall_seconds":1.034036209,
"first_success_cpu_seconds":1.034017,
"wall_seconds":1.034224209,
"cpu_seconds":1.034205,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/stdout.txt <==
bank20 m=8 L=20160 seed=2026103104 gaps=0 scans=132706 CPU=1.03421s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.028604292,0.028605
100,2,2,completed,2685,5095,18011,0.033407125,0.033408
100,3,3,completed,2325,7420,18314,0.03151825,0.03152
100,4,4,completed,2601,10021,18234,0.031048333,0.031049
100,5,5,completed,2510,12531,18076,0.033637625,0.033633
100,6,6,completed,2387,14918,17918,0.031513625,0.031514
100,7,7,completed,2456,17374,18178,0.030994333,0.030994
100,8,8,completed,2409,19783,18008,0.035177625,0.035178
100,9,9,completed,2308,22091,17736,0.031010167,0.03101
100,10,10,completed,2361,24452,17594,0.027673583,0.027674
100,11,11,completed,2483,26935,17905,0.033924375,0.033924
100,12,12,completed,2604,29539,18164,0.033593917,0.033593
100,13,13,completed,2834,32373,18064,0.034848334,0.034849
100,14,14,completed,2369,34742,18008,0.028852875,0.028854
100,15,15,completed,2483,37225,18048,0.033765417,0.033766
100,16,16,completed,2382,39607,18215,0.029432166,0.029432
100,17,17,budget_interrupted,393,40000,17898,0.005352459,0.005353
101,1,18,completed,2431,42431,19879,0.012551042,0.012545
101,2,19,completed,2215,44646,19847,0.011757583,0.011758
101,3,20,completed,2078,46724,19864,0.011002792,0.011002
101,4,21,completed,2117,48841,19837,0.010965166,0.010966
101,5,22,completed,2298,51139,19883,0.012357208,0.012358
101,6,23,completed,2275,53414,19839,0.012031042,0.012032
101,7,24,completed,2310,55724,19865,0.012602917,0.012602
101,8,25,completed,2439,58163,19879,0.013276375,0.013276
101,9,26,completed,2285,60448,19862,0.012366416,0.012367
101,10,27,completed,2195,62643,19879,0.011918709,0.011919
101,11,28,completed,2303,64946,19883,0.012468708,0.012469
101,12,29,completed,2171,67117,19909,0.011178584,0.011179
101,13,30,completed,2133,69250,19845,0.011108458,0.011109
101,14,31,completed,2306,71556,19848,0.012816667,0.012817
101,15,32,completed,2182,73738,19911,0.0108495,0.01085
101,16,33,completed,2294,76032,19870,0.012666958,0.012667
101,17,34,completed,2431,78463,19880,0.012404292,0.012404
101,18,35,budget_interrupted,1537,80000,19825,0.008179625,0.008179
102,1,36,completed,2504,82504,20138,0.015249708,0.01525
102,2,37,completed,2654,85158,20138,0.015963083,0.015963
102,3,38,completed,2364,87522,20139,0.014166292,0.014167
102,4,39,completed,2668,90190,20139,0.016054042,0.016054
102,5,40,completed,2555,92745,20139,0.015417708,0.015417
102,6,41,completed,2347,95092,20138,0.014215959,0.014216
102,7,42,completed,2578,97670,20137,0.015482417,0.015483
102,8,43,completed,2572,100242,20139,0.015596334,0.015597
102,9,44,completed,2847,103089,20138,0.0172505,0.017251
102,10,45,completed,2561,105650,20137,0.015432292,0.015432
102,11,46,completed,2413,108063,20139,0.014551667,0.014551
102,12,47,completed,2515,110578,20136,0.015082125,0.015082
102,13,48,completed,2487,113065,20139,0.01492625,0.014926
102,14,49,completed,2275,115340,20139,0.013349625,0.013343
102,15,50,completed,2428,117768,20139,0.014318042,0.014318
102,16,51,budget_interrupted,2232,120000,20139,0.013257291,0.013257
401,1,52,success,12706,132706,20160,0.066549333,0.066549


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
18 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
0 42
20 45
1 48
38 56
4 60
15 63
63 64
64 70
29 72
9 80
12 84
2 90
25 96
27 105
52 112
46 120
36 126
14 140
65 144
73 160
24 168
164 180
31 192
90 210
31 224
121 240
74 252
234 280
191 288
57 315
166 320
108 336
281 360
214 420
287 448
457 480
470 504
286 560
95 576
120 630
639 672
137 720
402 840
351 960
738 1008
566 1120
686 1260
159 1344
1433 1440
570 1680
1695 2016
6 2240
246 2520
2850 2880
3135 3360
351 4032
3090 5040
2463 6720
6450 10080
1410 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18439,28,0.568207875,0.567724
101,insertion_2,100000,40000,40000,19,18,1,19923,53,0.242959166,0.242807
102,insertion_3,100000,40000,40000,16,15,1,20148,77,0.264310125,0.264101
401,bank_epoch_1,100000,24000,24000,2,1,1,20159,77,0.14009575,0.140074
402,bank_epoch_2,100000,24000,24000,2,1,1,20159,77,0.137660208,0.13766
403,bank_epoch_3,100000,24000,5673,1,1,0,20160,77,0.030098709,0.030099


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":173673,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":57,
"completed_trajectories":52,
"budget_interrupted_trajectories":5,
"first_success_trajectory":57,
"first_success_scans":173673,
"first_success_wall_seconds":1.383506,
"first_success_cpu_seconds":1.382639,
"wall_seconds":1.383806583,
"cpu_seconds":1.382938,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/stdout.txt <==
bank20 m=8 L=20160 seed=2026103105 gaps=0 scans=173673 CPU=1.38294s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.03036375,0.030355
100,2,2,completed,2467,5101,18140,0.037937625,0.037913
100,3,3,completed,2330,7431,17935,0.0343015,0.034288
100,4,4,completed,2415,9846,18439,0.0343045,0.034293
100,5,5,completed,2660,12506,18047,0.037976042,0.037916
100,6,6,completed,2381,14887,18423,0.034104542,0.034071
100,7,7,completed,2423,17310,18217,0.032448958,0.032428
100,8,8,completed,2470,19780,18060,0.036969459,0.036918
100,9,9,completed,2691,22471,18226,0.035529167,0.035494
100,10,10,completed,2191,24662,18149,0.033401416,0.033353
100,11,11,completed,2430,27092,18314,0.036759666,0.036756
100,12,12,completed,2277,29369,18040,0.032384791,0.032319
100,13,13,completed,2452,31821,18137,0.034358125,0.03434
100,14,14,completed,2751,34572,18169,0.040313167,0.040301
100,15,15,completed,2780,37352,18208,0.039156542,0.039132
100,16,16,completed,2170,39522,17795,0.030086958,0.030088
100,17,17,budget_interrupted,478,40000,18124,0.007656041,0.007657
101,1,18,completed,2211,42211,19898,0.01262175,0.01261
101,2,19,completed,2313,44524,19859,0.014175584,0.014144
101,3,20,completed,2231,46755,19903,0.012875916,0.012877
101,4,21,completed,2107,48862,19889,0.012681334,0.012657
101,5,22,completed,2173,51035,19852,0.013423625,0.013414
101,6,23,completed,2307,53342,19857,0.014861792,0.014861
101,7,24,completed,2381,55723,19923,0.014325833,0.014322
101,8,25,completed,2179,57902,19916,0.013271667,0.013264
101,9,26,completed,2175,60077,19892,0.013788333,0.013789
101,10,27,completed,2298,62375,19889,0.014208833,0.014207
101,11,28,completed,2177,64552,19903,0.012866875,0.012867
101,12,29,completed,2278,66830,19869,0.014234458,0.014229
101,13,30,completed,2240,69070,19875,0.012975,0.012962
101,14,31,completed,2091,71161,19878,0.012937291,0.012938
101,15,32,completed,2075,73236,19861,0.011946417,0.011946
101,16,33,completed,2150,75386,19914,0.012674958,0.012675
101,17,34,completed,2151,77537,19891,0.012859375,0.01286
101,18,35,completed,1986,79523,19856,0.013156833,0.013157
101,19,36,budget_interrupted,477,80000,19820,0.002934166,0.002927
102,1,37,completed,2537,82537,20148,0.016904917,0.016903
102,2,38,completed,2371,84908,20148,0.015862917,0.01585
102,3,39,completed,2736,87644,20145,0.017678167,0.017677
102,4,40,completed,2264,89908,20146,0.013858334,0.01384
102,5,41,completed,2590,92498,20145,0.017308625,0.017299
102,6,42,completed,2642,95140,20148,0.017753792,0.017752
102,7,43,completed,2664,97804,20145,0.017326708,0.017301
102,8,44,completed,2634,100438,20146,0.017526333,0.017527
102,9,45,completed,2476,102914,20145,0.016702792,0.016704
102,10,46,completed,2441,105355,20146,0.016122334,0.016122
102,11,47,completed,2522,107877,20148,0.016440167,0.016425
102,12,48,completed,2434,110311,20148,0.015649584,0.015651
102,13,49,completed,2374,112685,20146,0.015359792,0.015328
102,14,50,completed,2542,115227,20141,0.017382875,0.017372
102,15,51,completed,2750,117977,20144,0.018709417,0.018705
102,16,52,budget_interrupted,2023,120000,20145,0.013582375,0.013559
401,1,53,completed,12360,132360,20159,0.068211375,0.068193
401,2,54,budget_interrupted,11640,144000,20148,0.071808667,0.07181
402,1,55,completed,13025,157025,20159,0.071835042,0.071836
402,2,56,budget_interrupted,10975,168000,20148,0.065755875,0.065756
403,1,57,success,5673,173673,20160,0.030065417,0.030067


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
1 15
7 16
2 18
2 20
15 21
1 24
0 28
4 30
15 32
34 35
29 36
38 40
24 42
13 45
13 48
40 56
52 60
59 63
63 64
48 70
41 72
18 80
60 84
28 90
37 96
6 105
98 112
6 120
32 126
54 140
77 144
149 160
12 168
86 180
159 192
144 210
63 224
37 240
176 252
14 280
149 288
167 315
95 320
42 336
268 360
132 420
351 448
85 480
68 504
138 560
293 576
554 630
186 672
538 720
306 840
607 960
266 1008
298 1120
356 1260
95 1344
1333 1440
1026 1680
1157 2016
1759 2240
808 2520
2293 2880
1866 3360
1733 4032
3578 5040
4639 6720
4768 10080
8069 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.535081208,0.535061
101,insertion_2,100000,40000,40000,19,18,1,19839,53,0.220791334,0.220776
102,insertion_3,100000,40000,40000,17,16,1,20068,77,0.251633958,0.251635
401,bank_epoch_1,100000,24000,24000,2,1,1,20068,77,0.146638458,0.146639
402,bank_epoch_2,100000,24000,24000,2,1,1,20068,77,0.146518125,0.146511
403,bank_epoch_3,100000,24000,24000,2,1,1,20073,77,0.148563459,0.148563
404,bank_epoch_4,100000,24000,24000,2,1,1,20074,77,0.149672583,0.149666
405,bank_epoch_5,100000,24000,24000,2,1,1,20083,77,0.147315542,0.147309


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.746552375,
"cpu_seconds":1.746495,
"covered":20083,
"uncovered":77,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/stdout.txt <==
bank20 m=8 L=20160 seed=2026103106 gaps=77 scans=240000 CPU=1.74649s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.033151917,0.033154
100,2,2,completed,2406,4995,18243,0.02920025,0.029203
100,3,3,completed,2307,7302,17910,0.030801584,0.030803
100,4,4,completed,2185,9487,17989,0.028672042,0.028672
100,5,5,completed,2558,12045,18107,0.035288792,0.035289
100,6,6,completed,2549,14594,18039,0.03102075,0.031023
100,7,7,completed,2258,16852,18419,0.027806458,0.02781
100,8,8,completed,2370,19222,18048,0.033791791,0.033792
100,9,9,completed,2433,21655,17780,0.029147708,0.029143
100,10,10,completed,2414,24069,18126,0.03369825,0.033699
100,11,11,completed,2273,26342,18061,0.030005166,0.030006
100,12,12,completed,2710,29052,18220,0.037835459,0.037836
100,13,13,completed,2649,31701,18267,0.036054167,0.036056
100,14,14,completed,2340,34041,18020,0.035153709,0.035139
100,15,15,completed,2410,36451,18045,0.033738291,0.033739
100,16,16,completed,2205,38656,17587,0.030897834,0.030899
100,17,17,budget_interrupted,1344,40000,17744,0.018753084,0.018753
101,1,18,completed,2389,42389,19808,0.013370375,0.013364
101,2,19,completed,2252,44641,19836,0.012349791,0.012349
101,3,20,completed,2114,46755,19809,0.011675416,0.011676
101,4,21,completed,2141,48896,19818,0.012022375,0.012023
101,5,22,completed,2128,51024,19802,0.011561125,0.011564
101,6,23,completed,2027,53051,19836,0.011133166,0.011133
101,7,24,completed,2210,55261,19833,0.012045208,0.012045
101,8,25,completed,2313,57574,19819,0.012816,0.012816
101,9,26,completed,1995,59569,19839,0.010925833,0.010926
101,10,27,completed,2467,62036,19823,0.013711291,0.013711
101,11,28,completed,2484,64520,19826,0.013898666,0.013899
101,12,29,completed,2058,66578,19831,0.011131041,0.011131
101,13,30,completed,2176,68754,19800,0.012164667,0.012158
101,14,31,completed,2266,71020,19829,0.012776167,0.012777
101,15,32,completed,2230,73250,19808,0.012219834,0.01222
101,16,33,completed,2155,75405,19831,0.01155125,0.011551
101,17,34,completed,2083,77488,19825,0.011536292,0.011536
101,18,35,completed,2117,79605,19834,0.011579959,0.01158
101,19,36,budget_interrupted,395,80000,19823,0.00226475,0.002264
102,1,37,completed,2390,82390,20064,0.015097167,0.015098
102,2,38,completed,2300,84690,20064,0.014496666,0.0145
102,3,39,completed,2452,87142,20065,0.015470292,0.015471
102,4,40,completed,2577,89719,20068,0.01609875,0.0161
102,5,41,completed,2707,92426,20068,0.017037958,0.017039
102,6,42,completed,2340,94766,20065,0.014632292,0.014636
102,7,43,completed,2500,97266,20066,0.015743083,0.015745
102,8,44,completed,2329,99595,20068,0.014740875,0.014742
102,9,45,completed,2380,101975,20068,0.015006416,0.015006
102,10,46,completed,2482,104457,20068,0.015544291,0.015544
102,11,47,completed,2486,106943,20068,0.015616625,0.015617
102,12,48,completed,2407,109350,20065,0.015049875,0.01505
102,13,49,completed,2530,111880,20065,0.015924334,0.015925
102,14,50,completed,2434,114314,20064,0.015314667,0.015314
102,15,51,completed,2458,116772,20065,0.015501917,0.015502
102,16,52,completed,2449,119221,20062,0.015415084,0.015415
102,17,53,budget_interrupted,779,120000,20065,0.004886542,0.004886
401,1,54,completed,12460,132460,20068,0.073708833,0.073709
401,2,55,budget_interrupted,11540,144000,20068,0.072854792,0.072854
402,1,56,completed,11939,155939,20068,0.0711595,0.071153
402,2,57,budget_interrupted,12061,168000,20068,0.075281791,0.075282
403,1,58,completed,12994,180994,20072,0.078179417,0.078179
403,2,59,budget_interrupted,11006,192000,20073,0.070305208,0.070305
404,1,60,completed,12562,204562,20074,0.0752255,0.075221
404,2,61,budget_interrupted,11438,216000,20072,0.074353708,0.074355
405,1,62,completed,12531,228531,20083,0.073601125,0.073601
405,2,63,budget_interrupted,11469,240000,20073,0.073621291,0.073614


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
10 15
7 16
14 18
16 20
18 21
9 24
22 28
28 30
15 32
34 35
29 36
6 40
12 42
20 45
45 48
14 56
4 60
21 63
63 64
44 70
41 72
5 80
36 84
38 90
21 96
48 105
42 112
106 120
42 126
74 140
77 144
37 160
114 168
164 180
31 192
90 210
31 224
21 240
0 252
194 280
149 288
198 315
293 320
303 336
146 360
240 420
351 448
69 480
30 504
434 560
95 576
618 630
63 672
149 720
426 840
453 960
882 1008
334 1120
408 1260
159 1344
581 1440
1174 1680
1055 2016
1567 2240
1710 2520
1733 2880
2014 3360
2783 4032
870 5040
5151 6720
3390 10080
18510 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.558809458,0.553801
101,insertion_2,100000,40000,40000,18,17,1,19891,53,0.230625625,0.22892
102,insertion_3,100000,40000,40000,18,17,1,20130,77,0.252355708,0.250616
401,bank_epoch_1,100000,24000,24000,2,1,1,20130,77,0.145308708,0.144225
402,bank_epoch_2,100000,24000,24000,2,1,1,20130,77,0.144687333,0.144177
403,bank_epoch_3,100000,24000,24000,2,1,1,20134,77,0.144830333,0.144709
404,bank_epoch_4,100000,24000,24000,2,1,1,20140,77,0.180138208,0.162717
405,bank_epoch_5,100000,24000,24000,2,1,1,20140,77,0.141622334,0.141597


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.798872916,
"cpu_seconds":1.771254,
"covered":20140,
"uncovered":20,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/stdout.txt <==
bank20 m=8 L=20160 seed=2026103107 gaps=20 scans=240000 CPU=1.77125s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.031353958,0.031349
100,2,2,completed,2347,4850,18221,0.032013208,0.032014
100,3,3,completed,2328,7178,18083,0.034003833,0.034002
100,4,4,completed,2618,9796,18180,0.034437334,0.034391
100,5,5,completed,2633,12429,18210,0.032441792,0.032362
100,6,6,completed,2323,14752,18099,0.033209584,0.032953
100,7,7,completed,2521,17273,17935,0.035091667,0.034881
100,8,8,completed,2406,19679,17940,0.035191375,0.034615
100,9,9,completed,2491,22170,17893,0.039598416,0.038763
100,10,10,completed,2316,24486,18169,0.033055375,0.032504
100,11,11,completed,2554,27040,18124,0.035425667,0.035153
100,12,12,completed,2363,29403,18024,0.032674875,0.032561
100,13,13,completed,2603,32006,18051,0.033624875,0.033287
100,14,14,completed,2519,34525,18169,0.034261958,0.033871
100,15,15,completed,2510,37035,18336,0.039858917,0.039066
100,16,16,completed,2058,39093,18326,0.028723292,0.028442
100,17,17,budget_interrupted,907,40000,18071,0.013700958,0.013487
101,1,18,completed,2311,42311,19888,0.013174084,0.013104
101,2,19,completed,2222,44533,19848,0.012941208,0.012802
101,3,20,completed,2377,46910,19888,0.014081875,0.013893
101,4,21,completed,2434,49344,19858,0.014066125,0.013977
101,5,22,completed,2211,51555,19886,0.012503333,0.012426
101,6,23,completed,2278,53833,19860,0.013060084,0.013012
101,7,24,completed,2218,56051,19821,0.01241775,0.012323
101,8,25,completed,2387,58438,19886,0.013422875,0.013391
101,9,26,completed,2191,60629,19864,0.012526834,0.01244
101,10,27,completed,2209,62838,19878,0.012316542,0.012257
101,11,28,completed,2218,65056,19814,0.013216542,0.013095
101,12,29,completed,2409,67465,19806,0.01425,0.014143
101,13,30,completed,2386,69851,19860,0.0139715,0.013882
101,14,31,completed,2371,72222,19888,0.014059,0.013867
101,15,32,completed,2123,74345,19848,0.012215541,0.01213
101,16,33,completed,2347,76692,19874,0.013885625,0.013754
101,17,34,completed,2166,78858,19891,0.01204825,0.011992
101,18,35,budget_interrupted,1142,80000,19837,0.006330667,0.006331
102,1,36,completed,2412,82412,20130,0.015444875,0.015333
102,2,37,completed,2224,84636,20130,0.01395925,0.01389
102,3,38,completed,2246,86882,20130,0.014064334,0.01398
102,4,39,completed,2301,89183,20126,0.014206084,0.014185
102,5,40,completed,2359,91542,20128,0.014854667,0.014766
102,6,41,completed,2406,93948,20130,0.015153,0.015001
102,7,42,completed,2188,96136,20130,0.013595291,0.013533
102,8,43,completed,2317,98453,20128,0.014355708,0.014305
102,9,44,completed,2480,100933,20130,0.015559916,0.015473
102,10,45,completed,2152,103085,20130,0.01336525,0.013289
102,11,46,completed,2333,105418,20130,0.014521042,0.01446
102,12,47,completed,2253,107671,20130,0.014688875,0.014533
102,13,48,completed,2569,110240,20128,0.016494125,0.016329
102,14,49,completed,2452,112692,20126,0.015734625,0.015606
102,15,50,completed,2575,115267,20130,0.016471167,0.016325
102,16,51,completed,2345,117612,20130,0.014689917,0.014604
102,17,52,completed,2358,119970,20130,0.014814375,0.014681
102,18,53,budget_interrupted,30,120000,20109,0.000238667,0.000225
401,1,54,completed,12728,132728,20130,0.073908083,0.073227
401,2,55,budget_interrupted,11272,144000,20130,0.071306417,0.07091
402,1,56,completed,13808,157808,20130,0.079487375,0.079224
402,2,57,budget_interrupted,10192,168000,20130,0.065113041,0.064872
403,1,58,completed,12896,180896,20130,0.073444917,0.07337
403,2,59,budget_interrupted,11104,192000,20134,0.071297,0.071254
404,1,60,completed,12510,204510,20140,0.068620875,0.068603
404,2,61,budget_interrupted,11490,216000,20130,0.111417959,0.094023
405,1,62,completed,13122,229122,20140,0.073091708,0.07308
405,2,63,budget_interrupted,10878,240000,20140,0.068437167,0.068428


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/assignment.txt <==
3 8
8 9
6 10
1 12
4 14
0 15
7 16
2 18
8 20
7 21
21 24
2 28
12 30
15 32
34 35
5 36
38 40
40 42
32 45
33 48
50 56
24 60
31 63
63 64
24 70
29 72
41 80
64 84
50 90
57 96
55 105
72 112
18 120
10 126
54 140
65 144
137 160
100 168
104 180
159 192
202 210
159 224
9 240
14 252
134 280
281 288
115 315
223 320
16 336
338 360
294 420
415 448
393 480
190 504
538 560
479 576
52 630
319 672
425 720
190 840
809 960
22 1008
671 1120
178 1260
799 1344
713 1440
1378 1680
959 2016
31 2240
862 2520
1289 2880
2047 3360
1247 4032
2542 5040
1567 6720
2719 10080
12191 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.540093583,0.540073
101,insertion_2,100000,40000,40000,18,17,1,19920,53,0.21291125,0.212904
102,insertion_3,100000,40000,40000,17,16,1,20138,77,0.237443125,0.237436
401,bank_epoch_1,100000,24000,24000,2,1,1,20146,77,0.137718792,0.137712
402,bank_epoch_2,100000,24000,24000,2,1,1,20147,77,0.139036583,0.139038
403,bank_epoch_3,100000,24000,24000,2,1,1,20148,77,0.140330834,0.140327
404,bank_epoch_4,100000,24000,24000,2,1,1,20150,77,0.13615275,0.136154
405,bank_epoch_5,100000,24000,24000,2,1,1,20153,77,0.139625667,0.139618


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.683712875,
"cpu_seconds":1.683659,
"covered":20153,
"uncovered":7,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/stdout.txt <==
bank20 m=8 L=20160 seed=2026103108 gaps=7 scans=240000 CPU=1.68366s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.031929083,0.031923
100,2,2,completed,2464,4842,18036,0.032669125,0.03267
100,3,3,completed,2705,7547,18164,0.034861958,0.034861
100,4,4,completed,2351,9898,17946,0.034065542,0.034066
100,5,5,completed,2379,12277,18051,0.030755375,0.030755
100,6,6,completed,2652,14929,17980,0.03425,0.03425
100,7,7,completed,2390,17319,18026,0.034333458,0.034334
100,8,8,completed,2359,19678,17892,0.032077959,0.032078
100,9,9,completed,2160,21838,17971,0.029830833,0.029832
100,10,10,completed,2432,24270,18291,0.035782083,0.035783
100,11,11,completed,2562,26832,18143,0.032355375,0.032349
100,12,12,completed,2447,29279,18187,0.029582875,0.029584
100,13,13,completed,2531,31810,18273,0.035472458,0.035467
100,14,14,completed,2401,34211,17994,0.032421666,0.032422
100,15,15,completed,2556,36767,18028,0.034837958,0.034838
100,16,16,completed,2574,39341,18336,0.035737125,0.035738
100,17,17,budget_interrupted,659,40000,18160,0.009065708,0.009067
101,1,18,completed,2407,42407,19885,0.012712042,0.012713
101,2,19,completed,2102,44509,19817,0.012152959,0.012152
101,3,20,completed,2201,46710,19918,0.011712166,0.011712
101,4,21,completed,2263,48973,19918,0.012254625,0.012255
101,5,22,completed,2281,51254,19918,0.011824541,0.011825
101,6,23,completed,2180,53434,19918,0.011260375,0.01126
101,7,24,completed,2099,55533,19892,0.011012333,0.011013
101,8,25,completed,2404,57937,19832,0.012900167,0.012899
101,9,26,completed,2074,60011,19918,0.010869667,0.010871
101,10,27,completed,2178,62189,19876,0.011816541,0.011817
101,11,28,completed,2203,64392,19892,0.0116485,0.011648
101,12,29,completed,2244,66636,19892,0.01184,0.011841
101,13,30,completed,2310,68946,19911,0.012446292,0.012446
101,14,31,completed,2264,71210,19846,0.011963667,0.011957
101,15,32,completed,2126,73336,19855,0.011455916,0.011456
101,16,33,completed,2399,75735,19920,0.01255875,0.012559
101,17,34,completed,2486,78221,19920,0.013010375,0.01301
101,18,35,budget_interrupted,1779,80000,19890,0.009412833,0.009413
102,1,36,completed,2464,82464,20137,0.014737334,0.014737
102,2,37,completed,2329,84793,20136,0.013793709,0.013795
102,3,38,completed,2228,87021,20137,0.013218459,0.013218
102,4,39,completed,2209,89230,20138,0.012994375,0.012996
102,5,40,completed,2437,91667,20138,0.01447175,0.014471
102,6,41,completed,2435,94102,20138,0.014395458,0.014396
102,7,42,completed,2203,96305,20134,0.013065583,0.013065
102,8,43,completed,2675,98980,20137,0.015895458,0.015896
102,9,44,completed,2432,101412,20137,0.014421917,0.014422
102,10,45,completed,2379,103791,20137,0.014209958,0.01421
102,11,46,completed,2270,106061,20138,0.013426167,0.013426
102,12,47,completed,2566,108627,20137,0.015185958,0.015186
102,13,48,completed,2318,110945,20138,0.013802625,0.013802
102,14,49,completed,2419,113364,20137,0.014371792,0.014372
102,15,50,completed,2331,115695,20137,0.01386025,0.01386
102,16,51,completed,2491,118186,20137,0.014795417,0.014795
102,17,52,budget_interrupted,1814,120000,20138,0.010735625,0.01073
401,1,53,completed,13515,133515,20146,0.07384575,0.073846
401,2,54,budget_interrupted,10485,144000,20139,0.0638035,0.063797
402,1,55,completed,13923,157923,20146,0.075666667,0.075668
402,2,56,budget_interrupted,10077,168000,20147,0.063295875,0.063297
403,1,57,completed,14025,182025,20148,0.078038208,0.078038
403,2,58,budget_interrupted,9975,192000,20146,0.062220125,0.062216
404,1,59,completed,12446,204446,20150,0.067204,0.067205
404,2,60,budget_interrupted,11554,216000,20148,0.068875333,0.068876
405,1,61,completed,14037,230037,20153,0.075646417,0.07564
405,2,62,budget_interrupted,9963,240000,20148,0.063898792,0.0639


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
29 36
6 40
0 42
1 45
13 48
12 56
40 60
38 63
63 64
6 70
41 72
26 80
36 84
76 90
37 96
27 105
2 112
102 120
56 126
54 140
77 144
85 160
96 168
16 180
95 192
90 210
127 224
229 240
92 252
254 280
5 288
20 315
95 320
282 336
182 360
414 420
415 448
373 480
488 504
386 560
149 576
272 630
306 672
661 720
162 840
223 960
506 1008
866 1120
974 1260
735 1344
1141 1440
1482 1680
543 2016
159 2240
722 2520
2741 2880
642 3360
1887 4032
362 5040
1503 6720
1186 10080
13109 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.510194875,0.51019
101,insertion_2,100000,40000,40000,18,17,1,19843,53,0.223798833,0.223764
102,insertion_3,100000,40000,40000,17,16,1,20071,77,0.251226708,0.25122
401,bank_epoch_1,100000,24000,24000,2,1,1,20071,77,0.146268583,0.146261
402,bank_epoch_2,100000,24000,24000,2,1,1,20083,77,0.144778958,0.144778
403,bank_epoch_3,100000,24000,24000,2,1,1,20083,77,0.145028458,0.145022
404,bank_epoch_4,100000,24000,24000,2,1,1,20083,77,0.146050917,0.146052
405,bank_epoch_5,100000,24000,24000,2,1,1,20092,77,0.147473958,0.147474


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.715182875,
"cpu_seconds":1.71512,
"covered":20092,
"uncovered":68,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/stdout.txt <==
bank20 m=8 L=20160 seed=2026103109 gaps=68 scans=240000 CPU=1.71512s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.034525833,0.034527
100,2,2,completed,2393,4943,17992,0.0279985,0.027999
100,3,3,completed,2500,7443,17942,0.028218333,0.028218
100,4,4,completed,2312,9755,18202,0.031426792,0.031428
100,5,5,completed,2306,12061,17741,0.032312625,0.032313
100,6,6,completed,2340,14401,17861,0.034168042,0.034167
100,7,7,completed,2356,16757,17984,0.029169958,0.029171
100,8,8,completed,2371,19128,17758,0.028323334,0.028324
100,9,9,completed,2526,21654,18018,0.030918208,0.030918
100,10,10,completed,2628,24282,18210,0.031509625,0.03151
100,11,11,completed,2324,26606,18419,0.031190167,0.031185
100,12,12,completed,2530,29136,18050,0.030730167,0.03073
100,13,13,completed,2314,31450,18129,0.031751,0.031752
100,14,14,completed,2285,33735,17751,0.031434625,0.031434
100,15,15,completed,2505,36240,18234,0.029914959,0.029916
100,16,16,completed,2427,38667,18051,0.0309655,0.030966
100,17,17,budget_interrupted,1333,40000,18015,0.015569167,0.01557
101,1,18,completed,2341,42341,19816,0.013191916,0.013193
101,2,19,completed,2314,44655,19835,0.012766,0.012767
101,3,20,completed,2295,46950,19833,0.012558875,0.012559
101,4,21,completed,2233,49183,19843,0.012550834,0.012545
101,5,22,completed,2071,51254,19797,0.011772875,0.011773
101,6,23,completed,2713,53967,19823,0.014859292,0.014831
101,7,24,completed,2361,56328,19826,0.013183375,0.013184
101,8,25,completed,2426,58754,19819,0.013786541,0.013787
101,9,26,completed,2048,60802,19843,0.011573708,0.011574
101,10,27,completed,2379,63181,19826,0.013236542,0.013237
101,11,28,completed,2479,65660,19807,0.0134505,0.013451
101,12,29,completed,2517,68177,19817,0.014251792,0.014252
101,13,30,completed,2163,70340,19826,0.012419583,0.01242
101,14,31,completed,2104,72444,19775,0.012158125,0.012159
101,15,32,completed,2309,74753,19823,0.0131845,0.013184
101,16,33,completed,2203,76956,19808,0.012152583,0.012153
101,17,34,completed,2135,79091,19808,0.01167675,0.011677
101,18,35,budget_interrupted,909,80000,19812,0.004953875,0.004954
102,1,36,completed,2420,82420,20065,0.015359041,0.01536
102,2,37,completed,2450,84870,20071,0.015531,0.015531
102,3,38,completed,2388,87258,20067,0.015279167,0.015279
102,4,39,completed,2527,89785,20070,0.016023833,0.016025
102,5,40,completed,2556,92341,20071,0.016202666,0.016203
102,6,41,completed,2406,94747,20071,0.015192375,0.015186
102,7,42,completed,2412,97159,20071,0.014734083,0.014735
102,8,43,completed,2430,99589,20067,0.015160542,0.015161
102,9,44,completed,2583,102172,20071,0.016168167,0.016168
102,10,45,completed,2423,104595,20064,0.015197792,0.015197
102,11,46,completed,2467,107062,20067,0.015382042,0.015383
102,12,47,completed,2336,109398,20067,0.014585833,0.014586
102,13,48,completed,2255,111653,20070,0.014091292,0.014091
102,14,49,completed,2448,114101,20067,0.015298042,0.015298
102,15,50,completed,2527,116628,20067,0.0158045,0.015805
102,16,51,completed,2542,119170,20065,0.015951542,0.015951
102,17,52,budget_interrupted,830,120000,20063,0.005195958,0.005197
401,1,53,completed,11718,131718,20071,0.068444083,0.068444
401,2,54,budget_interrupted,12282,144000,20071,0.077750333,0.077745
402,1,55,completed,13136,157136,20083,0.075980417,0.075981
402,2,56,budget_interrupted,10864,168000,20071,0.068727708,0.068729
403,1,57,completed,13217,181217,20083,0.077338,0.077338
403,2,58,budget_interrupted,10783,192000,20082,0.067620625,0.067615
404,1,59,completed,12384,204384,20083,0.070744625,0.070745
404,2,60,budget_interrupted,11616,216000,20083,0.075232875,0.075232
405,1,61,completed,13639,229639,20083,0.080805875,0.080806
405,2,62,budget_interrupted,10361,240000,20092,0.066596833,0.066598


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
4 15
7 16
11 18
18 20
18 21
9 24
16 28
22 30
15 32
34 35
5 36
8 40
36 42
32 45
45 48
28 56
10 60
54 63
63 64
20 70
2 72
28 80
30 84
2 90
69 96
27 105
56 112
110 120
12 126
40 140
69 144
31 160
42 168
14 180
159 192
74 210
0 224
148 240
92 252
60 280
21 288
159 315
95 320
126 336
50 360
400 420
182 448
127 480
428 504
468 560
405 576
222 630
294 672
254 720
760 840
223 960
176 1008
560 1120
1244 1260
1302 1344
614 1440
1040 1680
1557 2016
784 2240
2490 2520
1823 2880
2352 3360
2997 4032
680 5040
6384 6720
8600 10080
14684 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18283,28,0.529153375,0.529133
101,insertion_2,100000,40000,40000,18,17,1,19800,53,0.216357167,0.216358
102,insertion_3,100000,40000,40000,18,17,1,20078,77,0.24988,0.249874
401,bank_epoch_1,100000,24000,24000,2,1,1,20078,77,0.147901333,0.147902
402,bank_epoch_2,100000,24000,24000,2,1,1,20078,77,0.146651875,0.146646
403,bank_epoch_3,100000,24000,24000,2,1,1,20078,77,0.144791708,0.144792
404,bank_epoch_4,100000,24000,24000,2,1,1,20078,77,0.1470425,0.147036
405,bank_epoch_5,100000,24000,24000,2,1,1,20079,77,0.146338125,0.146339


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"bank20",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.728519,
"cpu_seconds":1.728478,
"covered":20079,
"uncovered":81,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/stdout.txt <==
bank20 m=8 L=20160 seed=2026103110 gaps=81 scans=240000 CPU=1.72848s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_bank20_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.032016125,0.032016
100,2,2,completed,2678,5126,18129,0.03720675,0.037201
100,3,3,completed,2559,7685,18049,0.034152875,0.034154
100,4,4,completed,2398,10083,17932,0.026890375,0.02689
100,5,5,completed,2711,12794,17937,0.037622083,0.037622
100,6,6,completed,2499,15293,17699,0.032916125,0.032917
100,7,7,completed,2431,17724,18226,0.031230583,0.031231
100,8,8,completed,2369,20093,18135,0.034143542,0.034144
100,9,9,completed,2501,22594,18093,0.033819333,0.033819
100,10,10,completed,2333,24927,18072,0.031731208,0.031731
100,11,11,completed,2437,27364,18018,0.029939541,0.02994
100,12,12,completed,2776,30140,17883,0.037036042,0.037037
100,13,13,completed,2555,32695,18129,0.03491025,0.034901
100,14,14,completed,2437,35132,18283,0.032515417,0.032515
100,15,15,completed,2349,37481,17802,0.028685666,0.028686
100,16,16,completed,2327,39808,18244,0.031334167,0.031333
100,17,17,budget_interrupted,192,40000,18204,0.002930667,0.002932
101,1,18,completed,2217,42217,19791,0.011641542,0.011641
101,2,19,completed,2387,44604,19768,0.01336425,0.013365
101,3,20,completed,2301,46905,19766,0.012347,0.012347
101,4,21,completed,2138,49043,19772,0.01191625,0.011917
101,5,22,completed,2292,51335,19770,0.012560292,0.012561
101,6,23,completed,2221,53556,19800,0.012682791,0.012683
101,7,24,completed,2239,55795,19798,0.012044292,0.012044
101,8,25,completed,2212,58007,19793,0.011636125,0.011636
101,9,26,completed,2424,60431,19788,0.013262083,0.013262
101,10,27,completed,2384,62815,19776,0.012632541,0.012633
101,11,28,completed,2093,64908,19800,0.0116405,0.011641
101,12,29,completed,2154,67062,19734,0.011650625,0.011651
101,13,30,completed,2278,69340,19793,0.012258917,0.012259
101,14,31,completed,2236,71576,19793,0.011238375,0.011239
101,15,32,completed,2175,73751,19787,0.011885958,0.011886
101,16,33,completed,2482,76233,19778,0.013154416,0.013155
101,17,34,completed,2330,78563,19761,0.012345208,0.012345
101,18,35,budget_interrupted,1437,80000,19788,0.008026792,0.008027
102,1,36,completed,2186,82186,20076,0.01383675,0.013837
102,2,37,completed,2271,84457,20078,0.014173792,0.014174
102,3,38,completed,2408,86865,20078,0.014954541,0.014955
102,4,39,completed,2279,89144,20078,0.014225208,0.014224
102,5,40,completed,2404,91548,20076,0.015072292,0.015073
102,6,41,completed,2237,93785,20078,0.013881333,0.013881
102,7,42,completed,2249,96034,20078,0.014018667,0.014019
102,8,43,completed,2512,98546,20076,0.015720458,0.01572
102,9,44,completed,2349,100895,20076,0.014658959,0.014659
102,10,45,completed,2274,103169,20074,0.014237875,0.014238
102,11,46,completed,2187,105356,20078,0.01359125,0.013591
102,12,47,completed,2408,107764,20076,0.015030542,0.015031
102,13,48,completed,2345,110109,20074,0.014431708,0.014426
102,14,49,completed,2312,112421,20078,0.014326625,0.014328
102,15,50,completed,2516,114937,20078,0.015699125,0.015699
102,16,51,completed,2210,117147,20071,0.013920083,0.01392
102,17,52,completed,2341,119488,20076,0.01483975,0.01484
102,18,53,budget_interrupted,512,120000,20078,0.003201084,0.003201
401,1,54,completed,12528,132528,20078,0.073329375,0.07333
401,2,55,budget_interrupted,11472,144000,20078,0.074499917,0.074501
402,1,56,completed,12924,156924,20078,0.075746375,0.075741
402,2,57,budget_interrupted,11076,168000,20078,0.070830792,0.070831
403,1,58,completed,11623,179623,20078,0.06745175,0.067452
403,2,59,budget_interrupted,12377,192000,20078,0.077265042,0.077264
404,1,60,completed,11343,203343,20078,0.065573208,0.065573
404,2,61,budget_interrupted,12657,216000,20078,0.081385625,0.081379
405,1,62,completed,12591,228591,20078,0.075138583,0.075138
405,2,63,budget_interrupted,11409,240000,20079,0.071104625,0.071105


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
9 15
7 16
14 18
18 20
4 21
1 24
26 28
6 30
15 32
34 35
5 36
2 40
22 42
11 45
13 48
52 56
12 60
49 63
63 64
62 70
29 72
28 80
40 84
74 90
37 96
76 105
84 112
48 120
70 126
22 140
65 144
63 160
136 168
92 180
31 192
94 210
213 224
228 240
154 252
262 280
281 288
223 315
95 320
229 336
128 360
346 420
85 448
447 480
280 504
382 560
95 576
328 630
373 672
308 720
462 840
351 960
28 1008
853 1120
748 1260
757 1344
425 1440
102 1680
469 2016
1077 2240
182 2520
137 2880
1525 3360
1141 4032
2342 5040
2197 6720
2153 10080
13727 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18392,28,0.484116959,0.484111
101,insertion_2,100000,40000,40000,18,17,1,19834,53,0.211146833,0.211125
102,insertion_3,100000,40000,40000,17,16,1,20064,77,0.240045541,0.240046
300,global_medium,100000,40000,40000,4,3,1,20084,77,0.221591041,0.221585
301,global_large_to_small,100000,40000,40000,3,2,1,20110,77,0.230002916,0.229997
302,global_mixed,100000,40000,40000,4,3,1,20112,77,0.227930042,0.227931


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":63,
"completed_trajectories":57,
"budget_interrupted_trajectories":6,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.615166833,
"cpu_seconds":1.615124,
"covered":20112,
"uncovered":48,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/stdout.txt <==
global m=8 L=20160 seed=2026103101 gaps=48 scans=240000 CPU=1.61512s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.024915708,0.024916
100,2,2,completed,2275,4794,18047,0.028097917,0.028099
100,3,3,completed,2266,7060,18056,0.02965375,0.029654
100,4,4,completed,2434,9494,17918,0.030980083,0.030974
100,5,5,completed,2441,11935,18083,0.032861334,0.032862
100,6,6,completed,2566,14501,18257,0.028157959,0.028159
100,7,7,completed,2451,16952,17968,0.025861041,0.025864
100,8,8,completed,2335,19287,18071,0.031108083,0.031107
100,9,9,completed,2494,21781,17923,0.03153975,0.03154
100,10,10,completed,2339,24120,17997,0.030255166,0.030256
100,11,11,completed,2460,26580,18392,0.029363833,0.029364
100,12,12,completed,2353,28933,17765,0.029848083,0.029849
100,13,13,completed,2812,31745,18158,0.033877917,0.033878
100,14,14,completed,2675,34420,18257,0.030275209,0.030275
100,15,15,completed,2427,36847,18266,0.030652625,0.030653
100,16,16,completed,2572,39419,17944,0.029929709,0.029929
100,17,17,budget_interrupted,581,40000,18187,0.006674625,0.006676
101,1,18,completed,2530,42530,19818,0.013502667,0.013502
101,2,19,completed,2603,45133,19811,0.013750125,0.013751
101,3,20,completed,2396,47529,19807,0.012549375,0.012546
101,4,21,completed,2173,49702,19826,0.011195583,0.011195
101,5,22,completed,2363,52065,19807,0.012138292,0.012138
101,6,23,completed,2078,54143,19803,0.010682125,0.010683
101,7,24,completed,2275,56418,19814,0.011808,0.011808
101,8,25,completed,2298,58716,19818,0.012329708,0.01233
101,9,26,completed,2271,60987,19810,0.012277542,0.012278
101,10,27,completed,2259,63246,19804,0.012107292,0.012107
101,11,28,completed,2318,65564,19834,0.01224775,0.012248
101,12,29,completed,2436,68000,19821,0.013044959,0.013044
101,13,30,completed,2400,70400,19814,0.012609375,0.012605
101,14,31,completed,2434,72834,19814,0.012852916,0.012842
101,15,32,completed,2124,74958,19814,0.011063417,0.011064
101,16,33,completed,2231,77189,19830,0.011713375,0.011713
101,17,34,completed,2177,79366,19818,0.011634125,0.011634
101,18,35,budget_interrupted,634,80000,19807,0.003570083,0.00357
102,1,36,completed,2319,82319,20061,0.013871333,0.013872
102,2,37,completed,2372,84691,20054,0.014361416,0.014362
102,3,38,completed,2485,87176,20063,0.014828375,0.01483
102,4,39,completed,2412,89588,20056,0.014491541,0.014491
102,5,40,completed,2400,91988,20056,0.014440667,0.014441
102,6,41,completed,2417,94405,20064,0.014415833,0.014416
102,7,42,completed,2360,96765,20064,0.014100333,0.014101
102,8,43,completed,2231,98996,20060,0.0133915,0.013392
102,9,44,completed,2274,101270,20064,0.013578792,0.013579
102,10,45,completed,2362,103632,20060,0.0142,0.014199
102,11,46,completed,2535,106167,20054,0.015326583,0.015327
102,12,47,completed,2491,108658,20064,0.014827917,0.014827
102,13,48,completed,2508,111166,20063,0.01496,0.01496
102,14,49,completed,2514,113680,20060,0.015125375,0.015126
102,15,50,completed,2306,115986,20056,0.013958792,0.013958
102,16,51,completed,2360,118346,20064,0.014135958,0.014136
102,17,52,budget_interrupted,1654,120000,20060,0.009971333,0.009971
300,1,53,completed,12766,132766,20084,0.070834792,0.070829
300,2,54,completed,13149,145915,20065,0.073039416,0.073042
300,3,55,completed,12903,158818,20065,0.071081792,0.071082
300,4,56,budget_interrupted,1182,160000,20064,0.006606,0.006607
301,1,57,completed,13868,173868,20110,0.079813708,0.079815
301,2,58,completed,14240,188108,20084,0.081633542,0.081627
301,3,59,budget_interrupted,11892,200000,20084,0.068526625,0.068527
302,1,60,completed,9838,209838,20110,0.05468175,0.054682
302,2,61,completed,11463,221301,20110,0.065588375,0.065589
302,3,62,completed,12353,233654,20112,0.072216917,0.072217
302,4,63,budget_interrupted,6346,240000,20110,0.035414375,0.035415


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/assignment.txt <==
1 8
8 9
0 10
3 12
0 14
7 15
13 16
14 18
18 20
15 21
19 24
4 28
16 30
21 32
34 35
23 36
28 40
12 42
2 45
7 48
16 56
34 60
6 63
63 64
24 70
11 72
21 80
18 84
56 90
79 96
87 105
86 112
88 120
90 126
124 140
119 144
133 160
114 168
74 180
31 192
66 210
133 224
85 240
156 252
44 280
47 288
111 315
229 320
30 336
128 360
64 420
261 448
165 480
492 504
229 560
479 576
552 630
453 672
245 720
528 840
5 960
828 1008
389 1120
344 1260
1093 1344
1157 1440
1077 1680
324 2016
1669 2240
48 2520
1445 2880
837 3360
2885 4032
4356 5040
2277 6720
1332 10080
17669 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.521492,0.521485
101,insertion_2,100000,40000,40000,18,17,1,19915,53,0.207069125,0.207062
102,insertion_3,100000,40000,40000,17,16,1,20146,77,0.235451958,0.235453
300,global_medium,100000,40000,3116,1,1,0,20160,77,0.016186042,0.016187


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":123116,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":53,
"completed_trajectories":50,
"budget_interrupted_trajectories":3,
"first_success_trajectory":53,
"first_success_scans":123116,
"first_success_wall_seconds":0.980312167,
"first_success_cpu_seconds":0.980298,
"wall_seconds":0.980489917,
"cpu_seconds":0.980477,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/stdout.txt <==
global m=8 L=20160 seed=2026103102 gaps=0 scans=123116 CPU=0.980477s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.027035625,0.027036
100,2,2,completed,2360,4504,18083,0.030118083,0.03012
100,3,3,completed,2581,7085,18298,0.033861167,0.033862
100,4,4,completed,2640,9725,17941,0.032598417,0.032598
100,5,5,completed,2529,12254,18140,0.032776917,0.032777
100,6,6,completed,2405,14659,18115,0.034034125,0.034035
100,7,7,completed,2441,17100,18123,0.033216959,0.033217
100,8,8,completed,2657,19757,18147,0.033473458,0.033474
100,9,9,completed,2419,22176,18314,0.032996291,0.032996
100,10,10,completed,2148,24324,17855,0.027456584,0.027457
100,11,11,completed,2293,26617,18028,0.030029708,0.030031
100,12,12,completed,2428,29045,18129,0.033441834,0.033436
100,13,13,completed,2624,31669,18257,0.03180325,0.031804
100,14,14,completed,2422,34091,18184,0.028983625,0.028984
100,15,15,completed,2139,36230,18076,0.028620625,0.028621
100,16,16,completed,2384,38614,17837,0.03322125,0.033221
100,17,17,budget_interrupted,1386,40000,18025,0.017765708,0.017765
101,1,18,completed,2188,42188,19879,0.01152825,0.011529
101,2,19,completed,2333,44521,19843,0.012279416,0.012279
101,3,20,completed,2284,46805,19842,0.011894042,0.011897
101,4,21,completed,2214,49019,19867,0.011136792,0.011137
101,5,22,completed,2210,51229,19880,0.011686292,0.011686
101,6,23,completed,2382,53611,19911,0.012356708,0.012357
101,7,24,completed,2238,55849,19915,0.011888375,0.011889
101,8,25,completed,2070,57919,19845,0.011074459,0.011074
101,9,26,completed,2267,60186,19893,0.011561834,0.011562
101,10,27,completed,2290,62476,19880,0.011471,0.011472
101,11,28,completed,2381,64857,19879,0.0123965,0.012397
101,12,29,completed,2250,67107,19852,0.012022667,0.012024
101,13,30,completed,2108,69215,19866,0.010664791,0.010666
101,14,31,completed,2078,71293,19867,0.0106155,0.010609
101,15,32,completed,2293,73586,19870,0.011666041,0.011666
101,16,33,completed,2220,75806,19888,0.011297,0.011297
101,17,34,completed,2183,77989,19836,0.011496625,0.011497
101,18,35,budget_interrupted,2011,80000,19837,0.00997375,0.009975
102,1,36,completed,2482,82482,20142,0.014665125,0.014665
102,2,37,completed,2551,85033,20146,0.015052292,0.015053
102,3,38,completed,2311,87344,20141,0.013586375,0.013587
102,4,39,completed,2357,89701,20146,0.013878333,0.013879
102,5,40,completed,2501,92202,20145,0.014555917,0.014556
102,6,41,completed,2504,94706,20146,0.014686583,0.014687
102,7,42,completed,2513,97219,20146,0.014741,0.014742
102,8,43,completed,2313,99532,20141,0.013578667,0.013579
102,9,44,completed,2547,102079,20146,0.0149885,0.014989
102,10,45,completed,2281,104360,20139,0.013522625,0.013523
102,11,46,completed,2498,106858,20145,0.014610667,0.014611
102,12,47,completed,2498,109356,20146,0.014728625,0.014728
102,13,48,completed,2351,111707,20141,0.013757459,0.013757
102,14,49,completed,2427,114134,20142,0.014361417,0.014362
102,15,50,completed,2474,116608,20146,0.014516042,0.014516
102,16,51,completed,2408,119016,20139,0.014393583,0.014393
102,17,52,budget_interrupted,984,120000,20141,0.005774541,0.005775
300,1,53,success,3116,123116,20160,0.016165084,0.016165


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/assignment.txt <==
0 8
8 9
3 10
6 12
5 14
1 15
4 16
5 18
5 20
15 21
22 24
23 28
7 30
12 32
34 35
14 36
15 40
21 42
2 45
10 48
11 56
49 60
3 63
63 64
59 70
38 72
50 80
81 84
11 90
28 96
6 105
39 112
34 120
45 126
119 140
74 144
18 160
93 168
29 180
156 192
27 210
60 224
82 240
93 252
115 280
284 288
276 315
235 320
207 336
146 360
379 420
124 448
418 480
9 504
195 560
92 576
87 630
156 672
434 720
715 840
188 960
681 1008
475 1120
659 1260
252 1344
578 1440
595 1680
177 2016
1035 2240
875 2520
956 2880
1435 3360
3132 4032
2675 5040
5359 6720
155 10080
13884 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18250,28,0.514346166,0.514318
101,insertion_2,100000,40000,40000,19,18,1,19833,53,0.219323792,0.219324
102,insertion_3,100000,40000,40000,17,16,1,20082,77,0.254157708,0.253901
300,global_medium,100000,40000,40000,4,3,1,20117,77,0.232759208,0.232753
301,global_large_to_small,100000,40000,40000,3,2,1,20120,77,0.247891334,0.247884
302,global_mixed,100000,40000,40000,4,3,1,20120,77,0.243703208,0.243704


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":63,
"completed_trajectories":57,
"budget_interrupted_trajectories":6,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.712480667,
"cpu_seconds":1.712181,
"covered":20120,
"uncovered":40,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/stdout.txt <==
global m=8 L=20160 seed=2026103103 gaps=40 scans=240000 CPU=1.71218s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.032753834,0.032755
100,2,2,completed,2852,5235,17919,0.038231792,0.038233
100,3,3,completed,2510,7745,18070,0.033744042,0.033745
100,4,4,completed,2661,10406,18000,0.036129125,0.036129
100,5,5,completed,2661,13067,18250,0.031889041,0.031889
100,6,6,completed,2470,15537,18006,0.032322625,0.032324
100,7,7,completed,2554,18091,18247,0.031386,0.031379
100,8,8,completed,2476,20567,18025,0.033022542,0.033023
100,9,9,completed,2196,22763,18234,0.026537084,0.026538
100,10,10,completed,2986,25749,18214,0.033967541,0.033967
100,11,11,completed,2469,28218,18217,0.028613,0.028613
100,12,12,completed,2193,30411,17923,0.027442125,0.027444
100,13,13,completed,2446,32857,18202,0.03359725,0.033598
100,14,14,completed,2448,35305,17638,0.031444667,0.031446
100,15,15,completed,2484,37789,18221,0.034162834,0.034166
100,16,16,budget_interrupted,2211,40000,18069,0.029032917,0.029014
101,1,17,completed,2177,42177,19736,0.011900416,0.0119
101,2,18,completed,2222,44399,19831,0.012070375,0.012071
101,3,19,completed,2274,46673,19788,0.012596584,0.012596
101,4,20,completed,2100,48773,19755,0.011630458,0.011631
101,5,21,completed,2396,51169,19790,0.013485333,0.013486
101,6,22,completed,2130,53299,19806,0.011666209,0.011666
101,7,23,completed,2081,55380,19755,0.011328208,0.011329
101,8,24,completed,2275,57655,19831,0.012470958,0.01247
101,9,25,completed,2049,59704,19800,0.011348042,0.011348
101,10,26,completed,2284,61988,19795,0.012259833,0.01226
101,11,27,completed,2194,64182,19776,0.011977917,0.011978
101,12,28,completed,2290,66472,19804,0.012696125,0.012696
101,13,29,completed,2222,68694,19789,0.012106,0.012107
101,14,30,completed,2002,70696,19785,0.010992416,0.010992
101,15,31,completed,2113,72809,19833,0.011521667,0.011521
101,16,32,completed,2176,74985,19804,0.01203975,0.01204
101,17,33,completed,2381,77366,19825,0.013214042,0.013215
101,18,34,completed,2181,79547,19759,0.011317875,0.011318
101,19,35,budget_interrupted,453,80000,19675,0.002645084,0.002645
102,1,36,completed,2485,82485,20070,0.015479375,0.015472
102,2,37,completed,2297,84782,20082,0.014243583,0.014244
102,3,38,completed,2296,87078,20070,0.014424167,0.014424
102,4,39,completed,2368,89446,20082,0.014864792,0.014865
102,5,40,completed,2404,91850,20082,0.014966834,0.014968
102,6,41,completed,2379,94229,20082,0.014831792,0.014832
102,7,42,completed,2419,96648,20082,0.015024125,0.015024
102,8,43,completed,2205,98853,20082,0.014584292,0.014478
102,9,44,completed,2521,101374,20079,0.01642525,0.016401
102,10,45,completed,2398,103772,20082,0.015972166,0.015929
102,11,46,completed,2408,106180,20082,0.015482333,0.015416
102,12,47,completed,2291,108471,20079,0.014608459,0.014609
102,13,48,completed,2342,110813,20082,0.014913666,0.014916
102,14,49,completed,2409,113222,20077,0.01529775,0.015299
102,15,50,completed,2386,115608,20082,0.015125375,0.015126
102,16,51,completed,2180,117788,20076,0.013759792,0.01376
102,17,52,budget_interrupted,2212,120000,20079,0.01408525,0.014086
300,1,53,completed,13446,133446,20105,0.0781675,0.078168
300,2,54,completed,12006,145452,20117,0.070350208,0.070351
300,3,55,completed,12535,157987,20108,0.072737334,0.07273
300,4,56,budget_interrupted,2013,160000,20082,0.011469917,0.01147
301,1,57,completed,14155,174155,20120,0.085781042,0.085781
301,2,58,completed,13791,187946,20117,0.084918083,0.084918
301,3,59,budget_interrupted,12054,200000,20117,0.077162916,0.077159
302,1,60,completed,11417,211417,20120,0.068944042,0.068945
302,2,61,completed,12319,223736,20120,0.074744125,0.074745
302,3,62,completed,11186,234922,20120,0.068881916,0.068884
302,4,63,budget_interrupted,5078,240000,20120,0.031097708,0.0311


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
4 21
3 24
26 28
12 30
1 32
34 35
11 36
10 40
16 42
41 45
39 48
14 56
24 60
13 63
63 64
24 70
59 72
65 80
40 84
32 90
15 96
31 105
42 112
30 120
34 126
114 140
23 144
113 160
28 168
104 180
159 192
52 210
17 224
1 240
112 252
249 280
239 288
181 315
17 320
322 336
230 360
354 420
145 448
337 480
280 504
289 560
95 576
622 630
273 672
497 720
430 840
177 960
952 1008
1009 1120
914 1260
1120 1344
1361 1440
1554 1680
1456 2016
369 2240
1630 2520
2417 2880
49 3360
448 4032
3794 5040
4529 6720
7889 10080
14609 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.5132685,0.513254
101,insertion_2,100000,40000,40000,18,17,1,19911,53,0.214016916,0.214018
102,insertion_3,100000,40000,40000,16,15,1,20139,77,0.240286958,0.240282
300,global_medium,100000,40000,40000,4,3,1,20157,77,0.215579541,0.215573
301,global_large_to_small,100000,40000,23196,2,2,0,20160,77,0.133317875,0.133318


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":183196,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":57,
"completed_trajectories":53,
"budget_interrupted_trajectories":4,
"first_success_trajectory":57,
"first_success_scans":183196,
"first_success_wall_seconds":1.31657675,
"first_success_cpu_seconds":1.316547,
"wall_seconds":1.316747209,
"cpu_seconds":1.316718,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/stdout.txt <==
global m=8 L=20160 seed=2026103104 gaps=0 scans=183196 CPU=1.31672s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.028424291,0.028426
100,2,2,completed,2685,5095,18011,0.03293525,0.032932
100,3,3,completed,2325,7420,18314,0.03136975,0.031371
100,4,4,completed,2601,10021,18234,0.031064292,0.031065
100,5,5,completed,2510,12531,18076,0.033894167,0.033894
100,6,6,completed,2387,14918,17918,0.031445708,0.031445
100,7,7,completed,2456,17374,18178,0.030779958,0.030774
100,8,8,completed,2409,19783,18008,0.034669916,0.03467
100,9,9,completed,2308,22091,17736,0.030939875,0.030939
100,10,10,completed,2361,24452,17594,0.027591959,0.027592
100,11,11,completed,2483,26935,17905,0.033788209,0.033788
100,12,12,completed,2604,29539,18164,0.033481167,0.033481
100,13,13,completed,2834,32373,18064,0.03445225,0.034448
100,14,14,completed,2369,34742,18008,0.029288583,0.029289
100,15,15,completed,2483,37225,18048,0.03403775,0.034038
100,16,16,completed,2382,39607,18215,0.02963975,0.029639
100,17,17,budget_interrupted,393,40000,17898,0.005406292,0.005408
101,1,18,completed,2431,42431,19879,0.012780917,0.012784
101,2,19,completed,2215,44646,19847,0.011993834,0.011994
101,3,20,completed,2078,46724,19864,0.011090083,0.01109
101,4,21,completed,2117,48841,19837,0.011024458,0.011025
101,5,22,completed,2298,51139,19883,0.012457958,0.012459
101,6,23,completed,2275,53414,19839,0.012456083,0.012456
101,7,24,completed,2310,55724,19865,0.012719875,0.01272
101,8,25,completed,2439,58163,19879,0.013284334,0.013285
101,9,26,completed,2285,60448,19862,0.012433125,0.012434
101,10,27,completed,2195,62643,19879,0.011952334,0.011952
101,11,28,completed,2303,64946,19883,0.012482167,0.012482
101,12,29,completed,2171,67117,19909,0.011269625,0.011269
101,13,30,completed,2133,69250,19845,0.011073,0.011073
101,14,31,completed,2306,71556,19848,0.012834042,0.012834
101,15,32,completed,2182,73738,19911,0.010881875,0.010882
101,16,33,completed,2294,76032,19870,0.012638042,0.012639
101,17,34,completed,2431,78463,19880,0.012411959,0.012413
101,18,35,budget_interrupted,1537,80000,19825,0.008180833,0.008181
102,1,36,completed,2504,82504,20138,0.015257375,0.015258
102,2,37,completed,2654,85158,20138,0.015933084,0.015927
102,3,38,completed,2364,87522,20139,0.014041708,0.014042
102,4,39,completed,2668,90190,20139,0.015981584,0.015982
102,5,40,completed,2555,92745,20139,0.015294333,0.015295
102,6,41,completed,2347,95092,20138,0.014145542,0.014146
102,7,42,completed,2578,97670,20137,0.015509042,0.015509
102,8,43,completed,2572,100242,20139,0.015533416,0.015534
102,9,44,completed,2847,103089,20138,0.017152417,0.017153
102,10,45,completed,2561,105650,20137,0.015377375,0.015381
102,11,46,completed,2413,108063,20139,0.014485083,0.014485
102,12,47,completed,2515,110578,20136,0.015039583,0.01504
102,13,48,completed,2487,113065,20139,0.014924167,0.014924
102,14,49,completed,2275,115340,20139,0.013569167,0.01357
102,15,50,completed,2428,117768,20139,0.014542042,0.014542
102,16,51,budget_interrupted,2232,120000,20139,0.013445125,0.013445
300,1,52,completed,12515,132515,20154,0.068001333,0.068002
300,2,53,completed,12918,145433,20157,0.069827583,0.069827
300,3,54,completed,13953,159386,20154,0.074589167,0.074583
300,4,55,budget_interrupted,614,160000,20145,0.003133583,0.003134
301,1,56,completed,15500,175500,20157,0.086803583,0.086805
301,2,57,success,7696,183196,20160,0.046489375,0.046489


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
0 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
18 42
20 45
1 48
38 56
4 60
57 63
63 64
64 70
29 72
41 80
12 84
2 90
25 96
27 105
15 112
46 120
36 126
14 140
65 144
137 160
24 168
164 180
31 192
90 210
191 224
169 240
24 252
234 280
281 288
15 315
31 320
234 336
326 360
214 420
159 448
73 480
108 504
290 560
95 576
582 630
543 672
569 720
6 840
479 960
444 1008
895 1120
74 1260
927 1344
713 1440
402 1680
948 2016
223 2240
1086 2520
2207 2880
612 3360
2783 4032
2964 5040
1823 6720
10020 10080
5663 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18439,28,0.51285025,0.512843
101,insertion_2,100000,40000,40000,19,18,1,19923,53,0.217862083,0.217854
102,insertion_3,100000,40000,40000,16,15,1,20148,77,0.238500125,0.238494
300,global_medium,100000,40000,9068,1,1,0,20160,77,0.048214667,0.048215


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":129068,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":53,
"completed_trajectories":50,
"budget_interrupted_trajectories":3,
"first_success_trajectory":53,
"first_success_scans":129068,
"first_success_wall_seconds":1.017542667,
"first_success_cpu_seconds":1.017519,
"wall_seconds":1.017800333,
"cpu_seconds":1.017778,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/stdout.txt <==
global m=8 L=20160 seed=2026103105 gaps=0 scans=129068 CPU=1.01778s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.028527167,0.028527
100,2,2,completed,2467,5101,18140,0.033881417,0.033881
100,3,3,completed,2330,7431,17935,0.03087125,0.030872
100,4,4,completed,2415,9846,18439,0.030997958,0.030992
100,5,5,completed,2660,12506,18047,0.034247,0.034247
100,6,6,completed,2381,14887,18423,0.032054291,0.032055
100,7,7,completed,2423,17310,18217,0.028734792,0.028738
100,8,8,completed,2470,19780,18060,0.032569667,0.03257
100,9,9,completed,2691,22471,18226,0.03264825,0.032648
100,10,10,completed,2191,24662,18149,0.029643,0.029643
100,11,11,completed,2430,27092,18314,0.033162041,0.033162
100,12,12,completed,2277,29369,18040,0.028903291,0.028904
100,13,13,completed,2452,31821,18137,0.03098325,0.030984
100,14,14,completed,2751,34572,18169,0.035834875,0.035838
100,15,15,completed,2780,37352,18208,0.035580375,0.03558
100,16,16,completed,2170,39522,17795,0.027186,0.027186
100,17,17,budget_interrupted,478,40000,18124,0.006960375,0.006961
101,1,18,completed,2211,42211,19898,0.011651791,0.011653
101,2,19,completed,2313,44524,19859,0.013105167,0.013105
101,3,20,completed,2231,46755,19903,0.011828125,0.011829
101,4,21,completed,2107,48862,19889,0.011432333,0.011434
101,5,22,completed,2173,51035,19852,0.012308667,0.01231
101,6,23,completed,2307,53342,19857,0.012750291,0.012751
101,7,24,completed,2381,55723,19923,0.012641709,0.012642
101,8,25,completed,2179,57902,19916,0.012002792,0.011997
101,9,26,completed,2175,60077,19892,0.0121905,0.01219
101,10,27,completed,2298,62375,19889,0.0124175,0.012418
101,11,28,completed,2177,64552,19903,0.011611334,0.011612
101,12,29,completed,2278,66830,19869,0.012661792,0.012662
101,13,30,completed,2240,69070,19875,0.011641459,0.011642
101,14,31,completed,2091,71161,19878,0.011389458,0.011391
101,15,32,completed,2075,73236,19861,0.0107935,0.010794
101,16,33,completed,2150,75386,19914,0.011688459,0.011689
101,17,34,completed,2151,77537,19891,0.011520875,0.011521
101,18,35,completed,1986,79523,19856,0.011408167,0.011409
101,19,36,budget_interrupted,477,80000,19820,0.002750667,0.002751
102,1,37,completed,2537,82537,20148,0.015560125,0.015561
102,2,38,completed,2371,84908,20148,0.014222125,0.014223
102,3,39,completed,2736,87644,20145,0.01619975,0.0162
102,4,40,completed,2264,89908,20146,0.013389792,0.01339
102,5,41,completed,2590,92498,20145,0.015363625,0.015364
102,6,42,completed,2642,95140,20148,0.015687417,0.015681
102,7,43,completed,2664,97804,20145,0.015697875,0.015698
102,8,44,completed,2634,100438,20146,0.015644834,0.015648
102,9,45,completed,2476,102914,20145,0.014761833,0.014762
102,10,46,completed,2441,105355,20146,0.014522375,0.014523
102,11,47,completed,2522,107877,20148,0.014999083,0.014999
102,12,48,completed,2434,110311,20148,0.014455458,0.014455
102,13,49,completed,2374,112685,20146,0.014159083,0.014159
102,14,50,completed,2542,115227,20141,0.015282,0.015282
102,15,51,completed,2750,117977,20144,0.016499042,0.016499
102,16,52,budget_interrupted,2023,120000,20145,0.012005083,0.012005
300,1,53,success,9068,129068,20160,0.048192375,0.048192


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
1 15
7 16
2 18
2 20
15 21
1 24
0 28
4 30
15 32
34 35
5 36
38 40
24 42
41 45
13 48
40 56
52 60
32 63
63 64
48 70
65 72
18 80
60 84
28 90
37 96
54 105
68 112
6 120
122 126
132 140
29 144
53 160
42 168
88 180
31 192
6 210
63 224
37 240
176 252
14 280
101 288
283 315
149 320
12 336
194 360
354 420
31 448
85 480
446 504
138 560
479 576
148 630
447 672
101 720
306 840
949 960
572 1008
858 1120
508 1260
543 1344
1397 1440
1026 1680
1983 2016
298 2240
1814 2520
1685 2880
1866 3360
2655 4032
4828 5040
186 6720
9338 10080
4298 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.536382959,0.536368
101,insertion_2,100000,40000,40000,19,18,1,19839,53,0.221108708,0.221098
102,insertion_3,100000,40000,40000,17,16,1,20068,77,0.254540042,0.254533
300,global_medium,100000,40000,40000,4,3,1,20086,77,0.236143584,0.236144
301,global_large_to_small,100000,40000,40000,3,2,1,20086,77,0.252632667,0.252627
302,global_mixed,100000,40000,40000,4,3,1,20086,77,0.25091075,0.250904


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":64,
"completed_trajectories":58,
"budget_interrupted_trajectories":6,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.75206525,
"cpu_seconds":1.752018,
"covered":20086,
"uncovered":74,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/stdout.txt <==
global m=8 L=20160 seed=2026103106 gaps=74 scans=240000 CPU=1.75202s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.03369275,0.033693
100,2,2,completed,2406,4995,18243,0.029236166,0.029237
100,3,3,completed,2307,7302,17910,0.030966375,0.03097
100,4,4,completed,2185,9487,17989,0.028778459,0.028779
100,5,5,completed,2558,12045,18107,0.035552208,0.035553
100,6,6,completed,2549,14594,18039,0.031201916,0.031202
100,7,7,completed,2258,16852,18419,0.027818375,0.027819
100,8,8,completed,2370,19222,18048,0.033885334,0.033886
100,9,9,completed,2433,21655,17780,0.029421083,0.029414
100,10,10,completed,2414,24069,18126,0.034695667,0.034696
100,11,11,completed,2273,26342,18061,0.029894458,0.029894
100,12,12,completed,2710,29052,18220,0.037774833,0.037774
100,13,13,completed,2649,31701,18267,0.035913042,0.035913
100,14,14,completed,2340,34041,18020,0.034583084,0.034583
100,15,15,completed,2410,36451,18045,0.03352325,0.033524
100,16,16,completed,2205,38656,17587,0.030434542,0.030427
100,17,17,budget_interrupted,1344,40000,17744,0.018941458,0.018942
101,1,18,completed,2389,42389,19808,0.013606584,0.013596
101,2,19,completed,2252,44641,19836,0.012343292,0.012344
101,3,20,completed,2114,46755,19809,0.011662834,0.011664
101,4,21,completed,2141,48896,19818,0.011953959,0.011955
101,5,22,completed,2128,51024,19802,0.011515167,0.011516
101,6,23,completed,2027,53051,19836,0.011107375,0.011108
101,7,24,completed,2210,55261,19833,0.012061208,0.012061
101,8,25,completed,2313,57574,19819,0.0127975,0.012797
101,9,26,completed,1995,59569,19839,0.010944292,0.010945
101,10,27,completed,2467,62036,19823,0.01371775,0.013718
101,11,28,completed,2484,64520,19826,0.013847958,0.013848
101,12,29,completed,2058,66578,19831,0.011147833,0.011148
101,13,30,completed,2176,68754,19800,0.012364041,0.012364
101,14,31,completed,2266,71020,19829,0.0128555,0.012856
101,15,32,completed,2230,73250,19808,0.012215708,0.012216
101,16,33,completed,2155,75405,19831,0.011538292,0.011539
101,17,34,completed,2083,77488,19825,0.011512875,0.011513
101,18,35,completed,2117,79605,19834,0.011589958,0.011591
101,19,36,budget_interrupted,395,80000,19823,0.002265042,0.002266
102,1,37,completed,2390,82390,20064,0.015201875,0.015202
102,2,38,completed,2300,84690,20064,0.014562666,0.014563
102,3,39,completed,2452,87142,20065,0.015389166,0.015383
102,4,40,completed,2577,89719,20068,0.016293958,0.016293
102,5,41,completed,2707,92426,20068,0.017291708,0.017293
102,6,42,completed,2340,94766,20065,0.014809292,0.01481
102,7,43,completed,2500,97266,20066,0.015977375,0.015978
102,8,44,completed,2329,99595,20068,0.014913583,0.014915
102,9,45,completed,2380,101975,20068,0.015102834,0.015103
102,10,46,completed,2482,104457,20068,0.015797792,0.015799
102,11,47,completed,2486,106943,20068,0.015884125,0.015884
102,12,48,completed,2407,109350,20065,0.015348459,0.015349
102,13,49,completed,2530,111880,20065,0.016093584,0.016093
102,14,50,completed,2434,114314,20064,0.015554042,0.015554
102,15,51,completed,2458,116772,20065,0.015664333,0.015665
102,16,52,completed,2449,119221,20062,0.015608542,0.015609
102,17,53,budget_interrupted,779,120000,20065,0.004980042,0.00498
300,1,54,completed,12954,132954,20086,0.075325291,0.075326
300,2,55,completed,12087,145041,20082,0.072287959,0.072288
300,3,56,completed,11932,156973,20068,0.070786292,0.070786
300,4,57,budget_interrupted,3027,160000,20068,0.017714208,0.017715
301,1,58,completed,12830,172830,20086,0.080365917,0.080361
301,2,59,completed,14238,187068,20086,0.090845083,0.090846
301,3,60,budget_interrupted,12932,200000,20086,0.081384167,0.081384
302,1,61,completed,10311,210311,20086,0.062446834,0.062441
302,2,62,completed,12414,222725,20086,0.079416208,0.079416
302,3,63,completed,12335,235060,20086,0.078414167,0.078415
302,4,64,budget_interrupted,4940,240000,20086,0.030600875,0.0306


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
10 15
7 16
14 18
16 20
12 21
9 24
22 28
28 30
15 32
34 35
29 36
6 40
18 42
38 45
45 48
14 56
4 60
42 63
63 64
44 70
41 72
53 80
36 84
20 90
21 96
48 105
44 112
106 120
0 126
74 140
77 144
37 160
114 168
164 180
31 192
90 210
31 224
165 240
84 252
154 280
149 288
93 315
229 320
198 336
146 360
334 420
95 448
261 480
210 504
30 560
95 576
198 630
351 672
5 720
240 840
69 960
996 1008
986 1120
614 1260
1311 1344
581 1440
1266 1680
63 2016
2015 2240
1248 2520
2309 2880
426 3360
3423 4032
660 5040
3807 6720
7380 10080
13727 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.551540125,0.550124
101,insertion_2,100000,40000,40000,18,17,1,19891,53,0.225289666,0.225177
102,insertion_3,100000,40000,40000,18,17,1,20130,77,0.249195958,0.249004
300,global_medium,100000,40000,40000,4,3,1,20134,77,0.2276625,0.22749
301,global_large_to_small,100000,40000,40000,3,2,1,20134,77,0.245418291,0.245128
302,global_mixed,100000,40000,40000,4,3,1,20134,77,0.241568709,0.241498


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":64,
"completed_trajectories":58,
"budget_interrupted_trajectories":6,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.741142416,
"cpu_seconds":1.738886,
"covered":20134,
"uncovered":26,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/stdout.txt <==
global m=8 L=20160 seed=2026103107 gaps=26 scans=240000 CPU=1.73889s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.032625333,0.03254
100,2,2,completed,2347,4850,18221,0.032729667,0.032628
100,3,3,completed,2328,7178,18083,0.036037291,0.035708
100,4,4,completed,2618,9796,18180,0.035718459,0.035538
100,5,5,completed,2633,12429,18210,0.034641541,0.034256
100,6,6,completed,2323,14752,18099,0.032915875,0.032917
100,7,7,completed,2521,17273,17935,0.035794542,0.035618
100,8,8,completed,2406,19679,17940,0.033438333,0.033423
100,9,9,completed,2491,22170,17893,0.036916583,0.036909
100,10,10,completed,2316,24486,18169,0.0309435,0.030922
100,11,11,completed,2554,27040,18124,0.034660042,0.034636
100,12,12,completed,2363,29403,18024,0.032486958,0.032485
100,13,13,completed,2603,32006,18051,0.032449667,0.03244
100,14,14,completed,2519,34525,18169,0.033118833,0.03312
100,15,15,completed,2510,37035,18336,0.036576208,0.036544
100,16,16,completed,2058,39093,18326,0.027210209,0.027211
100,17,17,budget_interrupted,907,40000,18071,0.013142958,0.013142
101,1,18,completed,2311,42311,19888,0.012870417,0.012872
101,2,19,completed,2222,44533,19848,0.012517709,0.012519
101,3,20,completed,2377,46910,19888,0.013401958,0.013402
101,4,21,completed,2434,49344,19858,0.013844,0.013846
101,5,22,completed,2211,51555,19886,0.01235775,0.012351
101,6,23,completed,2278,53833,19860,0.01300275,0.013002
101,7,24,completed,2218,56051,19821,0.0122695,0.012223
101,8,25,completed,2387,58438,19886,0.013405125,0.013409
101,9,26,completed,2191,60629,19864,0.012347625,0.012333
101,10,27,completed,2209,62838,19878,0.012153459,0.012152
101,11,28,completed,2218,65056,19814,0.012849375,0.012848
101,12,29,completed,2409,67465,19806,0.014000667,0.014002
101,13,30,completed,2386,69851,19860,0.013569416,0.013565
101,14,31,completed,2371,72222,19888,0.013273833,0.013274
101,15,32,completed,2123,74345,19848,0.011659458,0.01166
101,16,33,completed,2347,76692,19874,0.013423041,0.013421
101,17,34,completed,2166,78858,19891,0.0118705,0.01187
101,18,35,budget_interrupted,1142,80000,19837,0.006356,0.006351
102,1,36,completed,2412,82412,20130,0.015137625,0.015128
102,2,37,completed,2224,84636,20130,0.013780958,0.013767
102,3,38,completed,2246,86882,20130,0.01399,0.013988
102,4,39,completed,2301,89183,20126,0.014391542,0.014386
102,5,40,completed,2359,91542,20128,0.014769,0.014729
102,6,41,completed,2406,93948,20130,0.014910917,0.014887
102,7,42,completed,2188,96136,20130,0.013400458,0.013401
102,8,43,completed,2317,98453,20128,0.014256916,0.014252
102,9,44,completed,2480,100933,20130,0.015455667,0.015455
102,10,45,completed,2152,103085,20130,0.013272625,0.013272
102,11,46,completed,2333,105418,20130,0.014557833,0.014542
102,12,47,completed,2253,107671,20130,0.014145042,0.014131
102,13,48,completed,2569,110240,20128,0.016035333,0.016023
102,14,49,completed,2452,112692,20126,0.015379375,0.01538
102,15,50,completed,2575,115267,20130,0.016080083,0.016081
102,16,51,completed,2345,117612,20130,0.01466975,0.014671
102,17,52,completed,2358,119970,20130,0.014654667,0.014638
102,18,53,budget_interrupted,30,120000,20109,0.000204125,0.000204
300,1,54,completed,12019,132019,20134,0.067958417,0.067955
300,2,55,completed,12696,144715,20131,0.072548708,0.072541
300,3,56,completed,12217,156932,20134,0.069345375,0.069268
300,4,57,budget_interrupted,3068,160000,20130,0.017759458,0.017682
301,1,58,completed,13799,173799,20134,0.083626166,0.083393
301,2,59,completed,13874,187673,20134,0.084677084,0.084663
301,3,60,budget_interrupted,12327,200000,20134,0.077069959,0.077034
302,1,61,completed,12893,212893,20134,0.07686875,0.076859
302,2,62,completed,10451,223344,20134,0.064115,0.064108
302,3,63,completed,13080,236424,20134,0.080510958,0.080486
302,4,64,budget_interrupted,3576,240000,20134,0.020013166,0.020001


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/assignment.txt <==
3 8
8 9
6 10
9 12
4 14
0 15
7 16
2 18
8 20
7 21
13 24
26 28
12 30
15 32
34 35
29 36
38 40
16 42
32 45
1 48
50 56
24 60
52 63
63 64
24 70
5 72
25 80
64 84
50 90
25 96
97 105
96 112
18 120
94 126
114 140
113 144
73 160
124 168
104 180
159 192
160 210
159 224
169 240
10 252
134 280
185 288
14 315
297 320
40 336
338 360
294 420
95 448
361 480
136 504
538 560
479 576
22 630
415 672
41 720
190 840
457 960
892 1008
895 1120
442 1260
799 1344
329 1440
1378 1680
703 2016
671 2240
862 2520
1823 2880
2740 3360
31 4032
3412 5040
223 6720
4420 10080
19679 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.534312917,0.534306
101,insertion_2,100000,40000,40000,18,17,1,19920,53,0.214459375,0.214419
102,insertion_3,100000,40000,40000,17,16,1,20138,77,0.239339333,0.239248
300,global_medium,100000,40000,40000,4,3,1,20149,77,0.218621917,0.218622
301,global_large_to_small,100000,40000,40000,3,2,1,20150,77,0.237095042,0.237087
302,global_mixed,100000,40000,40000,4,3,1,20150,77,0.24464575,0.24158


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":63,
"completed_trajectories":57,
"budget_interrupted_trajectories":6,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.688876208,
"cpu_seconds":1.685663,
"covered":20150,
"uncovered":10,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/stdout.txt <==
global m=8 L=20160 seed=2026103108 gaps=10 scans=240000 CPU=1.68566s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.031658125,0.031659
100,2,2,completed,2464,4842,18036,0.032303292,0.032304
100,3,3,completed,2705,7547,18164,0.034661958,0.034662
100,4,4,completed,2351,9898,17946,0.033473291,0.033474
100,5,5,completed,2379,12277,18051,0.030600083,0.0306
100,6,6,completed,2652,14929,17980,0.034085208,0.034085
100,7,7,completed,2390,17319,18026,0.033981833,0.033975
100,8,8,completed,2359,19678,17892,0.031906834,0.031908
100,9,9,completed,2160,21838,17971,0.0297285,0.029729
100,10,10,completed,2432,24270,18291,0.035504458,0.035504
100,11,11,completed,2562,26832,18143,0.032547167,0.032547
100,12,12,completed,2447,29279,18187,0.029214666,0.029215
100,13,13,completed,2531,31810,18273,0.034432709,0.034433
100,14,14,completed,2401,34211,17994,0.031735583,0.031735
100,15,15,completed,2556,36767,18028,0.034077875,0.034079
100,16,16,completed,2574,39341,18336,0.035368209,0.035368
100,17,17,budget_interrupted,659,40000,18160,0.008973459,0.008974
101,1,18,completed,2407,42407,19885,0.01243925,0.012434
101,2,19,completed,2102,44509,19817,0.01195225,0.011952
101,3,20,completed,2201,46710,19918,0.011694625,0.011695
101,4,21,completed,2263,48973,19918,0.012195792,0.012197
101,5,22,completed,2281,51254,19918,0.0119885,0.011973
101,6,23,completed,2180,53434,19918,0.01139175,0.011386
101,7,24,completed,2099,55533,19892,0.010930167,0.010929
101,8,25,completed,2404,57937,19832,0.012928834,0.012929
101,9,26,completed,2074,60011,19918,0.010918584,0.010919
101,10,27,completed,2178,62189,19876,0.011774875,0.011775
101,11,28,completed,2203,64392,19892,0.01167,0.011671
101,12,29,completed,2244,66636,19892,0.011844041,0.011846
101,13,30,completed,2310,68946,19911,0.012558583,0.012557
101,14,31,completed,2264,71210,19846,0.012352292,0.012347
101,15,32,completed,2126,73336,19855,0.011696208,0.011696
101,16,33,completed,2399,75735,19920,0.013017708,0.013018
101,17,34,completed,2486,78221,19920,0.013477375,0.013477
101,18,35,budget_interrupted,1779,80000,19890,0.009566125,0.009566
102,1,36,completed,2464,82464,20137,0.014886292,0.014867
102,2,37,completed,2329,84793,20136,0.013904542,0.013897
102,3,38,completed,2228,87021,20137,0.013273083,0.013274
102,4,39,completed,2209,89230,20138,0.013462958,0.013407
102,5,40,completed,2437,91667,20138,0.014223584,0.01422
102,6,41,completed,2435,94102,20138,0.014543917,0.014545
102,7,42,completed,2203,96305,20134,0.013219209,0.013219
102,8,43,completed,2675,98980,20137,0.015979375,0.01598
102,9,44,completed,2432,101412,20137,0.01458275,0.014582
102,10,45,completed,2379,103791,20137,0.01434325,0.014343
102,11,46,completed,2270,106061,20138,0.01348075,0.013482
102,12,47,completed,2566,108627,20137,0.015307584,0.015309
102,13,48,completed,2318,110945,20138,0.013897,0.013898
102,14,49,completed,2419,113364,20137,0.0145155,0.014516
102,15,50,completed,2331,115695,20137,0.0139015,0.013901
102,16,51,completed,2491,118186,20137,0.014891333,0.014891
102,17,52,budget_interrupted,1814,120000,20138,0.010866042,0.010866
300,1,53,completed,11906,131906,20149,0.063833625,0.063834
300,2,54,completed,13006,144912,20148,0.073006917,0.073008
300,3,55,completed,12957,157869,20147,0.069820417,0.069821
300,4,56,budget_interrupted,2131,160000,20146,0.011929958,0.01193
301,1,57,completed,14329,174329,20149,0.086689125,0.086683
301,2,58,completed,13130,187459,20149,0.076540084,0.076541
301,3,59,budget_interrupted,12541,200000,20150,0.073840042,0.073841
302,1,60,completed,12241,212241,20150,0.07093175,0.070932
302,2,61,completed,11824,224065,20150,0.069458666,0.069452
302,3,62,completed,12637,236702,20150,0.077292291,0.077294
302,4,63,budget_interrupted,3298,240000,20150,0.026923042,0.023869


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
5 36
6 40
0 42
2 45
13 48
12 56
40 60
38 63
63 64
6 70
29 72
26 80
36 84
16 90
37 96
27 105
96 112
102 120
56 126
20 140
65 144
21 160
114 168
76 180
31 192
204 210
191 224
229 240
92 252
254 280
137 288
136 315
53 320
264 336
74 360
54 420
159 448
85 480
110 504
306 560
95 576
406 630
63 672
706 720
642 840
853 960
488 1008
946 1120
316 1260
351 1344
281 1440
1002 1680
569 2016
386 2240
974 2520
2585 2880
162 3360
1887 4032
226 5040
1506 6720
8562 10080
15327 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.518162083,0.518149
101,insertion_2,100000,40000,40000,18,17,1,19843,53,0.221323583,0.221324
102,insertion_3,100000,40000,40000,17,16,1,20071,77,0.250144125,0.250138
300,global_medium,100000,40000,40000,4,3,1,20089,77,0.235063917,0.235057
301,global_large_to_small,100000,40000,40000,3,2,1,20089,77,0.2561915,0.256183
302,global_mixed,100000,40000,40000,4,3,1,20090,77,0.24585225,0.245853


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":63,
"completed_trajectories":57,
"budget_interrupted_trajectories":6,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.727037625,
"cpu_seconds":1.727004,
"covered":20090,
"uncovered":70,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/stdout.txt <==
global m=8 L=20160 seed=2026103109 gaps=70 scans=240000 CPU=1.727s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.035394791,0.035396
100,2,2,completed,2393,4943,17992,0.0282975,0.028298
100,3,3,completed,2500,7443,17942,0.02846925,0.028469
100,4,4,completed,2312,9755,18202,0.031634917,0.031635
100,5,5,completed,2306,12061,17741,0.034516625,0.034512
100,6,6,completed,2340,14401,17861,0.037046875,0.037048
100,7,7,completed,2356,16757,17984,0.030350084,0.03035
100,8,8,completed,2371,19128,17758,0.028468625,0.028469
100,9,9,completed,2526,21654,18018,0.030942,0.030942
100,10,10,completed,2628,24282,18210,0.031634292,0.031635
100,11,11,completed,2324,26606,18419,0.031719042,0.03172
100,12,12,completed,2530,29136,18050,0.03071875,0.030719
100,13,13,completed,2314,31450,18129,0.03167975,0.031681
100,14,14,completed,2285,33735,17751,0.030906958,0.030902
100,15,15,completed,2505,36240,18234,0.029861125,0.029864
100,16,16,completed,2427,38667,18051,0.030856125,0.030856
100,17,17,budget_interrupted,1333,40000,18015,0.015588166,0.015588
101,1,18,completed,2341,42341,19816,0.013244875,0.013244
101,2,19,completed,2314,44655,19835,0.012897291,0.012897
101,3,20,completed,2295,46950,19833,0.012544333,0.012544
101,4,21,completed,2233,49183,19843,0.012498041,0.012499
101,5,22,completed,2071,51254,19797,0.011654084,0.011654
101,6,23,completed,2713,53967,19823,0.014634416,0.014635
101,7,24,completed,2361,56328,19826,0.013037667,0.013038
101,8,25,completed,2426,58754,19819,0.013438584,0.013439
101,9,26,completed,2048,60802,19843,0.011387292,0.011388
101,10,27,completed,2379,63181,19826,0.013100875,0.013101
101,11,28,completed,2479,65660,19807,0.013319417,0.01332
101,12,29,completed,2517,68177,19817,0.014109583,0.014109
101,13,30,completed,2163,70340,19826,0.012093417,0.012095
101,14,31,completed,2104,72444,19775,0.011787167,0.011788
101,15,32,completed,2309,74753,19823,0.013026958,0.013027
101,16,33,completed,2203,76956,19808,0.0120525,0.012053
101,17,34,completed,2135,79091,19808,0.011565166,0.011566
101,18,35,budget_interrupted,909,80000,19812,0.004866916,0.004868
102,1,36,completed,2420,82420,20065,0.015215333,0.015215
102,2,37,completed,2450,84870,20071,0.015373166,0.015374
102,3,38,completed,2388,87258,20067,0.014943125,0.014944
102,4,39,completed,2527,89785,20070,0.015893709,0.015894
102,5,40,completed,2556,92341,20071,0.016078708,0.016079
102,6,41,completed,2406,94747,20071,0.01509975,0.0151
102,7,42,completed,2412,97159,20071,0.015109042,0.015109
102,8,43,completed,2430,99589,20067,0.01522125,0.015221
102,9,44,completed,2583,102172,20071,0.016024917,0.016019
102,10,45,completed,2423,104595,20064,0.01502725,0.015027
102,11,46,completed,2467,107062,20067,0.015303042,0.015303
102,12,47,completed,2336,109398,20067,0.014598667,0.014598
102,13,48,completed,2255,111653,20070,0.014021334,0.014021
102,14,49,completed,2448,114101,20067,0.015277834,0.015278
102,15,50,completed,2527,116628,20067,0.015765584,0.015766
102,16,51,completed,2542,119170,20065,0.015917042,0.015917
102,17,52,budget_interrupted,830,120000,20063,0.005223709,0.005224
300,1,53,completed,12964,132964,20080,0.075685209,0.075686
300,2,54,completed,11768,144732,20089,0.067879917,0.067874
300,3,55,completed,13204,157936,20071,0.079236875,0.079238
300,4,56,budget_interrupted,2064,160000,20071,0.012231083,0.012232
301,1,57,completed,14393,174393,20089,0.092980125,0.092981
301,2,58,completed,13576,187969,20089,0.08588125,0.085881
301,3,59,budget_interrupted,12031,200000,20089,0.077303833,0.077297
302,1,60,completed,10634,210634,20089,0.063793417,0.063794
302,2,61,completed,12568,223202,20089,0.080398792,0.0804
302,3,62,completed,12643,235845,20090,0.076639125,0.076639
302,4,63,budget_interrupted,4155,240000,20089,0.024989375,0.02499


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
4 15
7 16
11 18
18 20
18 21
9 24
16 28
22 30
15 32
34 35
5 36
8 40
36 42
32 45
45 48
28 56
10 60
54 63
63 64
20 70
2 72
28 80
30 84
2 90
69 96
27 105
56 112
110 120
12 126
40 140
69 144
31 160
126 168
14 180
159 192
194 210
112 224
148 240
92 252
200 280
21 288
222 315
95 320
42 336
50 360
400 420
0 448
127 480
428 504
468 560
405 576
474 630
546 672
614 720
340 840
223 960
452 1008
68 1120
1230 1260
210 1344
254 1440
284 1680
788 2016
1120 2240
680 2520
1823 2880
2384 3360
2997 4032
2300 5040
672 6720
704 10080
19701 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18283,28,0.5292605,0.529249
101,insertion_2,100000,40000,40000,18,17,1,19800,53,0.215844208,0.215845
102,insertion_3,100000,40000,40000,18,17,1,20078,77,0.249663125,0.249657
300,global_medium,100000,40000,40000,4,3,1,20081,77,0.23205325,0.232053
301,global_large_to_small,100000,40000,40000,4,3,1,20081,77,0.249616542,0.24961
302,global_mixed,100000,40000,40000,4,3,1,20081,77,0.244802834,0.244797


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"global",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":65,
"completed_trajectories":59,
"budget_interrupted_trajectories":6,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.721513375,
"cpu_seconds":1.72148,
"covered":20081,
"uncovered":79,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/stdout.txt <==
global m=8 L=20160 seed=2026103110 gaps=79 scans=240000 CPU=1.72148s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_global_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.031579167,0.031581
100,2,2,completed,2678,5126,18129,0.037971583,0.037972
100,3,3,completed,2559,7685,18049,0.034514083,0.034514
100,4,4,completed,2398,10083,17932,0.027129334,0.027129
100,5,5,completed,2711,12794,17937,0.03795575,0.037957
100,6,6,completed,2499,15293,17699,0.033217958,0.033218
100,7,7,completed,2431,17724,18226,0.031422708,0.031423
100,8,8,completed,2369,20093,18135,0.033550041,0.033543
100,9,9,completed,2501,22594,18093,0.0336345,0.033638
100,10,10,completed,2333,24927,18072,0.031671292,0.031672
100,11,11,completed,2437,27364,18018,0.029917166,0.029919
100,12,12,completed,2776,30140,17883,0.03723225,0.037234
100,13,13,completed,2555,32695,18129,0.034831375,0.034831
100,14,14,completed,2437,35132,18283,0.032750542,0.032751
100,15,15,completed,2349,37481,17802,0.028143417,0.028137
100,16,16,completed,2327,39808,18244,0.03071725,0.030718
100,17,17,budget_interrupted,192,40000,18204,0.002949375,0.00295
101,1,18,completed,2217,42217,19791,0.011557917,0.011557
101,2,19,completed,2387,44604,19768,0.013211834,0.013212
101,3,20,completed,2301,46905,19766,0.012307125,0.012307
101,4,21,completed,2138,49043,19772,0.011588708,0.011589
101,5,22,completed,2292,51335,19770,0.01257375,0.012574
101,6,23,completed,2221,53556,19800,0.012500958,0.012502
101,7,24,completed,2239,55795,19798,0.01197575,0.011975
101,8,25,completed,2212,58007,19793,0.011642625,0.011643
101,9,26,completed,2424,60431,19788,0.01326475,0.013266
101,10,27,completed,2384,62815,19776,0.012705041,0.012705
101,11,28,completed,2093,64908,19800,0.011646625,0.011647
101,12,29,completed,2154,67062,19734,0.011649833,0.01165
101,13,30,completed,2278,69340,19793,0.012288584,0.012289
101,14,31,completed,2236,71576,19793,0.01129325,0.011293
101,15,32,completed,2175,73751,19787,0.011958708,0.011959
101,16,33,completed,2482,76233,19778,0.013183542,0.013184
101,17,34,completed,2330,78563,19761,0.012463166,0.012463
101,18,35,budget_interrupted,1437,80000,19788,0.007972458,0.007973
102,1,36,completed,2186,82186,20076,0.013750083,0.01375
102,2,37,completed,2271,84457,20078,0.014225083,0.014226
102,3,38,completed,2408,86865,20078,0.015020834,0.015021
102,4,39,completed,2279,89144,20078,0.01429975,0.014299
102,5,40,completed,2404,91548,20076,0.015192375,0.015193
102,6,41,completed,2237,93785,20078,0.013948584,0.013948
102,7,42,completed,2249,96034,20078,0.014097125,0.014097
102,8,43,completed,2512,98546,20076,0.015761625,0.015762
102,9,44,completed,2349,100895,20076,0.014707917,0.014709
102,10,45,completed,2274,103169,20074,0.014212667,0.014212
102,11,46,completed,2187,105356,20078,0.013376708,0.013371
102,12,47,completed,2408,107764,20076,0.014674209,0.014677
102,13,48,completed,2345,110109,20074,0.014412416,0.014413
102,14,49,completed,2312,112421,20078,0.014269542,0.014271
102,15,50,completed,2516,114937,20078,0.015647958,0.015648
102,16,51,completed,2210,117147,20071,0.013961791,0.013961
102,17,52,completed,2341,119488,20076,0.014900583,0.014901
102,18,53,budget_interrupted,512,120000,20078,0.003152084,0.003152
300,1,54,completed,11790,131790,20078,0.068965333,0.068966
300,2,55,completed,11735,143525,20081,0.067804875,0.067805
300,3,56,completed,11575,155100,20081,0.06655675,0.066557
300,4,57,budget_interrupted,4900,160000,20078,0.028695708,0.028696
301,1,58,completed,12545,172545,20081,0.076596917,0.07659
301,2,59,completed,12901,185446,20081,0.080086458,0.080087
301,3,60,completed,14015,199461,20081,0.089350875,0.089351
301,4,61,budget_interrupted,539,200000,20081,0.003553875,0.003555
302,1,62,completed,12921,212921,20081,0.079951458,0.079946
302,2,63,completed,11170,224091,20081,0.068067792,0.068071
302,3,64,completed,10520,234611,20081,0.062543708,0.062543
302,4,65,budget_interrupted,5389,240000,20081,0.034209292,0.034209


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/assignment.txt <==
3 8
8 9
0 10
9 12
0 14
9 15
7 16
14 18
18 20
4 21
1 24
16 28
6 30
15 32
34 35
5 36
2 40
22 42
11 45
13 48
52 56
48 60
29 63
63 64
62 70
29 72
22 80
40 84
42 90
37 96
76 105
30 112
106 120
110 126
48 140
65 144
63 160
136 168
72 180
181 192
94 210
191 224
166 240
200 252
114 280
281 288
164 315
95 320
334 336
192 360
334 420
287 448
373 480
416 504
542 560
277 576
102 630
127 672
702 720
766 840
351 960
569 1008
447 1120
74 1260
31 1344
137 1440
1654 1680
425 2016
607 2240
12 2520
85 2880
927 3360
3349 4032
2892 5040
4639 6720
9902 10080
2153 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18392,28,1.013436709,1.010442
101,insertion_2,100000,80000,80000,35,34,1,19834,53,0.420803209,0.420789
102,insertion_3,100000,80000,80000,34,33,1,20064,77,0.466481834,0.466476


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":102,
"completed_trajectories":99,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.901020417,
"cpu_seconds":1.898005,
"covered":20064,
"uncovered":96,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/stdout.txt <==
segmented m=8 L=20160 seed=2026103101 gaps=96 scans=240000 CPU=1.898s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.025061792,0.025063
100,2,2,completed,2275,4794,18047,0.028204166,0.028205
100,3,3,completed,2266,7060,18056,0.02962975,0.02963
100,4,4,completed,2434,9494,17918,0.030907791,0.030908
100,5,5,completed,2441,11935,18083,0.032763416,0.032764
100,6,6,completed,2566,14501,18257,0.028151208,0.028151
100,7,7,completed,2451,16952,17968,0.025857875,0.025858
100,8,8,completed,2335,19287,18071,0.030977291,0.03097
100,9,9,completed,2494,21781,17923,0.030722291,0.030722
100,10,10,completed,2339,24120,17997,0.030317333,0.030317
100,11,11,completed,2460,26580,18392,0.029355542,0.029356
100,12,12,completed,2353,28933,17765,0.036789167,0.033937
100,13,13,completed,2812,31745,18158,0.035174166,0.035166
100,14,14,completed,2675,34420,18257,0.031778708,0.031759
100,15,15,completed,2427,36847,18266,0.031483167,0.031472
100,16,16,completed,2572,39419,17944,0.029868791,0.029869
100,17,17,completed,2299,41718,18280,0.027019667,0.02701
100,18,18,completed,2217,43935,18280,0.030563292,0.030559
100,19,19,completed,2347,46282,18149,0.031731334,0.031681
100,20,20,completed,2200,48482,18015,0.028930917,0.028925
100,21,21,completed,2283,50765,17812,0.033139875,0.033141
100,22,22,completed,2202,52967,18060,0.026884583,0.026886
100,23,23,completed,2581,55548,18032,0.030111458,0.030111
100,24,24,completed,2466,58014,18081,0.03316375,0.033163
100,25,25,completed,2131,60145,17479,0.0320245,0.032026
100,26,26,completed,2328,62473,18063,0.028472083,0.028472
100,27,27,completed,2683,65156,18071,0.034409583,0.03441
100,28,28,completed,2609,67765,18001,0.030214334,0.03021
100,29,29,completed,2431,70196,17709,0.034932167,0.034933
100,30,30,completed,2528,72724,17929,0.029922625,0.029923
100,31,31,completed,2446,75170,17837,0.031087667,0.031088
100,32,32,completed,2599,77769,18207,0.03457375,0.034575
100,33,33,budget_interrupted,2231,80000,17518,0.029064084,0.029064
101,1,34,completed,2530,82530,19818,0.013313792,0.013314
101,2,35,completed,2603,85133,19811,0.013584958,0.013585
101,3,36,completed,2396,87529,19807,0.012481917,0.012483
101,4,37,completed,2173,89702,19826,0.011289333,0.011289
101,5,38,completed,2363,92065,19807,0.012285959,0.012286
101,6,39,completed,2078,94143,19803,0.010563917,0.010564
101,7,40,completed,2275,96418,19814,0.01160575,0.011606
101,8,41,completed,2298,98716,19818,0.012178958,0.012179
101,9,42,completed,2271,100987,19810,0.011991375,0.011992
101,10,43,completed,2259,103246,19804,0.011914375,0.011909
101,11,44,completed,2318,105564,19834,0.012058417,0.012059
101,12,45,completed,2436,108000,19821,0.012816542,0.012816
101,13,46,completed,2400,110400,19814,0.012789625,0.012789
101,14,47,completed,2434,112834,19814,0.012797125,0.012798
101,15,48,completed,2124,114958,19814,0.01102475,0.011025
101,16,49,completed,2231,117189,19830,0.011725542,0.011726
101,17,50,completed,2177,119366,19818,0.011386292,0.011387
101,18,51,completed,2461,121827,19808,0.013024458,0.013024
101,19,52,completed,2308,124135,19834,0.011970084,0.01197
101,20,53,completed,2375,126510,19798,0.01261425,0.012615
101,21,54,completed,2107,128617,19834,0.011053291,0.011054
101,22,55,completed,2308,130925,19812,0.012123625,0.012123
101,23,56,completed,2386,133311,19793,0.012689917,0.01269
101,24,57,completed,2379,135690,19788,0.012628667,0.012628
101,25,58,completed,2459,138149,19813,0.012771583,0.012772
101,26,59,completed,2277,140426,19834,0.012026375,0.012026
101,27,60,completed,2131,142557,19798,0.011428958,0.011433
101,28,61,completed,2124,144681,19802,0.010965042,0.010966
101,29,62,completed,2302,146983,19834,0.012247834,0.012249
101,30,63,completed,2249,149232,19791,0.012348292,0.012348
101,31,64,completed,2401,151633,19822,0.01269,0.01269
101,32,65,completed,2477,154110,19813,0.013018625,0.013019
101,33,66,completed,2282,156392,19818,0.012329292,0.012329
101,34,67,completed,2159,158551,19834,0.011343208,0.011343
101,35,68,budget_interrupted,1449,160000,19813,0.007620083,0.007614
102,1,69,completed,2319,162319,20061,0.013268667,0.01327
102,2,70,completed,2372,164691,20054,0.0137185,0.013719
102,3,71,completed,2485,167176,20063,0.014200166,0.014235
102,4,72,completed,2412,169588,20056,0.013900875,0.013901
102,5,73,completed,2400,171988,20056,0.013950042,0.01395
102,6,74,completed,2417,174405,20064,0.013991375,0.013991
102,7,75,completed,2360,176765,20064,0.013706292,0.013706
102,8,76,completed,2231,178996,20060,0.013053708,0.013053
102,9,77,completed,2274,181270,20064,0.013150167,0.01315
102,10,78,completed,2362,183632,20060,0.013828417,0.013828
102,11,79,completed,2535,186167,20054,0.014839833,0.014839
102,12,80,completed,2491,188658,20064,0.01450625,0.014506
102,13,81,completed,2508,191166,20063,0.014564291,0.014565
102,14,82,completed,2514,193680,20060,0.014747125,0.014746
102,15,83,completed,2306,195986,20056,0.013626667,0.013626
102,16,84,completed,2360,198346,20064,0.013708833,0.013709
102,17,85,completed,2409,200755,20060,0.014131375,0.014131
102,18,86,completed,2602,203357,20060,0.015514333,0.015515
102,19,87,completed,2332,205689,20057,0.01350125,0.013502
102,20,88,completed,2234,207923,20064,0.01298725,0.012987
102,21,89,completed,2290,210213,20064,0.013470917,0.013471
102,22,90,completed,2434,212647,20064,0.014469209,0.014469
102,23,91,completed,2383,215030,20062,0.014192375,0.014193
102,24,92,completed,2258,217288,20060,0.013181375,0.013181
102,25,93,completed,2425,219713,20060,0.01415475,0.014155
102,26,94,completed,2348,222061,20060,0.013597709,0.013597
102,27,95,completed,2321,224382,20061,0.013610209,0.013611
102,28,96,completed,2364,226746,20064,0.01379875,0.013799
102,29,97,completed,2287,229033,20064,0.013242125,0.013243
102,30,98,completed,2392,231425,20059,0.01397125,0.013971
102,31,99,completed,2258,233683,20057,0.013077791,0.013078
102,32,100,completed,2378,236061,20063,0.013799209,0.013794
102,33,101,completed,2485,238546,20060,0.01426475,0.014265
102,34,102,budget_interrupted,1454,240000,20060,0.008638917,0.008639


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/assignment.txt <==
3 8
8 9
8 10
9 12
8 14
1 15
7 16
14 18
2 20
9 21
1 24
0 28
10 30
15 32
34 35
5 36
14 40
12 42
11 45
13 48
18 56
52 60
2 63
63 64
24 70
65 72
5 80
60 84
20 90
37 96
79 105
24 112
6 120
6 126
4 140
29 144
53 160
108 168
92 180
159 192
124 210
127 224
66 240
48 252
154 280
101 288
90 315
223 320
192 336
30 360
150 420
95 448
277 480
216 504
346 560
95 576
614 630
511 672
677 720
210 840
949 960
972 1008
266 1120
930 1260
31 1344
1109 1440
630 1680
1476 2016
1567 2240
270 2520
1429 2880
3066 3360
479 4032
2106 5040
4447 6720
6516 10080
13230 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18423,28,1.0351445,1.035127
101,insertion_2,100000,80000,80000,38,37,1,19887,53,0.42835025,0.428171
102,insertion_3,100000,80000,80000,34,33,1,20107,77,0.481666167,0.481659


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":105,
"completed_trajectories":102,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.945468417,
"cpu_seconds":1.945262,
"covered":20107,
"uncovered":53,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/stdout.txt <==
segmented m=8 L=20160 seed=2026103102 gaps=53 scans=240000 CPU=1.94526s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.027002125,0.027004
100,2,2,completed,2360,4504,18083,0.029739875,0.029741
100,3,3,completed,2581,7085,18298,0.03344225,0.033443
100,4,4,completed,2640,9725,17941,0.03220775,0.032208
100,5,5,completed,2529,12254,18140,0.032950584,0.032952
100,6,6,completed,2405,14659,18115,0.033616375,0.033616
100,7,7,completed,2441,17100,18123,0.032786167,0.032787
100,8,8,completed,2657,19757,18147,0.033051042,0.033051
100,9,9,completed,2419,22176,18314,0.032040292,0.032034
100,10,10,completed,2148,24324,17855,0.026867209,0.026868
100,11,11,completed,2293,26617,18028,0.029378,0.029378
100,12,12,completed,2428,29045,18129,0.033444959,0.033445
100,13,13,completed,2624,31669,18257,0.032076584,0.032076
100,14,14,completed,2422,34091,18184,0.0290365,0.029037
100,15,15,completed,2139,36230,18076,0.028580625,0.028581
100,16,16,completed,2384,38614,17837,0.033301333,0.033301
100,17,17,completed,2348,40962,18025,0.029707334,0.029702
100,18,18,completed,2454,43416,18033,0.031592625,0.031593
100,19,19,completed,2395,45811,18196,0.032932292,0.032933
100,20,20,completed,2291,48102,18159,0.030257375,0.030258
100,21,21,completed,2727,50829,18423,0.036847167,0.036849
100,22,22,completed,2802,53631,18233,0.03237125,0.032368
100,23,23,completed,2464,56095,17977,0.029355625,0.029357
100,24,24,completed,2223,58318,18176,0.028861833,0.028863
100,25,25,completed,2529,60847,17817,0.036048667,0.036049
100,26,26,completed,2251,63098,18159,0.02881675,0.028817
100,27,27,completed,2555,65653,18214,0.026993916,0.026994
100,28,28,completed,2294,67947,17852,0.032871125,0.032872
100,29,29,completed,2406,70353,18118,0.029681958,0.029682
100,30,30,completed,2557,72910,17671,0.035682083,0.035683
100,31,31,completed,2451,75361,18176,0.031740042,0.031741
100,32,32,completed,2520,77881,18048,0.034901708,0.034902
100,33,33,budget_interrupted,2119,80000,18118,0.026857,0.026858
101,1,34,completed,2254,82254,19850,0.012091083,0.012091
101,2,35,completed,2100,84354,19887,0.0111215,0.011122
101,3,36,completed,2117,86471,19852,0.011121084,0.011121
101,4,37,completed,2175,88646,19875,0.01154,0.011539
101,5,38,completed,2268,90914,19859,0.012544416,0.012545
101,6,39,completed,2183,93097,19853,0.011698333,0.011698
101,7,40,completed,2116,95213,19875,0.011181,0.011181
101,8,41,completed,2136,97349,19887,0.011299459,0.0113
101,9,42,completed,2308,99657,19828,0.012444375,0.012444
101,10,43,completed,2175,101832,19859,0.01222225,0.012222
101,11,44,completed,2233,104065,19836,0.011890083,0.011891
101,12,45,completed,2185,106250,19871,0.011259792,0.011262
101,13,46,completed,2258,108508,19863,0.012135166,0.012136
101,14,47,completed,2140,110648,19835,0.0117855,0.011786
101,15,48,completed,2077,112725,19885,0.010677833,0.010671
101,16,49,completed,2248,114973,19851,0.011749625,0.01175
101,17,50,completed,2230,117203,19867,0.011662709,0.011662
101,18,51,completed,2065,119268,19873,0.010940042,0.01094
101,19,52,completed,2075,121343,19879,0.011118875,0.011119
101,20,53,completed,1992,123335,19861,0.011101208,0.011101
101,21,54,completed,2285,125620,19835,0.012487584,0.012488
101,22,55,completed,2069,127689,19852,0.011172,0.011173
101,23,56,completed,2296,129985,19877,0.012068167,0.012069
101,24,57,completed,2058,132043,19863,0.011296792,0.011296
101,25,58,completed,2021,134064,19839,0.01119,0.011191
101,26,59,completed,2096,136160,19839,0.011312334,0.011312
101,27,60,completed,1972,138132,19877,0.010413417,0.010414
101,28,61,completed,2385,140517,19873,0.01298025,0.012902
101,29,62,completed,2107,142624,19831,0.011135875,0.01113
101,30,63,completed,1978,144602,19887,0.011429167,0.011352
101,31,64,completed,2127,146729,19879,0.010882959,0.01088
101,32,65,completed,2173,148902,19847,0.011536208,0.011537
101,33,66,completed,2060,150962,19877,0.010568958,0.01057
101,34,67,completed,2357,153319,19887,0.012358792,0.012358
101,35,68,completed,2213,155532,19887,0.011580125,0.01158
101,36,69,completed,2227,157759,19863,0.012051917,0.012052
101,37,70,completed,2208,159967,19829,0.011990542,0.011992
101,38,71,budget_interrupted,33,160000,19827,0.000205125,0.000206
102,1,72,completed,2429,162429,20107,0.014672416,0.014674
102,2,73,completed,2478,164907,20106,0.014890125,0.01489
102,3,74,completed,2427,167334,20107,0.014534792,0.014535
102,4,75,completed,2382,169716,20107,0.014234792,0.014235
102,5,76,completed,2414,172130,20107,0.014460792,0.014461
102,6,77,completed,2414,174544,20106,0.014454333,0.014456
102,7,78,completed,2631,177175,20107,0.015812583,0.015813
102,8,79,completed,2444,179619,20102,0.014773667,0.014774
102,9,80,completed,2344,181963,20107,0.014098375,0.014098
102,10,81,completed,2454,184417,20107,0.014791542,0.014791
102,11,82,completed,2265,186682,20107,0.013628292,0.013629
102,12,83,completed,2524,189206,20107,0.015066458,0.015067
102,13,84,completed,2286,191492,20107,0.013459958,0.013453
102,14,85,completed,2606,194098,20107,0.015494541,0.015495
102,15,86,completed,2411,196509,20107,0.014521166,0.01452
102,16,87,completed,2272,198781,20106,0.013741792,0.013742
102,17,88,completed,2261,201042,20107,0.013609,0.013609
102,18,89,completed,2290,203332,20107,0.013779708,0.01378
102,19,90,completed,2278,205610,20107,0.013787625,0.013789
102,20,91,completed,2371,207981,20107,0.014297083,0.014298
102,21,92,completed,2433,210414,20107,0.014711,0.014711
102,22,93,completed,2382,212796,20107,0.014385875,0.014389
102,23,94,completed,2405,215201,20103,0.014504833,0.014505
102,24,95,completed,2337,217538,20107,0.014062125,0.014063
102,25,96,completed,2299,219837,20107,0.013856792,0.013857
102,26,97,completed,2510,222347,20106,0.015281792,0.015282
102,27,98,completed,2336,224683,20107,0.014192125,0.014193
102,28,99,completed,2656,227339,20107,0.016021166,0.016021
102,29,100,completed,2288,229627,20107,0.013804458,0.013806
102,30,101,completed,2299,231926,20107,0.013796875,0.013797
102,31,102,completed,2492,234418,20098,0.015227166,0.015228
102,32,103,completed,2364,236782,20107,0.01423825,0.014238
102,33,104,completed,2369,239151,20107,0.014198125,0.014198
102,34,105,budget_interrupted,849,240000,20103,0.005177792,0.005182


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/assignment.txt <==
3 8
8 9
2 10
1 12
2 14
6 15
7 16
14 18
0 20
4 21
9 24
10 28
18 30
15 32
34 35
5 36
24 40
22 42
38 45
45 48
26 56
30 60
11 63
63 64
6 70
65 72
4 80
70 84
84 90
69 96
31 105
28 112
88 120
92 126
90 140
29 144
117 160
166 168
54 180
31 192
118 210
220 224
165 240
182 252
56 280
101 288
236 315
287 320
196 336
294 360
376 420
415 448
213 480
110 504
124 560
95 576
564 630
437 672
309 720
628 840
543 960
533 1008
1004 1120
416 1260
735 1344
1269 1440
388 1680
821 2016
159 2240
834 2520
2229 2880
1228 3360
2261 4032
1404 5040
3615 6720
9749 10080
1695 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18419,28,1.072549,1.067309
101,insertion_2,100000,80000,80000,35,34,1,19853,53,0.438527875,0.438472
102,insertion_3,100000,80000,80000,34,33,1,20093,77,0.497480917,0.497475


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":102,
"completed_trajectories":99,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.008968041,
"cpu_seconds":2.003664,
"covered":20093,
"uncovered":67,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/stdout.txt <==
segmented m=8 L=20160 seed=2026103103 gaps=67 scans=240000 CPU=2.00366s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.033919042,0.033921
100,2,2,completed,2852,5235,17919,0.039184583,0.039186
100,3,3,completed,2510,7745,18070,0.034011875,0.034012
100,4,4,completed,2661,10406,18000,0.036319209,0.03632
100,5,5,completed,2661,13067,18250,0.032686041,0.032688
100,6,6,completed,2470,15537,18006,0.033197167,0.033197
100,7,7,completed,2554,18091,18247,0.0323895,0.032351
100,8,8,completed,2476,20567,18025,0.034851666,0.034461
100,9,9,completed,2196,22763,18234,0.029819834,0.029135
100,10,10,completed,2986,25749,18214,0.034834917,0.034818
100,11,11,completed,2469,28218,18217,0.029670458,0.029376
100,12,12,completed,2193,30411,17923,0.028908417,0.028281
100,13,13,completed,2446,32857,18202,0.037278084,0.035042
100,14,14,completed,2448,35305,17638,0.033235958,0.032993
100,15,15,completed,2484,37789,18221,0.036866125,0.036574
100,16,16,completed,2503,40292,18104,0.034103625,0.033967
100,17,17,completed,2160,42452,17819,0.02920775,0.029199
100,18,18,completed,2205,44657,18404,0.030401959,0.0304
100,19,19,completed,2533,47190,18040,0.029788667,0.02979
100,20,20,completed,2581,49771,17994,0.031303833,0.031233
100,21,21,completed,2660,52431,17924,0.038569833,0.038571
100,22,22,completed,2368,54799,18052,0.03325575,0.033256
100,23,23,completed,2395,57194,18280,0.034022209,0.033851
100,24,24,completed,2252,59446,18093,0.031603917,0.031598
100,25,25,completed,2255,61701,17490,0.028131583,0.028131
100,26,26,completed,2472,64173,18141,0.033093166,0.033093
100,27,27,completed,2184,66357,18419,0.030291625,0.030293
100,28,28,completed,2344,68701,17837,0.031375667,0.031376
100,29,29,completed,2503,71204,17851,0.0348105,0.034811
100,30,30,completed,2475,73679,18096,0.032704416,0.032705
100,31,31,completed,2402,76081,18027,0.033539209,0.033539
100,32,32,completed,2576,78657,18204,0.032972042,0.032972
100,33,33,budget_interrupted,1343,80000,18042,0.016062917,0.016063
101,1,34,completed,2163,82163,19838,0.011637708,0.011638
101,2,35,completed,2198,84361,19772,0.012571666,0.012571
101,3,36,completed,2163,86524,19847,0.011296833,0.011297
101,4,37,completed,2393,88917,19788,0.012808416,0.012809
101,5,38,completed,2197,91114,19808,0.012421875,0.012415
101,6,39,completed,2215,93329,19843,0.012053792,0.012053
101,7,40,completed,2218,95547,19816,0.012448458,0.012449
101,8,41,completed,2277,97824,19817,0.012462,0.012463
101,9,42,completed,2633,100457,19836,0.014555792,0.014555
101,10,43,completed,2247,102704,19836,0.012456208,0.012457
101,11,44,completed,2012,104716,19843,0.010441625,0.010442
101,12,45,completed,2358,107074,19815,0.012959417,0.012959
101,13,46,completed,2332,109406,19849,0.012249708,0.01225
101,14,47,completed,2444,111850,19827,0.013031917,0.013033
101,15,48,completed,2178,114028,19839,0.011844041,0.011845
101,16,49,completed,2460,116488,19838,0.013555917,0.013555
101,17,50,completed,2321,118809,19831,0.012704625,0.012705
101,18,51,completed,2295,121104,19800,0.013174084,0.013175
101,19,52,completed,2350,123454,19833,0.012325958,0.012327
101,20,53,completed,2300,125754,19832,0.012789625,0.012789
101,21,54,completed,2432,128186,19835,0.013639041,0.013635
101,22,55,completed,2481,130667,19829,0.013907041,0.013887
101,23,56,completed,2258,132925,19829,0.012346125,0.012342
101,24,57,completed,2178,135103,19826,0.0121845,0.012186
101,25,58,completed,2148,137251,19817,0.011988833,0.01198
101,26,59,completed,2150,139401,19853,0.011312792,0.011306
101,27,60,completed,2279,141680,19830,0.012719,0.012719
101,28,61,completed,2244,143924,19834,0.012322625,0.012323
101,29,62,completed,2284,146208,19809,0.0124985,0.012498
101,30,63,completed,2424,148632,19797,0.014021208,0.014022
101,31,64,completed,2511,151143,19831,0.013559959,0.013561
101,32,65,completed,2240,153383,19793,0.011981917,0.011983
101,33,66,completed,2154,155537,19820,0.011988834,0.011992
101,34,67,completed,2472,158009,19800,0.013738875,0.013739
101,35,68,budget_interrupted,1991,160000,19785,0.010431917,0.010433
102,1,69,completed,2369,162369,20087,0.014791958,0.014793
102,2,70,completed,2454,164823,20080,0.015307375,0.015307
102,3,71,completed,2468,167291,20092,0.015355584,0.01544
102,4,72,completed,2449,169740,20093,0.015173625,0.015174
102,5,73,completed,2442,172182,20092,0.015179417,0.015179
102,6,74,completed,2276,174458,20089,0.014191583,0.014195
102,7,75,completed,2485,176943,20089,0.01550425,0.015505
102,8,76,completed,2337,179280,20079,0.0145965,0.014597
102,9,77,completed,2543,181823,20082,0.015826584,0.015826
102,10,78,completed,2338,184161,20092,0.01452125,0.014521
102,11,79,completed,2248,186409,20093,0.013926708,0.013927
102,12,80,completed,2267,188676,20083,0.014083334,0.014083
102,13,81,completed,2406,191082,20092,0.015036417,0.015037
102,14,82,completed,2283,193365,20083,0.014182208,0.014183
102,15,83,completed,2521,195886,20079,0.015672166,0.015672
102,16,84,completed,2317,198203,20089,0.014397084,0.014398
102,17,85,completed,2338,200541,20089,0.01456425,0.014566
102,18,86,completed,2354,202895,20089,0.014621333,0.014625
102,19,87,completed,2416,205311,20080,0.015047625,0.015049
102,20,88,completed,2384,207695,20092,0.014757666,0.014758
102,21,89,completed,2138,209833,20093,0.013087167,0.013082
102,22,90,completed,2305,212138,20093,0.014184875,0.014186
102,23,91,completed,2375,214513,20093,0.014726708,0.014727
102,24,92,completed,2188,216701,20087,0.013683042,0.013686
102,25,93,completed,2516,219217,20086,0.015626417,0.015626
102,26,94,completed,2481,221698,20089,0.015487792,0.015487
102,27,95,completed,2404,224102,20088,0.014948834,0.014949
102,28,96,completed,2362,226464,20089,0.014674416,0.014675
102,29,97,completed,2238,228702,20092,0.0139145,0.013915
102,30,98,completed,2305,231007,20093,0.014398792,0.014399
102,31,99,completed,2558,233565,20092,0.015927042,0.015927
102,32,100,completed,2235,235800,20093,0.01378175,0.013782
102,33,101,completed,2337,238137,20085,0.014488625,0.014489
102,34,102,budget_interrupted,1863,240000,20092,0.011623083,0.011622


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
4 21
3 24
2 28
12 30
1 32
34 35
11 36
10 40
40 42
41 45
39 48
14 56
24 60
32 63
63 64
24 70
59 72
65 80
16 84
32 90
15 96
31 105
28 112
30 120
118 126
54 140
23 144
17 160
112 168
104 180
159 192
52 210
49 224
193 240
34 252
154 280
239 288
76 315
209 320
196 336
230 360
354 420
177 448
273 480
412 504
42 560
95 576
202 630
658 672
353 720
430 840
721 960
664 1008
369 1120
1210 1260
1009 1344
1361 1440
826 1680
994 2016
689 2240
2176 2520
1553 2880
1666 3360
113 4032
4192 5040
6129 6720
3682 10080
3249 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18314,28,1.033668208,1.033643
101,insertion_2,100000,80000,80000,36,35,1,19915,53,0.423917291,0.423912
102,insertion_3,100000,80000,80000,33,32,1,20146,77,0.475690917,0.475678


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":102,
"completed_trajectories":99,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.93432175,
"cpu_seconds":1.933626,
"covered":20146,
"uncovered":14,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/stdout.txt <==
segmented m=8 L=20160 seed=2026103104 gaps=14 scans=240000 CPU=1.93363s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.028344292,0.028346
100,2,2,completed,2685,5095,18011,0.033464292,0.033465
100,3,3,completed,2325,7420,18314,0.03161275,0.031612
100,4,4,completed,2601,10021,18234,0.031269833,0.03127
100,5,5,completed,2510,12531,18076,0.034191208,0.034192
100,6,6,completed,2387,14918,17918,0.031690041,0.031691
100,7,7,completed,2456,17374,18178,0.031010625,0.031011
100,8,8,completed,2409,19783,18008,0.034681,0.034681
100,9,9,completed,2308,22091,17736,0.030829291,0.030822
100,10,10,completed,2361,24452,17594,0.027779917,0.027781
100,11,11,completed,2483,26935,17905,0.034052167,0.034053
100,12,12,completed,2604,29539,18164,0.03389375,0.033895
100,13,13,completed,2834,32373,18064,0.035477625,0.035478
100,14,14,completed,2369,34742,18008,0.029377708,0.029378
100,15,15,completed,2483,37225,18048,0.033928542,0.033921
100,16,16,completed,2382,39607,18215,0.029061208,0.029061
100,17,17,completed,2455,42062,17956,0.031393042,0.031394
100,18,18,completed,2394,44456,18202,0.030604833,0.030605
100,19,19,completed,2612,47068,18055,0.034783667,0.034785
100,20,20,completed,2509,49577,17800,0.02958575,0.029586
100,21,21,completed,2533,52110,18093,0.035113834,0.035115
100,22,22,completed,2740,54850,18071,0.037512042,0.037512
100,23,23,completed,2436,57286,18038,0.034532708,0.034532
100,24,24,completed,2311,59597,17992,0.027077625,0.027079
100,25,25,completed,2455,62052,18196,0.03079325,0.030793
100,26,26,completed,2414,64466,18072,0.032779041,0.03278
100,27,27,completed,2673,67139,18220,0.03516025,0.035153
100,28,28,completed,2518,69657,17781,0.035210083,0.035211
100,29,29,completed,2396,72053,17826,0.032004458,0.032005
100,30,30,completed,2331,74384,18015,0.028522208,0.028523
100,31,31,completed,2300,76684,18062,0.030149,0.030149
100,32,32,completed,2180,78864,18136,0.023200041,0.023201
100,33,33,budget_interrupted,1136,80000,18015,0.014486625,0.014487
101,1,34,completed,2431,82431,19879,0.012803708,0.012804
101,2,35,completed,2215,84646,19847,0.01191375,0.011913
101,3,36,completed,2078,86724,19864,0.011069625,0.011069
101,4,37,completed,2117,88841,19837,0.011039709,0.01104
101,5,38,completed,2298,91139,19883,0.012403667,0.012407
101,6,39,completed,2275,93414,19839,0.012100292,0.012101
101,7,40,completed,2310,95724,19865,0.012628542,0.012629
101,8,41,completed,2439,98163,19879,0.013235791,0.013236
101,9,42,completed,2285,100448,19862,0.012408459,0.012409
101,10,43,completed,2195,102643,19879,0.011959875,0.01196
101,11,44,completed,2303,104946,19883,0.012474542,0.012474
101,12,45,completed,2171,107117,19909,0.011232959,0.011233
101,13,46,completed,2133,109250,19845,0.011088583,0.011088
101,14,47,completed,2306,111556,19848,0.012811458,0.012812
101,15,48,completed,2182,113738,19911,0.010872709,0.010872
101,16,49,completed,2294,116032,19870,0.01266675,0.012667
101,17,50,completed,2431,118463,19880,0.012409666,0.01241
101,18,51,completed,2356,120819,19865,0.01262775,0.012628
101,19,52,completed,2195,123014,19833,0.0115565,0.011551
101,20,53,completed,2197,125211,19860,0.011805625,0.011806
101,21,54,completed,2153,127364,19870,0.011386917,0.011387
101,22,55,completed,2250,129614,19848,0.012178333,0.012178
101,23,56,completed,2227,131841,19880,0.011861084,0.011861
101,24,57,completed,2257,134098,19863,0.0116995,0.0117
101,25,58,completed,2292,136390,19897,0.011886416,0.011887
101,26,59,completed,2122,138512,19839,0.011452083,0.011452
101,27,60,completed,2304,140816,19865,0.012225,0.012226
101,28,61,completed,2198,143014,19844,0.011620583,0.011621
101,29,62,completed,2067,145081,19915,0.010473791,0.010474
101,30,63,completed,2300,147381,19911,0.011396,0.011396
101,31,64,completed,2232,149613,19852,0.011435291,0.011435
101,32,65,completed,2197,151810,19913,0.011726,0.011727
101,33,66,completed,2342,154152,19913,0.012131667,0.012131
101,34,67,completed,2226,156378,19844,0.012031584,0.012032
101,35,68,completed,2092,158470,19849,0.011429958,0.011431
101,36,69,budget_interrupted,1530,160000,19915,0.007769417,0.00777
102,1,70,completed,2391,162391,20142,0.014296833,0.014297
102,2,71,completed,2729,165120,20142,0.0163275,0.016327
102,3,72,completed,2640,167760,20145,0.015650708,0.015651
102,4,73,completed,2513,170273,20142,0.014981542,0.014982
102,5,74,completed,2451,172724,20140,0.014495,0.014488
102,6,75,completed,2558,175282,20142,0.015311208,0.015311
102,7,76,completed,2533,177815,20140,0.015063583,0.015064
102,8,77,completed,2555,180370,20142,0.015195292,0.015196
102,9,78,completed,2545,182915,20141,0.015248541,0.01525
102,10,79,completed,2328,185243,20139,0.013865833,0.013866
102,11,80,completed,2287,187530,20142,0.0135695,0.01357
102,12,81,completed,2387,189917,20140,0.014214375,0.014214
102,13,82,completed,2776,192693,20146,0.016479458,0.01648
102,14,83,completed,2459,195152,20146,0.014552458,0.014552
102,15,84,completed,2379,197531,20135,0.014266583,0.014267
102,16,85,completed,2563,200094,20142,0.015230833,0.015232
102,17,86,completed,2477,202571,20141,0.014726167,0.014726
102,18,87,completed,2469,205040,20145,0.014627208,0.014627
102,19,88,completed,2625,207665,20146,0.015615792,0.015616
102,20,89,completed,2230,209895,20142,0.013259458,0.013262
102,21,90,completed,2721,212616,20146,0.016248708,0.016248
102,22,91,completed,2429,215045,20141,0.014506541,0.014506
102,23,92,completed,2463,217508,20142,0.014568834,0.014569
102,24,93,completed,2594,220102,20137,0.01559375,0.015594
102,25,94,completed,2575,222677,20145,0.015363917,0.015363
102,26,95,completed,2460,225137,20146,0.014470917,0.01447
102,27,96,completed,2499,227636,20141,0.01501625,0.015017
102,28,97,completed,2406,230042,20140,0.014367042,0.014367
102,29,98,completed,2311,232353,20142,0.013742708,0.013743
102,30,99,completed,2384,234737,20146,0.013782208,0.013776
102,31,100,completed,2555,237292,20141,0.0149685,0.014969
102,32,101,completed,2401,239693,20142,0.014124542,0.014124
102,33,102,budget_interrupted,307,240000,20140,0.001860542,0.001861


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
0 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
18 42
20 45
1 48
38 56
4 60
11 63
63 64
64 70
29 72
41 80
12 84
2 90
25 96
27 105
24 112
46 120
36 126
14 140
65 144
73 160
108 168
164 180
31 192
90 210
191 224
169 240
246 252
234 280
281 288
15 315
31 320
192 336
326 360
214 420
31 448
457 480
120 504
10 560
95 576
582 630
402 672
569 720
6 840
543 960
876 1008
290 1120
120 1260
159 1344
137 1440
1242 1680
543 2016
799 2240
1086 2520
2207 2880
2082 3360
3231 4032
372 5040
5727 6720
7935 10080
8415 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18439,28,1.048426,1.048258
101,insertion_2,100000,80000,80000,37,36,1,19923,53,0.465186208,0.465007
102,insertion_3,100000,80000,80000,32,31,1,20148,77,0.524615375,0.524146


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":102,
"completed_trajectories":99,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.038637666,
"cpu_seconds":2.03782,
"covered":20148,
"uncovered":12,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/stdout.txt <==
segmented m=8 L=20160 seed=2026103105 gaps=12 scans=240000 CPU=2.03782s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.028301458,0.028303
100,2,2,completed,2467,5101,18140,0.033952334,0.033953
100,3,3,completed,2330,7431,17935,0.030924,0.030924
100,4,4,completed,2415,9846,18439,0.031175209,0.031175
100,5,5,completed,2660,12506,18047,0.034676666,0.034677
100,6,6,completed,2381,14887,18423,0.03206575,0.032065
100,7,7,completed,2423,17310,18217,0.028733875,0.028734
100,8,8,completed,2470,19780,18060,0.032650208,0.03265
100,9,9,completed,2691,22471,18226,0.032352208,0.032346
100,10,10,completed,2191,24662,18149,0.029668458,0.029669
100,11,11,completed,2430,27092,18314,0.033112083,0.033112
100,12,12,completed,2277,29369,18040,0.028944625,0.028944
100,13,13,completed,2452,31821,18137,0.030987375,0.030988
100,14,14,completed,2751,34572,18169,0.035941042,0.035941
100,15,15,completed,2780,37352,18208,0.035533542,0.035533
100,16,16,completed,2170,39522,17795,0.027696042,0.027696
100,17,17,completed,2291,41813,18124,0.032959667,0.032841
100,18,18,completed,2541,44354,18070,0.032879167,0.032867
100,19,19,completed,2463,46817,18178,0.03170525,0.031707
100,20,20,completed,2513,49330,18132,0.03397975,0.03397
100,21,21,completed,2274,51604,18063,0.028834458,0.028835
100,22,22,completed,2606,54210,17932,0.037392417,0.037393
100,23,23,completed,2654,56864,18257,0.034604792,0.034605
100,24,24,completed,2593,59457,18164,0.036638791,0.036639
100,25,25,completed,2763,62220,18205,0.035452334,0.035452
100,26,26,completed,2191,64411,18099,0.031374375,0.031375
100,27,27,completed,2330,66741,18051,0.029074666,0.02907
100,28,28,completed,2454,69195,18404,0.034424125,0.034425
100,29,29,completed,2532,71727,18287,0.03427425,0.034275
100,30,30,completed,2343,74070,18044,0.0281075,0.028105
100,31,31,completed,2245,76315,18082,0.029411125,0.029407
100,32,32,completed,2487,78802,18033,0.033805459,0.033805
100,33,33,budget_interrupted,1198,80000,18012,0.016665416,0.016666
101,1,34,completed,2211,82211,19898,0.011702792,0.011703
101,2,35,completed,2313,84524,19859,0.013096125,0.013096
101,3,36,completed,2231,86755,19903,0.01179525,0.011795
101,4,37,completed,2107,88862,19889,0.011311625,0.011313
101,5,38,completed,2173,91035,19852,0.012095791,0.012097
101,6,39,completed,2307,93342,19857,0.012600458,0.012601
101,7,40,completed,2381,95723,19923,0.01262725,0.012626
101,8,41,completed,2179,97902,19916,0.012127625,0.012128
101,9,42,completed,2175,100077,19892,0.012147916,0.012148
101,10,43,completed,2298,102375,19889,0.012463834,0.012464
101,11,44,completed,2177,104552,19903,0.013149833,0.013151
101,12,45,completed,2278,106830,19869,0.014081541,0.014083
101,13,46,completed,2240,109070,19875,0.013020167,0.013021
101,14,47,completed,2091,111161,19878,0.012822458,0.012808
101,15,48,completed,2075,113236,19861,0.012133333,0.012128
101,16,49,completed,2150,115386,19914,0.011611833,0.011611
101,17,50,completed,2151,117537,19891,0.012618958,0.012609
101,18,51,completed,1986,119523,19856,0.012364167,0.012364
101,19,52,completed,2203,121726,19832,0.012415166,0.012415
101,20,53,completed,2149,123875,19848,0.013359584,0.013355
101,21,54,completed,2211,126086,19891,0.013642792,0.013625
101,22,55,completed,2148,128234,19923,0.012161709,0.012116
101,23,56,completed,2174,130408,19919,0.012953,0.012954
101,24,57,completed,2350,132758,19867,0.014210875,0.014212
101,25,58,completed,2247,135005,19841,0.013529041,0.013509
101,26,59,completed,2229,137234,19844,0.013977458,0.013979
101,27,60,completed,2193,139427,19865,0.013638667,0.01364
101,28,61,completed,2026,141453,19892,0.0126465,0.012643
101,29,62,completed,2277,143730,19923,0.012693584,0.012694
101,30,63,completed,2335,146065,19878,0.013337708,0.013339
101,31,64,completed,1990,148055,19836,0.012178375,0.012168
101,32,65,completed,2256,150311,19892,0.013822834,0.013823
101,33,66,completed,2380,152691,19871,0.013460916,0.013462
101,34,67,completed,2142,154833,19859,0.011995792,0.011996
101,35,68,completed,2357,157190,19835,0.014092917,0.014083
101,36,69,completed,2087,159277,19900,0.012682083,0.012681
101,37,70,budget_interrupted,723,160000,19888,0.004448625,0.004451
102,1,71,completed,2537,162537,20148,0.016321958,0.016343
102,2,72,completed,2371,164908,20148,0.015384667,0.015387
102,3,73,completed,2736,167644,20145,0.018262417,0.018245
102,4,74,completed,2264,169908,20146,0.014806459,0.014793
102,5,75,completed,2590,172498,20145,0.01570875,0.01571
102,6,76,completed,2642,175140,20148,0.017561625,0.017556
102,7,77,completed,2664,177804,20145,0.017681166,0.017648
102,8,78,completed,2634,180438,20146,0.017451834,0.017452
102,9,79,completed,2476,182914,20145,0.016497792,0.01649
102,10,80,completed,2441,185355,20146,0.015957041,0.015958
102,11,81,completed,2522,187877,20148,0.016758125,0.016727
102,12,82,completed,2434,190311,20148,0.015827166,0.015818
102,13,83,completed,2374,192685,20146,0.01523125,0.015232
102,14,84,completed,2542,195227,20141,0.01700975,0.016992
102,15,85,completed,2750,197977,20144,0.018185458,0.018166
102,16,86,completed,2396,200373,20145,0.015572792,0.015551
102,17,87,completed,2416,202789,20146,0.016165125,0.016145
102,18,88,completed,2734,205523,20145,0.018606875,0.018574
102,19,89,completed,2516,208039,20145,0.016971791,0.016958
102,20,90,completed,2656,210695,20145,0.017663875,0.017652
102,21,91,completed,2443,213138,20145,0.015108,0.015101
102,22,92,completed,2652,215790,20145,0.017708875,0.017695
102,23,93,completed,2413,218203,20147,0.015642959,0.015587
102,24,94,completed,2576,220779,20145,0.01649625,0.016489
102,25,95,completed,2685,223464,20145,0.017793417,0.017763
102,26,96,completed,2459,225923,20146,0.016091291,0.016085
102,27,97,completed,2387,228310,20145,0.015992625,0.015993
102,28,98,completed,2473,230783,20145,0.016429792,0.016431
102,29,99,completed,2595,233378,20148,0.017451166,0.017451
102,30,100,completed,2507,235885,20145,0.016847667,0.016848
102,31,101,completed,2586,238471,20145,0.016063292,0.016064
102,32,102,budget_interrupted,1529,240000,20145,0.009123833,0.009125


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/assignment.txt <==
3 8
8 9
2 10
1 12
8 14
3 15
7 16
2 18
0 20
4 21
21 24
2 28
6 30
15 32
34 35
29 36
10 40
10 42
41 45
33 48
14 56
24 60
59 63
63 64
54 70
5 72
57 80
16 84
68 90
57 96
76 105
28 112
30 120
82 126
74 140
113 144
105 160
112 168
104 180
159 192
118 210
127 224
201 240
166 252
154 280
185 288
61 315
95 320
196 336
230 360
234 420
415 448
9 480
40 504
546 560
479 576
628 630
154 672
329 720
790 840
223 960
502 1008
938 1120
1048 1260
31 1344
1193 1440
658 1680
1183 2016
607 2240
796 2520
1823 2880
2506 3360
2527 4032
4030 5040
1567 6720
9919 10080
15391 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18439,28,1.036893167,1.036839
101,insertion_2,100000,80000,80000,36,35,1,19923,53,0.430229292,0.430215
102,insertion_3,100000,80000,80000,32,31,1,20148,77,0.476406042,0.4764


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":101,
"completed_trajectories":98,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.943879458,
"cpu_seconds":1.943803,
"covered":20148,
"uncovered":12,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/stdout.txt <==
segmented m=8 L=20160 seed=2026103106 gaps=12 scans=240000 CPU=1.9438s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.033438584,0.033439
100,2,2,completed,2406,4995,18243,0.029191916,0.029192
100,3,3,completed,2307,7302,17910,0.030828292,0.030829
100,4,4,completed,2185,9487,17989,0.028796417,0.028797
100,5,5,completed,2558,12045,18107,0.03529,0.035292
100,6,6,completed,2549,14594,18039,0.030546958,0.03054
100,7,7,completed,2258,16852,18419,0.0276125,0.027613
100,8,8,completed,2370,19222,18048,0.033601459,0.033601
100,9,9,completed,2433,21655,17780,0.029346333,0.029347
100,10,10,completed,2414,24069,18126,0.033479583,0.03348
100,11,11,completed,2273,26342,18061,0.029630167,0.029627
100,12,12,completed,2710,29052,18220,0.037968041,0.037961
100,13,13,completed,2649,31701,18267,0.0358705,0.035858
100,14,14,completed,2340,34041,18020,0.034623125,0.034623
100,15,15,completed,2410,36451,18045,0.033430167,0.033433
100,16,16,completed,2205,38656,17587,0.030543708,0.030544
100,17,17,completed,2476,41132,17744,0.033120125,0.033121
100,18,18,completed,2419,43551,18439,0.033333125,0.033325
100,19,19,completed,2538,46089,18018,0.030067125,0.030068
100,20,20,completed,2454,48543,18127,0.030583375,0.030584
100,21,21,completed,2229,50772,18128,0.0320325,0.032033
100,22,22,completed,2381,53153,18076,0.031542625,0.031543
100,23,23,completed,2438,55591,18035,0.035341334,0.035342
100,24,24,completed,2634,58225,17977,0.031512458,0.031513
100,25,25,completed,2810,61035,18130,0.032397,0.032391
100,26,26,completed,2345,63380,18183,0.029697375,0.029697
100,27,27,completed,2348,65728,17792,0.030141333,0.030142
100,28,28,completed,2318,68046,18128,0.027315541,0.027316
100,29,29,completed,2581,70627,17864,0.030620125,0.030621
100,30,30,completed,2327,72954,18234,0.028485708,0.028486
100,31,31,completed,2584,75538,17977,0.031345292,0.031345
100,32,32,completed,2583,78121,18198,0.028714791,0.028715
100,33,33,budget_interrupted,1879,80000,18205,0.026334917,0.026336
101,1,34,completed,1995,81995,19845,0.011203083,0.011204
101,2,35,completed,2179,84174,19906,0.011759208,0.011759
101,3,36,completed,2130,86304,19846,0.012080625,0.012081
101,4,37,completed,2121,88425,19898,0.011467083,0.011467
101,5,38,completed,2424,90849,19898,0.013262959,0.013256
101,6,39,completed,2285,93134,19877,0.011803042,0.011803
101,7,40,completed,2309,95443,19875,0.012266042,0.012267
101,8,41,completed,2101,97544,19866,0.0116005,0.011602
101,9,42,completed,2215,99759,19878,0.011976,0.011976
101,10,43,completed,2271,102030,19892,0.012642542,0.012643
101,11,44,completed,2308,104338,19914,0.01259275,0.012596
101,12,45,completed,2247,106585,19899,0.011833875,0.011834
101,13,46,completed,2403,108988,19849,0.013533625,0.013534
101,14,47,completed,2156,111144,19912,0.011533875,0.011534
101,15,48,completed,2368,113512,19873,0.012298333,0.012298
101,16,49,completed,2268,115780,19878,0.012252666,0.012254
101,17,50,completed,2133,117913,19846,0.012065583,0.012066
101,18,51,completed,2119,120032,19923,0.01089125,0.010892
101,19,52,completed,2389,122421,19839,0.013114625,0.013114
101,20,53,completed,2068,124489,19923,0.010653042,0.010653
101,21,54,completed,2215,126704,19833,0.0118795,0.01188
101,22,55,completed,2174,128878,19916,0.011791042,0.011791
101,23,56,completed,2123,131001,19866,0.011391875,0.011391
101,24,57,completed,2221,133222,19871,0.01193725,0.011937
101,25,58,completed,2308,135530,19876,0.012226458,0.012227
101,26,59,completed,2175,137705,19921,0.011190625,0.011192
101,27,60,completed,2150,139855,19857,0.011352125,0.011352
101,28,61,completed,2284,142139,19907,0.012066542,0.012062
101,29,62,completed,2362,144501,19899,0.012402584,0.012403
101,30,63,completed,2230,146731,19899,0.011784708,0.011785
101,31,64,completed,2589,149320,19847,0.014054167,0.014055
101,32,65,completed,2026,151346,19917,0.010809125,0.01081
101,33,66,completed,2099,153445,19851,0.010959708,0.01096
101,34,67,completed,2450,155895,19827,0.013392875,0.013392
101,35,68,completed,2272,158167,19907,0.012296083,0.012296
101,36,69,budget_interrupted,1833,160000,19885,0.0097665,0.009767
102,1,70,completed,2477,162477,20146,0.014766458,0.014767
102,2,71,completed,2491,164968,20146,0.014891292,0.014892
102,3,72,completed,2404,167372,20146,0.014336083,0.014337
102,4,73,completed,2576,169948,20146,0.015337917,0.015337
102,5,74,completed,2490,172438,20146,0.014781333,0.014781
102,6,75,completed,2653,175091,20146,0.015690542,0.015691
102,7,76,completed,2716,177807,20148,0.016040833,0.016041
102,8,77,completed,2601,180408,20146,0.015503542,0.015504
102,9,78,completed,2559,182967,20146,0.01523225,0.015233
102,10,79,completed,2649,185616,20146,0.015747625,0.015748
102,11,80,completed,2489,188105,20148,0.014862375,0.014863
102,12,81,completed,2455,190560,20146,0.014723708,0.014723
102,13,82,completed,2633,193193,20146,0.015784917,0.015785
102,14,83,completed,2493,195686,20146,0.014964542,0.014965
102,15,84,completed,2704,198390,20145,0.016135792,0.016136
102,16,85,completed,2523,200913,20146,0.015048458,0.015049
102,17,86,completed,2418,203331,20146,0.014317666,0.014318
102,18,87,completed,2369,205700,20146,0.014099792,0.014099
102,19,88,completed,2640,208340,20147,0.015706167,0.015707
102,20,89,completed,2546,210886,20138,0.015408333,0.015408
102,21,90,completed,2451,213337,20146,0.014578167,0.014579
102,22,91,completed,2458,215795,20145,0.014848959,0.01485
102,23,92,completed,2599,218394,20146,0.015598208,0.015598
102,24,93,completed,2539,220933,20146,0.015050459,0.01505
102,25,94,completed,2574,223507,20146,0.01523825,0.015232
102,26,95,completed,2610,226117,20148,0.015470792,0.015471
102,27,96,completed,2597,228714,20148,0.01543625,0.015436
102,28,97,completed,2438,231152,20148,0.014309,0.014309
102,29,98,completed,2384,233536,20145,0.014068209,0.014069
102,30,99,completed,2528,236064,20146,0.014989416,0.01499
102,31,100,completed,2507,238571,20146,0.0148005,0.014801
102,32,101,budget_interrupted,1429,240000,20146,0.00851075,0.008511


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/assignment.txt <==
3 8
8 9
6 10
9 12
4 14
0 15
7 16
14 18
12 20
10 21
13 24
14 28
24 30
15 32
34 35
5 36
28 40
40 42
20 45
1 48
50 56
42 60
47 63
63 64
48 70
29 72
48 80
58 84
78 90
25 96
55 105
56 112
100 120
38 126
62 140
65 144
31 160
22 168
138 180
73 192
64 210
9 224
160 240
2 252
44 280
281 288
29 315
287 320
184 336
198 360
364 420
361 448
63 480
470 504
8 560
95 576
108 630
169 672
408 720
184 840
223 960
632 1008
959 1120
1064 1260
553 1344
1001 1440
1240 1680
1865 2016
1439 2240
1458 2520
2783 2880
2335 3360
1321 4032
4338 5040
6175 6720
6858 10080
4009 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,34,33,1,18395,28,1.14170875,1.110933
101,insertion_2,100000,80000,80000,35,34,1,19842,53,0.466154333,0.461248
102,insertion_3,100000,80000,80000,34,33,1,20079,77,0.515044292,0.513174


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":103,
"completed_trajectories":100,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.123612625,
"cpu_seconds":2.086061,
"covered":20079,
"uncovered":81,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/stdout.txt <==
segmented m=8 L=20160 seed=2026103107 gaps=81 scans=240000 CPU=2.08606s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.032510584,0.032338
100,2,2,completed,2347,4850,18221,0.033084916,0.032854
100,3,3,completed,2328,7178,18083,0.035922083,0.035552
100,4,4,completed,2618,9796,18180,0.035420125,0.035266
100,5,5,completed,2633,12429,18210,0.033866875,0.033513
100,6,6,completed,2323,14752,18099,0.033566916,0.033251
100,7,7,completed,2521,17273,17935,0.035771458,0.035441
100,8,8,completed,2406,19679,17940,0.033908208,0.033695
100,9,9,completed,2491,22170,17893,0.037502416,0.037291
100,10,10,completed,2316,24486,18169,0.031149375,0.030983
100,11,11,completed,2554,27040,18124,0.034725417,0.034586
100,12,12,completed,2363,29403,18024,0.033299333,0.033051
100,13,13,completed,2603,32006,18051,0.032894042,0.032717
100,14,14,completed,2519,34525,18169,0.033638416,0.033405
100,15,15,completed,2510,37035,18336,0.037453792,0.037198
100,16,16,completed,2058,39093,18326,0.027664209,0.027522
100,17,17,completed,2586,41679,18071,0.036791958,0.036569
100,18,18,completed,2603,44282,18208,0.034611125,0.034517
100,19,19,completed,2328,46610,18129,0.034477042,0.034284
100,20,20,completed,2078,48688,18018,0.026905041,0.026874
100,21,21,completed,2522,51210,18034,0.033045083,0.032888
100,22,22,completed,2398,53608,18079,0.033003792,0.03295
100,23,23,completed,2509,56117,17990,0.035395875,0.035341
100,24,24,completed,2615,58732,18158,0.037598083,0.03754
100,25,25,completed,2243,60975,17803,0.030017625,0.029994
100,26,26,completed,2348,63323,18135,0.032274,0.032217
100,27,27,completed,2384,65707,18050,0.029075,0.029077
100,28,28,completed,2296,68003,18395,0.031583958,0.031584
100,29,29,completed,2534,70537,18257,0.044586,0.036392
100,30,30,completed,2407,72944,18098,0.057967458,0.04321
100,31,31,completed,2501,75445,18221,0.03881175,0.036174
100,32,32,completed,2271,77716,17971,0.028192125,0.027968
100,33,33,completed,2201,79917,17904,0.033205292,0.033001
100,34,34,budget_interrupted,83,80000,17875,0.001511,0.001511
101,1,35,completed,2549,82549,19803,0.014815125,0.014763
101,2,36,completed,2401,84950,19815,0.013955209,0.01385
101,3,37,completed,2374,87324,19842,0.013500625,0.013454
101,4,38,completed,2331,89655,19842,0.012346084,0.012262
101,5,39,completed,2068,91723,19797,0.012909708,0.012704
101,6,40,completed,2229,93952,19802,0.014002416,0.013508
101,7,41,completed,2228,96180,19797,0.014028791,0.013705
101,8,42,completed,2095,98275,19817,0.012543708,0.012317
101,9,43,completed,2145,100420,19817,0.012037209,0.011811
101,10,44,completed,2404,102824,19813,0.013989417,0.013819
101,11,45,completed,2159,104983,19795,0.012870125,0.012739
101,12,46,completed,2071,107054,19842,0.011209292,0.011162
101,13,47,completed,2286,109340,19791,0.014292708,0.014099
101,14,48,completed,2300,111640,19817,0.013327917,0.013213
101,15,49,completed,2370,114010,19818,0.013298833,0.013237
101,16,50,completed,2740,116750,19817,0.016671833,0.016516
101,17,51,completed,2229,118979,19801,0.013382708,0.013212
101,18,52,completed,2107,121086,19823,0.012399167,0.012268
101,19,53,completed,2538,123624,19825,0.015086291,0.014898
101,20,54,completed,2152,125776,19842,0.011481542,0.011396
101,21,55,completed,2119,127895,19809,0.012373959,0.012277
101,22,56,completed,2345,130240,19829,0.013174583,0.013116
101,23,57,completed,2133,132373,19833,0.012463375,0.012373
101,24,58,completed,2198,134571,19822,0.012240458,0.012145
101,25,59,completed,2337,136908,19833,0.013503,0.013436
101,26,60,completed,2413,139321,19814,0.014223959,0.014081
101,27,61,completed,2357,141678,19821,0.01379125,0.013636
101,28,62,completed,2240,143918,19806,0.012986083,0.012903
101,29,63,completed,2248,146166,19822,0.012546958,0.012425
101,30,64,completed,2226,148392,19803,0.012826875,0.012776
101,31,65,completed,2415,150807,19807,0.014297417,0.014116
101,32,66,completed,2441,153248,19823,0.014381459,0.014288
101,33,67,completed,2433,155681,19817,0.014636209,0.014433
101,34,68,completed,2412,158093,19811,0.013949541,0.013836
101,35,69,budget_interrupted,1907,160000,19842,0.010337375,0.010301
102,1,70,completed,2354,162354,20077,0.015650167,0.01549
102,2,71,completed,2361,164715,20079,0.015255459,0.01528
102,3,72,completed,2249,166964,20077,0.014862875,0.014711
102,4,73,completed,2511,169475,20079,0.01641175,0.016323
102,5,74,completed,2367,171842,20079,0.015408167,0.015313
102,6,75,completed,2450,174292,20075,0.016043292,0.015981
102,7,76,completed,2464,176756,20079,0.016176208,0.016076
102,8,77,completed,2473,179229,20079,0.016153625,0.016075
102,9,78,completed,2494,181723,20073,0.016153458,0.016055
102,10,79,completed,2382,184105,20079,0.015271875,0.015217
102,11,80,completed,2408,186513,20077,0.015744917,0.015602
102,12,81,completed,2241,188754,20079,0.01439125,0.014363
102,13,82,completed,2362,191116,20068,0.01510225,0.015051
102,14,83,completed,2287,193403,20079,0.015033625,0.014849
102,15,84,completed,2412,195815,20079,0.015578167,0.015473
102,16,85,completed,2165,197980,20068,0.013827167,0.013808
102,17,86,completed,2392,200372,20079,0.015142292,0.015143
102,18,87,completed,2490,202862,20079,0.016010334,0.015906
102,19,88,completed,2262,205124,20077,0.014510167,0.014449
102,20,89,completed,2435,207559,20079,0.015573958,0.01556
102,21,90,completed,2365,209924,20079,0.015119667,0.015121
102,22,91,completed,2492,212416,20079,0.0159425,0.015935
102,23,92,completed,2230,214646,20079,0.014280541,0.01428
102,24,93,completed,2300,216946,20079,0.014834583,0.014754
102,25,94,completed,2356,219302,20073,0.015151,0.015136
102,26,95,completed,2248,221550,20078,0.014215042,0.01421
102,27,96,completed,2293,223843,20079,0.014700292,0.01464
102,28,97,completed,2180,226023,20077,0.0139195,0.013903
102,29,98,completed,2457,228480,20079,0.015561541,0.015561
102,30,99,completed,2286,230766,20075,0.014384625,0.014385
102,31,100,completed,2426,233192,20077,0.015245292,0.015245
102,32,101,completed,2371,235563,20079,0.015077625,0.015078
102,33,102,completed,2504,238067,20078,0.015847208,0.015847
102,34,103,budget_interrupted,1933,240000,20073,0.012228917,0.01223


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/assignment.txt <==
3 8
8 9
6 10
9 12
8 14
13 15
7 16
2 18
0 20
9 21
13 24
14 28
22 30
15 32
34 35
29 36
10 40
12 42
23 45
1 48
38 56
4 60
23 63
63 64
4 70
5 72
41 80
24 84
32 90
25 96
102 105
84 112
70 120
6 126
54 140
113 144
105 160
0 168
104 180
31 192
18 210
159 224
217 240
174 252
234 280
185 288
153 315
31 320
252 336
230 360
394 420
31 448
169 480
48 504
122 560
479 576
342 630
402 672
617 720
270 840
735 960
300 1008
962 1120
48 1260
351 1344
329 1440
1578 1680
63 2016
1439 2240
1350 2520
95 2880
738 3360
3423 4032
1812 5040
3807 6720
4767 10080
543 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,34,33,1,18439,28,1.056620375,1.05658
101,insertion_2,100000,80000,80000,37,36,1,19923,53,0.431609125,0.431577
102,insertion_3,100000,80000,80000,32,31,1,20148,77,0.478327875,0.478321


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":103,
"completed_trajectories":100,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.966907542,
"cpu_seconds":1.966828,
"covered":20148,
"uncovered":12,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/stdout.txt <==
segmented m=8 L=20160 seed=2026103108 gaps=12 scans=240000 CPU=1.96683s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.03232925,0.03233
100,2,2,completed,2464,4842,18036,0.032633292,0.032634
100,3,3,completed,2705,7547,18164,0.034879334,0.034881
100,4,4,completed,2351,9898,17946,0.033729792,0.03373
100,5,5,completed,2379,12277,18051,0.030859375,0.03086
100,6,6,completed,2652,14929,17980,0.034257,0.034258
100,7,7,completed,2390,17319,18026,0.034822916,0.034823
100,8,8,completed,2359,19678,17892,0.032127125,0.032128
100,9,9,completed,2160,21838,17971,0.029643084,0.029624
100,10,10,completed,2432,24270,18291,0.03560225,0.035602
100,11,11,completed,2562,26832,18143,0.032454916,0.032455
100,12,12,completed,2447,29279,18187,0.029143042,0.029144
100,13,13,completed,2531,31810,18273,0.034417958,0.034418
100,14,14,completed,2401,34211,17994,0.031635792,0.03164
100,15,15,completed,2556,36767,18028,0.034133792,0.034135
100,16,16,completed,2574,39341,18336,0.034935791,0.034936
100,17,17,completed,2432,41773,18215,0.030317042,0.030318
100,18,18,completed,2200,43973,18326,0.0286185,0.028618
100,19,19,completed,2528,46501,18257,0.031172667,0.031173
100,20,20,completed,2456,48957,17856,0.033044041,0.033045
100,21,21,completed,2403,51360,18439,0.033137167,0.033138
100,22,22,completed,2310,53670,17903,0.030411167,0.030412
100,23,23,completed,2253,55923,18124,0.03099125,0.030991
100,24,24,completed,2404,58327,17930,0.026928667,0.026924
100,25,25,completed,2585,60912,18167,0.032663375,0.032664
100,26,26,completed,2387,63299,18229,0.030050458,0.03005
100,27,27,completed,2151,65450,18070,0.029779917,0.029781
100,28,28,completed,2483,67933,18161,0.030811,0.030811
100,29,29,completed,2407,70340,17741,0.03299475,0.032996
100,30,30,completed,2429,72769,18008,0.028321375,0.028323
100,31,31,completed,2524,75293,18015,0.032570208,0.03257
100,32,32,completed,2414,77707,17815,0.034300458,0.034292
100,33,33,completed,2275,79982,17948,0.032432542,0.03243
100,34,34,budget_interrupted,18,80000,-1,0.000347167,0.000348
101,1,35,completed,2035,82035,19872,0.010830625,0.010832
101,2,36,completed,2329,84364,19855,0.012921792,0.012922
101,3,37,completed,2262,86626,19923,0.011768167,0.011768
101,4,38,completed,2256,88882,19923,0.012569542,0.01257
101,5,39,completed,2115,90997,19914,0.0117495,0.011747
101,6,40,completed,2024,93021,19917,0.01072775,0.010728
101,7,41,completed,2308,95329,19923,0.012484459,0.012485
101,8,42,completed,2016,97345,19833,0.01097075,0.010957
101,9,43,completed,2136,99481,19909,0.01126975,0.011263
101,10,44,completed,2185,101666,19841,0.011908458,0.011909
101,11,45,completed,2306,103972,19900,0.012414875,0.012414
101,12,46,completed,2033,106005,19923,0.010714166,0.010715
101,13,47,completed,2153,108158,19919,0.011484208,0.011484
101,14,48,completed,2225,110383,19872,0.011907833,0.011908
101,15,49,completed,2261,112644,19869,0.012440959,0.012442
101,16,50,completed,2512,115156,19899,0.013614792,0.013615
101,17,51,completed,2168,117324,19909,0.011799375,0.0118
101,18,52,completed,2256,119580,19892,0.01236375,0.012364
101,19,53,completed,2203,121783,19899,0.012313208,0.012313
101,20,54,completed,2256,124039,19921,0.0117765,0.011776
101,21,55,completed,2416,126455,19876,0.01339725,0.013398
101,22,56,completed,2280,128735,19923,0.012482625,0.012483
101,23,57,completed,2171,130906,19876,0.012115708,0.012116
101,24,58,completed,1952,132858,19899,0.010340416,0.010341
101,25,59,completed,2160,135018,19878,0.011745666,0.011745
101,26,60,completed,2243,137261,19855,0.012095666,0.012097
101,27,61,completed,2245,139506,19923,0.011750125,0.01175
101,28,62,completed,2021,141527,19899,0.010553292,0.010546
101,29,63,completed,2261,143788,19849,0.011945416,0.011945
101,30,64,completed,2030,145818,19911,0.010691292,0.010691
101,31,65,completed,2460,148278,19859,0.013600375,0.013601
101,32,66,completed,2143,150421,19878,0.011666125,0.011667
101,33,67,completed,2236,152657,19923,0.011715459,0.011716
101,34,68,completed,2342,154999,19899,0.0126425,0.012642
101,35,69,completed,2301,157300,19899,0.012342375,0.012344
101,36,70,completed,2117,159417,19923,0.010978125,0.010978
101,37,71,budget_interrupted,583,160000,19834,0.003410833,0.003412
102,1,72,completed,2720,162720,20146,0.016305125,0.016305
102,2,73,completed,2431,165151,20146,0.014441625,0.014443
102,3,74,completed,2655,167806,20144,0.015896083,0.015897
102,4,75,completed,2523,170329,20146,0.015042625,0.015043
102,5,76,completed,2331,172660,20146,0.01399675,0.013997
102,6,77,completed,2435,175095,20143,0.014558875,0.014559
102,7,78,completed,2574,177669,20148,0.015438667,0.01544
102,8,79,completed,2544,180213,20146,0.015356666,0.015357
102,9,80,completed,2536,182749,20136,0.015394084,0.015395
102,10,81,completed,2831,185580,20148,0.016839542,0.016839
102,11,82,completed,2464,188044,20148,0.014766666,0.014767
102,12,83,completed,2377,190421,20144,0.014240625,0.014241
102,13,84,completed,2621,193042,20136,0.015941584,0.015942
102,14,85,completed,2774,195816,20146,0.01663975,0.01664
102,15,86,completed,2503,198319,20146,0.014913292,0.014913
102,16,87,completed,2610,200929,20146,0.015548667,0.015548
102,17,88,completed,2440,203369,20146,0.014534291,0.014534
102,18,89,completed,2640,206009,20146,0.015867916,0.015868
102,19,90,completed,2481,208490,20146,0.014783209,0.014783
102,20,91,completed,2499,210989,20146,0.015043791,0.015043
102,21,92,completed,2633,213622,20147,0.015718625,0.015719
102,22,93,completed,2634,216256,20143,0.015772875,0.015773
102,23,94,completed,2425,218681,20146,0.014522875,0.014523
102,24,95,completed,2556,221237,20146,0.015131625,0.015125
102,25,96,completed,2444,223681,20148,0.014461042,0.014461
102,26,97,completed,2314,225995,20146,0.013752541,0.013753
102,27,98,completed,2587,228582,20146,0.015354083,0.015355
102,28,99,completed,2590,231172,20143,0.015441917,0.015442
102,29,100,completed,2503,233675,20144,0.014942417,0.014943
102,30,101,completed,2455,236130,20148,0.01462725,0.014627
102,31,102,completed,2425,238555,20146,0.014380375,0.014381
102,32,103,budget_interrupted,1445,240000,20148,0.008595125,0.008595


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
5 36
6 40
0 42
2 45
13 48
12 56
40 60
38 63
63 64
6 70
29 72
26 80
36 84
76 90
37 96
27 105
2 112
102 120
56 126
20 140
65 144
63 160
96 168
136 180
85 192
204 210
95 224
42 240
92 252
254 280
137 288
299 315
31 320
306 336
16 360
54 420
287 448
85 480
488 504
386 560
281 576
196 630
639 672
226 720
114 840
181 960
754 1008
895 1120
974 1260
159 1344
373 1440
162 1680
281 2016
1695 2240
1996 2520
2293 2880
949 3360
1145 4032
556 5040
3829 6720
6554 10080
18613 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18419,28,1.061060166,1.060767
101,insertion_2,100000,80000,80000,36,35,1,19843,53,0.440936291,0.440926
102,insertion_3,100000,80000,80000,33,32,1,20071,77,0.499052375,0.499039


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":102,
"completed_trajectories":99,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.00136375,
"cpu_seconds":2.001045,
"covered":20071,
"uncovered":89,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/stdout.txt <==
segmented m=8 L=20160 seed=2026103109 gaps=89 scans=240000 CPU=2.00104s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.035405083,0.035406
100,2,2,completed,2393,4943,17992,0.028260542,0.028261
100,3,3,completed,2500,7443,17942,0.028498167,0.028498
100,4,4,completed,2312,9755,18202,0.031563666,0.031557
100,5,5,completed,2306,12061,17741,0.032598042,0.032599
100,6,6,completed,2340,14401,17861,0.034759875,0.03476
100,7,7,completed,2356,16757,17984,0.029737416,0.029728
100,8,8,completed,2371,19128,17758,0.028466084,0.028461
100,9,9,completed,2526,21654,18018,0.031204666,0.031195
100,10,10,completed,2628,24282,18210,0.031680792,0.03168
100,11,11,completed,2324,26606,18419,0.032011833,0.032012
100,12,12,completed,2530,29136,18050,0.031164125,0.031163
100,13,13,completed,2314,31450,18129,0.03166125,0.031635
100,14,14,completed,2285,33735,17751,0.031736625,0.031737
100,15,15,completed,2505,36240,18234,0.030487125,0.030488
100,16,16,completed,2427,38667,18051,0.031419666,0.03142
100,17,17,completed,2487,41154,18051,0.030170375,0.030169
100,18,18,completed,2488,43642,18054,0.034808083,0.034808
100,19,19,completed,2513,46155,18123,0.033132334,0.033132
100,20,20,completed,2679,48834,17906,0.040159542,0.040159
100,21,21,completed,2345,51179,18296,0.033430333,0.033431
100,22,22,completed,2310,53489,18063,0.032854083,0.032854
100,23,23,completed,2317,55806,17864,0.03528575,0.035288
100,24,24,completed,2585,58391,18159,0.030962041,0.030954
100,25,25,completed,2530,60921,18270,0.032110292,0.032111
100,26,26,completed,2388,63309,18024,0.031522084,0.031523
100,27,27,completed,2380,65689,18099,0.034790792,0.034575
100,28,28,completed,2529,68218,18395,0.033765334,0.033767
100,29,29,completed,2345,70563,18000,0.030250667,0.030252
100,30,30,completed,2178,72741,18028,0.030282042,0.030282
100,31,31,completed,2391,75132,17994,0.032061042,0.032061
100,32,32,completed,2769,77901,18051,0.03658325,0.036584
100,33,33,budget_interrupted,2099,80000,17989,0.028113167,0.028115
101,1,34,completed,2341,82341,19816,0.013167834,0.013169
101,2,35,completed,2314,84655,19835,0.012759292,0.012759
101,3,36,completed,2295,86950,19833,0.012478708,0.012479
101,4,37,completed,2233,89183,19843,0.012476417,0.012477
101,5,38,completed,2071,91254,19797,0.011571,0.011571
101,6,39,completed,2713,93967,19823,0.014550167,0.014551
101,7,40,completed,2361,96328,19826,0.013029292,0.013029
101,8,41,completed,2426,98754,19819,0.013334292,0.013334
101,9,42,completed,2048,100802,19843,0.011344,0.011345
101,10,43,completed,2379,103181,19826,0.013038083,0.013039
101,11,44,completed,2479,105660,19807,0.013265292,0.013266
101,12,45,completed,2517,108177,19817,0.014048583,0.014048
101,13,46,completed,2163,110340,19826,0.011823959,0.011814
101,14,47,completed,2104,112444,19775,0.011623333,0.011623
101,15,48,completed,2309,114753,19823,0.01309875,0.013098
101,16,49,completed,2203,116956,19808,0.012334916,0.012335
101,17,50,completed,2135,119091,19808,0.011525959,0.011526
101,18,51,completed,2290,121381,19824,0.012233,0.012233
101,19,52,completed,2658,124039,19816,0.014884333,0.014885
101,20,53,completed,2276,126315,19815,0.012503209,0.012504
101,21,54,completed,2251,128566,19817,0.012168125,0.012169
101,22,55,completed,2250,130816,19816,0.012916042,0.012919
101,23,56,completed,2168,132984,19808,0.011895875,0.011895
101,24,57,completed,2206,135190,19815,0.012426125,0.012426
101,25,58,completed,2232,137422,19808,0.012390541,0.012391
101,26,59,completed,2347,139769,19804,0.01251025,0.012512
101,27,60,completed,2375,142144,19836,0.0131805,0.013181
101,28,61,completed,2315,144459,19811,0.01311925,0.01312
101,29,62,completed,2184,146643,19805,0.011247541,0.011248
101,30,63,completed,2290,148933,19843,0.012725583,0.012725
101,31,64,completed,2197,151130,19827,0.012413041,0.012412
101,32,65,completed,2158,153288,19805,0.011352042,0.011352
101,33,66,completed,2352,155640,19839,0.013134959,0.013135
101,34,67,completed,2057,157697,19823,0.011740125,0.01174
101,35,68,completed,2044,159741,19829,0.011032333,0.011033
101,36,69,budget_interrupted,259,160000,19783,0.001504542,0.001504
102,1,70,completed,2420,162420,20065,0.015347667,0.015348
102,2,71,completed,2450,164870,20071,0.015379583,0.015404
102,3,72,completed,2388,167258,20067,0.0147245,0.014718
102,4,73,completed,2527,169785,20070,0.015604333,0.015604
102,5,74,completed,2556,172341,20071,0.015880416,0.015882
102,6,75,completed,2406,174747,20071,0.014953666,0.014954
102,7,76,completed,2412,177159,20071,0.014941958,0.014941
102,8,77,completed,2430,179589,20067,0.015107708,0.015108
102,9,78,completed,2583,182172,20071,0.016148959,0.01615
102,10,79,completed,2423,184595,20064,0.015147834,0.015148
102,11,80,completed,2467,187062,20067,0.015340959,0.015341
102,12,81,completed,2336,189398,20067,0.014546625,0.014548
102,13,82,completed,2255,191653,20070,0.013979,0.013979
102,14,83,completed,2448,194101,20067,0.015246292,0.015246
102,15,84,completed,2527,196628,20067,0.015699458,0.015699
102,16,85,completed,2542,199170,20065,0.015842875,0.015842
102,17,86,completed,2453,201623,20063,0.015472583,0.015473
102,18,87,completed,2406,204029,20067,0.014988209,0.014988
102,19,88,completed,2364,206393,20066,0.014794541,0.014797
102,20,89,completed,2336,208729,20071,0.01453,0.014531
102,21,90,completed,2404,211133,20071,0.01497975,0.01498
102,22,91,completed,2499,213632,20071,0.015553375,0.015554
102,23,92,completed,2376,216008,20066,0.014795709,0.014795
102,24,93,completed,2323,218331,20071,0.014416916,0.014416
102,25,94,completed,2449,220780,20071,0.0152985,0.015298
102,26,95,completed,2353,223133,20071,0.014596041,0.014596
102,27,96,completed,2423,225556,20070,0.01481725,0.014812
102,28,97,completed,2316,227872,20067,0.014394292,0.014395
102,29,98,completed,2550,230422,20067,0.015987917,0.015988
102,30,99,completed,2338,232760,20067,0.014715333,0.014715
102,31,100,completed,2417,235177,20067,0.015162667,0.015164
102,32,101,completed,2410,237587,20071,0.015188208,0.015189
102,33,102,budget_interrupted,2413,240000,20071,0.015343209,0.015344


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/assignment.txt <==
3 8
8 9
0 10
1 12
4 14
3 15
7 16
14 18
12 20
0 21
9 24
26 28
28 30
15 32
34 35
5 36
16 40
30 42
38 45
45 48
10 56
4 60
56 63
63 64
64 70
65 72
36 80
58 84
56 90
69 96
6 105
38 112
106 120
28 126
22 140
29 144
85 160
118 168
164 180
31 192
36 210
94 224
76 240
70 252
202 280
101 288
254 315
95 320
108 336
182 360
264 420
430 448
117 480
238 504
526 560
95 576
24 630
597 672
677 720
342 840
927 960
490 1008
789 1120
864 1260
1102 1344
821 1440
1366 1680
501 2016
31 2240
2 2520
2207 2880
1356 3360
3342 4032
4224 5040
1311 6720
7029 10080
5429 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,80000,80000,33,32,1,18380,28,1.041083458,1.040973
101,insertion_2,100000,80000,80000,36,35,1,19814,53,0.442198166,0.442191
102,insertion_3,100000,80000,80000,35,34,1,20058,77,0.505791,0.505777


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"segmented",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":104,
"completed_trajectories":101,
"budget_interrupted_trajectories":3,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.989385375,
"cpu_seconds":1.989253,
"covered":20058,
"uncovered":102,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/stdout.txt <==
segmented m=8 L=20160 seed=2026103110 gaps=102 scans=240000 CPU=1.98925s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_segmented_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.031661583,0.031663
100,2,2,completed,2678,5126,18129,0.037562625,0.037562
100,3,3,completed,2559,7685,18049,0.034422959,0.034424
100,4,4,completed,2398,10083,17932,0.027057417,0.027058
100,5,5,completed,2711,12794,17937,0.037960042,0.037961
100,6,6,completed,2499,15293,17699,0.033097209,0.033097
100,7,7,completed,2431,17724,18226,0.0313835,0.031384
100,8,8,completed,2369,20093,18135,0.034274583,0.034275
100,9,9,completed,2501,22594,18093,0.033496375,0.03349
100,10,10,completed,2333,24927,18072,0.031545584,0.031546
100,11,11,completed,2437,27364,18018,0.029763084,0.029764
100,12,12,completed,2776,30140,17883,0.036994584,0.036995
100,13,13,completed,2555,32695,18129,0.034312791,0.03425
100,14,14,completed,2437,35132,18283,0.032551125,0.032551
100,15,15,completed,2349,37481,17802,0.028713042,0.028714
100,16,16,completed,2327,39808,18244,0.030770292,0.030771
100,17,17,completed,2370,42178,18380,0.032437833,0.032439
100,18,18,completed,2676,44854,18184,0.033900667,0.0339
100,19,19,completed,2465,47319,18025,0.032632417,0.032633
100,20,20,completed,2901,50220,18274,0.039475375,0.039476
100,21,21,completed,2527,52747,18298,0.034014917,0.034009
100,22,22,completed,2378,55125,18030,0.028973958,0.028973
100,23,23,completed,2364,57489,18080,0.026393708,0.026394
100,24,24,completed,2591,60080,18314,0.035172208,0.035173
100,25,25,completed,2415,62495,18027,0.030991,0.030991
100,26,26,completed,2530,65025,18176,0.032627916,0.032628
100,27,27,completed,2423,67448,17864,0.026851625,0.026853
100,28,28,completed,2382,69830,18204,0.030319417,0.030313
100,29,29,completed,2212,72042,18028,0.029596875,0.029598
100,30,30,completed,2349,74391,17885,0.031826792,0.031803
100,31,31,completed,2284,76675,18291,0.028623333,0.028623
100,32,32,completed,2484,79159,17940,0.031652666,0.031653
100,33,33,budget_interrupted,841,80000,17858,0.009919792,0.00992
101,1,34,completed,2501,82501,19795,0.014179167,0.01418
101,2,35,completed,2175,84676,19764,0.012543625,0.012544
101,3,36,completed,2331,87007,19811,0.012147167,0.012148
101,4,37,completed,2235,89242,19798,0.012237792,0.012239
101,5,38,completed,2375,91617,19803,0.012957375,0.012958
101,6,39,completed,2120,93737,19777,0.011834792,0.011834
101,7,40,completed,2326,96063,19799,0.012695958,0.012696
101,8,41,completed,2310,98373,19801,0.012398125,0.012398
101,9,42,completed,2494,100867,19781,0.014304917,0.014305
101,10,43,completed,2226,103093,19801,0.011897125,0.011897
101,11,44,completed,2386,105479,19798,0.01339225,0.013393
101,12,45,completed,2294,107773,19787,0.012794416,0.012794
101,13,46,completed,2254,110027,19792,0.012218333,0.012219
101,14,47,completed,2202,112229,19798,0.012253833,0.012255
101,15,48,completed,2231,114460,19776,0.012460625,0.012461
101,16,49,completed,2204,116664,19802,0.012236291,0.012236
101,17,50,completed,2149,118813,19763,0.011756,0.011756
101,18,51,completed,2286,121099,19803,0.012629834,0.01263
101,19,52,completed,2102,123201,19786,0.010999834,0.010999
101,20,53,completed,2195,125396,19781,0.011842458,0.011842
101,21,54,completed,2143,127539,19771,0.012007333,0.012007
101,22,55,completed,2380,129919,19783,0.013488166,0.013488
101,23,56,completed,2346,132265,19785,0.013134417,0.013134
101,24,57,completed,2533,134798,19807,0.013535291,0.013529
101,25,58,completed,2155,136953,19811,0.011750625,0.011751
101,26,59,completed,2341,139294,19791,0.013036125,0.013037
101,27,60,completed,2111,141405,19792,0.011785375,0.011786
101,28,61,completed,2235,143640,19769,0.012677833,0.012678
101,29,62,completed,2226,145866,19814,0.011739291,0.011739
101,30,63,completed,2253,148119,19799,0.012569583,0.012569
101,31,64,completed,2302,150421,19807,0.012849792,0.01285
101,32,65,completed,2341,152762,19794,0.013094792,0.013096
101,33,66,completed,2374,155136,19805,0.013064542,0.013065
101,34,67,completed,2333,157469,19812,0.013365333,0.013366
101,35,68,completed,2042,159511,19787,0.011468875,0.011469
101,36,69,budget_interrupted,489,160000,19737,0.002769417,0.00277
102,1,70,completed,2373,162373,20058,0.015293708,0.015293
102,2,71,completed,2463,164836,20056,0.015747542,0.015775
102,3,72,completed,2178,167014,20058,0.013798958,0.013799
102,4,73,completed,2334,169348,20058,0.014914375,0.014915
102,5,74,completed,2310,171658,20058,0.0147535,0.014753
102,6,75,completed,2413,174071,20058,0.015364166,0.015365
102,7,76,completed,2484,176555,20058,0.015893,0.015892
102,8,77,completed,2184,178739,20049,0.014041292,0.014041
102,9,78,completed,2126,180865,20058,0.013619917,0.01362
102,10,79,completed,2381,183246,20056,0.015201917,0.015202
102,11,80,completed,2544,185790,20058,0.016267333,0.016267
102,12,81,completed,2334,188124,20058,0.014871667,0.014872
102,13,82,completed,2319,190443,20058,0.014852958,0.014853
102,14,83,completed,2333,192776,20056,0.014967,0.014967
102,15,84,completed,2295,195071,20058,0.014352708,0.014347
102,16,85,completed,2309,197380,20056,0.014358417,0.014359
102,17,86,completed,2264,199644,20058,0.014049416,0.01405
102,18,87,completed,2454,202098,20058,0.015392292,0.015393
102,19,88,completed,2442,204540,20058,0.015351917,0.015353
102,20,89,completed,2334,206874,20058,0.015078333,0.015078
102,21,90,completed,2241,209115,20056,0.014028125,0.014028
102,22,91,completed,2351,211466,20058,0.014792917,0.014793
102,23,92,completed,2302,213768,20049,0.014458792,0.014459
102,24,93,completed,2359,216127,20058,0.014847375,0.014848
102,25,94,completed,2483,218610,20058,0.015582833,0.015583
102,26,95,completed,2239,220849,20058,0.013967625,0.013969
102,27,96,completed,2426,223275,20058,0.015322875,0.015323
102,28,97,completed,2134,225409,20058,0.013395333,0.013396
102,29,98,completed,2326,227735,20058,0.014536042,0.014539
102,30,99,completed,2212,229947,20056,0.01374475,0.013745
102,31,100,completed,2242,232189,20056,0.014087666,0.014088
102,32,101,completed,2435,234624,20058,0.015288583,0.015289
102,33,102,completed,2302,236926,20058,0.014317583,0.014311
102,34,103,completed,2284,239210,20058,0.014165625,0.014166
102,35,104,budget_interrupted,790,240000,20058,0.004950084,0.004951


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/assignment.txt <==
2 8
8 9
1 10
0 12
11 14
0 15
6 16
14 18
19 20
13 21
16 24
7 28
27 30
14 32
34 35
20 36
23 40
37 42
20 45
4 48
3 56
33 60
40 63
63 64
29 70
41 72
43 80
49 84
5 90
76 96
85 105
19 112
47 120
61 126
129 140
77 144
126 160
157 168
173 180
28 192
127 210
30 224
197 240
145 252
149 280
28 288
148 315
62 320
73 336
137 360
369 420
350 448
318 480
271 504
323 560
124 576
299 630
382 672
293 720
609 840
222 960
241 1008
414 1120
673 1260
94 1344
1037 1440
723 1680
2014 2016
1214 2240
1513 2520
1757 2880
894 3360
3388 4032
1667 5040
2215 6720
253 10080
9603 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,30,29,1,19837,77,1.689642541,1.689598


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":30,
"completed_trajectories":29,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.690042125,
"cpu_seconds":1.689997,
"covered":19837,
"uncovered":323,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/stdout.txt <==
whole m=8 L=20160 seed=2026103101 gaps=323 scans=240000 CPU=1.69s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7306,7306,19337,0.058690584,0.058696
100,2,2,completed,8102,15408,19331,0.058944542,0.058945
100,3,3,completed,8105,23513,19537,0.053388375,0.053388
100,4,4,completed,7448,30961,19613,0.048262875,0.048266
100,5,5,completed,8189,39150,19704,0.052487208,0.052486
100,6,6,completed,8484,47634,19486,0.061835458,0.061831
100,7,7,completed,8484,56118,19228,0.063812792,0.063813
100,8,8,completed,8428,64546,19610,0.059249834,0.05925
100,9,9,completed,7612,72158,19305,0.055698792,0.055701
100,10,10,completed,8486,80644,19588,0.058501417,0.058502
100,11,11,completed,8280,88924,19364,0.061778792,0.061772
100,12,12,completed,9318,98242,19470,0.065577917,0.065579
100,13,13,completed,8275,106517,19379,0.058326916,0.058327
100,14,14,completed,7601,114118,19679,0.050080791,0.050081
100,15,15,completed,7917,122035,19584,0.055433083,0.055421
100,16,16,completed,7675,129710,19170,0.059249666,0.059245
100,17,17,completed,7446,137156,19708,0.051036875,0.05104
100,18,18,completed,8045,145201,19686,0.051468292,0.051469
100,19,19,completed,8413,153614,19537,0.056298916,0.0563
100,20,20,completed,6996,160610,19793,0.044686083,0.044688
100,21,21,completed,8503,169113,19837,0.05200375,0.052005
100,22,22,completed,7365,176478,19272,0.054180917,0.054181
100,23,23,completed,7747,184225,19574,0.052449292,0.05245
100,24,24,completed,7373,191598,19761,0.0462595,0.04626
100,25,25,completed,9144,200742,19519,0.063613,0.06361
100,26,26,completed,7897,208639,19140,0.060989833,0.060991
100,27,27,completed,7668,216307,19590,0.052652125,0.052653
100,28,28,completed,7612,223919,18899,0.063567833,0.063568
100,29,29,completed,8045,231964,19487,0.056109333,0.056109
100,30,30,budget_interrupted,8036,240000,19021,0.062881792,0.062877


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/assignment.txt <==
7 8
8 9
6 10
1 12
10 14
12 15
11 16
2 18
0 20
18 21
21 24
14 28
18 30
3 32
34 35
5 36
10 40
40 42
23 45
19 48
30 56
28 60
25 63
63 64
44 70
65 72
9 80
34 84
32 90
81 96
54 105
22 112
81 120
46 126
64 140
101 144
51 160
58 168
112 180
129 192
22 210
190 224
105 240
130 252
224 280
29 288
194 315
275 320
106 336
273 360
412 420
78 448
243 480
196 504
84 560
173 576
284 630
274 672
153 720
390 840
435 960
28 1008
834 1120
772 1260
1198 1344
1427 1440
924 1680
1811 2016
1619 2240
1670 2520
1715 2880
819 3360
1613 4032
2750 5040
4710 6720
9587 10080
18904 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19874,77,1.735974291,1.735941


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.736328292,
"cpu_seconds":1.736294,
"covered":19874,
"uncovered":286,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/stdout.txt <==
whole m=8 L=20160 seed=2026103102 gaps=286 scans=240000 CPU=1.73629s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,9005,9005,19603,0.063357625,0.063358
100,2,2,completed,7235,16240,19485,0.053718375,0.053718
100,3,3,completed,7612,23852,19314,0.061711917,0.061712
100,4,4,completed,7834,31686,19601,0.056096959,0.05609
100,5,5,completed,8196,39882,19749,0.054579958,0.054579
100,6,6,completed,7914,47796,19770,0.052807875,0.052809
100,7,7,completed,7969,55765,19552,0.057774334,0.057774
100,8,8,completed,8560,64325,19793,0.055897583,0.055898
100,9,9,completed,7460,71785,19489,0.055306916,0.055307
100,10,10,completed,8347,80132,19777,0.059600958,0.059594
100,11,11,completed,8269,88401,19531,0.061516875,0.061518
100,12,12,completed,7464,95865,19613,0.053352625,0.053353
100,13,13,completed,7458,103323,19673,0.050514292,0.050514
100,14,14,completed,7094,110417,19376,0.053601333,0.053602
100,15,15,completed,7967,118384,19698,0.057080334,0.057081
100,16,16,completed,8341,126725,19406,0.062385,0.062379
100,17,17,completed,6852,133577,19622,0.047452208,0.047453
100,18,18,completed,7013,140590,19352,0.054937917,0.054939
100,19,19,completed,9380,149970,19619,0.065876958,0.065877
100,20,20,completed,7817,157787,19684,0.054828917,0.054829
100,21,21,completed,7750,165537,19706,0.054022833,0.054023
100,22,22,completed,8194,173731,19413,0.066108167,0.066108
100,23,23,completed,8711,182442,19874,0.055749083,0.055743
100,24,24,completed,8650,191092,19363,0.065974583,0.065975
100,25,25,completed,7909,199001,19739,0.054293084,0.054293
100,26,26,completed,6932,205933,19469,0.050441333,0.050436
100,27,27,completed,7079,213012,19515,0.050983625,0.050984
100,28,28,completed,7140,220152,19527,0.052967375,0.052967
100,29,29,completed,6404,226556,19375,0.048543583,0.048545
100,30,30,completed,8131,234687,19433,0.062688292,0.062688
100,31,31,budget_interrupted,5313,240000,19338,0.041684375,0.041684


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/assignment.txt <==
3 8
8 9
2 10
9 12
4 14
13 15
15 16
2 18
10 20
0 21
1 24
8 28
16 30
23 32
34 35
29 36
37 40
24 42
41 45
37 48
44 56
34 60
12 63
63 64
10 70
41 72
29 80
30 84
14 90
39 96
6 105
16 112
68 120
96 126
40 140
5 144
45 160
162 168
158 180
103 192
48 210
184 224
61 240
112 252
160 280
263 288
306 315
7 320
246 336
248 360
304 420
296 448
445 480
280 504
300 560
167 576
558 630
78 672
653 720
544 840
391 960
448 1008
20 1120
140 1260
72 1344
1085 1440
124 1680
1086 2016
580 2240
1944 2520
1735 2880
2644 3360
1607 4032
684 5040
4999 6720
7806 10080
13854 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,20025,77,1.806130542,1.799843


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.806446167,
"cpu_seconds":1.800157,
"covered":20025,
"uncovered":135,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/stdout.txt <==
whole m=8 L=20160 seed=2026103103 gaps=135 scans=240000 CPU=1.80016s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7302,7302,19243,0.057757375,0.057758
100,2,2,completed,7753,15055,19779,0.050522208,0.050522
100,3,3,completed,8423,23478,19713,0.059125542,0.059126
100,4,4,completed,8109,31587,19659,0.056570125,0.056564
100,5,5,completed,8128,39715,19578,0.061648166,0.061648
100,6,6,completed,7151,46866,19440,0.052943208,0.052943
100,7,7,completed,8340,55206,19655,0.060886667,0.060887
100,8,8,completed,8345,63551,19636,0.059960459,0.059954
100,9,9,completed,7906,71457,19404,0.061914583,0.061918
100,10,10,completed,7237,78694,19512,0.051588209,0.051588
100,11,11,completed,7378,86072,18987,0.063904791,0.063905
100,12,12,completed,7749,93821,19448,0.05704975,0.05705
100,13,13,completed,7896,101717,19667,0.056394958,0.056396
100,14,14,completed,8120,109837,19479,0.058775125,0.058775
100,15,15,completed,7811,117648,19462,0.05855475,0.058549
100,16,16,completed,7447,125095,19774,0.049775958,0.049776
100,17,17,completed,8200,133295,19552,0.062047209,0.062048
100,18,18,completed,7973,141268,20025,0.0485755,0.048578
100,19,19,completed,7752,149020,19766,0.052811667,0.052813
100,20,20,completed,8339,157359,19590,0.062385125,0.062386
100,21,21,completed,7672,165031,19363,0.061835208,0.061836
100,22,22,completed,7741,172772,19530,0.055269708,0.055263
100,23,23,completed,8041,180813,19496,0.0620325,0.062033
100,24,24,completed,7840,188653,19622,0.057873042,0.057874
100,25,25,completed,7606,196259,19247,0.065175292,0.061755
100,26,26,completed,7668,203927,19195,0.069299209,0.068337
100,27,27,completed,8344,212271,19367,0.068810792,0.068076
100,28,28,completed,8193,220464,19466,0.068666459,0.067586
100,29,29,completed,7694,228158,19377,0.061321667,0.061268
100,30,30,completed,8037,236195,19502,0.059250542,0.059251
100,31,31,budget_interrupted,3805,240000,19495,0.033278208,0.033279


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/assignment.txt <==
3 8
8 9
8 10
9 12
10 14
12 15
7 16
5 18
16 20
16 21
13 24
22 28
0 30
15 32
34 35
29 36
26 40
4 42
32 45
1 48
14 56
24 60
40 63
63 64
40 70
68 72
6 80
28 84
2 90
73 96
97 105
42 112
80 120
82 126
74 140
121 144
46 160
148 168
164 180
159 192
160 210
210 224
20 240
2 252
54 280
217 288
124 315
126 320
232 336
104 360
114 420
95 448
290 480
86 504
194 560
479 576
502 630
511 672
380 720
230 840
606 960
736 1008
994 1120
830 1260
31 1344
601 1440
474 1680
1753 2016
286 2240
1670 2520
25 2880
3010 3360
3295 4032
4394 5040
4831 6720
5209 10080
8863 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,20038,77,1.770396,1.770361


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.770705375,
"cpu_seconds":1.770671,
"covered":20038,
"uncovered":122,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/stdout.txt <==
whole m=8 L=20160 seed=2026103104 gaps=122 scans=240000 CPU=1.77067s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7081,7081,19192,0.0566725,0.056673
100,2,2,completed,7141,14222,19690,0.049529834,0.049529
100,3,3,completed,8283,22505,19470,0.059928292,0.059923
100,4,4,completed,8794,31299,19799,0.060352208,0.060353
100,5,5,completed,8195,39494,19370,0.065327208,0.065329
100,6,6,completed,7976,47470,19234,0.065877375,0.065878
100,7,7,completed,7743,55213,19560,0.056341417,0.056342
100,8,8,completed,8564,63777,19757,0.0606135,0.060614
100,9,9,completed,7081,70858,19631,0.052851417,0.052845
100,10,10,completed,7299,78157,19698,0.051982458,0.051983
100,11,11,completed,8267,86424,19371,0.064838041,0.064839
100,12,12,completed,7671,94095,19644,0.056348792,0.056351
100,13,13,completed,8110,102205,19667,0.0591755,0.059176
100,14,14,completed,7006,109211,19690,0.048469792,0.04847
100,15,15,completed,8420,117631,19428,0.065516333,0.065515
100,16,16,completed,7894,125525,19384,0.062198333,0.062193
100,17,17,completed,7073,132598,19348,0.055785375,0.055786
100,18,18,completed,7745,140343,19698,0.052629375,0.05263
100,19,19,completed,7678,148021,19654,0.055896542,0.055896
100,20,20,completed,8642,156663,19657,0.062185375,0.062186
100,21,21,completed,7526,164189,19466,0.056637417,0.056631
100,22,22,completed,8638,172827,20038,0.051182125,0.051183
100,23,23,completed,7898,180725,19774,0.053363042,0.053363
100,24,24,completed,7311,188036,19585,0.053424834,0.053425
100,25,25,completed,9091,197127,19270,0.07242475,0.072425
100,26,26,completed,7138,204265,19470,0.053786458,0.053787
100,27,27,completed,7599,211864,19300,0.059517584,0.059514
100,28,28,completed,8119,219983,19513,0.062111625,0.062112
100,29,29,completed,8127,228110,19883,0.052468667,0.052469
100,30,30,completed,8119,236229,19316,0.063421042,0.063421
100,31,31,budget_interrupted,3771,240000,19388,0.029446958,0.029446


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/assignment.txt <==
0 8
8 9
3 10
6 12
7 14
10 15
12 16
11 18
11 20
1 21
22 24
5 28
7 30
4 32
34 35
14 36
15 40
3 42
32 45
34 48
9 56
27 60
50 63
63 64
39 70
2 72
52 80
57 84
5 90
10 96
79 105
81 112
75 120
59 126
41 140
38 144
116 160
93 168
39 180
84 192
199 210
84 224
106 240
69 252
221 280
254 288
149 315
308 320
249 336
339 360
241 420
404 448
442 480
237 504
439 560
398 576
27 630
669 672
459 720
541 840
180 960
993 1008
724 1120
405 1260
788 1344
538 1440
859 1680
110 2016
564 2240
1139 2520
1498 2880
2517 3360
686 4032
1661 5040
6394 6720
7545 10080
19738 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19914,77,1.75006225,1.750029


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.750431417,
"cpu_seconds":1.750399,
"covered":19914,
"uncovered":246,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/stdout.txt <==
whole m=8 L=20160 seed=2026103105 gaps=246 scans=240000 CPU=1.7504s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8126,8126,19506,0.0604965,0.060498
100,2,2,completed,8114,16240,19686,0.055206792,0.055207
100,3,3,completed,7896,24136,19833,0.051496,0.051497
100,4,4,completed,8332,32468,19130,0.072382667,0.072383
100,5,5,completed,7230,39698,19578,0.054022541,0.054016
100,6,6,completed,7601,47299,19479,0.058469541,0.05847
100,7,7,completed,7443,54742,19878,0.048009666,0.04801
100,8,8,completed,8261,63003,19914,0.0531285,0.053128
100,9,9,completed,8342,71345,19590,0.062612458,0.062612
100,10,10,completed,7385,78730,19670,0.053859458,0.053854
100,11,11,completed,7155,85885,19665,0.05189,0.05189
100,12,12,completed,7811,93696,19311,0.062404458,0.062404
100,13,13,completed,7537,101233,19332,0.0570825,0.057083
100,14,14,completed,8932,110165,19719,0.061191292,0.061192
100,15,15,completed,7834,117999,19740,0.056220875,0.056222
100,16,16,completed,7152,125151,19374,0.056002375,0.056003
100,17,17,completed,8062,133213,19617,0.057817166,0.057817
100,18,18,completed,8041,141254,19752,0.05635,0.05635
100,19,19,completed,8482,149736,19649,0.061207,0.061208
100,20,20,completed,7460,157196,19544,0.054407625,0.054407
100,21,21,completed,8184,165380,19861,0.053655458,0.053656
100,22,22,completed,7745,173125,19700,0.055682417,0.055683
100,23,23,completed,7823,180948,19611,0.056533875,0.056529
100,24,24,completed,6938,187886,19108,0.058512625,0.058513
100,25,25,completed,7896,195782,19214,0.063081375,0.063081
100,26,26,completed,7683,203465,19787,0.050010458,0.050011
100,27,27,completed,7598,211063,19685,0.052925333,0.05292
100,28,28,completed,7294,218357,19357,0.055668625,0.055669
100,29,29,completed,7973,226330,19642,0.060399333,0.0604
100,30,30,completed,8482,234812,19739,0.059227291,0.059226
100,31,31,budget_interrupted,5188,240000,19457,0.039981,0.039982


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/assignment.txt <==
1 8
8 9
6 10
3 12
2 14
4 15
5 16
14 18
18 20
3 21
19 24
4 28
10 30
13 32
34 35
11 36
12 40
6 42
2 45
7 48
46 56
22 60
0 63
63 64
50 70
59 72
45 80
12 84
74 90
79 96
99 105
110 112
112 120
42 126
28 140
23 144
93 160
138 168
110 180
31 192
162 210
221 224
88 240
164 252
148 280
239 288
84 315
221 320
54 336
20 360
208 420
61 448
157 480
18 504
288 560
95 576
210 630
18 672
560 720
748 840
477 960
858 1008
608 1120
488 1260
765 1344
29 1440
1128 1680
354 2016
701 2240
1028 2520
797 2880
1648 3360
2202 4032
4808 5040
3261 6720
5428 10080
13880 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,30,29,1,20018,77,1.775792,1.775687


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":30,
"completed_trajectories":29,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.776142291,
"cpu_seconds":1.776037,
"covered":20018,
"uncovered":142,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/stdout.txt <==
whole m=8 L=20160 seed=2026103106 gaps=142 scans=240000 CPU=1.77604s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7835,7835,19495,0.062464583,0.062458
100,2,2,completed,7016,14851,20001,0.042189792,0.042191
100,3,3,completed,6930,21781,19411,0.054997625,0.054997
100,4,4,completed,8646,30427,19630,0.061168375,0.061171
100,5,5,completed,8108,38535,19783,0.055678,0.055677
100,6,6,completed,8044,46579,19649,0.055892208,0.055893
100,7,7,completed,9011,55590,19580,0.063765958,0.063767
100,8,8,completed,7741,63331,19674,0.05606175,0.056062
100,9,9,completed,8347,71678,19604,0.060916,0.06091
100,10,10,completed,9240,80918,19607,0.065609209,0.065609
100,11,11,completed,8053,88971,19700,0.057188292,0.057189
100,12,12,completed,7080,96051,19439,0.053255667,0.053255
100,13,13,completed,8949,105000,19339,0.072282917,0.072282
100,14,14,completed,8275,113275,20018,0.050945208,0.050939
100,15,15,completed,9076,122351,19465,0.068714667,0.068715
100,16,16,completed,7676,130027,19727,0.052851333,0.052851
100,17,17,completed,8184,138211,19772,0.055905791,0.055907
100,18,18,completed,7602,145813,19604,0.054294709,0.054289
100,19,19,completed,7822,153635,19241,0.064995,0.064996
100,20,20,completed,7518,161153,19370,0.058349792,0.05835
100,21,21,completed,7835,168988,19342,0.062306584,0.062307
100,22,22,completed,7691,176679,19647,0.056730708,0.056732
100,23,23,completed,8194,184873,19175,0.065220292,0.06522
100,24,24,completed,8272,193145,19434,0.063803625,0.063804
100,25,25,completed,8933,202078,19600,0.066235,0.066236
100,26,26,completed,7065,209143,19335,0.053036791,0.053038
100,27,27,completed,9308,218451,19651,0.069649875,0.069644
100,28,28,completed,7299,225750,19087,0.062571791,0.062508
100,29,29,completed,7822,233572,19532,0.057626917,0.057622
100,30,30,budget_interrupted,6428,240000,19355,0.05098825,0.050989


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/assignment.txt <==
4 8
8 9
5 10
10 12
9 14
4 15
0 16
11 18
3 20
18 21
18 24
1 28
7 30
8 32
34 35
2 36
11 40
33 42
32 45
6 48
17 56
1 60
14 63
63 64
41 70
30 72
53 80
21 84
50 90
88 96
99 105
45 112
73 120
5 126
59 140
126 144
111 160
63 168
158 180
120 192
27 210
24 224
151 240
221 252
153 280
78 288
284 315
31 320
213 336
266 360
87 420
152 448
253 480
147 504
71 560
56 576
554 630
408 672
86 720
267 840
493 960
654 1008
13 1120
1094 1260
1176 1344
446 1440
1431 1680
222 2016
2136 2240
374 2520
2606 2880
687 3360
2072 4032
4887 5040
973 6720
1374 10080
6936 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19950,77,1.833599666,1.818725


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.83404475,
"cpu_seconds":1.819169,
"covered":19950,
"uncovered":210,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/stdout.txt <==
whole m=8 L=20160 seed=2026103107 gaps=210 scans=240000 CPU=1.81917s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8782,8782,19738,0.065071584,0.064176
100,2,2,completed,8125,16907,19559,0.059482583,0.059002
100,3,3,completed,8346,25253,19346,0.068182875,0.067559
100,4,4,completed,8259,33512,19911,0.056684875,0.056155
100,5,5,completed,6862,40374,19035,0.060186375,0.059673
100,6,6,completed,8493,48867,19950,0.059077209,0.058527
100,7,7,completed,8042,56909,19704,0.060918667,0.060375
100,8,8,completed,7749,64658,19780,0.055437875,0.055261
100,9,9,completed,9455,74113,19692,0.074043959,0.07276
100,10,10,completed,7383,81496,19300,0.063143333,0.060975
100,11,11,completed,7226,88722,19487,0.055982667,0.055508
100,12,12,completed,7613,96335,19542,0.059959208,0.05966
100,13,13,completed,6640,102975,19531,0.053222459,0.052812
100,14,14,completed,7516,110491,19861,0.051096084,0.050843
100,15,15,completed,7381,117872,19428,0.059314458,0.059055
100,16,16,completed,7976,125848,19488,0.062126666,0.061704
100,17,17,completed,7537,133385,19726,0.055146166,0.054882
100,18,18,completed,7366,140751,19713,0.052871959,0.052602
100,19,19,completed,7303,148054,19407,0.058628333,0.058299
100,20,20,completed,7222,155276,19695,0.052167708,0.051806
100,21,21,completed,7604,162880,19668,0.058018667,0.057522
100,22,22,completed,7892,170772,19694,0.057111167,0.057101
100,23,23,completed,7902,178674,19474,0.061497875,0.061155
100,24,24,completed,8347,187021,19939,0.053869375,0.053659
100,25,25,completed,8124,195145,19334,0.069204375,0.068658
100,26,26,completed,7002,202147,19227,0.061270458,0.060782
100,27,27,completed,7592,209739,19456,0.061087458,0.060709
100,28,28,completed,7900,217639,19685,0.055478125,0.055178
100,29,29,completed,6849,224488,19894,0.045149875,0.044963
100,30,30,completed,7139,231627,19457,0.056378083,0.056155
100,31,31,budget_interrupted,8373,240000,19158,0.071541042,0.071047


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/assignment.txt <==
5 8
8 9
1 10
10 12
10 14
12 15
1 16
14 18
19 20
12 21
4 24
2 28
15 30
9 32
34 35
20 36
23 40
36 42
2 45
40 48
0 56
7 60
39 63
63 64
6 70
38 72
43 80
42 84
5 90
16 96
90 105
72 112
115 120
60 126
46 140
74 144
3 160
156 168
167 180
121 192
48 210
121 224
55 240
144 252
196 280
256 288
18 315
243 320
240 336
155 360
168 420
281 448
175 480
218 504
409 560
160 576
144 630
352 672
695 720
420 840
415 960
866 1008
633 1120
270 1260
985 1344
335 1440
84 1680
1216 2016
2009 2240
650 2520
1363 2880
924 3360
2752 4032
3458 5040
217 6720
4610 10080
14483 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,30,29,1,19927,77,1.724904875,1.72479


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":30,
"completed_trajectories":29,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.725183542,
"cpu_seconds":1.725068,
"covered":19927,
"uncovered":233,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/stdout.txt <==
whole m=8 L=20160 seed=2026103108 gaps=233 scans=240000 CPU=1.72507s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8337,8337,19673,0.055625834,0.055627
100,2,2,completed,8045,16382,19678,0.054995625,0.054997
100,3,3,completed,7591,23973,19173,0.062844583,0.062845
100,4,4,completed,8422,32395,19487,0.062209834,0.06221
100,5,5,completed,7959,40354,19430,0.06107225,0.061066
100,6,6,completed,8638,48992,19698,0.061055833,0.061056
100,7,7,completed,7290,56282,19286,0.060354625,0.060355
100,8,8,completed,9159,65441,19911,0.061050375,0.061044
100,9,9,completed,9229,74670,19599,0.069067875,0.069068
100,10,10,completed,8191,82861,19762,0.056336708,0.056338
100,11,11,completed,8342,91203,19691,0.061440208,0.061441
100,12,12,completed,7519,98722,19354,0.060722333,0.060722
100,13,13,completed,8120,106842,19400,0.06080075,0.060801
100,14,14,completed,7895,114737,19633,0.056021083,0.056021
100,15,15,completed,7653,122390,19237,0.062846167,0.062846
100,16,16,completed,7901,130291,19888,0.048822916,0.048817
100,17,17,completed,8563,138854,19723,0.058635208,0.058635
100,18,18,completed,8950,147804,19531,0.066089542,0.066091
100,19,19,completed,7830,155634,19314,0.061471209,0.061471
100,20,20,completed,7813,163447,19771,0.051594333,0.051594
100,21,21,completed,7816,171263,19683,0.055290833,0.055282
100,22,22,completed,7242,178505,19911,0.04494175,0.044942
100,23,23,completed,7680,186185,19701,0.052976333,0.052976
100,24,24,completed,7681,193866,19927,0.049211875,0.049145
100,25,25,completed,8498,202364,19917,0.055582625,0.055579
100,26,26,completed,8047,210411,19609,0.058446833,0.058446
100,27,27,completed,8644,219055,19765,0.063450875,0.063451
100,28,28,completed,7225,226280,19501,0.051532917,0.051534
100,29,29,completed,7666,233946,19530,0.057327417,0.05732
100,30,30,budget_interrupted,6054,240000,19525,0.04298225,0.042984


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/assignment.txt <==
5 8
8 9
8 10
3 12
0 14
6 15
1 16
11 18
10 20
4 21
19 24
2 28
12 30
25 32
34 35
23 36
4 40
10 42
11 45
7 48
50 56
0 60
59 63
63 64
62 70
32 72
0 80
64 84
2 90
79 96
82 105
22 112
24 120
32 126
54 140
25 144
9 160
16 168
164 180
31 192
166 210
190 224
220 240
194 252
214 280
73 288
76 315
297 320
100 336
20 360
234 420
78 448
393 480
212 504
180 560
329 576
496 630
268 672
200 720
354 840
777 960
932 1008
20 1120
794 1260
1198 1344
585 1440
1000 1680
1129 2016
2094 2240
572 2520
2505 2880
580 3360
1417 4032
3436 5040
5584 6720
860 10080
12585 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19959,77,1.70946625,1.709432


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.709758292,
"cpu_seconds":1.709724,
"covered":19959,
"uncovered":201,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/stdout.txt <==
whole m=8 L=20160 seed=2026103109 gaps=201 scans=240000 CPU=1.70972s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7823,7823,19520,0.056843,0.056844
100,2,2,completed,7295,15118,19688,0.051579042,0.05158
100,3,3,completed,8124,23242,19641,0.058827333,0.058827
100,4,4,completed,7600,30842,19590,0.054116459,0.054117
100,5,5,completed,8933,39775,19756,0.060424292,0.060417
100,6,6,completed,7890,47665,19890,0.0506705,0.050671
100,7,7,completed,8040,55705,19616,0.057705958,0.057707
100,8,8,completed,8199,63904,19520,0.059314,0.059314
100,9,9,completed,8199,72103,19219,0.065182042,0.065183
100,10,10,completed,7090,79193,19595,0.04896875,0.048962
100,11,11,completed,8426,87619,19356,0.066351917,0.066353
100,12,12,completed,7521,95140,19605,0.054654875,0.054656
100,13,13,completed,8209,103349,19746,0.0560375,0.056039
100,14,14,completed,7373,110722,19462,0.055991375,0.055992
100,15,15,completed,8185,118907,19730,0.0570275,0.057021
100,16,16,completed,8351,127258,19959,0.050902666,0.050903
100,17,17,completed,7822,135080,19436,0.058770958,0.058771
100,18,18,completed,8419,143499,19676,0.057988583,0.057988
100,19,19,completed,7755,151254,19388,0.060691917,0.060693
100,20,20,completed,7744,158998,19619,0.057221375,0.057222
100,21,21,completed,7965,166963,19536,0.058247542,0.058248
100,22,22,completed,8797,175760,19852,0.057554416,0.057555
100,23,23,completed,6926,182686,19617,0.049530917,0.049525
100,24,24,completed,9315,192001,19711,0.062980125,0.062981
100,25,25,completed,7300,199301,19463,0.055931208,0.055931
100,26,26,completed,7676,206977,19759,0.05244725,0.052447
100,27,27,completed,8336,215313,19787,0.063006417,0.063007
100,28,28,completed,7678,222991,19755,0.052027666,0.052028
100,29,29,completed,7990,230981,19408,0.059146459,0.05914
100,30,30,completed,8413,239394,19941,0.053931625,0.053932
100,31,31,budget_interrupted,606,240000,19517,0.005298291,0.0053


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/assignment.txt <==
2 8
8 9
5 10
9 12
12 14
7 15
6 16
5 18
19 20
8 21
12 24
0 28
13 30
30 32
34 35
27 36
31 40
22 42
2 45
24 48
16 56
1 60
11 63
63 64
6 70
3 72
29 80
52 84
83 90
46 96
4 105
100 112
91 120
32 126
20 140
39 144
49 160
24 168
123 180
78 192
46 210
156 224
169 240
164 252
48 280
14 288
191 315
289 320
288 336
267 360
88 420
44 448
229 480
248 504
468 560
366 576
551 630
144 672
87 720
340 840
949 960
500 1008
188 1120
1001 1260
480 1344
51 1440
1392 1680
2012 2016
1600 2240
1721 2520
1263 2880
760 3360
750 4032
1112 5040
469 6720
5501 10080
4731 20160


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19798,77,1.76093275,1.760847


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.761240083,
"cpu_seconds":1.761155,
"covered":19798,
"uncovered":362,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/stdout.txt <==
whole m=8 L=20160 seed=2026103110 gaps=362 scans=240000 CPU=1.76116s


==> anc/supplementary/experiments_20261031/runs/m8_L20160_whole_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7905,7905,19460,0.058763708,0.058765
100,2,2,completed,7814,15719,19536,0.055513209,0.055513
100,3,3,completed,7372,23091,19093,0.061773667,0.061718
100,4,4,completed,7824,30915,19692,0.056038833,0.056038
100,5,5,completed,9162,40077,19699,0.064871958,0.064872
100,6,6,completed,7009,47086,19662,0.050241958,0.050241
100,7,7,completed,7980,55066,19555,0.059020583,0.059021
100,8,8,completed,7983,63049,19535,0.056373291,0.056368
100,9,9,completed,8721,71770,19669,0.0615225,0.061523
100,10,10,completed,7382,79152,19217,0.057445459,0.057446
100,11,11,completed,7823,86975,19585,0.058691833,0.058691
100,12,12,completed,7428,94403,19544,0.056005583,0.056007
100,13,13,completed,7617,102020,19686,0.054010667,0.054011
100,14,14,completed,7905,109925,19691,0.052941167,0.052941
100,15,15,completed,6936,116861,19267,0.055062125,0.055055
100,16,16,completed,8572,125433,19300,0.068053375,0.068054
100,17,17,completed,7090,132523,19309,0.054980459,0.05498
100,18,18,completed,8641,141164,19611,0.064112375,0.064113
100,19,19,completed,7463,148627,19696,0.052061417,0.052056
100,20,20,completed,8557,157184,19475,0.0660755,0.066079
100,21,21,completed,7292,164476,19387,0.056433167,0.056433
100,22,22,completed,7291,171767,19394,0.055628625,0.055628
100,23,23,completed,7371,179138,19544,0.055367834,0.055368
100,24,24,completed,7974,187112,19491,0.058964583,0.058964
100,25,25,completed,9008,196120,19767,0.058849583,0.05885
100,26,26,completed,7300,203420,19798,0.049279958,0.049274
100,27,27,completed,7675,211095,19764,0.05151575,0.051516
100,28,28,completed,8351,219446,19550,0.056926958,0.056926
100,29,29,completed,7229,226675,19344,0.056411208,0.056412
100,30,30,completed,8054,234729,19513,0.059922875,0.059923
100,31,31,budget_interrupted,5271,240000,19584,0.037954333,0.037955


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/assignment.txt <==
3 8
2 9
6 10
1 12
12 14
12 15
7 16
14 18
0 20
4 21
21 24
26 27
2 28
18 30
31 32
34 35
5 36
4 40
22 42
22 45
9 48
8 54
14 56
30 60
52 63
24 70
53 72
33 80
34 84
58 90
15 96
99 105
89 108
42 112
81 120
10 126
17 135
48 140
127 144
49 160
16 168
172 180
179 189
144 210
17 216
175 224
225 240
196 252
98 270
224 280
239 288
220 315
322 336
319 360
260 378
324 420
287 432
129 480
223 504
530 540
434 560
142 630
79 672
31 720
280 756
268 840
143 864
28 945
799 1008
535 1080
495 1120
412 1260
463 1440
800 1512
895 1680
1288 1890
943 2016
895 2160
2132 2520
1868 3024
1459 3360
916 3780
317 4320
2507 5040
3029 6048
545 7560
9444 10080
2020 15120
4495 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27483,28,0.605050791,0.604979
101,insertion_2,100000,30000,30000,14,13,1,29854,53,0.224793916,0.224787
102,insertion_3,100000,30000,30000,12,11,1,30239,78,0.189376,0.189371
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.00023975,0.00024


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":39,
"completed_trajectories":36,
"budget_interrupted_trajectories":3,
"first_success_trajectory":39,
"first_success_scans":90012,
"first_success_wall_seconds":1.019575791,
"first_success_cpu_seconds":1.01949,
"wall_seconds":1.01981525,
"cpu_seconds":1.019731,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/stdout.txt <==
adjacent m=8 L=30240 seed=2026103101 gaps=0 scans=90012 CPU=1.01973s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2426,2426,27349,0.048013791,0.048009
100,2,2,completed,2626,5052,26646,0.043927125,0.043871
100,3,3,completed,2592,7644,26903,0.050647583,0.050648
100,4,4,completed,2675,10319,27389,0.055858708,0.05586
100,5,5,completed,2708,13027,27352,0.05743675,0.057436
100,6,6,completed,2554,15581,27207,0.049453542,0.049454
100,7,7,completed,2591,18172,27201,0.049495042,0.049489
100,8,8,completed,2640,20812,27483,0.055669458,0.055669
100,9,9,completed,2112,22924,26952,0.046528458,0.046529
100,10,10,completed,2746,25670,26862,0.056086167,0.056086
100,11,11,completed,2432,28102,27151,0.052539416,0.05254
100,12,12,budget_interrupted,1898,30000,26934,0.039329791,0.039331
101,1,13,completed,2432,32432,29841,0.018089584,0.01809
101,2,14,completed,2183,34615,29815,0.016119125,0.016119
101,3,15,completed,2147,36762,29828,0.016304541,0.016304
101,4,16,completed,2281,39043,29769,0.0170875,0.017087
101,5,17,completed,2255,41298,29813,0.017114083,0.017114
101,6,18,completed,1890,43188,29820,0.014088666,0.014088
101,7,19,completed,2289,45477,29824,0.017706542,0.017706
101,8,20,completed,2158,47635,29833,0.01659025,0.016591
101,9,21,completed,2046,49681,29838,0.014780334,0.014773
101,10,22,completed,2412,52093,29841,0.017265792,0.017267
101,11,23,completed,2153,54246,29854,0.015916083,0.015917
101,12,24,completed,2225,56471,29793,0.016495958,0.016496
101,13,25,completed,2306,58777,29832,0.017614333,0.017614
101,14,26,budget_interrupted,1223,60000,29791,0.00956675,0.009567
102,1,27,completed,2565,62565,30236,0.016222625,0.016223
102,2,28,completed,2639,65204,30239,0.01671,0.01671
102,3,29,completed,2716,67920,30239,0.017227166,0.017229
102,4,30,completed,2570,70490,30235,0.016243125,0.016244
102,5,31,completed,2448,72938,30238,0.015311833,0.015311
102,6,32,completed,2547,75485,30239,0.0159205,0.01592
102,7,33,completed,2478,77963,30239,0.015663375,0.015664
102,8,34,completed,2658,80621,30239,0.016973459,0.016974
102,9,35,completed,2380,83001,30239,0.014814375,0.014808
102,10,36,completed,2470,85471,30239,0.015184,0.015185
102,11,37,completed,2639,88110,30239,0.016829583,0.016829
102,12,38,budget_interrupted,1890,90000,30239,0.012233583,0.012235
103,1,39,success,12,90012,30240,0.000216875,0.000217


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/assignment.txt <==
3 8
5 9
2 10
9 12
10 14
1 15
7 16
11 18
10 20
12 21
1 24
26 27
8 28
4 30
31 32
34 35
17 36
38 40
0 42
13 45
37 48
8 54
44 56
40 60
60 63
20 70
56 72
58 80
78 84
56 90
79 96
9 105
44 108
15 112
88 120
18 126
88 135
48 140
109 144
98 160
72 168
74 180
182 189
6 210
92 216
143 224
157 240
228 252
44 270
28 280
205 288
88 315
111 336
85 360
56 378
366 420
287 432
178 480
452 504
206 540
338 560
354 630
399 672
589 720
488 756
471 840
143 864
313 945
543 1008
349 1080
818 1120
606 1260
925 1440
236 1512
303 1680
928 1890
207 2016
1213 2160
1468 2520
2644 3024
975 3360
3448 3780
1789 4320
3378 5040
3229 6048
2188 7560
5007 10080
13228 15120
29149 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27378,28,0.652585084,0.652489
101,insertion_2,100000,30000,30000,13,12,1,29688,53,0.245305208,0.2453
102,insertion_3,100000,30000,30000,14,13,1,30155,78,0.206019584,0.206012
103,insertion_4,100000,30000,30000,25,24,1,30190,89,0.335831625,0.335832
200,adjacent_3,100000,20000,20000,5,4,1,30199,89,0.160463042,0.160457
201,adjacent_2,100000,20000,20000,4,3,1,30200,89,0.136557375,0.136558
202,adjacent_1,100000,20000,20000,3,2,1,30204,89,0.178579375,0.178573
203,adjacent_1,100000,20000,20000,4,3,1,30204,89,0.165386708,0.16538
204,adjacent_2,100000,20000,20000,3,2,1,30209,89,0.135037959,0.135038
205,adjacent_3,100000,20000,20000,5,4,1,30212,89,0.160426416,0.160322


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":89,
"completed_trajectories":79,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.376544292,
"cpu_seconds":2.37631,
"covered":30212,
"uncovered":28,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/stdout.txt <==
adjacent m=8 L=30240 seed=2026103102 gaps=28 scans=240000 CPU=2.37631s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2281,2281,27016,0.050574208,0.050561
100,2,2,completed,2859,5140,27322,0.057964333,0.057954
100,3,3,completed,2371,7511,27039,0.050611542,0.050612
100,4,4,completed,2561,10072,26959,0.061467208,0.061434
100,5,5,completed,2403,12475,26776,0.054694958,0.054698
100,6,6,completed,2483,14958,27125,0.055167833,0.05516
100,7,7,completed,2646,17604,27125,0.057829416,0.057821
100,8,8,completed,2510,20114,26881,0.05628275,0.056282
100,9,9,completed,2370,22484,27378,0.051854875,0.051855
100,10,10,completed,2302,24786,27149,0.054757334,0.054758
100,11,11,completed,2501,27287,27182,0.042828208,0.042829
100,12,12,completed,2314,29601,27000,0.049808041,0.049803
100,13,13,budget_interrupted,399,30000,27036,0.00866375,0.008664
101,1,14,completed,2399,32399,29648,0.020306708,0.020307
101,2,15,completed,2142,34541,29570,0.017326,0.017326
101,3,16,completed,2326,36867,29678,0.018953542,0.018954
101,4,17,completed,2317,39184,29688,0.019216666,0.019216
101,5,18,completed,2576,41760,29661,0.021248792,0.021252
101,6,19,completed,2355,44115,29648,0.019052667,0.019052
101,7,20,completed,2114,46229,29642,0.017118667,0.01712
101,8,21,completed,2334,48563,29668,0.019136084,0.019137
101,9,22,completed,2316,50879,29680,0.018465083,0.018466
101,10,23,completed,2360,53239,29585,0.019098584,0.019098
101,11,24,completed,2468,55707,29676,0.020135667,0.020135
101,12,25,completed,2427,58134,29672,0.0196645,0.019661
101,13,26,budget_interrupted,1866,60000,29621,0.015524709,0.015525
102,1,27,completed,2255,62255,30155,0.015632125,0.015633
102,2,28,completed,2023,64278,30153,0.013974834,0.013975
102,3,29,completed,2094,66372,30153,0.014426041,0.014426
102,4,30,completed,2212,68584,30153,0.015273542,0.015274
102,5,31,completed,2031,70615,30155,0.013992041,0.013993
102,6,32,completed,2217,72832,30155,0.01546175,0.015462
102,7,33,completed,2081,74913,30153,0.014341458,0.014343
102,8,34,completed,2211,77124,30153,0.014799083,0.014794
102,9,35,completed,2077,79201,30155,0.014056875,0.014057
102,10,36,completed,2275,81476,30146,0.015595167,0.015595
102,11,37,completed,2244,83720,30146,0.015438959,0.015439
102,12,38,completed,2016,85736,30155,0.013823375,0.013824
102,13,39,completed,2200,87936,30152,0.0150585,0.015059
102,14,40,budget_interrupted,2064,90000,30153,0.0140925,0.014093
103,1,41,completed,1236,91236,30190,0.014066417,0.014068
103,2,42,completed,1255,92491,30190,0.013914167,0.013917
103,3,43,completed,1223,93714,30190,0.013611959,0.013616
103,4,44,completed,1210,94924,30190,0.013441917,0.013443
103,5,45,completed,1214,96138,30190,0.013678792,0.013678
103,6,46,completed,1217,97355,30190,0.013606333,0.013606
103,7,47,completed,1215,98570,30190,0.013664,0.013664
103,8,48,completed,1227,99797,30190,0.013802458,0.013802
103,9,49,completed,1189,100986,30190,0.013222875,0.013224
103,10,50,completed,1259,102245,30190,0.014166917,0.014167
103,11,51,completed,1248,103493,30190,0.0139945,0.013994
103,12,52,completed,1195,104688,30190,0.01334,0.01334
103,13,53,completed,1217,105905,30190,0.013697625,0.013698
103,14,54,completed,1257,107162,30190,0.014067958,0.014068
103,15,55,completed,1237,108399,30190,0.013794084,0.013794
103,16,56,completed,1206,109605,30190,0.013498167,0.013501
103,17,57,completed,1213,110818,30190,0.013517333,0.013518
103,18,58,completed,1248,112066,30190,0.013928584,0.013928
103,19,59,completed,1185,113251,30190,0.013281334,0.013282
103,20,60,completed,1224,114475,30190,0.013769709,0.01377
103,21,61,completed,1218,115693,30190,0.013750167,0.01375
103,22,62,completed,1219,116912,30190,0.01366875,0.013668
103,23,63,completed,1213,118125,30190,0.01349675,0.013497
103,24,64,completed,1240,119365,30190,0.013648666,0.013649
103,25,65,budget_interrupted,635,120000,30190,0.007126916,0.007127
200,1,66,completed,4137,124137,30199,0.033176916,0.033178
200,2,67,completed,4095,128232,30199,0.03277675,0.032777
200,3,68,completed,4464,132696,30199,0.035406375,0.035401
200,4,69,completed,4563,137259,30199,0.036793958,0.036794
200,5,70,budget_interrupted,2741,140000,30196,0.022272,0.022272
201,1,71,completed,5615,145615,30199,0.038051458,0.038052
201,2,72,completed,5513,151128,30199,0.037759459,0.03776
201,3,73,completed,5669,156797,30200,0.039003584,0.039004
201,4,74,budget_interrupted,3203,160000,30200,0.021677458,0.021678
202,1,75,completed,8279,168279,30204,0.075310958,0.075305
202,2,76,completed,7539,175818,30200,0.064497334,0.064498
202,3,77,budget_interrupted,4182,180000,30204,0.038738167,0.038739
203,1,78,completed,6763,186763,30204,0.055915959,0.055917
203,2,79,completed,5802,192565,30204,0.0464865,0.046486
203,3,80,completed,7043,199608,30204,0.059769708,0.059763
203,4,81,budget_interrupted,392,200000,30204,0.00317625,0.003177
204,1,82,completed,7177,207177,30206,0.048332708,0.048333
204,2,83,completed,7485,214662,30209,0.050527458,0.050527
204,3,84,budget_interrupted,5338,220000,30206,0.036143209,0.036143
205,1,85,completed,4106,224106,30211,0.032803125,0.032804
205,2,86,completed,4131,228237,30212,0.033018625,0.033019
205,3,87,completed,4313,232550,30212,0.034822375,0.034724
205,4,88,completed,3888,236438,30212,0.03106775,0.031063
205,5,89,budget_interrupted,3562,240000,30212,0.02867225,0.028672


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/assignment.txt <==
3 8
5 9
8 10
9 12
4 14
12 15
7 16
2 18
10 20
19 21
1 24
26 27
8 28
24 30
31 32
34 35
29 36
20 40
10 42
17 45
37 48
35 54
0 56
6 60
16 63
6 70
37 72
15 80
22 84
44 90
79 96
97 105
17 108
84 112
0 120
58 126
71 135
16 140
13 144
143 160
70 168
96 180
100 189
96 210
133 216
28 224
111 240
226 252
116 270
160 280
47 288
66 315
322 336
80 360
226 378
322 420
61 432
399 480
133 504
205 540
79 560
529 630
364 672
719 720
352 756
826 840
637 864
907 945
493 1008
421 1080
1036 1120
1116 1260
1359 1440
421 1512
154 1680
352 1890
1260 2016
1933 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27498,28,0.657334625,0.657322
101,insertion_2,100000,30000,30000,14,13,1,29913,53,0.236047166,0.23604
102,insertion_3,100000,30000,41,1,1,0,30240,78,0.000300166,0.000301


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":60041,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":28,
"completed_trajectories":26,
"budget_interrupted_trajectories":2,
"first_success_trajectory":28,
"first_success_scans":60041,
"first_success_wall_seconds":0.893802833,
"first_success_cpu_seconds":0.893782,
"wall_seconds":0.893960166,
"cpu_seconds":0.89394,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/stdout.txt <==
adjacent m=8 L=30240 seed=2026103103 gaps=0 scans=60041 CPU=0.89394s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2472,2472,26917,0.055843,0.055844
100,2,2,completed,2418,4890,26937,0.058358916,0.058359
100,3,3,completed,2586,7476,26820,0.054763708,0.054764
100,4,4,completed,2518,9994,27041,0.053622625,0.053622
100,5,5,completed,2425,12419,27243,0.049887458,0.04988
100,6,6,completed,2534,14953,27154,0.054043375,0.054044
100,7,7,completed,2364,17317,27104,0.054999291,0.054999
100,8,8,completed,2072,19389,27252,0.046757333,0.046753
100,9,9,completed,2529,21918,26936,0.055780208,0.05578
100,10,10,completed,2301,24219,26766,0.04755125,0.047552
100,11,11,completed,2219,26438,27280,0.044876625,0.044877
100,12,12,completed,2840,29278,27498,0.065363166,0.065364
100,13,13,budget_interrupted,722,30000,26982,0.015429042,0.015429
101,1,14,completed,2120,32120,29876,0.016877834,0.016879
101,2,15,completed,2480,34600,29912,0.019530083,0.01953
101,3,16,completed,2281,36881,29912,0.017883459,0.017884
101,4,17,completed,2135,39016,29865,0.016168083,0.016169
101,5,18,completed,2462,41478,29891,0.019775542,0.019776
101,6,19,completed,2339,43817,29889,0.018353916,0.018354
101,7,20,completed,2226,46043,29912,0.017418333,0.017419
101,8,21,completed,2268,48311,29913,0.017799833,0.017801
101,9,22,completed,2238,50549,29911,0.017602958,0.017603
101,10,23,completed,2326,52875,29901,0.018202,0.018196
101,11,24,completed,2597,55472,29812,0.020742917,0.020743
101,12,25,completed,2194,57666,29857,0.017018083,0.017018
101,13,26,completed,2183,59849,29880,0.017361167,0.017361
101,14,27,budget_interrupted,151,60000,29878,0.001256708,0.001257
102,1,28,success,41,60041,30240,0.000275792,0.000275


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/assignment.txt <==
0 8
5 9
1 10
6 12
11 14
10 15
12 16
2 18
17 20
19 21
22 24
26 27
3 28
15 30
31 32
34 35
11 36
33 40
33 42
13 45
36 48
8 54
35 56
5 60
16 63
29 70
10 72
13 80
51 84
22 90
4 96
49 105
98 108
55 112
106 120
37 126
133 135
129 140
34 144
47 160
99 168
29 180
44 189
189 210
44 216
119 224
213 240
215 252
223 270
27 280
244 288
184 315
183 336
274 360
359 378
9 420
250 432
303 480
287 504
89 540
83 560
253 630
231 672
533 720
71 756
547 840
628 864
43 945
970 1008
413 1080
923 1120
247 1260
436 1440
1331 1512
967 1680
719 1890
340 2016
773 2160
755 2520
1690 3024
7 3360
3689 3780
916 4320
3493 5040
2068 6048
6623 7560
9253 10080
2122 15120
20293 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27213,28,0.667741417,0.667727
101,insertion_2,100000,30000,30000,14,13,1,29550,53,0.253798084,0.250774
102,insertion_3,100000,30000,30000,13,12,1,30085,78,0.214800958,0.214795
103,insertion_4,100000,30000,30000,24,23,1,30136,89,0.345843625,0.345837
200,adjacent_3,100000,20000,20000,5,4,1,30139,89,0.171360917,0.171362
201,adjacent_2,100000,20000,20000,4,3,1,30140,89,0.144485291,0.144446
202,adjacent_1,100000,20000,20000,3,2,1,30140,89,0.189422208,0.189401
203,adjacent_1,100000,20000,20000,4,3,1,30140,89,0.181504125,0.181494
204,adjacent_2,100000,20000,20000,3,2,1,30140,89,0.145547958,0.145549
205,adjacent_3,100000,20000,20000,5,4,1,30144,89,0.17061125,0.170606


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":88,
"completed_trajectories":78,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.485527542,
"cpu_seconds":2.482397,
"covered":30144,
"uncovered":96,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/stdout.txt <==
adjacent m=8 L=30240 seed=2026103104 gaps=96 scans=240000 CPU=2.4824s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2605,2605,26917,0.059295208,0.059296
100,2,2,completed,2297,4902,27113,0.054170167,0.05417
100,3,3,completed,2536,7438,26433,0.054975083,0.054978
100,4,4,completed,2186,9624,27213,0.045460833,0.045455
100,5,5,completed,2727,12351,26998,0.061512958,0.061514
100,6,6,completed,2112,14463,26827,0.046537167,0.046538
100,7,7,completed,2503,16966,27090,0.058972875,0.058973
100,8,8,completed,2803,19769,27087,0.063174375,0.063176
100,9,9,completed,2575,22344,26936,0.05758,0.05758
100,10,10,completed,2743,25087,26959,0.056366167,0.056367
100,11,11,completed,2189,27276,26785,0.051301708,0.051296
100,12,12,completed,2377,29653,27192,0.049073792,0.049074
100,13,13,budget_interrupted,347,30000,26231,0.009258417,0.009259
101,1,14,completed,2287,32287,29543,0.02066825,0.020147
101,2,15,completed,2284,34571,29507,0.0216575,0.019362
101,3,16,completed,2277,36848,29510,0.018849375,0.01865
101,4,17,completed,2070,38918,29537,0.017412625,0.017414
101,5,18,completed,2356,41274,29540,0.02006025,0.020061
101,6,19,completed,2534,43808,29523,0.021420166,0.02142
101,7,20,completed,2086,45894,29523,0.017190084,0.017191
101,8,21,completed,2460,48354,29540,0.020111458,0.020111
101,9,22,completed,2199,50553,29543,0.0177815,0.017782
101,10,23,completed,2215,52768,29484,0.019116291,0.019117
101,11,24,completed,2347,55115,29496,0.019230833,0.01923
101,12,25,completed,2554,57669,29550,0.021091667,0.021092
101,13,26,completed,2146,59815,29513,0.01749175,0.017493
101,14,27,budget_interrupted,185,60000,29488,0.001629917,0.001631
102,1,28,completed,2309,62309,30085,0.0164665,0.016467
102,2,29,completed,2427,64736,30069,0.017277875,0.017278
102,3,30,completed,2221,66957,30075,0.015850459,0.015851
102,4,31,completed,2328,69285,30069,0.016619041,0.016619
102,5,32,completed,2183,71468,30080,0.015558167,0.01556
102,6,33,completed,2562,74030,30085,0.018473666,0.018477
102,7,34,completed,2292,76322,30082,0.016350208,0.01635
102,8,35,completed,2503,78825,30082,0.017894417,0.017895
102,9,36,completed,2549,81374,30080,0.018563209,0.018564
102,10,37,completed,2000,83374,30062,0.014474583,0.014475
102,11,38,completed,2328,85702,30072,0.016557333,0.016552
102,12,39,completed,2501,88203,30074,0.017768542,0.017769
102,13,40,budget_interrupted,1797,90000,30074,0.012886792,0.012888
103,1,41,completed,1200,91200,30136,0.013733625,0.013734
103,2,42,completed,1230,92430,30136,0.01410675,0.014106
103,3,43,completed,1259,93689,30136,0.014496958,0.014496
103,4,44,completed,1261,94950,30136,0.014637125,0.014637
103,5,45,completed,1270,96220,30136,0.014656791,0.014656
103,6,46,completed,1194,97414,30136,0.013701083,0.0137
103,7,47,completed,1262,98676,30136,0.014410917,0.014412
103,8,48,completed,1240,99916,30136,0.014238,0.01424
103,9,49,completed,1309,101225,30136,0.015216542,0.015217
103,10,50,completed,1287,102512,30136,0.014884125,0.014887
103,11,51,completed,1317,103829,30136,0.015184667,0.015184
103,12,52,completed,1293,105122,30135,0.014980959,0.014982
103,13,53,completed,1289,106411,30136,0.014814375,0.014815
103,14,54,completed,1224,107635,30136,0.014005333,0.014005
103,15,55,completed,1311,108946,30136,0.015048125,0.01505
103,16,56,completed,1292,110238,30136,0.014603167,0.014597
103,17,57,completed,1277,111515,30136,0.014758166,0.014759
103,18,58,completed,1224,112739,30136,0.014095666,0.014096
103,19,59,completed,1184,113923,30136,0.0136165,0.013617
103,20,60,completed,1272,115195,30136,0.014783042,0.014783
103,21,61,completed,1201,116396,30136,0.01391275,0.013913
103,22,62,completed,1171,117567,30136,0.013703375,0.013703
103,23,63,completed,1188,118755,30136,0.013723042,0.013724
103,24,64,budget_interrupted,1245,120000,30136,0.01445275,0.014452
200,1,65,completed,4572,124572,30137,0.039175541,0.039176
200,2,66,completed,4175,128747,30139,0.035931667,0.035933
200,3,67,completed,4538,133285,30137,0.039055083,0.039056
200,4,68,completed,4750,138035,30138,0.040392416,0.040392
200,5,69,budget_interrupted,1965,140000,30136,0.016773625,0.016774
201,1,70,completed,6292,146292,30139,0.045522167,0.045522
201,2,71,completed,6053,152345,30140,0.043509833,0.04351
201,3,72,completed,5593,157938,30139,0.040677083,0.040649
201,4,73,budget_interrupted,2062,160000,30139,0.014735584,0.014727
202,1,74,completed,7836,167836,30140,0.074372875,0.074358
202,2,75,completed,7484,175320,30140,0.068621791,0.068622
202,3,76,budget_interrupted,4680,180000,30140,0.046378333,0.046379
203,1,77,completed,6359,186359,30140,0.057734459,0.057733
203,2,78,completed,6077,192436,30140,0.056080958,0.056075
203,3,79,completed,6030,198466,30140,0.053250875,0.053252
203,4,80,budget_interrupted,1534,200000,30140,0.014398083,0.014399
204,1,81,completed,7676,207676,30140,0.056053583,0.056054
204,2,82,completed,6631,214307,30140,0.048116125,0.048116
204,3,83,budget_interrupted,5693,220000,30140,0.041348291,0.041348
205,1,84,completed,4236,224236,30144,0.036357292,0.036357
205,2,85,completed,4015,228251,30144,0.034322208,0.034323
205,3,86,completed,3975,232226,30144,0.033944833,0.033939
205,4,87,completed,4085,236311,30144,0.034638625,0.03464
205,5,88,budget_interrupted,3689,240000,30144,0.031309042,0.03131


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/assignment.txt <==
3 8
2 9
2 10
9 12
0 14
1 15
7 16
14 18
8 20
1 21
13 24
26 27
26 28
6 30
31 32
34 35
5 36
38 40
16 42
40 45
15 48
17 54
18 56
0 60
44 63
24 70
25 72
30 80
30 84
70 90
79 96
4 105
89 108
34 112
97 120
8 126
116 135
124 140
73 144
70 160
162 168
100 180
17 189
204 210
49 216
214 224
193 240
116 252
170 270
178 280
239 288
144 315
90 336
145 360
314 378
324 420
409 432
150 480
10 504
229 540
230 560
354 630
202 672
289 720
152 756
570 840
143 864
494 945
942 1008
409 1080
150 1120
564 1260
294 1440
1502 1512
538 1680
818 1890
1882 2016
553 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27482,28,0.675456208,0.675445
101,insertion_2,100000,30000,30000,13,12,1,29804,53,0.238515458,0.238476
102,insertion_3,100000,30000,17703,7,7,0,30240,78,0.119799792,0.1198


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":77703,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":33,
"completed_trajectories":31,
"budget_interrupted_trajectories":2,
"first_success_trajectory":33,
"first_success_scans":77703,
"first_success_wall_seconds":1.03388725,
"first_success_cpu_seconds":1.033837,
"wall_seconds":1.034138708,
"cpu_seconds":1.034089,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/stdout.txt <==
adjacent m=8 L=30240 seed=2026103105 gaps=0 scans=77703 CPU=1.03409s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2390,2390,27319,0.055103625,0.055105
100,2,2,completed,2564,4954,27225,0.058920958,0.058922
100,3,3,completed,2561,7515,27154,0.055634917,0.055638
100,4,4,completed,2408,9923,27280,0.054285834,0.054287
100,5,5,completed,2494,12417,27111,0.052063916,0.052059
100,6,6,completed,2577,14994,26994,0.058970292,0.058972
100,7,7,completed,2505,17499,26902,0.060600042,0.060602
100,8,8,completed,2470,19969,27361,0.053843125,0.053844
100,9,9,completed,2456,22425,26956,0.057712042,0.057712
100,10,10,completed,2513,24938,27389,0.056573708,0.056573
100,11,11,completed,2300,27238,27010,0.052068042,0.052063
100,12,12,completed,2433,29671,27482,0.052322792,0.052325
100,13,13,budget_interrupted,329,30000,27082,0.007283042,0.007283
101,1,14,completed,2281,32281,29766,0.017985292,0.017986
101,2,15,completed,2124,34405,29752,0.016932125,0.016933
101,3,16,completed,2542,36947,29783,0.02032,0.02032
101,4,17,completed,2224,39171,29801,0.017909334,0.017888
101,5,18,completed,2249,41420,29770,0.018446084,0.018447
101,6,19,completed,2486,43906,29804,0.019435666,0.019429
101,7,20,completed,2379,46285,29773,0.01884675,0.018847
101,8,21,completed,2519,48804,29796,0.019809709,0.019809
101,9,22,completed,2434,51238,29797,0.019345166,0.019345
101,10,23,completed,2179,53417,29794,0.017252416,0.017253
101,11,24,completed,2395,55812,29781,0.018813834,0.018808
101,12,25,completed,2431,58243,29778,0.019415916,0.019416
101,13,26,budget_interrupted,1757,60000,29751,0.013938417,0.013938
102,1,27,completed,2758,62758,30234,0.018528208,0.018529
102,2,28,completed,2604,65362,30226,0.017776583,0.017777
102,3,29,completed,2541,67903,30239,0.017042167,0.017043
102,4,30,completed,2325,70228,30232,0.015827834,0.015828
102,5,31,completed,2516,72744,30235,0.017040583,0.017041
102,6,32,completed,2569,75313,30235,0.017244042,0.017245
102,7,33,success,2390,77703,30240,0.016301625,0.016301


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/assignment.txt <==
3 8
1 9
0 10
9 12
2 14
6 15
7 16
7 18
18 20
8 21
5 24
26 27
0 28
12 30
31 32
34 35
13 36
28 40
26 42
22 45
17 48
16 54
24 56
54 60
38 63
4 70
41 72
8 80
14 84
76 90
15 96
32 105
106 108
47 112
84 120
20 126
7 135
64 140
137 144
128 160
164 168
94 180
125 189
116 210
89 216
175 224
48 240
122 252
196 270
264 280
175 288
167 315
191 336
16 360
332 378
304 420
233 432
208 480
311 504
52 540
334 560
356 630
431 672
196 720
206 756
124 840
143 864
251 945
671 1008
34 1080
368 1120
1114 1260
934 1440
1151 1512
608 1680
62 1890
335 2016
1996 2160
574 2520
1681 3024
976 3360
2622 3780
1654 4320
4035 5040
3536 6048
5974 7560
9475 10080
14048 15120
850 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27383,28,0.67275775,0.672738
101,insertion_2,100000,30000,30000,14,13,1,29806,53,0.239339709,0.239223
102,insertion_3,100000,30000,30000,13,12,1,30233,78,0.203710791,0.203704
103,insertion_4,100000,30000,11,1,1,0,30240,89,0.000220375,0.000221


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":90011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":41,
"completed_trajectories":38,
"budget_interrupted_trajectories":3,
"first_success_trajectory":41,
"first_success_scans":90011,
"first_success_wall_seconds":1.116145417,
"first_success_cpu_seconds":1.116003,
"wall_seconds":1.11715225,
"cpu_seconds":1.116349,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/stdout.txt <==
adjacent m=8 L=30240 seed=2026103106 gaps=0 scans=90011 CPU=1.11635s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2594,2594,27155,0.056944417,0.056939
100,2,2,completed,2367,4961,27383,0.054206625,0.054207
100,3,3,completed,2364,7325,27090,0.05277225,0.052772
100,4,4,completed,2411,9736,27058,0.05495175,0.054952
100,5,5,completed,2431,12167,26934,0.056544792,0.056546
100,6,6,completed,2394,14561,27024,0.057885333,0.057886
100,7,7,completed,2462,17023,26772,0.0605475,0.060543
100,8,8,completed,2324,19347,26800,0.054646875,0.05465
100,9,9,completed,2729,22076,26934,0.058769,0.058769
100,10,10,completed,2287,24363,27082,0.04076375,0.040764
100,11,11,completed,2376,26739,27038,0.050850167,0.05085
100,12,12,completed,2577,29316,27073,0.057142166,0.057136
100,13,13,budget_interrupted,684,30000,27084,0.016664625,0.016666
101,1,14,completed,2202,32202,29686,0.017605042,0.017606
101,2,15,completed,2155,34357,29806,0.016298292,0.016299
101,3,16,completed,2581,36938,29739,0.020746083,0.020747
101,4,17,completed,2192,39130,29754,0.017472,0.017472
101,5,18,completed,2404,41534,29806,0.018835083,0.018721
101,6,19,completed,2309,43843,29806,0.017881833,0.017882
101,7,20,completed,2222,46065,29741,0.0177475,0.017748
101,8,21,completed,2411,48476,29692,0.019714833,0.019715
101,9,22,completed,2322,50798,29712,0.018927666,0.018928
101,10,23,completed,2427,53225,29754,0.019447333,0.019448
101,11,24,completed,2235,55460,29731,0.018109666,0.018111
101,12,25,completed,2154,57614,29677,0.017387291,0.017387
101,13,26,completed,2308,59922,29797,0.018389917,0.018389
101,14,27,budget_interrupted,78,60000,29706,0.000708583,0.000709
102,1,28,completed,2571,62571,30230,0.017447583,0.017447
102,2,29,completed,2418,64989,30230,0.016252291,0.016252
102,3,30,completed,2411,67400,30231,0.016308666,0.016312
102,4,31,completed,2299,69699,30228,0.015570375,0.015572
102,5,32,completed,2543,72242,30233,0.017272875,0.017275
102,6,33,completed,2208,74450,30227,0.015115542,0.015118
102,7,34,completed,2343,76793,30228,0.01618025,0.01618
102,8,35,completed,2206,78999,30233,0.015211875,0.015212
102,9,36,completed,2422,81421,30230,0.016373125,0.016375
102,10,37,completed,2350,83771,30223,0.015645459,0.01564
102,11,38,completed,2371,86142,30226,0.016082125,0.016082
102,12,39,completed,2319,88461,30225,0.015666625,0.015666
102,13,40,budget_interrupted,1539,90000,30214,0.010520042,0.01052
103,1,41,success,11,90011,30240,0.000196583,0.000197


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/assignment.txt <==
3 8
5 9
2 10
9 12
0 14
6 15
7 16
2 18
4 20
1 21
1 24
26 27
2 28
18 30
31 32
34 35
29 36
0 40
10 42
28 45
13 48
8 54
18 56
30 60
40 63
6 70
17 72
20 80
4 84
88 90
15 96
55 105
17 108
21 112
54 120
124 126
71 135
54 140
133 144
47 160
46 168
145 180
121 189
16 210
197 216
175 224
60 240
82 252
98 270
234 280
47 288
13 315
325 336
181 360
247 378
414 420
287 432
271 480
13 504
530 540
255 560
19 630
655 672
37 720
373 756
100 840
143 864
373 945
949 1008
854 1080
79 1120
1216 1260
943 1440
1279 1512
415 1680
1394 1890
943 2016
1340 2160
109 2520
1045 3024
1039 3360
1948 3780
3823 4320
460 5040
2287 6048
1549 7560
9103 10080
14149 15120
18415 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27437,28,0.655786792,0.655769
101,insertion_2,100000,30000,30000,14,13,1,29800,53,0.245634333,0.245634
102,insertion_3,100000,30000,30000,13,12,1,30201,78,0.20696875,0.206963
103,insertion_4,100000,30000,30000,23,22,1,30234,89,0.323416917,0.323409
200,adjacent_3,100000,20000,20000,5,4,1,30236,89,0.159265792,0.159266
201,adjacent_2,100000,20000,20000,4,3,1,30236,89,0.134517375,0.134512
202,adjacent_1,100000,20000,20000,3,2,1,30236,89,0.167846,0.167846
203,adjacent_1,100000,20000,20000,4,3,1,30236,89,0.162487,0.162487
204,adjacent_2,100000,20000,20000,4,3,1,30237,89,0.1346535,0.134646
205,adjacent_3,100000,20000,868,1,1,0,30240,89,0.006989417,0.006989


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":220868,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":83,
"completed_trajectories":74,
"budget_interrupted_trajectories":9,
"first_success_trajectory":83,
"first_success_scans":220868,
"first_success_wall_seconds":2.197719125,
"first_success_cpu_seconds":2.197673,
"wall_seconds":2.19873625,
"cpu_seconds":2.198006,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/stdout.txt <==
adjacent m=8 L=30240 seed=2026103107 gaps=0 scans=220868 CPU=2.19801s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2601,2601,27183,0.0521675,0.05217
100,2,2,completed,2438,5039,27295,0.055189875,0.055191
100,3,3,completed,2507,7546,27378,0.055083833,0.055084
100,4,4,completed,2510,10056,26959,0.058298125,0.058298
100,5,5,completed,2347,12403,27159,0.050348584,0.050349
100,6,6,completed,2710,15113,27094,0.045506791,0.045507
100,7,7,completed,2598,17711,27331,0.057146292,0.057139
100,8,8,completed,2383,20094,27125,0.050831833,0.050833
100,9,9,completed,2434,22528,27109,0.057785291,0.057785
100,10,10,completed,3079,25607,27025,0.071596041,0.071596
100,11,11,completed,2357,27964,26411,0.056210583,0.056211
100,12,12,budget_interrupted,2036,30000,27437,0.045555541,0.045545
101,1,13,completed,2245,32245,29755,0.01798875,0.017988
101,2,14,completed,2480,34725,29777,0.020588875,0.020589
101,3,15,completed,2148,36873,29740,0.018027042,0.018027
101,4,16,completed,2196,39069,29755,0.01750875,0.017509
101,5,17,completed,2486,41555,29775,0.020088708,0.02009
101,6,18,completed,2573,44128,29788,0.0211195,0.021119
101,7,19,completed,2239,46367,29792,0.018504458,0.018505
101,8,20,completed,2321,48688,29756,0.019189125,0.01919
101,9,21,completed,2449,51137,29777,0.019896209,0.019896
101,10,22,completed,2172,53309,29797,0.017859084,0.017859
101,11,23,completed,2209,55518,29749,0.018412417,0.018412
101,12,24,completed,2122,57640,29800,0.016928666,0.016929
101,13,25,completed,2114,59754,29761,0.017413208,0.017412
101,14,26,budget_interrupted,246,60000,29781,0.002054667,0.002055
102,1,27,completed,2197,62197,30196,0.015246583,0.015247
102,2,28,completed,2248,64445,30198,0.015513375,0.015512
102,3,29,completed,2464,66909,30198,0.01701475,0.017015
102,4,30,completed,2369,69278,30199,0.016398417,0.016399
102,5,31,completed,2494,71772,30195,0.017282584,0.017282
102,6,32,completed,2096,73868,30198,0.014417625,0.014418
102,7,33,completed,2374,76242,30199,0.016401459,0.016402
102,8,34,completed,2422,78664,30195,0.016739167,0.016734
102,9,35,completed,2087,80751,30196,0.014219833,0.014219
102,10,36,completed,2364,83115,30197,0.016247125,0.016247
102,11,37,completed,2245,85360,30197,0.015376958,0.015377
102,12,38,completed,2477,87837,30201,0.017034291,0.017035
102,13,39,budget_interrupted,2163,90000,30179,0.015018792,0.015018
103,1,40,completed,1362,91362,30234,0.014842958,0.014844
103,2,41,completed,1339,92701,30234,0.014330167,0.01433
103,3,42,completed,1412,94113,30234,0.015260458,0.01526
103,4,43,completed,1338,95451,30234,0.014386458,0.014387
103,5,44,completed,1376,96827,30234,0.0147885,0.014789
103,6,45,completed,1350,98177,30234,0.014570042,0.01457
103,7,46,completed,1424,99601,30234,0.015445459,0.015446
103,8,47,completed,1334,100935,30234,0.014285833,0.014286
103,9,48,completed,1382,102317,30234,0.015000209,0.015
103,10,49,completed,1329,103646,30234,0.014276167,0.014277
103,11,50,completed,1337,104983,30234,0.014292833,0.014294
103,12,51,completed,1407,106390,30234,0.015084541,0.015084
103,13,52,completed,1340,107730,30234,0.014473,0.014472
103,14,53,completed,1340,109070,30234,0.014484708,0.014485
103,15,54,completed,1275,110345,30234,0.013818583,0.013819
103,16,55,completed,1340,111685,30234,0.014498333,0.014498
103,17,56,completed,1367,113052,30234,0.014636042,0.014636
103,18,57,completed,1317,114369,30234,0.014170667,0.014171
103,19,58,completed,1305,115674,30234,0.014018166,0.014012
103,20,59,completed,1318,116992,30234,0.014137375,0.014139
103,21,60,completed,1288,118280,30234,0.013938833,0.013939
103,22,61,completed,1447,119727,30234,0.01562225,0.015623
103,23,62,budget_interrupted,273,120000,30233,0.002982041,0.002982
200,1,63,completed,4641,124641,30236,0.036885917,0.036887
200,2,64,completed,4894,129535,30235,0.038796208,0.038797
200,3,65,completed,5045,134580,30235,0.040002458,0.040002
200,4,66,completed,4893,139473,30236,0.039313167,0.039314
200,5,67,budget_interrupted,527,140000,30235,0.004233083,0.004234
201,1,68,completed,6862,146862,30236,0.046218625,0.046218
201,2,69,completed,5737,152599,30236,0.038694875,0.038694
201,3,70,completed,6697,159296,30236,0.044757167,0.044751
201,4,71,budget_interrupted,704,160000,30236,0.004789375,0.004814
202,1,72,completed,7032,167032,30236,0.058119416,0.058119
202,2,73,completed,7178,174210,30236,0.059422875,0.059423
202,3,74,budget_interrupted,5790,180000,30236,0.050273125,0.050273
203,1,75,completed,6583,186583,30236,0.054769875,0.054769
203,2,76,completed,6411,192994,30236,0.05216425,0.052165
203,3,77,completed,6051,199045,30236,0.04832625,0.048327
203,4,78,budget_interrupted,955,200000,30236,0.007193334,0.007193
204,1,79,completed,6582,206582,30237,0.044086708,0.044079
204,2,80,completed,6577,213159,30236,0.044363875,0.044368
204,3,81,completed,6490,219649,30236,0.04376425,0.043765
204,4,82,budget_interrupted,351,220000,30236,0.002404666,0.002404
205,1,83,success,868,220868,30240,0.006964292,0.006965


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/assignment.txt <==
1 8
2 9
0 10
7 12
2 14
13 15
13 16
14 18
14 20
3 21
3 24
26 27
8 28
22 30
31 32
34 35
23 36
5 40
18 42
42 45
39 48
44 54
0 56
46 60
54 63
6 70
35 72
21 80
78 84
26 90
15 96
48 105
35 108
85 112
76 120
12 126
8 135
124 140
5 144
69 160
84 168
4 180
0 189
132 210
71 216
149 224
37 240
210 252
62 270
96 280
21 288
33 315
88 336
244 360
252 378
304 420
341 432
469 480
42 504
224 540
256 560
96 630
21 672
117 720
126 756
136 840
629 864
798 945
798 1008
197 1080
933 1120
844 1260
1317 1440
700 1512
1173 1680
574 1890
1845 2016
789 2160
1806 2520
294 3024
2373 3360
1204 3780
2229 4320
2944 5040
4533 6048
5829 7560
453 10080
13398 15120
30069 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27310,28,0.636903459,0.63689
101,insertion_2,100000,30000,30000,14,13,1,29761,53,0.242263083,0.242244
102,insertion_3,100000,30000,30000,13,12,1,30210,78,0.207347875,0.207349
103,insertion_4,100000,30000,30000,23,22,1,30238,89,0.323677167,0.323669
200,adjacent_3,100000,20000,1019,1,1,0,30240,89,0.007954042,0.007948


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":121019,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":64,
"completed_trajectories":60,
"budget_interrupted_trajectories":4,
"first_success_trajectory":64,
"first_success_scans":121019,
"first_success_wall_seconds":1.418263041,
"first_success_cpu_seconds":1.418215,
"wall_seconds":1.418530291,
"cpu_seconds":1.418481,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/stdout.txt <==
adjacent m=8 L=30240 seed=2026103108 gaps=0 scans=121019 CPU=1.41848s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2454,2454,27310,0.053040625,0.053042
100,2,2,completed,2407,4861,27238,0.050200875,0.050201
100,3,3,completed,2349,7210,27262,0.046805458,0.046806
100,4,4,completed,2486,9696,27151,0.055062333,0.055062
100,5,5,completed,2539,12235,26851,0.053473167,0.053474
100,6,6,completed,2510,14745,26928,0.055357625,0.055351
100,7,7,completed,2173,16918,26594,0.038045583,0.038046
100,8,8,completed,2341,19259,27302,0.046961833,0.046962
100,9,9,completed,2270,21529,27134,0.047603167,0.047604
100,10,10,completed,2575,24104,26934,0.061081958,0.061082
100,11,11,completed,2164,26268,27194,0.043333958,0.04333
100,12,12,completed,2453,28721,27096,0.057514875,0.057516
100,13,13,budget_interrupted,1279,30000,26768,0.028360583,0.028361
101,1,14,completed,2163,32163,29724,0.017850583,0.017851
101,2,15,completed,2101,34264,29718,0.016590875,0.016591
101,3,16,completed,2209,36473,29743,0.017885459,0.017886
101,4,17,completed,2599,39072,29759,0.021463875,0.021464
101,5,18,completed,2069,41141,29731,0.016637375,0.016629
101,6,19,completed,2424,43565,29739,0.019216459,0.019215
101,7,20,completed,2133,45698,29722,0.0178405,0.01784
101,8,21,completed,2281,47979,29755,0.018541458,0.018536
101,9,22,completed,2508,50487,29761,0.020136917,0.020137
101,10,23,completed,2122,52609,29739,0.017722125,0.017722
101,11,24,completed,2181,54790,29750,0.017153542,0.017153
101,12,25,completed,2329,57119,29732,0.01842025,0.01842
101,13,26,completed,2188,59307,29741,0.016974416,0.016974
101,14,27,budget_interrupted,693,60000,29685,0.005758792,0.005758
102,1,28,completed,2354,62354,30207,0.016154584,0.016155
102,2,29,completed,2531,64885,30192,0.017608,0.017608
102,3,30,completed,2224,67109,30204,0.015236292,0.015237
102,4,31,completed,2246,69355,30208,0.015403334,0.015403
102,5,32,completed,2667,72022,30210,0.01826425,0.018265
102,6,33,completed,2403,74425,30202,0.016570667,0.016571
102,7,34,completed,2066,76491,30185,0.01435525,0.014356
102,8,35,completed,2286,78777,30194,0.015904042,0.015903
102,9,36,completed,2423,81200,30196,0.0167425,0.016743
102,10,37,completed,2436,83636,30210,0.016828167,0.016829
102,11,38,completed,2353,85989,30197,0.016455916,0.016456
102,12,39,completed,2516,88505,30196,0.017408583,0.017408
102,13,40,budget_interrupted,1495,90000,30199,0.010360666,0.01036
103,1,41,completed,1319,91319,30238,0.014491291,0.014491
103,2,42,completed,1419,92738,30238,0.015565167,0.015566
103,3,43,completed,1419,94157,30238,0.015595583,0.015595
103,4,44,completed,1340,95497,30238,0.014473625,0.014474
103,5,45,completed,1340,96837,30238,0.014768625,0.014769
103,6,46,completed,1381,98218,30238,0.01488025,0.014873
103,7,47,completed,1352,99570,30238,0.014449041,0.014449
103,8,48,completed,1368,100938,30238,0.014515417,0.014515
103,9,49,completed,1392,102330,30238,0.014933458,0.014933
103,10,50,completed,1391,103721,30238,0.014863833,0.014863
103,11,51,completed,1396,105117,30238,0.015041333,0.015042
103,12,52,completed,1354,106471,30238,0.014579208,0.014579
103,13,53,completed,1401,107872,30238,0.015055458,0.015055
103,14,54,completed,1322,109194,30238,0.014163625,0.014164
103,15,55,completed,1292,110486,30238,0.013974292,0.013976
103,16,56,completed,1332,111818,30238,0.014367708,0.014368
103,17,57,completed,1273,113091,30238,0.013599625,0.013599
103,18,58,completed,1363,114454,30238,0.014731667,0.014733
103,19,59,completed,1291,115745,30238,0.013895625,0.013896
103,20,60,completed,1315,117060,30238,0.014012042,0.014012
103,21,61,completed,1391,118451,30238,0.014980541,0.01498
103,22,62,completed,1375,119826,30238,0.014726834,0.014727
103,23,63,budget_interrupted,174,120000,30234,0.0019505,0.00195
200,1,64,success,1019,121019,30240,0.007923625,0.007918


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/assignment.txt <==
3 8
2 9
6 10
9 12
4 14
10 15
7 16
14 18
12 20
19 21
1 24
26 27
10 28
0 30
31 32
34 35
5 36
28 40
16 42
35 45
15 48
35 54
42 56
42 60
28 63
64 70
13 72
8 80
34 84
44 90
79 96
54 105
17 108
45 112
78 120
106 126
98 135
84 140
133 144
128 160
70 168
62 180
1 189
114 210
37 216
80 224
18 240
22 252
8 270
164 280
239 288
253 315
109 336
18 360
325 378
97 420
181 432
48 480
205 504
78 540
24 560
223 630
253 672
138 720
541 756
294 840
719 864
127 945
637 1008
978 1080
864 1120
433 1260
688 1440
1045 1512
1021 1680
442 1890
1933 2016
1338 2160
181 2520
1621 3024
1168 3360
3026 3780
1261 4320
448 5040
3887 6048
3628 7560
4528 10080
14608 15120
7309 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27478,28,0.62771775,0.627705
101,insertion_2,100000,30000,30000,13,12,1,29789,53,0.238212625,0.238212
102,insertion_3,100000,30000,30000,13,12,1,30219,78,0.202102541,0.202096
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000222042,0.000223


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":40,
"completed_trajectories":37,
"budget_interrupted_trajectories":3,
"first_success_trajectory":40,
"first_success_scans":90012,
"first_success_wall_seconds":1.068386791,
"first_success_cpu_seconds":1.068366,
"wall_seconds":1.068613833,
"cpu_seconds":1.068593,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/stdout.txt <==
adjacent m=8 L=30240 seed=2026103109 gaps=0 scans=90012 CPU=1.06859s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2572,2572,26966,0.058475792,0.058476
100,2,2,completed,2498,5070,27048,0.049894459,0.049894
100,3,3,completed,2407,7477,26940,0.040176833,0.040177
100,4,4,completed,2348,9825,27205,0.0520675,0.052067
100,5,5,completed,2464,12289,27300,0.056167292,0.056168
100,6,6,completed,2370,14659,26813,0.053532667,0.053526
100,7,7,completed,2451,17110,26905,0.058296291,0.058297
100,8,8,completed,2311,19421,26742,0.0479445,0.047946
100,9,9,completed,2490,21911,26838,0.043717917,0.043719
100,10,10,completed,2407,24318,27478,0.054156667,0.054156
100,11,11,completed,2460,26778,27176,0.042675833,0.042677
100,12,12,completed,2631,29409,27307,0.057107583,0.057104
100,13,13,budget_interrupted,591,30000,26881,0.013436417,0.013437
101,1,14,completed,2404,32404,29702,0.019218792,0.019218
101,2,15,completed,2249,34653,29787,0.017900875,0.017901
101,3,16,completed,2440,37093,29759,0.019554833,0.019555
101,4,17,completed,2468,39561,29780,0.019012958,0.019013
101,5,18,completed,2100,41661,29789,0.016548291,0.016548
101,6,19,completed,2355,44016,29736,0.018396125,0.018396
101,7,20,completed,2174,46190,29786,0.017270916,0.017271
101,8,21,completed,2643,48833,29780,0.021252417,0.021253
101,9,22,completed,2225,51058,29788,0.017493292,0.017493
101,10,23,completed,2097,53155,29672,0.016729583,0.01673
101,11,24,completed,2285,55440,29734,0.018230041,0.01823
101,12,25,completed,2260,57700,29728,0.017843542,0.017844
101,13,26,budget_interrupted,2300,60000,29745,0.018703959,0.018704
102,1,27,completed,2368,62368,30197,0.0161665,0.016167
102,2,28,completed,2389,64757,30203,0.016263708,0.016264
102,3,29,completed,2122,66879,30182,0.014591875,0.014591
102,4,30,completed,2406,69285,30198,0.016418917,0.016418
102,5,31,completed,2544,71829,30206,0.01697,0.016964
102,6,32,completed,2214,74043,30214,0.014619375,0.014619
102,7,33,completed,2491,76534,30212,0.016668875,0.01667
102,8,34,completed,2279,78813,30204,0.015281375,0.015282
102,9,35,completed,2250,81063,30180,0.015346666,0.015347
102,10,36,completed,2430,83493,30214,0.01621675,0.016217
102,11,37,completed,2305,85798,30208,0.01547475,0.015475
102,12,38,completed,2460,88258,30219,0.016413875,0.016415
102,13,39,budget_interrupted,1742,90000,30219,0.011623542,0.011624
103,1,40,success,12,90012,30240,0.000198666,0.0002


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/assignment.txt <==
0 8
5 9
3 10
10 12
3 14
0 15
12 16
11 18
17 20
15 21
18 24
26 27
19 28
1 30
31 32
34 35
2 36
27 40
9 42
21 45
4 48
44 54
39 56
25 60
8 63
49 70
54 72
68 80
33 84
81 90
36 96
64 105
62 108
55 112
115 120
107 126
51 135
109 140
20 144
52 160
79 168
102 180
35 189
79 210
150 216
111 224
78 240
89 252
71 270
179 280
150 288
231 315
295 336
174 360
251 378
229 420
116 432
84 480
179 504
125 540
7 560
321 630
463 672
678 720
305 756
175 840
6 864
816 945
366 1008
942 1080
847 1120
1194 1260
756 1440
726 1512
846 1680
501 1890
852 2016
222 2160
294 2520
222 3024
2676 3360
2555 3780
1158 4320
654 5040
1140 6048
5795 7560
276 10080
9726 15120
8934 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27322,28,0.664756167,0.664728
101,insertion_2,100000,30000,30000,13,12,1,29636,53,0.24622975,0.246228
102,insertion_3,100000,30000,30000,13,12,1,30192,78,0.208620375,0.208614
103,insertion_4,100000,30000,30000,24,23,1,30230,89,0.323409625,0.323403
200,adjacent_3,100000,20000,20000,5,4,1,30233,89,0.158851084,0.158851
201,adjacent_2,100000,20000,20000,3,2,1,30234,89,0.133833292,0.133827
202,adjacent_1,100000,20000,20000,3,2,1,30234,89,0.17437925,0.17438
203,adjacent_1,100000,20000,20000,4,3,1,30234,89,0.165529333,0.165522
204,adjacent_2,100000,20000,20000,3,2,1,30235,89,0.134433584,0.134434
205,adjacent_3,100000,20000,20000,5,4,1,30237,89,0.157868833,0.157861


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"adjacent",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":86,
"completed_trajectories":76,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.368226833,
"cpu_seconds":2.368163,
"covered":30237,
"uncovered":3,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/stdout.txt <==
adjacent m=8 L=30240 seed=2026103110 gaps=3 scans=240000 CPU=2.36816s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_adjacent_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,26831,0.051528708,0.051529
100,2,2,completed,2458,4662,27322,0.050472667,0.050473
100,3,3,completed,2611,7273,27128,0.053735708,0.053736
100,4,4,completed,2257,9530,26616,0.053098708,0.053098
100,5,5,completed,2682,12212,26934,0.060482791,0.060484
100,6,6,completed,2374,14586,27158,0.050598458,0.050593
100,7,7,completed,2487,17073,26738,0.056333208,0.056322
100,8,8,completed,2633,19706,27192,0.058350625,0.058351
100,9,9,completed,2265,21971,26962,0.05278625,0.05278
100,10,10,completed,2603,24574,26991,0.0580895,0.058092
100,11,11,completed,2567,27141,27297,0.055267375,0.055267
100,12,12,completed,2324,29465,27100,0.051261083,0.051261
100,13,13,budget_interrupted,535,30000,26842,0.012680583,0.012681
101,1,14,completed,2127,32127,29600,0.017144458,0.017144
101,2,15,completed,2709,34836,29620,0.022067,0.022067
101,3,16,completed,2341,37177,29636,0.018968417,0.018968
101,4,17,completed,2344,39521,29613,0.018893833,0.018894
101,5,18,completed,2387,41908,29617,0.019413625,0.019413
101,6,19,completed,2455,44363,29610,0.020104875,0.020104
101,7,20,completed,2049,46412,29625,0.01635575,0.016355
101,8,21,completed,2309,48721,29626,0.0193985,0.019399
101,9,22,completed,2401,51122,29625,0.019699625,0.019699
101,10,23,completed,2448,53570,29625,0.020328125,0.020328
101,11,24,completed,2147,55717,29561,0.01781025,0.01781
101,12,25,completed,2448,58165,29623,0.020723708,0.020724
101,13,26,budget_interrupted,1835,60000,29619,0.015266042,0.015266
102,1,27,completed,2354,62354,30185,0.016333458,0.016334
102,2,28,completed,2335,64689,30190,0.016255375,0.016255
102,3,29,completed,2099,66788,30158,0.0148745,0.014875
102,4,30,completed,2605,69393,30190,0.018129208,0.018129
102,5,31,completed,2161,71554,30189,0.01505775,0.015058
102,6,32,completed,2323,73877,30192,0.016263084,0.016264
102,7,33,completed,2282,76159,30160,0.016017375,0.016016
102,8,34,completed,2283,78442,30190,0.016053708,0.016047
102,9,35,completed,2535,80977,30189,0.017346458,0.017347
102,10,36,completed,2292,83269,30191,0.015758,0.015757
102,11,37,completed,2348,85617,30190,0.016178834,0.016179
102,12,38,completed,2256,87873,30190,0.015641042,0.015641
102,13,39,budget_interrupted,2127,90000,30189,0.014663834,0.014664
103,1,40,completed,1264,91264,30230,0.013872417,0.013873
103,2,41,completed,1326,92590,30230,0.014350042,0.01435
103,3,42,completed,1147,93737,30230,0.012375,0.012376
103,4,43,completed,1273,95010,30230,0.013823417,0.013824
103,5,44,completed,1206,96216,30230,0.013022583,0.013022
103,6,45,completed,1249,97465,30230,0.013600375,0.0136
103,7,46,completed,1231,98696,30230,0.013352792,0.013352
103,8,47,completed,1385,100081,30230,0.015080875,0.015084
103,9,48,completed,1318,101399,30230,0.014288458,0.014288
103,10,49,completed,1249,102648,30230,0.01354975,0.01355
103,11,50,completed,1349,103997,30230,0.014554041,0.014555
103,12,51,completed,1236,105233,30230,0.013237208,0.013231
103,13,52,completed,1172,106405,30230,0.012329334,0.012329
103,14,53,completed,1242,107647,30230,0.013320125,0.01332
103,15,54,completed,1298,108945,30230,0.014008375,0.01401
103,16,55,completed,1371,110316,30230,0.014471458,0.014472
103,17,56,completed,1400,111716,30230,0.014923917,0.014924
103,18,57,completed,1206,112922,30230,0.012994042,0.012995
103,19,58,completed,1244,114166,30230,0.01331825,0.013318
103,20,59,completed,1325,115491,30230,0.014212292,0.014213
103,21,60,completed,1240,116731,30230,0.01343025,0.013431
103,22,61,completed,1217,117948,30230,0.013157125,0.013158
103,23,62,completed,1261,119209,30230,0.013565958,0.013567
103,24,63,budget_interrupted,791,120000,30230,0.008503416,0.008504
200,1,64,completed,5106,125106,30233,0.040329375,0.040331
200,2,65,completed,4784,129890,30232,0.038115041,0.038116
200,3,66,completed,4499,134389,30232,0.035793916,0.035794
200,4,67,completed,4753,139142,30232,0.037731333,0.037731
200,5,68,budget_interrupted,858,140000,30232,0.006849458,0.00685
201,1,69,completed,6536,146536,30233,0.043512042,0.043507
201,2,70,completed,6677,153213,30233,0.044664458,0.044664
201,3,71,budget_interrupted,6787,160000,30234,0.045609834,0.045627
202,1,72,completed,7625,167625,30234,0.065973042,0.065974
202,2,73,completed,7429,175054,30234,0.063824333,0.063824
202,3,74,budget_interrupted,4946,180000,30234,0.044552208,0.044552
203,1,75,completed,6431,186431,30234,0.052480125,0.05248
203,2,76,completed,6058,192489,30234,0.048895542,0.048896
203,3,77,completed,6842,199331,30234,0.057823291,0.057824
203,4,78,budget_interrupted,669,200000,30234,0.006294417,0.006287
204,1,79,completed,6888,206888,30235,0.046077458,0.046077
204,2,80,completed,7231,214119,30234,0.048729208,0.048733
204,3,81,budget_interrupted,5881,220000,30234,0.03959525,0.039596
205,1,82,completed,4143,224143,30237,0.032737375,0.03274
205,2,83,completed,4704,228847,30237,0.036936792,0.036937
205,3,84,completed,4886,233733,30237,0.038519042,0.038519
205,4,85,completed,4397,238130,30237,0.034716,0.03471
205,5,86,budget_interrupted,1870,240000,30236,0.014924,0.014924


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/assignment.txt <==
3 8
2 9
6 10
1 12
12 14
12 15
7 16
14 18
0 20
4 21
21 24
26 27
2 28
18 30
31 32
34 35
5 36
4 40
22 42
22 45
9 48
8 54
14 56
30 60
52 63
24 70
53 72
33 80
34 84
58 90
15 96
99 105
89 108
42 112
81 120
10 126
17 135
48 140
127 144
49 160
16 168
172 180
179 189
144 210
17 216
175 224
225 240
196 252
98 270
224 280
239 288
220 315
322 336
319 360
260 378
324 420
287 432
129 480
223 504
530 540
434 560
142 630
79 672
31 720
280 756
268 840
143 864
28 945
799 1008
535 1080
495 1120
412 1260
463 1440
800 1512
895 1680
1288 1890
943 2016
895 2160
2132 2520
1868 3024
1459 3360
916 3780
317 4320
2507 5040
3029 6048
545 7560
9444 10080
2020 15120
4495 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27483,28,0.605768875,0.605731
101,insertion_2,100000,30000,30000,14,13,1,29854,53,0.229604708,0.229598
102,insertion_3,100000,30000,30000,12,11,1,30239,78,0.190326833,0.190326
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000232041,0.000233


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":39,
"completed_trajectories":36,
"budget_interrupted_trajectories":3,
"first_success_trajectory":39,
"first_success_scans":90012,
"first_success_wall_seconds":1.026071833,
"first_success_cpu_seconds":1.026026,
"wall_seconds":1.02626625,
"cpu_seconds":1.026221,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/stdout.txt <==
bank1 m=8 L=30240 seed=2026103101 gaps=0 scans=90012 CPU=1.02622s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2426,2426,27349,0.046879875,0.046868
100,2,2,completed,2626,5052,26646,0.043485208,0.043485
100,3,3,completed,2592,7644,26903,0.050578,0.050578
100,4,4,completed,2675,10319,27389,0.055529042,0.055529
100,5,5,completed,2708,13027,27352,0.056893125,0.056894
100,6,6,completed,2554,15581,27207,0.049053375,0.049061
100,7,7,completed,2591,18172,27201,0.049829083,0.049811
100,8,8,completed,2640,20812,27483,0.056315042,0.056315
100,9,9,completed,2112,22924,26952,0.047737958,0.04774
100,10,10,completed,2746,25670,26862,0.056234917,0.056229
100,11,11,completed,2432,28102,27151,0.053168625,0.053169
100,12,12,budget_interrupted,1898,30000,26934,0.039997417,0.039999
101,1,13,completed,2432,32432,29841,0.018379042,0.01838
101,2,14,completed,2183,34615,29815,0.01645,0.016451
101,3,15,completed,2147,36762,29828,0.016594625,0.016595
101,4,16,completed,2281,39043,29769,0.01741325,0.017414
101,5,17,completed,2255,41298,29813,0.017445833,0.017446
101,6,18,completed,1890,43188,29820,0.0143225,0.014323
101,7,19,completed,2289,45477,29824,0.018035875,0.018035
101,8,20,completed,2158,47635,29833,0.01689225,0.016892
101,9,21,completed,2046,49681,29838,0.0156145,0.015617
101,10,22,completed,2412,52093,29841,0.017956084,0.017956
101,11,23,completed,2153,54246,29854,0.016482666,0.016483
101,12,24,completed,2225,56471,29793,0.0165495,0.016543
101,13,25,completed,2306,58777,29832,0.017708584,0.01771
101,14,26,budget_interrupted,1223,60000,29791,0.00970875,0.009709
102,1,27,completed,2565,62565,30236,0.016325959,0.016327
102,2,28,completed,2639,65204,30239,0.01676875,0.01677
102,3,29,completed,2716,67920,30239,0.017226791,0.017227
102,4,30,completed,2570,70490,30235,0.016258292,0.016258
102,5,31,completed,2448,72938,30238,0.01545975,0.01546
102,6,32,completed,2547,75485,30239,0.016131542,0.016131
102,7,33,completed,2478,77963,30239,0.015699333,0.015699
102,8,34,completed,2658,80621,30239,0.017028625,0.017029
102,9,35,completed,2380,83001,30239,0.015116042,0.015116
102,10,36,completed,2470,85471,30239,0.015614,0.015614
102,11,37,completed,2639,88110,30239,0.016698125,0.016701
102,12,38,budget_interrupted,1890,90000,30239,0.011952875,0.011953
103,1,39,success,12,90012,30240,0.000209125,0.000209


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/assignment.txt <==
3 8
5 9
2 10
9 12
2 14
1 15
7 16
11 18
10 20
12 21
1 24
26 27
24 28
4 30
31 32
34 35
17 36
38 40
0 42
13 45
37 48
44 54
8 56
40 60
60 63
6 70
20 72
18 80
66 84
74 90
79 96
36 105
8 108
63 112
28 120
18 126
116 135
48 140
109 144
58 160
87 168
146 180
165 189
204 210
205 216
111 224
157 240
56 252
224 270
88 280
143 288
28 315
15 336
85 360
228 378
300 420
349 432
298 480
488 504
385 540
260 560
208 630
303 672
589 720
480 756
708 840
272 864
669 945
207 1008
493 1080
778 1120
448 1260
938 1440
200 1512
540 1680
1236 1890
1551 2016
1789 2160
1280 2520
2216 3024
1098 3360
2720 3780
1898 4320
1888 5040
704 6048
7256 7560
4408 10080
9448 15120
29608 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27378,28,0.646776625,0.64676
101,insertion_2,100000,30000,30000,13,12,1,29688,53,0.245067625,0.244792
102,insertion_3,100000,30000,30000,14,13,1,30155,78,0.206434459,0.206402
103,insertion_4,100000,30000,30000,25,24,1,30190,89,0.335502209,0.335311
401,bank_epoch_1,100000,24000,24000,2,1,1,30215,89,0.198526334,0.198388
402,bank_epoch_2,100000,24000,24000,2,1,1,30237,89,0.197958708,0.197821
403,bank_epoch_3,100000,24000,24000,2,1,1,30238,89,0.195618125,0.195478
404,bank_epoch_4,100000,24000,24000,2,1,1,30238,89,0.195110666,0.195021
405,bank_epoch_5,100000,24000,24000,2,1,1,30238,89,0.193670667,0.193492


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":75,
"completed_trajectories":66,
"budget_interrupted_trajectories":9,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.415085583,
"cpu_seconds":2.413884,
"covered":30238,
"uncovered":2,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/stdout.txt <==
bank1 m=8 L=30240 seed=2026103102 gaps=2 scans=240000 CPU=2.41388s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2281,2281,27016,0.050139292,0.05014
100,2,2,completed,2859,5140,27322,0.058788166,0.058788
100,3,3,completed,2371,7511,27039,0.05034975,0.05035
100,4,4,completed,2561,10072,26959,0.058621084,0.058622
100,5,5,completed,2403,12475,26776,0.052490958,0.052485
100,6,6,completed,2483,14958,27125,0.054782375,0.054783
100,7,7,completed,2646,17604,27125,0.057095084,0.057097
100,8,8,completed,2510,20114,26881,0.055833417,0.055835
100,9,9,completed,2370,22484,27378,0.0516935,0.051694
100,10,10,completed,2302,24786,27149,0.054261167,0.054257
100,11,11,completed,2501,27287,27182,0.042476292,0.042479
100,12,12,completed,2314,29601,27000,0.051364292,0.051365
100,13,13,budget_interrupted,399,30000,27036,0.008811667,0.008812
101,1,14,completed,2399,32399,29648,0.020183833,0.020184
101,2,15,completed,2142,34541,29570,0.017777458,0.017778
101,3,16,completed,2326,36867,29678,0.019093125,0.019084
101,4,17,completed,2317,39184,29688,0.0181515,0.018152
101,5,18,completed,2576,41760,29661,0.021713667,0.021566
101,6,19,completed,2355,44115,29648,0.018747209,0.018728
101,7,20,completed,2114,46229,29642,0.016780708,0.01678
101,8,21,completed,2334,48563,29668,0.019023042,0.019024
101,9,22,completed,2316,50879,29680,0.018375833,0.018376
101,10,23,completed,2360,53239,29585,0.018984208,0.018985
101,11,24,completed,2468,55707,29676,0.020337208,0.02026
101,12,25,completed,2427,58134,29672,0.020105125,0.02009
101,13,26,budget_interrupted,1866,60000,29621,0.0157225,0.015723
102,1,27,completed,2255,62255,30155,0.015792458,0.015793
102,2,28,completed,2023,64278,30153,0.013965291,0.013965
102,3,29,completed,2094,66372,30153,0.01436275,0.014364
102,4,30,completed,2212,68584,30153,0.015199417,0.015201
102,5,31,completed,2031,70615,30155,0.013919834,0.01392
102,6,32,completed,2217,72832,30155,0.015341917,0.015342
102,7,33,completed,2081,74913,30153,0.014263334,0.014264
102,8,34,completed,2211,77124,30153,0.015196167,0.015197
102,9,35,completed,2077,79201,30155,0.014257833,0.014259
102,10,36,completed,2275,81476,30146,0.015743667,0.015743
102,11,37,completed,2244,83720,30146,0.015588333,0.015589
102,12,38,completed,2016,85736,30155,0.013902917,0.013904
102,13,39,completed,2200,87936,30152,0.014793,0.014786
102,14,40,budget_interrupted,2064,90000,30153,0.01404225,0.014018
103,1,41,completed,1236,91236,30190,0.013721584,0.013717
103,2,42,completed,1255,92491,30190,0.013811625,0.013793
103,3,43,completed,1223,93714,30190,0.013748667,0.013749
103,4,44,completed,1210,94924,30190,0.01329825,0.013247
103,5,45,completed,1214,96138,30190,0.013509125,0.013497
103,6,46,completed,1217,97355,30190,0.013757458,0.013758
103,7,47,completed,1215,98570,30190,0.013909042,0.01391
103,8,48,completed,1227,99797,30190,0.013983834,0.013984
103,9,49,completed,1189,100986,30190,0.013423833,0.013424
103,10,50,completed,1259,102245,30190,0.014403708,0.014404
103,11,51,completed,1248,103493,30190,0.014245916,0.014246
103,12,52,completed,1195,104688,30190,0.013526167,0.013526
103,13,53,completed,1217,105905,30190,0.013930042,0.01393
103,14,54,completed,1257,107162,30190,0.014336291,0.014308
103,15,55,completed,1237,108399,30190,0.013163042,0.013158
103,16,56,completed,1206,109605,30190,0.01318725,0.013174
103,17,57,completed,1213,110818,30190,0.013035083,0.013029
103,18,58,completed,1248,112066,30190,0.013887792,0.013887
103,19,59,completed,1185,113251,30190,0.01323175,0.013231
103,20,60,completed,1224,114475,30190,0.013771667,0.013771
103,21,61,completed,1218,115693,30190,0.013733042,0.013734
103,22,62,completed,1219,116912,30190,0.013674292,0.013674
103,23,63,completed,1213,118125,30190,0.013524625,0.013525
103,24,64,completed,1240,119365,30190,0.013541458,0.013497
103,25,65,budget_interrupted,635,120000,30190,0.007064125,0.007065
401,1,66,completed,16004,136004,30215,0.126740833,0.126733
401,2,67,budget_interrupted,7996,144000,30190,0.071684542,0.071556
402,1,68,completed,15765,159765,30237,0.122999375,0.122975
402,2,69,budget_interrupted,8235,168000,30215,0.074858833,0.074749
403,1,70,completed,15840,183840,30237,0.121753875,0.121718
403,2,71,budget_interrupted,8160,192000,30238,0.073764375,0.073663
404,1,72,completed,15573,207573,30238,0.120460833,0.120389
404,2,73,budget_interrupted,8427,216000,30238,0.074556125,0.074542
405,1,74,completed,14623,230623,30238,0.111646583,0.111596
405,2,75,budget_interrupted,9377,240000,30238,0.081928125,0.081802


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/assignment.txt <==
3 8
5 9
8 10
9 12
4 14
12 15
7 16
2 18
10 20
19 21
1 24
26 27
8 28
24 30
31 32
34 35
29 36
20 40
10 42
17 45
37 48
35 54
0 56
6 60
16 63
6 70
37 72
15 80
22 84
44 90
79 96
97 105
17 108
84 112
0 120
58 126
71 135
16 140
13 144
143 160
70 168
96 180
100 189
96 210
133 216
28 224
111 240
226 252
116 270
160 280
47 288
66 315
322 336
80 360
226 378
322 420
61 432
399 480
133 504
205 540
79 560
529 630
364 672
719 720
352 756
826 840
637 864
907 945
493 1008
421 1080
1036 1120
1116 1260
1359 1440
421 1512
154 1680
352 1890
1260 2016
1933 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27498,28,0.661213334,0.661191
101,insertion_2,100000,30000,30000,14,13,1,29913,53,0.23530125,0.235301
102,insertion_3,100000,30000,41,1,1,0,30240,78,0.000310125,0.00031


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":60041,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":28,
"completed_trajectories":26,
"budget_interrupted_trajectories":2,
"first_success_trajectory":28,
"first_success_scans":60041,
"first_success_wall_seconds":0.896935459,
"first_success_cpu_seconds":0.896913,
"wall_seconds":0.897157042,
"cpu_seconds":0.897134,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/stdout.txt <==
bank1 m=8 L=30240 seed=2026103103 gaps=0 scans=60041 CPU=0.897134s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2472,2472,26917,0.055950042,0.055945
100,2,2,completed,2418,4890,26937,0.057791041,0.05779
100,3,3,completed,2586,7476,26820,0.054424542,0.054426
100,4,4,completed,2518,9994,27041,0.053085042,0.053085
100,5,5,completed,2425,12419,27243,0.050319792,0.05032
100,6,6,completed,2534,14953,27154,0.054421625,0.054422
100,7,7,completed,2364,17317,27104,0.055269834,0.055262
100,8,8,completed,2072,19389,27252,0.047359167,0.047359
100,9,9,completed,2529,21918,26936,0.056431459,0.056432
100,10,10,completed,2301,24219,26766,0.048664833,0.048666
100,11,11,completed,2219,26438,27280,0.045616666,0.045617
100,12,12,completed,2840,29278,27498,0.066274083,0.066276
100,13,13,budget_interrupted,722,30000,26982,0.01552975,0.015524
101,1,14,completed,2120,32120,29876,0.016500625,0.0165
101,2,15,completed,2480,34600,29912,0.019431333,0.019432
101,3,16,completed,2281,36881,29912,0.017817208,0.017817
101,4,17,completed,2135,39016,29865,0.016153334,0.016154
101,5,18,completed,2462,41478,29891,0.019715542,0.019715
101,6,19,completed,2339,43817,29889,0.018209084,0.018209
101,7,20,completed,2226,46043,29912,0.017349375,0.017349
101,8,21,completed,2268,48311,29913,0.017698875,0.017699
101,9,22,completed,2238,50549,29911,0.017533542,0.017534
101,10,23,completed,2326,52875,29901,0.018282834,0.018284
101,11,24,completed,2597,55472,29812,0.020913125,0.020914
101,12,25,completed,2194,57666,29857,0.017027792,0.017028
101,13,26,completed,2183,59849,29880,0.017362208,0.017362
101,14,27,budget_interrupted,151,60000,29878,0.001253875,0.001254
102,1,28,success,41,60041,30240,0.000284958,0.000286


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/assignment.txt <==
0 8
5 9
1 10
6 12
11 14
10 15
12 16
2 18
17 20
19 21
22 24
26 27
3 28
15 30
31 32
34 35
11 36
33 40
33 42
13 45
36 48
8 54
35 56
5 60
16 63
29 70
10 72
13 80
51 84
73 90
4 96
49 105
98 108
55 112
106 120
37 126
88 135
129 140
34 144
47 160
99 168
29 180
71 189
189 210
44 216
119 224
213 240
215 252
133 270
27 280
244 288
184 315
183 336
202 360
233 378
9 420
106 432
303 480
274 504
89 540
83 560
4 630
148 672
533 720
359 756
547 840
826 864
43 945
340 1008
682 1080
7 1120
247 1260
436 1440
1331 1512
967 1680
1799 1890
52 2016
1493 2160
1354 2520
2087 3024
903 3360
2609 3780
2122 4320
2043 5040
1204 6048
3275 7560
6772 10080
6523 15120
29743 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27213,28,0.666388,0.666263
101,insertion_2,100000,30000,30000,14,13,1,29550,53,0.246715042,0.246708
102,insertion_3,100000,30000,30000,13,12,1,30085,78,0.215175917,0.215171
103,insertion_4,100000,30000,30000,24,23,1,30136,89,0.347007625,0.347008
401,bank_epoch_1,100000,24000,24000,2,1,1,30146,89,0.21309725,0.212951
402,bank_epoch_2,100000,24000,24000,2,1,1,30146,89,0.209356125,0.209276
403,bank_epoch_3,100000,24000,24000,2,1,1,30146,89,0.211732958,0.21172
404,bank_epoch_4,100000,24000,24000,2,1,1,30146,89,0.209646917,0.209647
405,bank_epoch_5,100000,24000,24000,2,1,1,30147,89,0.207462667,0.207462


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":74,
"completed_trajectories":65,
"budget_interrupted_trajectories":9,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.527820042,
"cpu_seconds":2.526753,
"covered":30147,
"uncovered":93,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/stdout.txt <==
bank1 m=8 L=30240 seed=2026103104 gaps=93 scans=240000 CPU=2.52675s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2605,2605,26917,0.059668667,0.059573
100,2,2,completed,2297,4902,27113,0.052960625,0.052953
100,3,3,completed,2536,7438,26433,0.054325958,0.054326
100,4,4,completed,2186,9624,27213,0.045158,0.045159
100,5,5,completed,2727,12351,26998,0.061253041,0.061253
100,6,6,completed,2112,14463,26827,0.046511666,0.046512
100,7,7,completed,2503,16966,27090,0.0591185,0.059115
100,8,8,completed,2803,19769,27087,0.063350792,0.063351
100,9,9,completed,2575,22344,26936,0.057368334,0.057363
100,10,10,completed,2743,25087,26959,0.055601625,0.055595
100,11,11,completed,2189,27276,26785,0.051913917,0.051915
100,12,12,completed,2377,29653,27192,0.049686917,0.049687
100,13,13,budget_interrupted,347,30000,26231,0.00938575,0.009386
101,1,14,completed,2287,32287,29543,0.0190565,0.019057
101,2,15,completed,2284,34571,29507,0.017943834,0.017945
101,3,16,completed,2277,36848,29510,0.018065709,0.018066
101,4,17,completed,2070,38918,29537,0.017202625,0.017203
101,5,18,completed,2356,41274,29540,0.019743125,0.019743
101,6,19,completed,2534,43808,29523,0.021087083,0.021087
101,7,20,completed,2086,45894,29523,0.01715275,0.017153
101,8,21,completed,2460,48354,29540,0.020092917,0.020087
101,9,22,completed,2199,50553,29543,0.017549166,0.017549
101,10,23,completed,2215,52768,29484,0.019069458,0.01907
101,11,24,completed,2347,55115,29496,0.019259208,0.019259
101,12,25,completed,2554,57669,29550,0.021218709,0.021219
101,13,26,completed,2146,59815,29513,0.017568208,0.017569
101,14,27,budget_interrupted,185,60000,29488,0.001641917,0.001642
102,1,28,completed,2309,62309,30085,0.016558,0.016558
102,2,29,completed,2427,64736,30069,0.0173435,0.017343
102,3,30,completed,2221,66957,30075,0.015982333,0.015983
102,4,31,completed,2328,69285,30069,0.016729875,0.01673
102,5,32,completed,2183,71468,30080,0.015640375,0.01564
102,6,33,completed,2562,74030,30085,0.018607167,0.018608
102,7,34,completed,2292,76322,30082,0.016401292,0.016402
102,8,35,completed,2503,78825,30082,0.017957875,0.017958
102,9,36,completed,2549,81374,30080,0.018487292,0.018487
102,10,37,completed,2000,83374,30062,0.01417975,0.014175
102,11,38,completed,2328,85702,30072,0.016563084,0.016563
102,12,39,completed,2501,88203,30074,0.017790375,0.01779
102,13,40,budget_interrupted,1797,90000,30074,0.012880208,0.012879
103,1,41,completed,1200,91200,30136,0.013761917,0.013762
103,2,42,completed,1230,92430,30136,0.014450667,0.014451
103,3,43,completed,1259,93689,30136,0.014582542,0.014583
103,4,44,completed,1261,94950,30136,0.014646,0.014647
103,5,45,completed,1270,96220,30136,0.014708333,0.014708
103,6,46,completed,1194,97414,30136,0.013760208,0.01376
103,7,47,completed,1262,98676,30136,0.014468333,0.014469
103,8,48,completed,1240,99916,30136,0.014268791,0.014269
103,9,49,completed,1309,101225,30136,0.015274167,0.015275
103,10,50,completed,1287,102512,30136,0.014981667,0.014982
103,11,51,completed,1317,103829,30136,0.015235667,0.015236
103,12,52,completed,1293,105122,30135,0.015057417,0.015058
103,13,53,completed,1289,106411,30136,0.01504925,0.01505
103,14,54,completed,1224,107635,30136,0.014316167,0.014316
103,15,55,completed,1311,108946,30136,0.015176375,0.015176
103,16,56,completed,1292,110238,30136,0.014833875,0.014834
103,17,57,completed,1277,111515,30136,0.014801,0.014801
103,18,58,completed,1224,112739,30136,0.014044708,0.014046
103,19,59,completed,1184,113923,30136,0.013569209,0.013569
103,20,60,completed,1272,115195,30136,0.014611209,0.01461
103,21,61,completed,1201,116396,30136,0.013845209,0.013846
103,22,62,completed,1171,117567,30136,0.013521708,0.013522
103,23,63,completed,1188,118755,30136,0.013640917,0.013641
103,24,64,budget_interrupted,1245,120000,30136,0.014334083,0.014334
401,1,65,completed,15248,135248,30146,0.130006375,0.129861
401,2,66,budget_interrupted,8752,144000,30140,0.082983417,0.082984
402,1,67,completed,15851,159851,30146,0.13284325,0.132765
402,2,68,budget_interrupted,8149,168000,30146,0.076409709,0.07641
403,1,69,completed,16790,184790,30146,0.142202291,0.142197
403,2,70,budget_interrupted,7210,192000,30146,0.069431583,0.069426
404,1,71,completed,15412,207412,30146,0.129158958,0.129159
404,2,72,budget_interrupted,8588,216000,30146,0.08038725,0.080388
405,1,73,completed,15935,231935,30147,0.132586958,0.132589
405,2,74,budget_interrupted,8065,240000,30146,0.074780209,0.074781


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/assignment.txt <==
3 8
2 9
2 10
9 12
0 14
1 15
7 16
14 18
8 20
1 21
13 24
26 27
26 28
6 30
31 32
34 35
5 36
38 40
16 42
40 45
15 48
17 54
18 56
0 60
44 63
24 70
25 72
30 80
30 84
70 90
79 96
4 105
89 108
34 112
97 120
8 126
116 135
124 140
73 144
70 160
162 168
100 180
17 189
204 210
49 216
214 224
193 240
116 252
170 270
178 280
239 288
144 315
90 336
145 360
314 378
324 420
409 432
150 480
10 504
229 540
230 560
354 630
202 672
289 720
152 756
570 840
143 864
494 945
942 1008
409 1080
150 1120
564 1260
294 1440
1502 1512
538 1680
818 1890
1882 2016
553 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27482,28,0.673960583,0.673945
101,insertion_2,100000,30000,30000,13,12,1,29804,53,0.238092667,0.238085
102,insertion_3,100000,30000,17703,7,7,0,30240,78,0.120096125,0.120089


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":77703,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":33,
"completed_trajectories":31,
"budget_interrupted_trajectories":2,
"first_success_trajectory":33,
"first_success_scans":77703,
"first_success_wall_seconds":1.032276375,
"first_success_cpu_seconds":1.032244,
"wall_seconds":1.032532167,
"cpu_seconds":1.0325,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/stdout.txt <==
bank1 m=8 L=30240 seed=2026103105 gaps=0 scans=77703 CPU=1.0325s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2390,2390,27319,0.055082042,0.055084
100,2,2,completed,2564,4954,27225,0.058703333,0.058697
100,3,3,completed,2561,7515,27154,0.055567125,0.055567
100,4,4,completed,2408,9923,27280,0.054341042,0.054341
100,5,5,completed,2494,12417,27111,0.051829125,0.051829
100,6,6,completed,2577,14994,26994,0.058610708,0.058611
100,7,7,completed,2505,17499,26902,0.060510542,0.060514
100,8,8,completed,2470,19969,27361,0.053675708,0.053676
100,9,9,completed,2456,22425,26956,0.057681917,0.057682
100,10,10,completed,2513,24938,27389,0.056455792,0.056459
100,11,11,completed,2300,27238,27010,0.051965,0.05196
100,12,12,completed,2433,29671,27482,0.052202375,0.052203
100,13,13,budget_interrupted,329,30000,27082,0.007268334,0.007268
101,1,14,completed,2281,32281,29766,0.017958208,0.017959
101,2,15,completed,2124,34405,29752,0.01690225,0.016903
101,3,16,completed,2542,36947,29783,0.020816916,0.020818
101,4,17,completed,2224,39171,29801,0.017582667,0.017586
101,5,18,completed,2249,41420,29770,0.01808775,0.018088
101,6,19,completed,2486,43906,29804,0.019084208,0.019084
101,7,20,completed,2379,46285,29773,0.018634292,0.018635
101,8,21,completed,2519,48804,29796,0.020065333,0.020066
101,9,22,completed,2434,51238,29797,0.019290459,0.019284
101,10,23,completed,2179,53417,29794,0.01710775,0.017107
101,11,24,completed,2395,55812,29781,0.018797042,0.018798
101,12,25,completed,2431,58243,29778,0.019629167,0.01963
101,13,26,budget_interrupted,1757,60000,29751,0.014076,0.014077
102,1,27,completed,2758,62758,30234,0.018700417,0.018701
102,2,28,completed,2604,65362,30226,0.017769333,0.017772
102,3,29,completed,2541,67903,30239,0.017134541,0.017134
102,4,30,completed,2325,70228,30232,0.01591275,0.015906
102,5,31,completed,2516,72744,30235,0.017002375,0.017002
102,6,32,completed,2569,75313,30235,0.01724625,0.017248
102,7,33,success,2390,77703,30240,0.016283125,0.016284


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/assignment.txt <==
3 8
1 9
0 10
9 12
2 14
6 15
7 16
7 18
18 20
8 21
5 24
26 27
0 28
12 30
31 32
34 35
13 36
28 40
26 42
22 45
17 48
16 54
24 56
54 60
38 63
4 70
41 72
8 80
14 84
76 90
15 96
32 105
106 108
47 112
84 120
20 126
7 135
64 140
137 144
128 160
164 168
94 180
125 189
116 210
89 216
175 224
48 240
122 252
196 270
264 280
175 288
167 315
191 336
16 360
332 378
304 420
233 432
208 480
311 504
52 540
334 560
356 630
431 672
196 720
206 756
124 840
143 864
251 945
671 1008
34 1080
368 1120
1114 1260
934 1440
1151 1512
608 1680
62 1890
335 2016
1996 2160
574 2520
1681 3024
976 3360
2622 3780
1654 4320
4035 5040
3536 6048
5974 7560
9475 10080
14048 15120
850 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27383,28,0.673282208,0.673203
101,insertion_2,100000,30000,30000,14,13,1,29806,53,0.238913334,0.238897
102,insertion_3,100000,30000,30000,13,12,1,30233,78,0.202877667,0.202871
103,insertion_4,100000,30000,11,1,1,0,30240,89,0.000213625,0.000214


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":90011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":41,
"completed_trajectories":38,
"budget_interrupted_trajectories":3,
"first_success_trajectory":41,
"first_success_scans":90011,
"first_success_wall_seconds":1.115414,
"first_success_cpu_seconds":1.115311,
"wall_seconds":1.115643208,
"cpu_seconds":1.11554,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/stdout.txt <==
bank1 m=8 L=30240 seed=2026103106 gaps=0 scans=90011 CPU=1.11554s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2594,2594,27155,0.057381625,0.057382
100,2,2,completed,2367,4961,27383,0.0542535,0.054254
100,3,3,completed,2364,7325,27090,0.052901958,0.05286
100,4,4,completed,2411,9736,27058,0.054802083,0.054802
100,5,5,completed,2431,12167,26934,0.056662375,0.056657
100,6,6,completed,2394,14561,27024,0.056892375,0.056893
100,7,7,completed,2462,17023,26772,0.060490334,0.060491
100,8,8,completed,2324,19347,26800,0.05524525,0.055245
100,9,9,completed,2729,22076,26934,0.05891675,0.058917
100,10,10,completed,2287,24363,27082,0.040607042,0.040598
100,11,11,completed,2376,26739,27038,0.05153725,0.051531
100,12,12,completed,2577,29316,27073,0.057085125,0.057074
100,13,13,budget_interrupted,684,30000,27084,0.016431292,0.016432
101,1,14,completed,2202,32202,29686,0.017535625,0.017536
101,2,15,completed,2155,34357,29806,0.0163635,0.016364
101,3,16,completed,2581,36938,29739,0.020695125,0.020695
101,4,17,completed,2192,39130,29754,0.017433292,0.017433
101,5,18,completed,2404,41534,29806,0.018705833,0.0187
101,6,19,completed,2309,43843,29806,0.01771775,0.017712
101,7,20,completed,2222,46065,29741,0.017808042,0.017809
101,8,21,completed,2411,48476,29692,0.019732709,0.019733
101,9,22,completed,2322,50798,29712,0.018926292,0.018929
101,10,23,completed,2427,53225,29754,0.019371792,0.019372
101,11,24,completed,2235,55460,29731,0.018148542,0.018149
101,12,25,completed,2154,57614,29677,0.017362,0.017363
101,13,26,completed,2308,59922,29797,0.0183475,0.018347
101,14,27,budget_interrupted,78,60000,29706,0.00070325,0.000704
102,1,28,completed,2571,62571,30230,0.017587709,0.017588
102,2,29,completed,2418,64989,30230,0.016232041,0.016232
102,3,30,completed,2411,67400,30231,0.01618725,0.016189
102,4,31,completed,2299,69699,30228,0.015453209,0.015453
102,5,32,completed,2543,72242,30233,0.017122458,0.017122
102,6,33,completed,2208,74450,30227,0.014958791,0.014959
102,7,34,completed,2343,76793,30228,0.015868375,0.015867
102,8,35,completed,2206,78999,30233,0.01486325,0.014864
102,9,36,completed,2422,81421,30230,0.016045708,0.01604
102,10,37,completed,2350,83771,30223,0.015999916,0.016
102,11,38,completed,2371,86142,30226,0.016278708,0.016279
102,12,39,completed,2319,88461,30225,0.015741666,0.015742
102,13,40,budget_interrupted,1539,90000,30214,0.010489291,0.01049
103,1,41,success,11,90011,30240,0.000190208,0.00019


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/assignment.txt <==
3 8
5 9
2 10
9 12
0 14
6 15
7 16
2 18
4 20
1 21
1 24
26 27
2 28
18 30
31 32
34 35
29 36
0 40
10 42
28 45
13 48
8 54
18 56
30 60
40 63
6 70
17 72
20 80
4 84
1 90
15 96
55 105
17 108
63 112
54 120
124 126
98 135
128 140
133 144
79 160
46 168
109 180
34 189
16 210
197 216
207 224
60 240
82 252
206 270
194 280
47 288
13 315
277 336
325 360
160 378
414 420
287 432
367 480
373 504
530 540
380 560
586 630
79 672
37 720
409 756
234 840
143 864
853 945
805 1008
854 1080
815 1120
517 1260
1231 1440
157 1512
31 1680
1394 1890
943 2016
1340 2160
460 2520
661 3024
2383 3360
2474 3780
3311 4320
3541 5040
3919 6048
5263 7560
8335 10080
7951 15120
18031 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27437,28,0.654127166,0.654099
101,insertion_2,100000,30000,30000,14,13,1,29800,53,0.24522225,0.245207
102,insertion_3,100000,30000,30000,13,12,1,30201,78,0.206400167,0.206393
103,insertion_4,100000,30000,30000,23,22,1,30234,89,0.323600833,0.323594
401,bank_epoch_1,100000,24000,24000,2,1,1,30236,89,0.19594275,0.195943
402,bank_epoch_2,100000,24000,24000,2,1,1,30236,89,0.193424125,0.193418
403,bank_epoch_3,100000,24000,24000,2,1,1,30237,89,0.201453792,0.201447
404,bank_epoch_4,100000,24000,13146,1,1,0,30240,89,0.101989917,0.10199


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":205146,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":69,
"completed_trajectories":62,
"budget_interrupted_trajectories":7,
"first_success_trajectory":69,
"first_success_scans":205146,
"first_success_wall_seconds":2.122285042,
"first_success_cpu_seconds":2.122214,
"wall_seconds":2.122520834,
"cpu_seconds":2.12245,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/stdout.txt <==
bank1 m=8 L=30240 seed=2026103107 gaps=0 scans=205146 CPU=2.12245s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2601,2601,27183,0.051815708,0.051816
100,2,2,completed,2438,5039,27295,0.055133166,0.055133
100,3,3,completed,2507,7546,27378,0.055011584,0.055012
100,4,4,completed,2510,10056,26959,0.058313333,0.058313
100,5,5,completed,2347,12403,27159,0.049927,0.049921
100,6,6,completed,2710,15113,27094,0.045492,0.045493
100,7,7,completed,2598,17711,27331,0.057407167,0.05741
100,8,8,completed,2383,20094,27125,0.050759792,0.05074
100,9,9,completed,2434,22528,27109,0.057095,0.057095
100,10,10,completed,3079,25607,27025,0.071609,0.071609
100,11,11,completed,2357,27964,26411,0.055926417,0.055927
100,12,12,budget_interrupted,2036,30000,27437,0.045577917,0.045579
101,1,13,completed,2245,32245,29755,0.01786475,0.017864
101,2,14,completed,2480,34725,29777,0.020389541,0.020382
101,3,15,completed,2148,36873,29740,0.017928084,0.017928
101,4,16,completed,2196,39069,29755,0.017532334,0.017533
101,5,17,completed,2486,41555,29775,0.020094291,0.020095
101,6,18,completed,2573,44128,29788,0.021143166,0.021142
101,7,19,completed,2239,46367,29792,0.018547917,0.018548
101,8,20,completed,2321,48688,29756,0.019017958,0.019019
101,9,21,completed,2449,51137,29777,0.02008625,0.020084
101,10,22,completed,2172,53309,29797,0.017934542,0.017934
101,11,23,completed,2209,55518,29749,0.018463125,0.018463
101,12,24,completed,2122,57640,29800,0.016845958,0.016846
101,13,25,completed,2114,59754,29761,0.017262959,0.017262
101,14,26,budget_interrupted,246,60000,29781,0.002057459,0.002058
102,1,27,completed,2197,62197,30196,0.014999208,0.014993
102,2,28,completed,2248,64445,30198,0.015412959,0.015413
102,3,29,completed,2464,66909,30198,0.016865,0.016866
102,4,30,completed,2369,69278,30199,0.016282125,0.016283
102,5,31,completed,2494,71772,30195,0.017162208,0.017162
102,6,32,completed,2096,73868,30198,0.014339167,0.014339
102,7,33,completed,2374,76242,30199,0.016338542,0.016339
102,8,34,completed,2422,78664,30195,0.016646584,0.016647
102,9,35,completed,2087,80751,30196,0.014272709,0.014272
102,10,36,completed,2364,83115,30197,0.016282459,0.016282
102,11,37,completed,2245,85360,30197,0.015355792,0.015355
102,12,38,completed,2477,87837,30201,0.017062917,0.017062
102,13,39,budget_interrupted,2163,90000,30179,0.01533575,0.015337
103,1,40,completed,1362,91362,30234,0.014819,0.01482
103,2,41,completed,1339,92701,30234,0.01437825,0.014379
103,3,42,completed,1412,94113,30234,0.015323417,0.015325
103,4,43,completed,1338,95451,30234,0.014408333,0.014409
103,5,44,completed,1376,96827,30234,0.014844541,0.014845
103,6,45,completed,1350,98177,30234,0.01460025,0.0146
103,7,46,completed,1424,99601,30234,0.01545075,0.01545
103,8,47,completed,1334,100935,30234,0.014343458,0.014343
103,9,48,completed,1382,102317,30234,0.015055917,0.015056
103,10,49,completed,1329,103646,30234,0.014355166,0.014355
103,11,50,completed,1337,104983,30234,0.014398417,0.014398
103,12,51,completed,1407,106390,30234,0.015189667,0.015189
103,13,52,completed,1340,107730,30234,0.014582875,0.014577
103,14,53,completed,1340,109070,30234,0.014384208,0.014385
103,15,54,completed,1275,110345,30234,0.013774875,0.013775
103,16,55,completed,1340,111685,30234,0.014498334,0.014498
103,17,56,completed,1367,113052,30234,0.014607083,0.014607
103,18,57,completed,1317,114369,30234,0.014160958,0.014162
103,19,58,completed,1305,115674,30234,0.013988208,0.013989
103,20,59,completed,1318,116992,30234,0.014076459,0.014077
103,21,60,completed,1288,118280,30234,0.013812167,0.013813
103,22,61,completed,1447,119727,30234,0.015527125,0.015528
103,23,62,budget_interrupted,273,120000,30233,0.0029585,0.002959
401,1,63,completed,17578,137578,30236,0.135818375,0.135818
401,2,64,budget_interrupted,6422,144000,30234,0.06001425,0.060015
402,1,65,completed,18056,162056,30236,0.140604958,0.140599
402,2,66,budget_interrupted,5944,168000,30236,0.052719917,0.052719
403,1,67,completed,16326,184326,30237,0.128004833,0.127999
403,2,68,budget_interrupted,7674,192000,30236,0.073354875,0.073355
404,1,69,success,13146,205146,30240,0.101942208,0.101943


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/assignment.txt <==
1 8
2 9
0 10
7 12
2 14
13 15
13 16
14 18
14 20
3 21
3 24
26 27
8 28
22 30
31 32
34 35
23 36
5 40
18 42
42 45
39 48
44 54
0 56
46 60
54 63
6 70
35 72
21 80
78 84
26 90
15 96
48 105
35 108
85 112
76 120
12 126
8 135
124 140
5 144
69 160
84 168
4 180
0 189
132 210
71 216
149 224
37 240
210 252
62 270
96 280
21 288
33 315
88 336
244 360
252 378
304 420
341 432
469 480
42 504
224 540
256 560
96 630
21 672
117 720
126 756
136 840
501 864
231 945
798 1008
429 1080
933 1120
844 1260
1317 1440
700 1512
1173 1680
574 1890
294 2016
197 2160
453 2520
294 3024
2373 3360
1204 3780
629 4320
2944 5040
1302 6048
789 7560
9909 10080
11589 15120
23478 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27310,28,0.6382195,0.638124
101,insertion_2,100000,30000,30000,14,13,1,29761,53,0.241282584,0.241269
102,insertion_3,100000,30000,30000,13,12,1,30210,78,0.205702125,0.205702
103,insertion_4,100000,30000,30000,23,22,1,30238,89,0.325340625,0.325334
401,bank_epoch_1,100000,24000,1235,1,1,0,30240,89,0.00956575,0.009566


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":121235,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":64,
"completed_trajectories":60,
"budget_interrupted_trajectories":4,
"first_success_trajectory":64,
"first_success_scans":121235,
"first_success_wall_seconds":1.420212083,
"first_success_cpu_seconds":1.420096,
"wall_seconds":1.420499125,
"cpu_seconds":1.420383,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/stdout.txt <==
bank1 m=8 L=30240 seed=2026103108 gaps=0 scans=121235 CPU=1.42038s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2454,2454,27310,0.053498,0.053498
100,2,2,completed,2407,4861,27238,0.050401833,0.050402
100,3,3,completed,2349,7210,27262,0.046211708,0.046206
100,4,4,completed,2486,9696,27151,0.054882333,0.054882
100,5,5,completed,2539,12235,26851,0.053858292,0.053854
100,6,6,completed,2510,14745,26928,0.056621166,0.056597
100,7,7,completed,2173,16918,26594,0.038568625,0.038553
100,8,8,completed,2341,19259,27302,0.047330125,0.047319
100,9,9,completed,2270,21529,27134,0.047085666,0.047086
100,10,10,completed,2575,24104,26934,0.060577292,0.060555
100,11,11,completed,2164,26268,27194,0.043206042,0.043207
100,12,12,completed,2453,28721,27096,0.057558708,0.05756
100,13,13,budget_interrupted,1279,30000,26768,0.028337042,0.028337
101,1,14,completed,2163,32163,29724,0.017403417,0.017399
101,2,15,completed,2101,34264,29718,0.01650875,0.016508
101,3,16,completed,2209,36473,29743,0.018290458,0.018291
101,4,17,completed,2599,39072,29759,0.02109025,0.02109
101,5,18,completed,2069,41141,29731,0.016911542,0.016912
101,6,19,completed,2424,43565,29739,0.019424375,0.019425
101,7,20,completed,2133,45698,29722,0.01783075,0.017831
101,8,21,completed,2281,47979,29755,0.018658792,0.018659
101,9,22,completed,2508,50487,29761,0.019709167,0.019703
101,10,23,completed,2122,52609,29739,0.01746775,0.017467
101,11,24,completed,2181,54790,29750,0.017036042,0.017037
101,12,25,completed,2329,57119,29732,0.018302083,0.018302
101,13,26,completed,2188,59307,29741,0.016866083,0.016866
101,14,27,budget_interrupted,693,60000,29685,0.005722,0.005723
102,1,28,completed,2354,62354,30207,0.016033625,0.016034
102,2,29,completed,2531,64885,30192,0.017479292,0.017482
102,3,30,completed,2224,67109,30204,0.015136583,0.015136
102,4,31,completed,2246,69355,30208,0.015252375,0.015252
102,5,32,completed,2667,72022,30210,0.018114875,0.018115
102,6,33,completed,2403,74425,30202,0.016445,0.016446
102,7,34,completed,2066,76491,30185,0.0142435,0.014244
102,8,35,completed,2286,78777,30194,0.015815666,0.015817
102,9,36,completed,2423,81200,30196,0.016652708,0.016653
102,10,37,completed,2436,83636,30210,0.016646417,0.016647
102,11,38,completed,2353,85989,30197,0.01628275,0.016283
102,12,39,completed,2516,88505,30196,0.017275584,0.017276
102,13,40,budget_interrupted,1495,90000,30199,0.010279041,0.010278
103,1,41,completed,1319,91319,30238,0.014403625,0.014404
103,2,42,completed,1419,92738,30238,0.015497958,0.015498
103,3,43,completed,1419,94157,30238,0.015502375,0.015503
103,4,44,completed,1340,95497,30238,0.014390083,0.01439
103,5,45,completed,1340,96837,30238,0.014711291,0.014712
103,6,46,completed,1381,98218,30238,0.01501325,0.015013
103,7,47,completed,1352,99570,30238,0.014482875,0.014477
103,8,48,completed,1368,100938,30238,0.014603125,0.014603
103,9,49,completed,1392,102330,30238,0.015047292,0.015048
103,10,50,completed,1391,103721,30238,0.014991292,0.014991
103,11,51,completed,1396,105117,30238,0.01519075,0.015192
103,12,52,completed,1354,106471,30238,0.01469325,0.014694
103,13,53,completed,1401,107872,30238,0.01517925,0.015179
103,14,54,completed,1322,109194,30238,0.014282583,0.014282
103,15,55,completed,1292,110486,30238,0.014112042,0.014113
103,16,56,completed,1332,111818,30238,0.014452458,0.014452
103,17,57,completed,1273,113091,30238,0.013732334,0.013733
103,18,58,completed,1363,114454,30238,0.014878209,0.014878
103,19,59,completed,1291,115745,30238,0.014032625,0.014033
103,20,60,completed,1315,117060,30238,0.014143,0.014143
103,21,61,completed,1391,118451,30238,0.015107333,0.015107
103,22,62,completed,1375,119826,30238,0.014856625,0.014856
103,23,63,budget_interrupted,174,120000,30234,0.001973792,0.001974
401,1,64,success,1235,121235,30240,0.009516125,0.009517


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/assignment.txt <==
3 8
2 9
6 10
9 12
4 14
10 15
7 16
14 18
12 20
19 21
1 24
26 27
10 28
0 30
31 32
34 35
5 36
28 40
16 42
35 45
15 48
35 54
42 56
42 60
28 63
64 70
13 72
8 80
34 84
44 90
79 96
54 105
17 108
45 112
78 120
106 126
98 135
84 140
133 144
128 160
70 168
62 180
1 189
114 210
37 216
80 224
18 240
22 252
8 270
164 280
239 288
253 315
109 336
18 360
325 378
97 420
181 432
48 480
205 504
78 540
24 560
223 630
253 672
138 720
541 756
294 840
719 864
127 945
637 1008
978 1080
864 1120
433 1260
688 1440
1045 1512
1021 1680
442 1890
1933 2016
1338 2160
181 2520
1621 3024
1168 3360
3026 3780
1261 4320
448 5040
3887 6048
3628 7560
4528 10080
14608 15120
7309 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27478,28,0.627000875,0.626987
101,insertion_2,100000,30000,30000,13,12,1,29789,53,0.237187375,0.237187
102,insertion_3,100000,30000,30000,13,12,1,30219,78,0.203433875,0.203427
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000215,0.000215


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":40,
"completed_trajectories":37,
"budget_interrupted_trajectories":3,
"first_success_trajectory":40,
"first_success_scans":90012,
"first_success_wall_seconds":1.067951084,
"first_success_cpu_seconds":1.067932,
"wall_seconds":1.068112959,
"cpu_seconds":1.068093,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/stdout.txt <==
bank1 m=8 L=30240 seed=2026103109 gaps=0 scans=90012 CPU=1.06809s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2572,2572,26966,0.059682084,0.059683
100,2,2,completed,2498,5070,27048,0.050921416,0.050922
100,3,3,completed,2407,7477,26940,0.040549208,0.040549
100,4,4,completed,2348,9825,27205,0.052594666,0.052594
100,5,5,completed,2464,12289,27300,0.055533125,0.055526
100,6,6,completed,2370,14659,26813,0.054024,0.054024
100,7,7,completed,2451,17110,26905,0.057807166,0.057807
100,8,8,completed,2311,19421,26742,0.047423584,0.047425
100,9,9,completed,2490,21911,26838,0.043355833,0.043357
100,10,10,completed,2407,24318,27478,0.05358425,0.053584
100,11,11,completed,2460,26778,27176,0.041584917,0.041579
100,12,12,completed,2631,29409,27307,0.056523292,0.056524
100,13,13,budget_interrupted,591,30000,26881,0.01335275,0.013353
101,1,14,completed,2404,32404,29702,0.019101625,0.019102
101,2,15,completed,2249,34653,29787,0.017814042,0.017815
101,3,16,completed,2440,37093,29759,0.019397417,0.019397
101,4,17,completed,2468,39561,29780,0.018946458,0.018946
101,5,18,completed,2100,41661,29789,0.016452709,0.016452
101,6,19,completed,2355,44016,29736,0.018318875,0.018318
101,7,20,completed,2174,46190,29786,0.017225458,0.017225
101,8,21,completed,2643,48833,29780,0.021155417,0.021156
101,9,22,completed,2225,51058,29788,0.017457625,0.017458
101,10,23,completed,2097,53155,29672,0.016635209,0.016636
101,11,24,completed,2285,55440,29734,0.018167958,0.018168
101,12,25,completed,2260,57700,29728,0.0177805,0.017781
101,13,26,budget_interrupted,2300,60000,29745,0.018687042,0.018687
102,1,27,completed,2368,62368,30197,0.015782875,0.015777
102,2,28,completed,2389,64757,30203,0.016077917,0.016078
102,3,29,completed,2122,66879,30182,0.014512875,0.014514
102,4,30,completed,2406,69285,30198,0.016456959,0.016457
102,5,31,completed,2544,71829,30206,0.017277125,0.017277
102,6,32,completed,2214,74043,30214,0.014944125,0.014945
102,7,33,completed,2491,76534,30212,0.016877125,0.016877
102,8,34,completed,2279,78813,30204,0.015494416,0.015494
102,9,35,completed,2250,81063,30180,0.015519709,0.01552
102,10,36,completed,2430,83493,30214,0.016451917,0.016453
102,11,37,completed,2305,85798,30208,0.015624709,0.015624
102,12,38,completed,2460,88258,30219,0.016606208,0.016606
102,13,39,budget_interrupted,1742,90000,30219,0.011752375,0.011754
103,1,40,success,12,90012,30240,0.000191583,0.000192


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/assignment.txt <==
0 8
5 9
3 10
10 12
3 14
0 15
12 16
11 18
17 20
15 21
18 24
26 27
19 28
1 30
31 32
34 35
2 36
27 40
9 42
21 45
4 48
44 54
39 56
25 60
60 63
49 70
54 72
22 80
33 84
81 90
36 96
64 105
62 108
55 112
115 120
107 126
71 135
109 140
20 144
148 160
79 168
138 180
71 189
79 210
150 216
111 224
84 240
89 252
125 270
179 280
78 288
6 315
295 336
174 360
197 378
229 420
116 432
372 480
150 504
305 540
7 560
231 630
463 672
462 720
35 756
175 840
222 864
861 945
726 1008
78 1080
847 1120
161 1260
756 1440
683 1512
1206 1680
251 1890
2004 2016
438 2160
294 2520
2238 3024
2196 3360
1061 3780
3102 4320
3894 5040
1374 6048
3275 7560
276 10080
4326 15120
27636 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27322,28,0.77374375,0.710533
101,insertion_2,100000,30000,30000,13,12,1,29636,53,0.283974458,0.262552
102,insertion_3,100000,30000,30000,13,12,1,30192,78,0.241404583,0.220104
103,insertion_4,100000,30000,30000,24,23,1,30230,89,0.336537041,0.331528
401,bank_epoch_1,100000,24000,24000,2,1,1,30232,89,0.199318083,0.199311
402,bank_epoch_2,100000,24000,24000,2,1,1,30232,89,0.201668458,0.201662
403,bank_epoch_3,100000,24000,24000,2,1,1,30234,89,0.202316458,0.202309
404,bank_epoch_4,100000,24000,24000,2,1,1,30239,89,0.201094125,0.201095
405,bank_epoch_5,100000,24000,24000,2,1,1,30239,89,0.197649417,0.197645


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"bank1",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":73,
"completed_trajectories":64,
"budget_interrupted_trajectories":9,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.638135333,
"cpu_seconds":2.527166,
"covered":30239,
"uncovered":1,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/stdout.txt <==
bank1 m=8 L=30240 seed=2026103110 gaps=1 scans=240000 CPU=2.52717s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank1_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,26831,0.065579792,0.058091
100,2,2,completed,2458,4662,27322,0.059628958,0.054344
100,3,3,completed,2611,7273,27128,0.0615645,0.057353
100,4,4,completed,2257,9530,26616,0.061126125,0.056307
100,5,5,completed,2682,12212,26934,0.069305709,0.06401
100,6,6,completed,2374,14586,27158,0.057728417,0.053335
100,7,7,completed,2487,17073,26738,0.063186833,0.059193
100,8,8,completed,2633,19706,27192,0.067609959,0.061941
100,9,9,completed,2265,21971,26962,0.061397625,0.056606
100,10,10,completed,2603,24574,26991,0.066938167,0.061881
100,11,11,completed,2567,27141,27297,0.063706083,0.058454
100,12,12,completed,2324,29465,27100,0.060522917,0.055322
100,13,13,budget_interrupted,535,30000,26842,0.01533775,0.013614
101,1,14,completed,2127,32127,29600,0.019037333,0.018289
101,2,15,completed,2709,34836,29620,0.025309334,0.023653
101,3,16,completed,2341,37177,29636,0.022178458,0.020452
101,4,17,completed,2344,39521,29613,0.021473459,0.020133
101,5,18,completed,2387,41908,29617,0.02263125,0.020865
101,6,19,completed,2455,44363,29610,0.023181125,0.021312
101,7,20,completed,2049,46412,29625,0.019206708,0.017943
101,8,21,completed,2309,48721,29626,0.022417916,0.020438
101,9,22,completed,2401,51122,29625,0.022861125,0.02094
101,10,23,completed,2448,53570,29625,0.022102833,0.02144
101,11,24,completed,2147,55717,29561,0.021202625,0.018952
101,12,25,completed,2448,58165,29623,0.024584291,0.021793
101,13,26,budget_interrupted,1835,60000,29619,0.017689209,0.016263
102,1,27,completed,2354,62354,30185,0.018561083,0.017241
102,2,28,completed,2335,64689,30190,0.017975291,0.016893
102,3,29,completed,2099,66788,30158,0.017541167,0.015863
102,4,30,completed,2605,69393,30190,0.021395834,0.018968
102,5,31,completed,2161,71554,30189,0.017209334,0.015542
102,6,32,completed,2323,73877,30192,0.018144042,0.017032
102,7,33,completed,2282,76159,30160,0.018184959,0.016738
102,8,34,completed,2283,78442,30190,0.019625542,0.016867
102,9,35,completed,2535,80977,30189,0.02009725,0.018644
102,10,36,completed,2292,83269,30191,0.018022958,0.016722
102,11,37,completed,2348,85617,30190,0.019171834,0.017353
102,12,38,completed,2256,87873,30190,0.01747175,0.016347
102,13,39,budget_interrupted,2127,90000,30189,0.017903584,0.015819
103,1,40,completed,1264,91264,30230,0.015862667,0.014473
103,2,41,completed,1326,92590,30230,0.016289833,0.015273
103,3,42,completed,1147,93737,30230,0.013607375,0.012873
103,4,43,completed,1273,95010,30230,0.015533709,0.014529
103,5,44,completed,1206,96216,30230,0.014411542,0.013577
103,6,45,completed,1249,97465,30230,0.013648125,0.013649
103,7,46,completed,1231,98696,30230,0.013548916,0.013549
103,8,47,completed,1385,100081,30230,0.015291,0.015281
103,9,48,completed,1318,101399,30230,0.014531834,0.014531
103,10,49,completed,1249,102648,30230,0.013885458,0.013886
103,11,50,completed,1349,103997,30230,0.014980792,0.014982
103,12,51,completed,1236,105233,30230,0.013717041,0.013718
103,13,52,completed,1172,106405,30230,0.012933708,0.012937
103,14,53,completed,1242,107647,30230,0.0137805,0.013782
103,15,54,completed,1298,108945,30230,0.014203375,0.014203
103,16,55,completed,1371,110316,30230,0.014778834,0.014779
103,17,56,completed,1400,111716,30230,0.015228958,0.01523
103,18,57,completed,1206,112922,30230,0.013126167,0.013126
103,19,58,completed,1244,114166,30230,0.013503125,0.013504
103,20,59,completed,1325,115491,30230,0.014382459,0.014384
103,21,60,completed,1240,116731,30230,0.013612042,0.013613
103,22,61,completed,1217,117948,30230,0.013255375,0.013256
103,23,62,completed,1261,119209,30230,0.013709542,0.01371
103,24,63,budget_interrupted,791,120000,30230,0.008608792,0.00861
401,1,64,completed,16590,136590,30232,0.130233417,0.130229
401,2,65,budget_interrupted,7410,144000,30232,0.068986417,0.068987
402,1,66,completed,17149,161149,30232,0.135409375,0.135403
402,2,67,budget_interrupted,6851,168000,30232,0.06616075,0.066161
403,1,68,completed,16370,184370,30234,0.129833666,0.129833
403,2,69,budget_interrupted,7630,192000,30232,0.072386208,0.07238
404,1,70,completed,16463,208463,30239,0.129043541,0.129043
404,2,71,budget_interrupted,7537,216000,30234,0.071956333,0.071957
405,1,72,completed,14693,230693,30239,0.113339167,0.113339
405,2,73,budget_interrupted,9307,240000,30239,0.084216458,0.084212


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/assignment.txt <==
3 8
2 9
6 10
1 12
12 14
12 15
7 16
14 18
0 20
4 21
21 24
26 27
2 28
18 30
31 32
34 35
5 36
4 40
22 42
22 45
9 48
8 54
14 56
30 60
52 63
24 70
53 72
33 80
34 84
58 90
15 96
99 105
89 108
42 112
81 120
10 126
17 135
48 140
127 144
49 160
16 168
172 180
179 189
144 210
17 216
175 224
225 240
196 252
98 270
224 280
239 288
220 315
322 336
319 360
260 378
324 420
287 432
129 480
223 504
530 540
434 560
142 630
79 672
31 720
280 756
268 840
143 864
28 945
799 1008
535 1080
495 1120
412 1260
463 1440
800 1512
895 1680
1288 1890
943 2016
895 2160
2132 2520
1868 3024
1459 3360
916 3780
317 4320
2507 5040
3029 6048
545 7560
9444 10080
2020 15120
4495 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27483,28,0.611730958,0.611432
101,insertion_2,100000,30000,30000,14,13,1,29854,53,0.226693333,0.226684
102,insertion_3,100000,30000,30000,12,11,1,30239,78,0.190658292,0.190652
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000223042,0.000223


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":39,
"completed_trajectories":36,
"budget_interrupted_trajectories":3,
"first_success_trajectory":39,
"first_success_scans":90012,
"first_success_wall_seconds":1.029416791,
"first_success_cpu_seconds":1.029102,
"wall_seconds":1.029611708,
"cpu_seconds":1.029297,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/stdout.txt <==
bank20 m=8 L=30240 seed=2026103101 gaps=0 scans=90012 CPU=1.0293s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2426,2426,27349,0.047304875,0.047306
100,2,2,completed,2626,5052,26646,0.044053208,0.044055
100,3,3,completed,2592,7644,26903,0.051096083,0.051097
100,4,4,completed,2675,10319,27389,0.058418917,0.058406
100,5,5,completed,2708,13027,27352,0.058384875,0.058385
100,6,6,completed,2554,15581,27207,0.051249208,0.051095
100,7,7,completed,2591,18172,27201,0.051531125,0.051406
100,8,8,completed,2640,20812,27483,0.055978958,0.05598
100,9,9,completed,2112,22924,26952,0.046217166,0.046217
100,10,10,completed,2746,25670,26862,0.056073042,0.056072
100,11,11,completed,2432,28102,27151,0.052199416,0.0522
100,12,12,budget_interrupted,1898,30000,26934,0.039157292,0.039157
101,1,13,completed,2432,32432,29841,0.018366083,0.018366
101,2,14,completed,2183,34615,29815,0.016167667,0.016168
101,3,15,completed,2147,36762,29828,0.016243834,0.016244
101,4,16,completed,2281,39043,29769,0.017015333,0.017015
101,5,17,completed,2255,41298,29813,0.017113792,0.017114
101,6,18,completed,1890,43188,29820,0.013826375,0.013818
101,7,19,completed,2289,45477,29824,0.017676792,0.017676
101,8,20,completed,2158,47635,29833,0.016602791,0.016603
101,9,21,completed,2046,49681,29838,0.015360125,0.01536
101,10,22,completed,2412,52093,29841,0.017718583,0.017718
101,11,23,completed,2153,54246,29854,0.016209166,0.016209
101,12,24,completed,2225,56471,29793,0.016757417,0.016758
101,13,25,completed,2306,58777,29832,0.01785,0.01785
101,14,26,budget_interrupted,1223,60000,29791,0.009729875,0.00973
102,1,27,completed,2565,62565,30236,0.016500291,0.016504
102,2,28,completed,2639,65204,30239,0.016831042,0.016831
102,3,29,completed,2716,67920,30239,0.017386584,0.017388
102,4,30,completed,2570,70490,30235,0.016514125,0.016514
102,5,31,completed,2448,72938,30238,0.015628667,0.015628
102,6,32,completed,2547,75485,30239,0.01627,0.01627
102,7,33,completed,2478,77963,30239,0.015721291,0.015722
102,8,34,completed,2658,80621,30239,0.016812417,0.016812
102,9,35,completed,2380,83001,30239,0.015086417,0.015086
102,10,36,completed,2470,85471,30239,0.015225167,0.015219
102,11,37,completed,2639,88110,30239,0.016576,0.016575
102,12,38,budget_interrupted,1890,90000,30239,0.0120515,0.012051
103,1,39,success,12,90012,30240,0.000199917,0.000201


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/assignment.txt <==
3 8
5 9
2 10
9 12
8 14
1 15
7 16
11 18
10 20
12 21
1 24
26 27
24 28
4 30
31 32
34 35
17 36
18 40
0 42
13 45
37 48
44 54
16 56
40 60
60 63
6 70
20 72
78 80
66 84
74 90
79 96
51 105
8 108
111 112
28 120
18 126
116 135
48 140
109 144
38 160
63 168
146 180
165 189
114 210
205 216
79 224
157 240
56 252
224 270
100 280
143 288
208 315
15 336
85 360
228 378
300 420
349 432
118 480
488 504
385 540
548 560
28 630
591 672
589 720
480 756
88 840
399 864
669 945
200 1008
493 1080
758 1120
448 1260
758 1440
200 1512
828 1680
1236 1890
207 2016
1789 2160
1888 2520
2720 3024
2358 3360
1460 3780
278 4320
3800 5040
1551 6048
3728 7560
1280 10080
9776 15120
16400 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27378,28,0.648277458,0.647966
101,insertion_2,100000,30000,30000,13,12,1,29688,53,0.24449725,0.24449
102,insertion_3,100000,30000,30000,14,13,1,30155,78,0.207593875,0.207586
103,insertion_4,100000,30000,30000,25,24,1,30190,89,0.338977,0.33897
401,bank_epoch_1,100000,24000,24000,2,1,1,30215,89,0.200054834,0.200048
402,bank_epoch_2,100000,24000,24000,2,1,1,30237,89,0.197696625,0.197697
403,bank_epoch_3,100000,24000,24000,2,1,1,30237,89,0.1941785,0.194172
404,bank_epoch_4,100000,24000,24000,2,1,1,30237,89,0.1969715,0.196965
405,bank_epoch_5,100000,24000,24000,2,1,1,30237,89,0.197277167,0.197278


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":75,
"completed_trajectories":66,
"budget_interrupted_trajectories":9,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.425887333,
"cpu_seconds":2.425532,
"covered":30237,
"uncovered":3,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/stdout.txt <==
bank20 m=8 L=30240 seed=2026103102 gaps=3 scans=240000 CPU=2.42553s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2281,2281,27016,0.051000625,0.051002
100,2,2,completed,2859,5140,27322,0.059329083,0.059333
100,3,3,completed,2371,7511,27039,0.050705333,0.050705
100,4,4,completed,2561,10072,26959,0.059395584,0.059399
100,5,5,completed,2403,12475,26776,0.053816458,0.053705
100,6,6,completed,2483,14958,27125,0.054205875,0.054206
100,7,7,completed,2646,17604,27125,0.056648458,0.056524
100,8,8,completed,2510,20114,26881,0.055181958,0.055171
100,9,9,completed,2370,22484,27378,0.052047208,0.052048
100,10,10,completed,2302,24786,27149,0.054462375,0.054402
100,11,11,completed,2501,27287,27182,0.042114208,0.042115
100,12,12,completed,2314,29601,27000,0.050589458,0.050589
100,13,13,budget_interrupted,399,30000,27036,0.008704708,0.008705
101,1,14,completed,2399,32399,29648,0.019996208,0.019997
101,2,15,completed,2142,34541,29570,0.01732225,0.017325
101,3,16,completed,2326,36867,29678,0.018830208,0.018831
101,4,17,completed,2317,39184,29688,0.018681625,0.018682
101,5,18,completed,2576,41760,29661,0.021244916,0.021248
101,6,19,completed,2355,44115,29648,0.019033,0.019033
101,7,20,completed,2114,46229,29642,0.017105334,0.017106
101,8,21,completed,2334,48563,29668,0.019177958,0.019179
101,9,22,completed,2316,50879,29680,0.018223542,0.018217
101,10,23,completed,2360,53239,29585,0.019031209,0.019033
101,11,24,completed,2468,55707,29676,0.020046209,0.020047
101,12,25,completed,2427,58134,29672,0.020120083,0.02012
101,13,26,budget_interrupted,1866,60000,29621,0.015628667,0.015629
102,1,27,completed,2255,62255,30155,0.0156095,0.01561
102,2,28,completed,2023,64278,30153,0.013978208,0.013979
102,3,29,completed,2094,66372,30153,0.014427375,0.01443
102,4,30,completed,2212,68584,30153,0.015261041,0.015261
102,5,31,completed,2031,70615,30155,0.013988833,0.013989
102,6,32,completed,2217,72832,30155,0.014932459,0.014925
102,7,33,completed,2081,74913,30153,0.014275167,0.014276
102,8,34,completed,2211,77124,30153,0.015277416,0.015277
102,9,35,completed,2077,79201,30155,0.014434125,0.014435
102,10,36,completed,2275,81476,30146,0.0159235,0.015923
102,11,37,completed,2244,83720,30146,0.015704833,0.015705
102,12,38,completed,2016,85736,30155,0.014021333,0.014022
102,13,39,completed,2200,87936,30152,0.015327458,0.015327
102,14,40,budget_interrupted,2064,90000,30153,0.014371209,0.014372
103,1,41,completed,1236,91236,30190,0.014296458,0.014297
103,2,42,completed,1255,92491,30190,0.013912958,0.013907
103,3,43,completed,1223,93714,30190,0.013675792,0.013676
103,4,44,completed,1210,94924,30190,0.013523417,0.013527
103,5,45,completed,1214,96138,30190,0.01382575,0.013827
103,6,46,completed,1217,97355,30190,0.013724791,0.013726
103,7,47,completed,1215,98570,30190,0.013777958,0.013779
103,8,48,completed,1227,99797,30190,0.013899708,0.0139
103,9,49,completed,1189,100986,30190,0.013351875,0.013352
103,10,50,completed,1259,102245,30190,0.014326416,0.014327
103,11,51,completed,1248,103493,30190,0.014125125,0.014126
103,12,52,completed,1195,104688,30190,0.013417917,0.013418
103,13,53,completed,1217,105905,30190,0.013818209,0.013819
103,14,54,completed,1257,107162,30190,0.014132125,0.014132
103,15,55,completed,1237,108399,30190,0.013902875,0.013904
103,16,56,completed,1206,109605,30190,0.013557208,0.013558
103,17,57,completed,1213,110818,30190,0.013658083,0.013658
103,18,58,completed,1248,112066,30190,0.014105417,0.014106
103,19,59,completed,1185,113251,30190,0.013376541,0.013377
103,20,60,completed,1224,114475,30190,0.013903125,0.013904
103,21,61,completed,1218,115693,30190,0.013886208,0.013886
103,22,62,completed,1219,116912,30190,0.013784334,0.013784
103,23,63,completed,1213,118125,30190,0.013647875,0.013648
103,24,64,completed,1240,119365,30190,0.014072584,0.014073
103,25,65,budget_interrupted,635,120000,30190,0.007196917,0.007197
401,1,66,completed,16004,136004,30215,0.128239708,0.12824
401,2,67,budget_interrupted,7996,144000,30190,0.071715709,0.07171
402,1,68,completed,15765,159765,30237,0.122517083,0.122517
402,2,69,budget_interrupted,8235,168000,30215,0.075083875,0.075084
403,1,70,completed,15840,183840,30237,0.120588708,0.120583
403,2,71,budget_interrupted,8160,192000,30234,0.073481625,0.073482
404,1,72,completed,16650,208650,30237,0.131572333,0.131573
404,2,73,budget_interrupted,7350,216000,30234,0.065301292,0.065296
405,1,74,completed,14151,230151,30237,0.110205291,0.110206
405,2,75,budget_interrupted,9849,240000,30234,0.08697325,0.086974


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/assignment.txt <==
3 8
5 9
8 10
9 12
4 14
12 15
7 16
2 18
10 20
19 21
1 24
26 27
8 28
24 30
31 32
34 35
29 36
20 40
10 42
17 45
37 48
35 54
0 56
6 60
16 63
6 70
37 72
15 80
22 84
44 90
79 96
97 105
17 108
84 112
0 120
58 126
71 135
16 140
13 144
143 160
70 168
96 180
100 189
96 210
133 216
28 224
111 240
226 252
116 270
160 280
47 288
66 315
322 336
80 360
226 378
322 420
61 432
399 480
133 504
205 540
79 560
529 630
364 672
719 720
352 756
826 840
637 864
907 945
493 1008
421 1080
1036 1120
1116 1260
1359 1440
421 1512
154 1680
352 1890
1260 2016
1933 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27498,28,0.658289208,0.658247
101,insertion_2,100000,30000,30000,14,13,1,29913,53,0.236527834,0.236498
102,insertion_3,100000,30000,41,1,1,0,30240,78,0.000305125,0.000306


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":60041,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":28,
"completed_trajectories":26,
"budget_interrupted_trajectories":2,
"first_success_trajectory":28,
"first_success_scans":60041,
"first_success_wall_seconds":0.895253459,
"first_success_cpu_seconds":0.89518,
"wall_seconds":0.89548725,
"cpu_seconds":0.895414,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/stdout.txt <==
bank20 m=8 L=30240 seed=2026103103 gaps=0 scans=60041 CPU=0.895414s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2472,2472,26917,0.055966541,0.055967
100,2,2,completed,2418,4890,26937,0.058001584,0.058002
100,3,3,completed,2586,7476,26820,0.054440833,0.054414
100,4,4,completed,2518,9994,27041,0.053638167,0.053633
100,5,5,completed,2425,12419,27243,0.050491667,0.050492
100,6,6,completed,2534,14953,27154,0.05435225,0.054354
100,7,7,completed,2364,17317,27104,0.055289542,0.05529
100,8,8,completed,2072,19389,27252,0.046538875,0.046535
100,9,9,completed,2529,21918,26936,0.055724,0.055725
100,10,10,completed,2301,24219,26766,0.047576958,0.047578
100,11,11,completed,2219,26438,27280,0.044991417,0.044991
100,12,12,completed,2840,29278,27498,0.065493625,0.065494
100,13,13,budget_interrupted,722,30000,26982,0.015715208,0.015716
101,1,14,completed,2120,32120,29876,0.016914292,0.016915
101,2,15,completed,2480,34600,29912,0.019564125,0.019567
101,3,16,completed,2281,36881,29912,0.017920084,0.017921
101,4,17,completed,2135,39016,29865,0.016063708,0.016058
101,5,18,completed,2462,41478,29891,0.020002542,0.020003
101,6,19,completed,2339,43817,29889,0.018245333,0.018245
101,7,20,completed,2226,46043,29912,0.0173895,0.017389
101,8,21,completed,2268,48311,29913,0.017795708,0.017796
101,9,22,completed,2238,50549,29911,0.017561958,0.017546
101,10,23,completed,2326,52875,29901,0.017905084,0.017902
101,11,24,completed,2597,55472,29812,0.020943792,0.020945
101,12,25,completed,2194,57666,29857,0.017287083,0.017287
101,13,26,completed,2183,59849,29880,0.017589584,0.01759
101,14,27,budget_interrupted,151,60000,29878,0.001282667,0.001283
102,1,28,success,41,60041,30240,0.000279792,0.00028


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/assignment.txt <==
0 8
5 9
1 10
6 12
11 14
10 15
12 16
2 18
17 20
19 21
22 24
26 27
3 28
15 30
31 32
34 35
11 36
33 40
33 42
13 45
36 48
8 54
35 56
5 60
16 63
29 70
10 72
13 80
51 84
73 90
4 96
49 105
98 108
55 112
106 120
37 126
88 135
129 140
34 144
47 160
99 168
29 180
71 189
189 210
44 216
119 224
213 240
215 252
133 270
27 280
244 288
184 315
183 336
202 360
233 378
9 420
106 432
303 480
274 504
89 540
83 560
4 630
148 672
533 720
359 756
547 840
826 864
43 945
340 1008
682 1080
7 1120
247 1260
436 1440
1331 1512
967 1680
1799 1890
52 2016
1493 2160
1354 2520
2087 3024
903 3360
2609 3780
2122 4320
2043 5040
1204 6048
3275 7560
6772 10080
6523 15120
29743 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27213,28,0.665103542,0.665085
101,insertion_2,100000,30000,30000,14,13,1,29550,53,0.247799,0.2478
102,insertion_3,100000,30000,30000,13,12,1,30085,78,0.215718416,0.215711
103,insertion_4,100000,30000,30000,24,23,1,30136,89,0.343315292,0.343309
401,bank_epoch_1,100000,24000,24000,2,1,1,30146,89,0.212018041,0.212012
402,bank_epoch_2,100000,24000,24000,2,1,1,30146,89,0.211494292,0.211495
403,bank_epoch_3,100000,24000,24000,2,1,1,30146,89,0.212083167,0.212082
404,bank_epoch_4,100000,24000,24000,2,1,1,30146,89,0.211297542,0.211277
405,bank_epoch_5,100000,24000,24000,2,1,1,30147,89,0.208144833,0.208139


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":74,
"completed_trajectories":65,
"budget_interrupted_trajectories":9,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.5273515,
"cpu_seconds":2.527286,
"covered":30147,
"uncovered":93,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/stdout.txt <==
bank20 m=8 L=30240 seed=2026103104 gaps=93 scans=240000 CPU=2.52729s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2605,2605,26917,0.0581605,0.058162
100,2,2,completed,2297,4902,27113,0.05359025,0.053591
100,3,3,completed,2536,7438,26433,0.054948167,0.054948
100,4,4,completed,2186,9624,27213,0.045688292,0.045688
100,5,5,completed,2727,12351,26998,0.061584958,0.061579
100,6,6,completed,2112,14463,26827,0.046218959,0.046219
100,7,7,completed,2503,16966,27090,0.058701083,0.058701
100,8,8,completed,2803,19769,27087,0.063231292,0.063231
100,9,9,completed,2575,22344,26936,0.057701708,0.057702
100,10,10,completed,2743,25087,26959,0.055818375,0.055814
100,11,11,completed,2189,27276,26785,0.05106575,0.05106
100,12,12,completed,2377,29653,27192,0.049068041,0.049068
100,13,13,budget_interrupted,347,30000,26231,0.009263833,0.009265
101,1,14,completed,2287,32287,29543,0.018978167,0.018978
101,2,15,completed,2284,34571,29507,0.017935917,0.017937
101,3,16,completed,2277,36848,29510,0.018050667,0.018051
101,4,17,completed,2070,38918,29537,0.017092834,0.017094
101,5,18,completed,2356,41274,29540,0.019700625,0.019701
101,6,19,completed,2534,43808,29523,0.021436875,0.021437
101,7,20,completed,2086,45894,29523,0.01754825,0.017549
101,8,21,completed,2460,48354,29540,0.020113625,0.020114
101,9,22,completed,2199,50553,29543,0.017962667,0.017963
101,10,23,completed,2215,52768,29484,0.01916625,0.019166
101,11,24,completed,2347,55115,29496,0.019334083,0.019334
101,12,25,completed,2554,57669,29550,0.021239584,0.02124
101,13,26,completed,2146,59815,29513,0.017567875,0.017568
101,14,27,budget_interrupted,185,60000,29488,0.001618834,0.001619
102,1,28,completed,2309,62309,30085,0.016707417,0.016707
102,2,29,completed,2427,64736,30069,0.01739975,0.017401
102,3,30,completed,2221,66957,30075,0.015987583,0.015988
102,4,31,completed,2328,69285,30069,0.016806125,0.016806
102,5,32,completed,2183,71468,30080,0.015635125,0.015635
102,6,33,completed,2562,74030,30085,0.018576875,0.018577
102,7,34,completed,2292,76322,30082,0.016409166,0.016409
102,8,35,completed,2503,78825,30082,0.018071292,0.018071
102,9,36,completed,2549,81374,30080,0.018597541,0.018598
102,10,37,completed,2000,83374,30062,0.014435833,0.014435
102,11,38,completed,2328,85702,30072,0.016802,0.016805
102,12,39,completed,2501,88203,30074,0.017479,0.017471
102,13,40,budget_interrupted,1797,90000,30074,0.012760875,0.012762
103,1,41,completed,1200,91200,30136,0.013706709,0.013707
103,2,42,completed,1230,92430,30136,0.0141365,0.014136
103,3,43,completed,1259,93689,30136,0.014470458,0.01447
103,4,44,completed,1261,94950,30136,0.014594542,0.014595
103,5,45,completed,1270,96220,30136,0.014631333,0.014632
103,6,46,completed,1194,97414,30136,0.01372175,0.013725
103,7,47,completed,1262,98676,30136,0.01440075,0.014401
103,8,48,completed,1240,99916,30136,0.0142015,0.014202
103,9,49,completed,1309,101225,30136,0.015210875,0.015211
103,10,50,completed,1287,102512,30136,0.014873458,0.014874
103,11,51,completed,1317,103829,30136,0.015154792,0.015155
103,12,52,completed,1293,105122,30135,0.014963667,0.014964
103,13,53,completed,1289,106411,30136,0.014797584,0.014798
103,14,54,completed,1224,107635,30136,0.014028917,0.014029
103,15,55,completed,1311,108946,30136,0.015079791,0.015081
103,16,56,completed,1292,110238,30136,0.014669542,0.014665
103,17,57,completed,1277,111515,30136,0.014475709,0.014476
103,18,58,completed,1224,112739,30136,0.01377575,0.013777
103,19,59,completed,1184,113923,30136,0.013331917,0.013332
103,20,60,completed,1272,115195,30136,0.014420416,0.014421
103,21,61,completed,1201,116396,30136,0.013663583,0.013664
103,22,62,completed,1171,117567,30136,0.013347875,0.013348
103,23,63,completed,1188,118755,30136,0.013454375,0.013455
103,24,64,budget_interrupted,1245,120000,30136,0.01412775,0.014128
401,1,65,completed,15248,135248,30146,0.129127916,0.129129
401,2,66,budget_interrupted,8752,144000,30140,0.082781833,0.082775
402,1,67,completed,15851,159851,30146,0.133914333,0.133915
402,2,68,budget_interrupted,8149,168000,30146,0.077464,0.077465
403,1,69,completed,16790,184790,30146,0.143139666,0.14314
403,2,70,budget_interrupted,7210,192000,30146,0.068822333,0.068822
404,1,71,completed,15412,207412,30146,0.128701209,0.128683
404,2,72,budget_interrupted,8588,216000,30146,0.082470917,0.082471
405,1,73,completed,15935,231935,30147,0.131764208,0.131759
405,2,74,budget_interrupted,8065,240000,30146,0.076241333,0.076242


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/assignment.txt <==
3 8
2 9
2 10
9 12
0 14
1 15
7 16
14 18
8 20
1 21
13 24
26 27
26 28
6 30
31 32
34 35
5 36
38 40
16 42
40 45
15 48
17 54
18 56
0 60
44 63
24 70
25 72
30 80
30 84
70 90
79 96
4 105
89 108
34 112
97 120
8 126
116 135
124 140
73 144
70 160
162 168
100 180
17 189
204 210
49 216
214 224
193 240
116 252
170 270
178 280
239 288
144 315
90 336
145 360
314 378
324 420
409 432
150 480
10 504
229 540
230 560
354 630
202 672
289 720
152 756
570 840
143 864
494 945
942 1008
409 1080
150 1120
564 1260
294 1440
1502 1512
538 1680
818 1890
1882 2016
553 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27482,28,0.706384667,0.706082
101,insertion_2,100000,30000,30000,13,12,1,29804,53,0.261986709,0.261834
102,insertion_3,100000,30000,17703,7,7,0,30240,78,0.122003209,0.121987


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":77703,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":33,
"completed_trajectories":31,
"budget_interrupted_trajectories":2,
"first_success_trajectory":33,
"first_success_scans":77703,
"first_success_wall_seconds":1.090463417,
"first_success_cpu_seconds":1.089991,
"wall_seconds":1.090944958,
"cpu_seconds":1.090472,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/stdout.txt <==
bank20 m=8 L=30240 seed=2026103105 gaps=0 scans=77703 CPU=1.09047s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2390,2390,27319,0.055126625,0.055128
100,2,2,completed,2564,4954,27225,0.059064,0.059067
100,3,3,completed,2561,7515,27154,0.055228,0.055222
100,4,4,completed,2408,9923,27280,0.054416833,0.054417
100,5,5,completed,2494,12417,27111,0.051739666,0.05174
100,6,6,completed,2577,14994,26994,0.0587195,0.05872
100,7,7,completed,2505,17499,26902,0.064682458,0.064656
100,8,8,completed,2470,19969,27361,0.058010917,0.057954
100,9,9,completed,2456,22425,26956,0.063944958,0.063884
100,10,10,completed,2513,24938,27389,0.06263575,0.062619
100,11,11,completed,2300,27238,27010,0.05751325,0.057433
100,12,12,completed,2433,29671,27482,0.057058459,0.057054
100,13,13,budget_interrupted,329,30000,27082,0.00814625,0.008117
101,1,14,completed,2281,32281,29766,0.020334541,0.020335
101,2,15,completed,2124,34405,29752,0.019189791,0.019191
101,3,16,completed,2542,36947,29783,0.022219833,0.022221
101,4,17,completed,2224,39171,29801,0.018250208,0.018247
101,5,18,completed,2249,41420,29770,0.020143708,0.020111
101,6,19,completed,2486,43906,29804,0.021670291,0.021643
101,7,20,completed,2379,46285,29773,0.020923167,0.020923
101,8,21,completed,2519,48804,29796,0.021881209,0.021871
101,9,22,completed,2434,51238,29797,0.021571791,0.021573
101,10,23,completed,2179,53417,29794,0.019184625,0.019159
101,11,24,completed,2395,55812,29781,0.02095775,0.020959
101,12,25,completed,2431,58243,29778,0.021274542,0.02125
101,13,26,budget_interrupted,1757,60000,29751,0.0142785,0.014272
102,1,27,completed,2758,62758,30234,0.018994292,0.018996
102,2,28,completed,2604,65362,30226,0.018165625,0.018166
102,3,29,completed,2541,67903,30239,0.017461375,0.017461
102,4,30,completed,2325,70228,30232,0.01609075,0.016094
102,5,31,completed,2516,72744,30235,0.017271584,0.017259
102,6,32,completed,2569,75313,30235,0.017548792,0.01755
102,7,33,success,2390,77703,30240,0.01641275,0.016414


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/assignment.txt <==
3 8
1 9
0 10
9 12
2 14
6 15
7 16
7 18
18 20
8 21
5 24
26 27
0 28
12 30
31 32
34 35
13 36
28 40
26 42
22 45
17 48
16 54
24 56
54 60
38 63
4 70
41 72
8 80
14 84
76 90
15 96
32 105
106 108
47 112
84 120
20 126
7 135
64 140
137 144
128 160
164 168
94 180
125 189
116 210
89 216
175 224
48 240
122 252
196 270
264 280
175 288
167 315
191 336
16 360
332 378
304 420
233 432
208 480
311 504
52 540
334 560
356 630
431 672
196 720
206 756
124 840
143 864
251 945
671 1008
34 1080
368 1120
1114 1260
934 1440
1151 1512
608 1680
62 1890
335 2016
1996 2160
574 2520
1681 3024
976 3360
2622 3780
1654 4320
4035 5040
3536 6048
5974 7560
9475 10080
14048 15120
850 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27383,28,0.672629042,0.672616
101,insertion_2,100000,30000,30000,14,13,1,29806,53,0.239579042,0.239537
102,insertion_3,100000,30000,30000,13,12,1,30233,78,0.202166791,0.20216
103,insertion_4,100000,30000,11,1,1,0,30240,89,0.00021475,0.000215


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":90011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":41,
"completed_trajectories":38,
"budget_interrupted_trajectories":3,
"first_success_trajectory":41,
"first_success_scans":90011,
"first_success_wall_seconds":1.114713083,
"first_success_cpu_seconds":1.11465,
"wall_seconds":1.114979458,
"cpu_seconds":1.114916,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/stdout.txt <==
bank20 m=8 L=30240 seed=2026103106 gaps=0 scans=90011 CPU=1.11492s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2594,2594,27155,0.056401334,0.056402
100,2,2,completed,2367,4961,27383,0.0536095,0.05361
100,3,3,completed,2364,7325,27090,0.052717333,0.052718
100,4,4,completed,2411,9736,27058,0.054804708,0.054805
100,5,5,completed,2431,12167,26934,0.056215916,0.056212
100,6,6,completed,2394,14561,27024,0.057874166,0.057875
100,7,7,completed,2462,17023,26772,0.06076625,0.060767
100,8,8,completed,2324,19347,26800,0.055321083,0.055321
100,9,9,completed,2729,22076,26934,0.058640666,0.058633
100,10,10,completed,2287,24363,27082,0.040884958,0.040885
100,11,11,completed,2376,26739,27038,0.051035917,0.051037
100,12,12,completed,2577,29316,27073,0.057640125,0.057639
100,13,13,budget_interrupted,684,30000,27084,0.016649958,0.016651
101,1,14,completed,2202,32202,29686,0.017559792,0.01756
101,2,15,completed,2155,34357,29806,0.016304917,0.016306
101,3,16,completed,2581,36938,29739,0.020722125,0.020722
101,4,17,completed,2192,39130,29754,0.017471458,0.017472
101,5,18,completed,2404,41534,29806,0.01849325,0.018494
101,6,19,completed,2309,43843,29806,0.018089708,0.018068
101,7,20,completed,2222,46065,29741,0.018156083,0.018156
101,8,21,completed,2411,48476,29692,0.019906791,0.019888
101,9,22,completed,2322,50798,29712,0.018850542,0.018851
101,10,23,completed,2427,53225,29754,0.019426583,0.019427
101,11,24,completed,2235,55460,29731,0.018138875,0.018138
101,12,25,completed,2154,57614,29677,0.017373667,0.017374
101,13,26,completed,2308,59922,29797,0.018320875,0.018322
101,14,27,budget_interrupted,78,60000,29706,0.000714416,0.000715
102,1,28,completed,2571,62571,30230,0.01760725,0.017608
102,2,29,completed,2418,64989,30230,0.016460709,0.01646
102,3,30,completed,2411,67400,30231,0.016125083,0.016125
102,4,31,completed,2299,69699,30228,0.015446167,0.015447
102,5,32,completed,2543,72242,30233,0.0170835,0.017084
102,6,33,completed,2208,74450,30227,0.014971166,0.014972
102,7,34,completed,2343,76793,30228,0.015549875,0.015544
102,8,35,completed,2206,78999,30233,0.014646292,0.014647
102,9,36,completed,2422,81421,30230,0.016183541,0.016185
102,10,37,completed,2350,83771,30223,0.015977584,0.015978
102,11,38,completed,2371,86142,30226,0.015979542,0.01598
102,12,39,completed,2319,88461,30225,0.015590667,0.015591
102,13,40,budget_interrupted,1539,90000,30214,0.010474542,0.010476
103,1,41,success,11,90011,30240,0.000191542,0.000192


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/assignment.txt <==
3 8
5 9
2 10
9 12
0 14
6 15
7 16
2 18
4 20
1 21
1 24
26 27
2 28
18 30
31 32
34 35
29 36
0 40
10 42
28 45
13 48
8 54
18 56
30 60
40 63
6 70
17 72
20 80
4 84
1 90
15 96
55 105
17 108
63 112
54 120
124 126
98 135
128 140
133 144
79 160
46 168
109 180
34 189
16 210
197 216
207 224
60 240
82 252
206 270
194 280
47 288
13 315
277 336
325 360
160 378
414 420
287 432
367 480
373 504
530 540
380 560
586 630
79 672
37 720
409 756
234 840
143 864
853 945
805 1008
854 1080
815 1120
517 1260
1231 1440
157 1512
31 1680
1394 1890
943 2016
1340 2160
460 2520
661 3024
2383 3360
2474 3780
3311 4320
3541 5040
3919 6048
5263 7560
8335 10080
7951 15120
18031 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27437,28,0.655867333,0.655853
101,insertion_2,100000,30000,30000,14,13,1,29800,53,0.24590575,0.245899
102,insertion_3,100000,30000,30000,13,12,1,30201,78,0.20764875,0.207649
103,insertion_4,100000,30000,30000,23,22,1,30234,89,0.324245667,0.324238
401,bank_epoch_1,100000,24000,24000,2,1,1,30236,89,0.196131542,0.196124
402,bank_epoch_2,100000,24000,24000,2,1,1,30236,89,0.193006209,0.193006
403,bank_epoch_3,100000,24000,24000,2,1,1,30237,89,0.196734625,0.196728
404,bank_epoch_4,100000,24000,13146,1,1,0,30240,89,0.101428333,0.101429


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":205146,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":69,
"completed_trajectories":62,
"budget_interrupted_trajectories":7,
"first_success_trajectory":69,
"first_success_scans":205146,
"first_success_wall_seconds":2.121080375,
"first_success_cpu_seconds":2.121037,
"wall_seconds":2.121413083,
"cpu_seconds":2.12137,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/stdout.txt <==
bank20 m=8 L=30240 seed=2026103107 gaps=0 scans=205146 CPU=2.12137s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2601,2601,27183,0.051914292,0.051915
100,2,2,completed,2438,5039,27295,0.055062167,0.055063
100,3,3,completed,2507,7546,27378,0.055016458,0.055016
100,4,4,completed,2510,10056,26959,0.058172666,0.058166
100,5,5,completed,2347,12403,27159,0.050535375,0.050537
100,6,6,completed,2710,15113,27094,0.045629375,0.04563
100,7,7,completed,2598,17711,27331,0.057460375,0.05746
100,8,8,completed,2383,20094,27125,0.050899792,0.0509
100,9,9,completed,2434,22528,27109,0.057845208,0.057845
100,10,10,completed,3079,25607,27025,0.071766667,0.071767
100,11,11,completed,2357,27964,26411,0.055829083,0.055823
100,12,12,budget_interrupted,2036,30000,27437,0.04566875,0.045669
101,1,13,completed,2245,32245,29755,0.017868292,0.017869
101,2,14,completed,2480,34725,29777,0.020547208,0.020548
101,3,15,completed,2148,36873,29740,0.017927417,0.017927
101,4,16,completed,2196,39069,29755,0.017519917,0.017521
101,5,17,completed,2486,41555,29775,0.020051958,0.020052
101,6,18,completed,2573,44128,29788,0.021178125,0.021178
101,7,19,completed,2239,46367,29792,0.018530833,0.018532
101,8,20,completed,2321,48688,29756,0.019317083,0.019318
101,9,21,completed,2449,51137,29777,0.019898416,0.019899
101,10,22,completed,2172,53309,29797,0.017786,0.01778
101,11,23,completed,2209,55518,29749,0.018372,0.018373
101,12,24,completed,2122,57640,29800,0.017164958,0.017166
101,13,25,completed,2114,59754,29761,0.017628875,0.017629
101,14,26,budget_interrupted,246,60000,29781,0.002047458,0.002049
102,1,27,completed,2197,62197,30196,0.015169667,0.01517
102,2,28,completed,2248,64445,30198,0.01552675,0.015527
102,3,29,completed,2464,66909,30198,0.016962458,0.016963
102,4,30,completed,2369,69278,30199,0.016645958,0.016646
102,5,31,completed,2494,71772,30195,0.017262375,0.017263
102,6,32,completed,2096,73868,30198,0.014447208,0.014448
102,7,33,completed,2374,76242,30199,0.016349666,0.01635
102,8,34,completed,2422,78664,30195,0.016748792,0.016749
102,9,35,completed,2087,80751,30196,0.014389458,0.014389
102,10,36,completed,2364,83115,30197,0.016371041,0.016371
102,11,37,completed,2245,85360,30197,0.015486084,0.015486
102,12,38,completed,2477,87837,30201,0.017128417,0.01713
102,13,39,budget_interrupted,2163,90000,30179,0.0151105,0.015112
103,1,40,completed,1362,91362,30234,0.014843125,0.014844
103,2,41,completed,1339,92701,30234,0.014371417,0.014372
103,3,42,completed,1412,94113,30234,0.015331,0.015332
103,4,43,completed,1338,95451,30234,0.014475459,0.014475
103,5,44,completed,1376,96827,30234,0.014892666,0.014892
103,6,45,completed,1350,98177,30234,0.014532625,0.014533
103,7,46,completed,1424,99601,30234,0.015433,0.015434
103,8,47,completed,1334,100935,30234,0.014285167,0.014285
103,9,48,completed,1382,102317,30234,0.014989333,0.014984
103,10,49,completed,1329,103646,30234,0.014296166,0.014297
103,11,50,completed,1337,104983,30234,0.014396833,0.014397
103,12,51,completed,1407,106390,30234,0.015136292,0.015136
103,13,52,completed,1340,107730,30234,0.014578125,0.014578
103,14,53,completed,1340,109070,30234,0.014538375,0.014539
103,15,54,completed,1275,110345,30234,0.013855708,0.013857
103,16,55,completed,1340,111685,30234,0.014542375,0.014543
103,17,56,completed,1367,113052,30234,0.014693208,0.014693
103,18,57,completed,1317,114369,30234,0.014252416,0.014253
103,19,58,completed,1305,115674,30234,0.014094958,0.014096
103,20,59,completed,1318,116992,30234,0.014133208,0.014133
103,21,60,completed,1288,118280,30234,0.013919709,0.01392
103,22,61,completed,1447,119727,30234,0.01560025,0.015601
103,23,62,budget_interrupted,273,120000,30233,0.002977292,0.002978
401,1,63,completed,17578,137578,30236,0.13607,0.13607
401,2,64,budget_interrupted,6422,144000,30234,0.059961625,0.059954
402,1,65,completed,18056,162056,30236,0.140974,0.140974
402,2,66,budget_interrupted,5944,168000,30235,0.051932292,0.051932
403,1,67,completed,16326,184326,30237,0.1281015,0.128095
403,2,68,budget_interrupted,7674,192000,30235,0.068536208,0.068537
404,1,69,success,13146,205146,30240,0.101375916,0.101376


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/assignment.txt <==
1 8
2 9
0 10
7 12
2 14
13 15
13 16
14 18
14 20
3 21
3 24
26 27
8 28
22 30
31 32
34 35
23 36
5 40
18 42
42 45
39 48
44 54
0 56
46 60
54 63
6 70
35 72
21 80
78 84
26 90
15 96
48 105
35 108
85 112
76 120
12 126
8 135
124 140
5 144
69 160
84 168
4 180
0 189
132 210
71 216
149 224
37 240
210 252
62 270
96 280
21 288
33 315
88 336
244 360
252 378
304 420
341 432
469 480
42 504
224 540
256 560
96 630
21 672
117 720
126 756
136 840
501 864
231 945
798 1008
429 1080
933 1120
844 1260
1317 1440
700 1512
1173 1680
574 1890
294 2016
197 2160
453 2520
294 3024
2373 3360
1204 3780
629 4320
2944 5040
1302 6048
789 7560
9909 10080
11589 15120
23478 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27310,28,0.639482,0.639429
101,insertion_2,100000,30000,30000,14,13,1,29761,53,0.24105575,0.241049
102,insertion_3,100000,30000,30000,13,12,1,30210,78,0.205546,0.205546
103,insertion_4,100000,30000,30000,23,22,1,30238,89,0.325498334,0.325491
401,bank_epoch_1,100000,24000,1235,1,1,0,30240,89,0.009484417,0.009484


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":121235,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":64,
"completed_trajectories":60,
"budget_interrupted_trajectories":4,
"first_success_trajectory":64,
"first_success_scans":121235,
"first_success_wall_seconds":1.421173041,
"first_success_cpu_seconds":1.421103,
"wall_seconds":1.421431375,
"cpu_seconds":1.421363,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/stdout.txt <==
bank20 m=8 L=30240 seed=2026103108 gaps=0 scans=121235 CPU=1.42136s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2454,2454,27310,0.052740083,0.052741
100,2,2,completed,2407,4861,27238,0.050114917,0.050115
100,3,3,completed,2349,7210,27262,0.046757708,0.046758
100,4,4,completed,2486,9696,27151,0.055056125,0.055056
100,5,5,completed,2539,12235,26851,0.053865875,0.053866
100,6,6,completed,2510,14745,26928,0.055147666,0.055141
100,7,7,completed,2173,16918,26594,0.038429833,0.03843
100,8,8,completed,2341,19259,27302,0.047565417,0.047565
100,9,9,completed,2270,21529,27134,0.048157791,0.048158
100,10,10,completed,2575,24104,26934,0.062082667,0.062083
100,11,11,completed,2164,26268,27194,0.04365425,0.043655
100,12,12,completed,2453,28721,27096,0.057739209,0.057699
100,13,13,budget_interrupted,1279,30000,26768,0.028106583,0.028102
101,1,14,completed,2163,32163,29724,0.017887541,0.017888
101,2,15,completed,2101,34264,29718,0.016693541,0.016694
101,3,16,completed,2209,36473,29743,0.017912083,0.017913
101,4,17,completed,2599,39072,29759,0.021027875,0.021028
101,5,18,completed,2069,41141,29731,0.016771083,0.016774
101,6,19,completed,2424,43565,29739,0.019311541,0.019313
101,7,20,completed,2133,45698,29722,0.017718,0.017719
101,8,21,completed,2281,47979,29755,0.018281417,0.018282
101,9,22,completed,2508,50487,29761,0.019976792,0.019977
101,10,23,completed,2122,52609,29739,0.017633625,0.017634
101,11,24,completed,2181,54790,29750,0.0171115,0.017112
101,12,25,completed,2329,57119,29732,0.018314292,0.018315
101,13,26,completed,2188,59307,29741,0.016725583,0.016719
101,14,27,budget_interrupted,693,60000,29685,0.005634666,0.005635
102,1,28,completed,2354,62354,30207,0.0159865,0.015987
102,2,29,completed,2531,64885,30192,0.017389875,0.01739
102,3,30,completed,2224,67109,30204,0.015098458,0.015098
102,4,31,completed,2246,69355,30208,0.015317334,0.015317
102,5,32,completed,2667,72022,30210,0.018094625,0.018094
102,6,33,completed,2403,74425,30202,0.016423708,0.016424
102,7,34,completed,2066,76491,30185,0.014224375,0.014224
102,8,35,completed,2286,78777,30194,0.015767084,0.015767
102,9,36,completed,2423,81200,30196,0.01664075,0.016641
102,10,37,completed,2436,83636,30210,0.01672575,0.016725
102,11,38,completed,2353,85989,30197,0.016309541,0.01631
102,12,39,completed,2516,88505,30196,0.017259667,0.01726
102,13,40,budget_interrupted,1495,90000,30199,0.010265958,0.010266
103,1,41,completed,1319,91319,30238,0.014390208,0.01439
103,2,42,completed,1419,92738,30238,0.015483084,0.015484
103,3,43,completed,1419,94157,30238,0.01549375,0.015494
103,4,44,completed,1340,95497,30238,0.01436875,0.014369
103,5,45,completed,1340,96837,30238,0.014657333,0.014657
103,6,46,completed,1381,98218,30238,0.014981083,0.014981
103,7,47,completed,1352,99570,30238,0.014849666,0.01485
103,8,48,completed,1368,100938,30238,0.014820458,0.01482
103,9,49,completed,1392,102330,30238,0.015181959,0.015182
103,10,50,completed,1391,103721,30238,0.01503775,0.015039
103,11,51,completed,1396,105117,30238,0.01564025,0.015641
103,12,52,completed,1354,106471,30238,0.014946,0.014947
103,13,53,completed,1401,107872,30238,0.01520575,0.015206
103,14,54,completed,1322,109194,30238,0.01405075,0.014044
103,15,55,completed,1292,110486,30238,0.013879625,0.01388
103,16,56,completed,1332,111818,30238,0.014240833,0.014241
103,17,57,completed,1273,113091,30238,0.013886209,0.013887
103,18,58,completed,1363,114454,30238,0.014692917,0.014694
103,19,59,completed,1291,115745,30238,0.013887542,0.013887
103,20,60,completed,1315,117060,30238,0.0140485,0.014049
103,21,61,completed,1391,118451,30238,0.014965167,0.014965
103,22,62,completed,1375,119826,30238,0.014773458,0.014773
103,23,63,budget_interrupted,174,120000,30234,0.001952917,0.001954
401,1,64,success,1235,121235,30240,0.009434875,0.009436


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/assignment.txt <==
3 8
2 9
6 10
9 12
4 14
10 15
7 16
14 18
12 20
19 21
1 24
26 27
10 28
0 30
31 32
34 35
5 36
28 40
16 42
35 45
15 48
35 54
42 56
42 60
28 63
64 70
13 72
8 80
34 84
44 90
79 96
54 105
17 108
45 112
78 120
106 126
98 135
84 140
133 144
128 160
70 168
62 180
1 189
114 210
37 216
80 224
18 240
22 252
8 270
164 280
239 288
253 315
109 336
18 360
325 378
97 420
181 432
48 480
205 504
78 540
24 560
223 630
253 672
138 720
541 756
294 840
719 864
127 945
637 1008
978 1080
864 1120
433 1260
688 1440
1045 1512
1021 1680
442 1890
1933 2016
1338 2160
181 2520
1621 3024
1168 3360
3026 3780
1261 4320
448 5040
3887 6048
3628 7560
4528 10080
14608 15120
7309 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27478,28,0.62954,0.629528
101,insertion_2,100000,30000,30000,13,12,1,29789,53,0.237335209,0.237329
102,insertion_3,100000,30000,30000,13,12,1,30219,78,0.201594916,0.201587
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000218417,0.000218


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":40,
"completed_trajectories":37,
"budget_interrupted_trajectories":3,
"first_success_trajectory":40,
"first_success_scans":90012,
"first_success_wall_seconds":1.068802125,
"first_success_cpu_seconds":1.068775,
"wall_seconds":1.069002667,
"cpu_seconds":1.068976,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/stdout.txt <==
bank20 m=8 L=30240 seed=2026103109 gaps=0 scans=90012 CPU=1.06898s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2572,2572,26966,0.060608625,0.06061
100,2,2,completed,2498,5070,27048,0.051057916,0.051059
100,3,3,completed,2407,7477,26940,0.040883875,0.040884
100,4,4,completed,2348,9825,27205,0.052453625,0.052448
100,5,5,completed,2464,12289,27300,0.056099459,0.056099
100,6,6,completed,2370,14659,26813,0.054022292,0.054023
100,7,7,completed,2451,17110,26905,0.05783075,0.057831
100,8,8,completed,2311,19421,26742,0.047485333,0.047482
100,9,9,completed,2490,21911,26838,0.043326708,0.043327
100,10,10,completed,2407,24318,27478,0.053472291,0.053473
100,11,11,completed,2460,26778,27176,0.042012666,0.042016
100,12,12,completed,2631,29409,27307,0.056798958,0.0568
100,13,13,budget_interrupted,591,30000,26881,0.013421208,0.013422
101,1,14,completed,2404,32404,29702,0.019234875,0.019236
101,2,15,completed,2249,34653,29787,0.017845833,0.017846
101,3,16,completed,2440,37093,29759,0.019468,0.019468
101,4,17,completed,2468,39561,29780,0.018979583,0.018982
101,5,18,completed,2100,41661,29789,0.016494666,0.016488
101,6,19,completed,2355,44016,29736,0.01796275,0.017964
101,7,20,completed,2174,46190,29786,0.017205959,0.017206
101,8,21,completed,2643,48833,29780,0.02117875,0.021179
101,9,22,completed,2225,51058,29788,0.017671917,0.017672
101,10,23,completed,2097,53155,29672,0.016621958,0.016622
101,11,24,completed,2285,55440,29734,0.018153083,0.018153
101,12,25,completed,2260,57700,29728,0.017786625,0.017787
101,13,26,budget_interrupted,2300,60000,29745,0.018677791,0.018677
102,1,27,completed,2368,62368,30197,0.0161085,0.016108
102,2,28,completed,2389,64757,30203,0.016351583,0.016352
102,3,29,completed,2122,66879,30182,0.0146265,0.014626
102,4,30,completed,2406,69285,30198,0.01646725,0.01646
102,5,31,completed,2544,71829,30206,0.016487833,0.016488
102,6,32,completed,2214,74043,30214,0.014640375,0.014641
102,7,33,completed,2491,76534,30212,0.016536,0.016536
102,8,34,completed,2279,78813,30204,0.015232292,0.015232
102,9,35,completed,2250,81063,30180,0.0152845,0.015284
102,10,36,completed,2430,83493,30214,0.016262708,0.016263
102,11,37,completed,2305,85798,30208,0.0155815,0.015582
102,12,38,completed,2460,88258,30219,0.016373166,0.016373
102,13,39,budget_interrupted,1742,90000,30219,0.011592584,0.011593
103,1,40,success,12,90012,30240,0.000196167,0.000196


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/assignment.txt <==
0 8
5 9
3 10
10 12
3 14
0 15
12 16
11 18
17 20
15 21
18 24
26 27
19 28
1 30
31 32
34 35
2 36
27 40
9 42
21 45
4 48
44 54
39 56
25 60
60 63
49 70
54 72
22 80
33 84
81 90
84 96
64 105
62 108
55 112
115 120
107 126
116 135
109 140
20 144
132 160
79 168
138 180
71 189
79 210
6 216
111 224
84 240
150 252
71 270
179 280
150 288
6 315
295 336
174 360
197 378
229 420
116 432
228 480
294 504
125 540
7 560
231 630
463 672
462 720
89 756
175 840
36 864
35 945
366 1008
395 1080
847 1120
935 1260
996 1440
1230 1512
1182 1680
1385 1890
870 2016
756 2160
1518 2520
2238 3024
929 3360
305 3780
1476 4320
3815 5040
3750 6048
6389 7560
1295 10080
10169 15120
2609 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27322,28,0.664338416,0.664156
101,insertion_2,100000,30000,30000,13,12,1,29636,53,0.259488625,0.257753
102,insertion_3,100000,30000,30000,13,12,1,30192,78,0.215758292,0.214515
103,insertion_4,100000,30000,30000,24,23,1,30230,89,0.326714167,0.326342
401,bank_epoch_1,100000,24000,24000,2,1,1,30232,89,0.201871375,0.201872
402,bank_epoch_2,100000,24000,24000,2,1,1,30232,89,0.195845834,0.195839
403,bank_epoch_3,100000,24000,24000,2,1,1,30234,89,0.197685917,0.19768
404,bank_epoch_4,100000,24000,24000,2,1,1,30239,89,0.198922791,0.198924
405,bank_epoch_5,100000,24000,23770,2,2,0,30240,89,0.20200575,0.19987


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"bank20",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":239770,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":9,
"started_trajectories":73,
"completed_trajectories":65,
"budget_interrupted_trajectories":8,
"first_success_trajectory":73,
"first_success_scans":239770,
"first_success_wall_seconds":2.462728458,
"first_success_cpu_seconds":2.457046,
"wall_seconds":2.463045916,
"cpu_seconds":2.457363,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/stdout.txt <==
bank20 m=8 L=30240 seed=2026103110 gaps=0 scans=239770 CPU=2.45736s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_bank20_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,26831,0.05030275,0.050304
100,2,2,completed,2458,4662,27322,0.050014375,0.050014
100,3,3,completed,2611,7273,27128,0.053507791,0.053509
100,4,4,completed,2257,9530,26616,0.052636875,0.052637
100,5,5,completed,2682,12212,26934,0.060384584,0.060385
100,6,6,completed,2374,14586,27158,0.050699542,0.050699
100,7,7,completed,2487,17073,26738,0.0554,0.055394
100,8,8,completed,2633,19706,27192,0.058062833,0.058063
100,9,9,completed,2265,21971,26962,0.053850709,0.053851
100,10,10,completed,2603,24574,26991,0.058834417,0.058819
100,11,11,completed,2567,27141,27297,0.055246208,0.055222
100,12,12,completed,2324,29465,27100,0.052061958,0.052017
100,13,13,budget_interrupted,535,30000,26842,0.013260417,0.013178
101,1,14,completed,2127,32127,29600,0.018137167,0.017969
101,2,15,completed,2709,34836,29620,0.023675417,0.023451
101,3,16,completed,2341,37177,29636,0.019915917,0.019802
101,4,17,completed,2344,39521,29613,0.02002025,0.019882
101,5,18,completed,2387,41908,29617,0.020629167,0.0205
101,6,19,completed,2455,44363,29610,0.021046375,0.020915
101,7,20,completed,2049,46412,29625,0.0174695,0.01736
101,8,21,completed,2309,48721,29626,0.020017,0.019929
101,9,22,completed,2401,51122,29625,0.020876,0.020714
101,10,23,completed,2448,53570,29625,0.021117208,0.021031
101,11,24,completed,2147,55717,29561,0.018763167,0.018612
101,12,25,completed,2448,58165,29623,0.021815458,0.021709
101,13,26,budget_interrupted,1835,60000,29619,0.015872625,0.015795
102,1,27,completed,2354,62354,30185,0.016956958,0.016845
102,2,28,completed,2335,64689,30190,0.016918084,0.016823
102,3,29,completed,2099,66788,30158,0.015381166,0.015274
102,4,30,completed,2605,69393,30190,0.018511875,0.018441
102,5,31,completed,2161,71554,30189,0.015436209,0.015344
102,6,32,completed,2323,73877,30192,0.0166825,0.016591
102,7,33,completed,2282,76159,30160,0.016545459,0.016446
102,8,34,completed,2283,78442,30190,0.016269667,0.016198
102,9,35,completed,2535,80977,30189,0.018106458,0.018028
102,10,36,completed,2292,83269,30191,0.016504708,0.016418
102,11,37,completed,2348,85617,30190,0.016837584,0.016747
102,12,38,completed,2256,87873,30190,0.016175917,0.016069
102,13,39,budget_interrupted,2127,90000,30189,0.015315,0.015208
103,1,40,completed,1264,91264,30230,0.014262959,0.014218
103,2,41,completed,1326,92590,30230,0.014670208,0.014638
103,3,42,completed,1147,93737,30230,0.012642292,0.012609
103,4,43,completed,1273,95010,30230,0.013872125,0.013854
103,5,44,completed,1206,96216,30230,0.012928208,0.012929
103,6,45,completed,1249,97465,30230,0.013632833,0.013633
103,7,46,completed,1231,98696,30230,0.013665875,0.013436
103,8,47,completed,1385,100081,30230,0.015170625,0.015174
103,9,48,completed,1318,101399,30230,0.014329208,0.014329
103,10,49,completed,1249,102648,30230,0.013588958,0.013589
103,11,50,completed,1349,103997,30230,0.014650583,0.014651
103,12,51,completed,1236,105233,30230,0.013348584,0.013349
103,13,52,completed,1172,106405,30230,0.012736792,0.012737
103,14,53,completed,1242,107647,30230,0.013544625,0.013544
103,15,54,completed,1298,108945,30230,0.014182541,0.014182
103,16,55,completed,1371,110316,30230,0.014630167,0.01463
103,17,56,completed,1400,111716,30230,0.015121333,0.015121
103,18,57,completed,1206,112922,30230,0.013107958,0.013108
103,19,58,completed,1244,114166,30230,0.013422791,0.013423
103,20,59,completed,1325,115491,30230,0.014294833,0.014295
103,21,60,completed,1240,116731,30230,0.013369417,0.013363
103,22,61,completed,1217,117948,30230,0.013080833,0.013081
103,23,62,completed,1261,119209,30230,0.013744666,0.013745
103,24,63,budget_interrupted,791,120000,30230,0.008623208,0.008622
401,1,64,completed,16590,136590,30232,0.132162458,0.132163
401,2,65,budget_interrupted,7410,144000,30232,0.069608459,0.069609
402,1,66,completed,17149,161149,30232,0.135595167,0.13559
402,2,67,budget_interrupted,6851,168000,30232,0.060148125,0.060149
403,1,68,completed,16370,184370,30234,0.128616833,0.128616
403,2,69,budget_interrupted,7630,192000,30232,0.068970541,0.068964
404,1,70,completed,16463,208463,30239,0.127961209,0.127962
404,2,71,budget_interrupted,7537,216000,30232,0.070855291,0.070857
405,1,72,completed,14693,230693,30239,0.118885125,0.116782
405,2,73,success,9077,239770,30240,0.082998667,0.082972


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/assignment.txt <==
3 8
2 9
6 10
1 12
12 14
12 15
7 16
14 18
0 20
4 21
21 24
26 27
2 28
18 30
31 32
34 35
5 36
4 40
22 42
22 45
9 48
8 54
14 56
30 60
52 63
24 70
53 72
33 80
34 84
58 90
15 96
99 105
89 108
42 112
81 120
10 126
17 135
48 140
127 144
49 160
16 168
172 180
179 189
144 210
17 216
175 224
225 240
196 252
98 270
224 280
239 288
220 315
322 336
319 360
260 378
324 420
287 432
129 480
223 504
530 540
434 560
142 630
79 672
31 720
280 756
268 840
143 864
28 945
799 1008
535 1080
495 1120
412 1260
463 1440
800 1512
895 1680
1288 1890
943 2016
895 2160
2132 2520
1868 3024
1459 3360
916 3780
317 4320
2507 5040
3029 6048
545 7560
9444 10080
2020 15120
4495 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27483,28,0.60827975,0.608266
101,insertion_2,100000,30000,30000,14,13,1,29854,53,0.226646292,0.22664
102,insertion_3,100000,30000,30000,12,11,1,30239,78,0.190866042,0.19086
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000221042,0.000222


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":39,
"completed_trajectories":36,
"budget_interrupted_trajectories":3,
"first_success_trajectory":39,
"first_success_scans":90012,
"first_success_wall_seconds":1.026151708,
"first_success_cpu_seconds":1.026126,
"wall_seconds":1.026389958,
"cpu_seconds":1.026364,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/stdout.txt <==
global m=8 L=30240 seed=2026103101 gaps=0 scans=90012 CPU=1.02636s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2426,2426,27349,0.047545833,0.047541
100,2,2,completed,2626,5052,26646,0.044434667,0.044435
100,3,3,completed,2592,7644,26903,0.051616875,0.051618
100,4,4,completed,2675,10319,27389,0.056535833,0.056535
100,5,5,completed,2708,13027,27352,0.058141375,0.058143
100,6,6,completed,2554,15581,27207,0.050105875,0.050106
100,7,7,completed,2591,18172,27201,0.049492042,0.049486
100,8,8,completed,2640,20812,27483,0.055853083,0.055857
100,9,9,completed,2112,22924,26952,0.046421666,0.046422
100,10,10,completed,2746,25670,26862,0.056213625,0.056213
100,11,11,completed,2432,28102,27151,0.052517042,0.052517
100,12,12,budget_interrupted,1898,30000,26934,0.039342459,0.039343
101,1,13,completed,2432,32432,29841,0.018050958,0.018051
101,2,14,completed,2183,34615,29815,0.016245333,0.016245
101,3,15,completed,2147,36762,29828,0.016272875,0.016273
101,4,16,completed,2281,39043,29769,0.017090459,0.01709
101,5,17,completed,2255,41298,29813,0.017181417,0.017182
101,6,18,completed,1890,43188,29820,0.014016958,0.014018
101,7,19,completed,2289,45477,29824,0.017874459,0.017875
101,8,20,completed,2158,47635,29833,0.016869584,0.016867
101,9,21,completed,2046,49681,29838,0.0150195,0.01502
101,10,22,completed,2412,52093,29841,0.017691458,0.017695
101,11,23,completed,2153,54246,29854,0.016170584,0.016171
101,12,24,completed,2225,56471,29793,0.016709083,0.016709
101,13,25,completed,2306,58777,29832,0.017727959,0.017728
101,14,26,budget_interrupted,1223,60000,29791,0.009674625,0.009676
102,1,27,completed,2565,62565,30236,0.016436375,0.016436
102,2,28,completed,2639,65204,30239,0.016845542,0.016846
102,3,29,completed,2716,67920,30239,0.01729475,0.017295
102,4,30,completed,2570,70490,30235,0.016409417,0.016409
102,5,31,completed,2448,72938,30238,0.015441,0.01544
102,6,32,completed,2547,75485,30239,0.01612325,0.016124
102,7,33,completed,2478,77963,30239,0.015627666,0.015628
102,8,34,completed,2658,80621,30239,0.016822292,0.016822
102,9,35,completed,2380,83001,30239,0.015244583,0.015245
102,10,36,completed,2470,85471,30239,0.015890416,0.01589
102,11,37,completed,2639,88110,30239,0.016918958,0.016918
102,12,38,budget_interrupted,1890,90000,30239,0.011763375,0.011757
103,1,39,success,12,90012,30240,0.000199125,0.0002


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/assignment.txt <==
3 8
5 9
2 10
9 12
10 14
1 15
7 16
11 18
10 20
12 21
1 24
26 27
8 28
4 30
31 32
34 35
20 36
38 40
0 42
13 45
37 48
8 54
44 56
40 60
60 63
48 70
53 72
18 80
78 84
74 90
79 96
6 105
44 108
15 112
109 120
18 126
28 135
28 140
17 144
45 160
72 168
146 180
102 189
156 210
17 216
207 224
157 240
88 252
206 270
20 280
143 288
298 315
63 336
218 360
228 378
114 420
89 432
445 480
423 504
314 540
58 560
628 630
303 672
253 720
732 756
720 840
349 864
208 945
255 1008
853 1080
335 1120
358 1260
493 1440
354 1512
1498 1680
1468 1890
591 2016
1178 2160
1528 2520
1110 3024
2127 3360
3628 3780
2653 4320
1978 5040
5646 6048
2368 7560
4143 10080
12538 15120
7503 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27378,28,0.643794709,0.643782
101,insertion_2,100000,30000,30000,13,12,1,29688,53,0.244610083,0.244576
102,insertion_3,100000,30000,30000,14,13,1,30155,78,0.207671334,0.207672
103,insertion_4,100000,30000,30000,25,24,1,30190,89,0.340260333,0.340245
300,global_medium,100000,40000,40000,3,2,1,30218,89,0.312022709,0.312016
301,global_large_to_small,100000,40000,40000,3,2,1,30231,89,0.340872125,0.340872
302,global_mixed,100000,40000,40000,3,2,1,30231,89,0.336850333,0.336843


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":74,
"completed_trajectories":67,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.426509583,
"cpu_seconds":2.426433,
"covered":30231,
"uncovered":9,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/stdout.txt <==
global m=8 L=30240 seed=2026103102 gaps=9 scans=240000 CPU=2.42643s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2281,2281,27016,0.050287042,0.050288
100,2,2,completed,2859,5140,27322,0.058927,0.058927
100,3,3,completed,2371,7511,27039,0.050275,0.050275
100,4,4,completed,2561,10072,26959,0.058608166,0.058608
100,5,5,completed,2403,12475,26776,0.05292725,0.052922
100,6,6,completed,2483,14958,27125,0.053862042,0.053863
100,7,7,completed,2646,17604,27125,0.05617725,0.056177
100,8,8,completed,2510,20114,26881,0.05537,0.05537
100,9,9,completed,2370,22484,27378,0.051353375,0.051355
100,10,10,completed,2302,24786,27149,0.054064625,0.054059
100,11,11,completed,2501,27287,27182,0.041884291,0.041887
100,12,12,completed,2314,29601,27000,0.051203375,0.051203
100,13,13,budget_interrupted,399,30000,27036,0.008788959,0.00879
101,1,14,completed,2399,32399,29648,0.01998925,0.019962
101,2,15,completed,2142,34541,29570,0.017211958,0.017207
101,3,16,completed,2326,36867,29678,0.01883525,0.018836
101,4,17,completed,2317,39184,29688,0.018809333,0.01881
101,5,18,completed,2576,41760,29661,0.021221792,0.021222
101,6,19,completed,2355,44115,29648,0.01901075,0.019012
101,7,20,completed,2114,46229,29642,0.017090625,0.017091
101,8,21,completed,2334,48563,29668,0.019095583,0.019096
101,9,22,completed,2316,50879,29680,0.018383208,0.018384
101,10,23,completed,2360,53239,29585,0.019052,0.019052
101,11,24,completed,2468,55707,29676,0.020095375,0.020094
101,12,25,completed,2427,58134,29672,0.020076459,0.020077
101,13,26,budget_interrupted,1866,60000,29621,0.015674458,0.015674
102,1,27,completed,2255,62255,30155,0.015633583,0.015634
102,2,28,completed,2023,64278,30153,0.013977458,0.013978
102,3,29,completed,2094,66372,30153,0.014434,0.014434
102,4,30,completed,2212,68584,30153,0.015282667,0.015284
102,5,31,completed,2031,70615,30155,0.013924917,0.013925
102,6,32,completed,2217,72832,30155,0.015416458,0.015416
102,7,33,completed,2081,74913,30153,0.014326666,0.014327
102,8,34,completed,2211,77124,30153,0.015230375,0.01523
102,9,35,completed,2077,79201,30155,0.014446417,0.014447
102,10,36,completed,2275,81476,30146,0.015855625,0.015855
102,11,37,completed,2244,83720,30146,0.015634792,0.015635
102,12,38,completed,2016,85736,30155,0.013958959,0.01396
102,13,39,completed,2200,87936,30152,0.015251208,0.015252
102,14,40,budget_interrupted,2064,90000,30153,0.014242125,0.014242
103,1,41,completed,1236,91236,30190,0.01426,0.01426
103,2,42,completed,1255,92491,30190,0.013831167,0.013824
103,3,43,completed,1223,93714,30190,0.013704042,0.013704
103,4,44,completed,1210,94924,30190,0.013588375,0.013589
103,5,45,completed,1214,96138,30190,0.013823708,0.013823
103,6,46,completed,1217,97355,30190,0.013778584,0.013778
103,7,47,completed,1215,98570,30190,0.013850917,0.013851
103,8,48,completed,1227,99797,30190,0.013893125,0.013893
103,9,49,completed,1189,100986,30190,0.013392125,0.013392
103,10,50,completed,1259,102245,30190,0.014361792,0.014362
103,11,51,completed,1248,103493,30190,0.014189875,0.014191
103,12,52,completed,1195,104688,30190,0.013442583,0.013442
103,13,53,completed,1217,105905,30190,0.013870625,0.013871
103,14,54,completed,1257,107162,30190,0.014177167,0.014178
103,15,55,completed,1237,108399,30190,0.01396,0.01396
103,16,56,completed,1206,109605,30190,0.013839,0.01384
103,17,57,completed,1213,110818,30190,0.014055583,0.014055
103,18,58,completed,1248,112066,30190,0.01434375,0.014344
103,19,59,completed,1185,113251,30190,0.013386709,0.013389
103,20,60,completed,1224,114475,30190,0.013896583,0.013897
103,21,61,completed,1218,115693,30190,0.013886541,0.013887
103,22,62,completed,1219,116912,30190,0.013843166,0.013844
103,23,63,completed,1213,118125,30190,0.013713625,0.013713
103,24,64,completed,1240,119365,30190,0.013851625,0.013851
103,25,65,budget_interrupted,635,120000,30190,0.007238833,0.007233
300,1,66,completed,15607,135607,30218,0.12070325,0.120703
300,2,67,completed,15062,150669,30203,0.11853425,0.118534
300,3,68,budget_interrupted,9331,160000,30213,0.072750375,0.072745
301,1,69,completed,15601,175601,30219,0.131895084,0.131895
301,2,70,completed,16459,192060,30231,0.136726083,0.136726
301,3,71,budget_interrupted,7940,200000,30218,0.07218625,0.072186
302,1,72,completed,14068,214068,30231,0.117998959,0.117993
302,2,73,completed,13012,227080,30231,0.108026041,0.108026
302,3,74,budget_interrupted,12920,240000,30231,0.110791667,0.110792


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/assignment.txt <==
3 8
5 9
8 10
9 12
4 14
12 15
7 16
2 18
10 20
19 21
1 24
26 27
8 28
24 30
31 32
34 35
29 36
20 40
10 42
17 45
37 48
35 54
0 56
6 60
16 63
6 70
37 72
15 80
22 84
44 90
79 96
97 105
17 108
84 112
0 120
58 126
71 135
16 140
13 144
143 160
70 168
96 180
100 189
96 210
133 216
28 224
111 240
226 252
116 270
160 280
47 288
66 315
322 336
80 360
226 378
322 420
61 432
399 480
133 504
205 540
79 560
529 630
364 672
719 720
352 756
826 840
637 864
907 945
493 1008
421 1080
1036 1120
1116 1260
1359 1440
421 1512
154 1680
352 1890
1260 2016
1933 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27498,28,0.657233083,0.657219
101,insertion_2,100000,30000,30000,14,13,1,29913,53,0.236993958,0.236994
102,insertion_3,100000,30000,41,1,1,0,30240,78,0.000303125,0.000304


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":60041,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":28,
"completed_trajectories":26,
"budget_interrupted_trajectories":2,
"first_success_trajectory":28,
"first_success_scans":60041,
"first_success_wall_seconds":0.894643125,
"first_success_cpu_seconds":0.894629,
"wall_seconds":0.894910792,
"cpu_seconds":0.894897,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/stdout.txt <==
global m=8 L=30240 seed=2026103103 gaps=0 scans=60041 CPU=0.894897s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2472,2472,26917,0.056099875,0.056102
100,2,2,completed,2418,4890,26937,0.05847275,0.058473
100,3,3,completed,2586,7476,26820,0.054684625,0.054685
100,4,4,completed,2518,9994,27041,0.053496667,0.053497
100,5,5,completed,2425,12419,27243,0.049709291,0.049702
100,6,6,completed,2534,14953,27154,0.05389525,0.053895
100,7,7,completed,2364,17317,27104,0.05486425,0.054867
100,8,8,completed,2072,19389,27252,0.04684875,0.046849
100,9,9,completed,2529,21918,26936,0.056050708,0.056051
100,10,10,completed,2301,24219,26766,0.04710675,0.0471
100,11,11,completed,2219,26438,27280,0.045253125,0.045256
100,12,12,completed,2840,29278,27498,0.065284167,0.065284
100,13,13,budget_interrupted,722,30000,26982,0.015406542,0.015406
101,1,14,completed,2120,32120,29876,0.016942542,0.016943
101,2,15,completed,2480,34600,29912,0.01955275,0.019556
101,3,16,completed,2281,36881,29912,0.017879084,0.017879
101,4,17,completed,2135,39016,29865,0.016148,0.016152
101,5,18,completed,2462,41478,29891,0.019806459,0.019809
101,6,19,completed,2339,43817,29889,0.018290792,0.018291
101,7,20,completed,2226,46043,29912,0.017459084,0.017459
101,8,21,completed,2268,48311,29913,0.017795792,0.017795
101,9,22,completed,2238,50549,29911,0.01756275,0.017563
101,10,23,completed,2326,52875,29901,0.0184095,0.01841
101,11,24,completed,2597,55472,29812,0.021083083,0.021083
101,12,25,completed,2194,57666,29857,0.017250875,0.017252
101,13,26,completed,2183,59849,29880,0.0174685,0.017469
101,14,27,budget_interrupted,151,60000,29878,0.0012815,0.001282
102,1,28,success,41,60041,30240,0.000279875,0.00028


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/assignment.txt <==
0 8
5 9
1 10
6 12
11 14
10 15
12 16
11 18
17 20
19 21
22 24
26 27
3 28
15 30
31 32
34 35
2 36
33 40
33 42
13 45
36 48
8 54
35 56
43 60
16 63
29 70
10 72
13 80
51 84
22 90
4 96
49 105
98 108
55 112
106 120
37 126
88 135
129 140
20 144
47 160
99 168
142 180
44 189
189 210
178 216
119 224
213 240
215 252
125 270
27 280
244 288
184 315
211 336
274 360
359 378
9 420
260 432
303 480
251 504
305 540
407 560
89 630
340 672
613 720
575 756
363 840
340 864
854 945
484 1008
538 1080
7 1120
247 1260
436 1440
827 1512
183 1680
1169 1890
52 2016
1493 2160
1474 2520
916 3024
903 3360
2194 3780
2933 4320
1387 5040
5236 6048
7234 7560
3067 10080
1114 15120
724 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27213,28,0.66460575,0.664593
101,insertion_2,100000,30000,30000,14,13,1,29550,53,0.247381542,0.247381
102,insertion_3,100000,30000,30000,13,12,1,30085,78,0.215929542,0.215923
103,insertion_4,100000,30000,30000,24,23,1,30136,89,0.343496125,0.343483
300,global_medium,100000,40000,40000,3,2,1,30142,89,0.342075083,0.342031
301,global_large_to_small,100000,40000,40000,3,2,1,30176,89,0.362996125,0.362989
302,global_mixed,100000,40000,40000,3,2,1,30183,89,0.345893334,0.345736


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":73,
"completed_trajectories":66,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.522720916,
"cpu_seconds":2.522477,
"covered":30183,
"uncovered":57,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/stdout.txt <==
global m=8 L=30240 seed=2026103104 gaps=57 scans=240000 CPU=2.52248s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2605,2605,26917,0.057613625,0.057615
100,2,2,completed,2297,4902,27113,0.05271725,0.052718
100,3,3,completed,2536,7438,26433,0.054047125,0.054048
100,4,4,completed,2186,9624,27213,0.04501675,0.045017
100,5,5,completed,2727,12351,26998,0.061251666,0.061246
100,6,6,completed,2112,14463,26827,0.046559916,0.046561
100,7,7,completed,2503,16966,27090,0.058744041,0.058744
100,8,8,completed,2803,19769,27087,0.063281041,0.063281
100,9,9,completed,2575,22344,26936,0.057324833,0.05732
100,10,10,completed,2743,25087,26959,0.056794667,0.056794
100,11,11,completed,2189,27276,26785,0.052089083,0.052089
100,12,12,completed,2377,29653,27192,0.049695458,0.049696
100,13,13,budget_interrupted,347,30000,26231,0.009405417,0.009405
101,1,14,completed,2287,32287,29543,0.019039833,0.01904
101,2,15,completed,2284,34571,29507,0.017993916,0.017995
101,3,16,completed,2277,36848,29510,0.018087917,0.018088
101,4,17,completed,2070,38918,29537,0.01710125,0.017102
101,5,18,completed,2356,41274,29540,0.019714708,0.019715
101,6,19,completed,2534,43808,29523,0.021074291,0.021074
101,7,20,completed,2086,45894,29523,0.017093083,0.017094
101,8,21,completed,2460,48354,29540,0.020008416,0.020008
101,9,22,completed,2199,50553,29543,0.017968666,0.017969
101,10,23,completed,2215,52768,29484,0.019550917,0.019551
101,11,24,completed,2347,55115,29496,0.01926275,0.019264
101,12,25,completed,2554,57669,29550,0.021266167,0.021266
101,13,26,completed,2146,59815,29513,0.0175455,0.017545
101,14,27,budget_interrupted,185,60000,29488,0.001623791,0.001624
102,1,28,completed,2309,62309,30085,0.016832792,0.016834
102,2,29,completed,2427,64736,30069,0.01750325,0.017504
102,3,30,completed,2221,66957,30075,0.01561775,0.015612
102,4,31,completed,2328,69285,30069,0.016591833,0.016594
102,5,32,completed,2183,71468,30080,0.015635583,0.015636
102,6,33,completed,2562,74030,30085,0.018680292,0.018681
102,7,34,completed,2292,76322,30082,0.016347667,0.016347
102,8,35,completed,2503,78825,30082,0.017974625,0.017975
102,9,36,completed,2549,81374,30080,0.018564834,0.018565
102,10,37,completed,2000,83374,30062,0.014473042,0.014476
102,11,38,completed,2328,85702,30072,0.016781875,0.016783
102,12,39,completed,2501,88203,30074,0.017958833,0.017958
102,13,40,budget_interrupted,1797,90000,30074,0.012912416,0.012913
103,1,41,completed,1200,91200,30136,0.013854083,0.013857
103,2,42,completed,1230,92430,30136,0.014265208,0.014265
103,3,43,completed,1259,93689,30136,0.014668167,0.014668
103,4,44,completed,1261,94950,30136,0.014732083,0.014732
103,5,45,completed,1270,96220,30136,0.014420417,0.014415
103,6,46,completed,1194,97414,30136,0.013491708,0.013493
103,7,47,completed,1262,98676,30136,0.014288333,0.014289
103,8,48,completed,1240,99916,30136,0.014154458,0.014154
103,9,49,completed,1309,101225,30136,0.0151545,0.015155
103,10,50,completed,1287,102512,30136,0.014783333,0.014783
103,11,51,completed,1317,103829,30136,0.01510825,0.015107
103,12,52,completed,1293,105122,30135,0.014933667,0.014934
103,13,53,completed,1289,106411,30136,0.014772584,0.014773
103,14,54,completed,1224,107635,30136,0.013917084,0.013918
103,15,55,completed,1311,108946,30136,0.015023333,0.015024
103,16,56,completed,1292,110238,30136,0.014684708,0.014685
103,17,57,completed,1277,111515,30136,0.014657667,0.014657
103,18,58,completed,1224,112739,30136,0.013860333,0.013861
103,19,59,completed,1184,113923,30136,0.013443875,0.013443
103,20,60,completed,1272,115195,30136,0.014464625,0.014465
103,21,61,completed,1201,116396,30136,0.013674334,0.013669
103,22,62,completed,1171,117567,30136,0.013258041,0.013258
103,23,63,completed,1188,118755,30136,0.013547375,0.013548
103,24,64,budget_interrupted,1245,120000,30136,0.014268375,0.014268
300,1,65,completed,16646,136646,30142,0.140941417,0.140942
300,2,66,completed,14536,151182,30140,0.126798958,0.126756
300,3,67,budget_interrupted,8818,160000,30140,0.074295042,0.074299
301,1,68,completed,19210,179210,30176,0.171890042,0.171883
301,2,69,completed,17230,196440,30142,0.156066834,0.156068
301,3,70,budget_interrupted,3560,200000,30142,0.034997958,0.034998
302,1,71,completed,16368,216368,30181,0.140565083,0.140559
302,2,72,completed,12475,228843,30179,0.105921542,0.105921
302,3,73,budget_interrupted,11157,240000,30183,0.099368833,0.09922


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/assignment.txt <==
3 8
2 9
2 10
9 12
0 14
1 15
7 16
14 18
8 20
1 21
13 24
26 27
26 28
6 30
31 32
34 35
5 36
38 40
16 42
40 45
15 48
17 54
18 56
0 60
44 63
24 70
25 72
30 80
30 84
70 90
79 96
4 105
89 108
34 112
97 120
8 126
116 135
124 140
73 144
70 160
162 168
100 180
17 189
204 210
49 216
214 224
193 240
116 252
170 270
178 280
239 288
144 315
90 336
145 360
314 378
324 420
409 432
150 480
10 504
229 540
230 560
354 630
202 672
289 720
152 756
570 840
143 864
494 945
942 1008
409 1080
150 1120
564 1260
294 1440
1502 1512
538 1680
818 1890
1882 2016
553 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27482,28,0.674712083,0.674461
101,insertion_2,100000,30000,30000,13,12,1,29804,53,0.237106375,0.2371
102,insertion_3,100000,30000,17703,7,7,0,30240,78,0.118418584,0.118412


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":77703,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":33,
"completed_trajectories":31,
"budget_interrupted_trajectories":2,
"first_success_trajectory":33,
"first_success_scans":77703,
"first_success_wall_seconds":1.030351208,
"first_success_cpu_seconds":1.030087,
"wall_seconds":1.030573708,
"cpu_seconds":1.030309,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/stdout.txt <==
global m=8 L=30240 seed=2026103105 gaps=0 scans=77703 CPU=1.03031s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2390,2390,27319,0.05509875,0.0551
100,2,2,completed,2564,4954,27225,0.058813583,0.058814
100,3,3,completed,2561,7515,27154,0.055608209,0.055608
100,4,4,completed,2408,9923,27280,0.054871458,0.054871
100,5,5,completed,2494,12417,27111,0.051598125,0.051591
100,6,6,completed,2577,14994,26994,0.05815325,0.058153
100,7,7,completed,2505,17499,26902,0.0606425,0.060571
100,8,8,completed,2470,19969,27361,0.054417375,0.054248
100,9,9,completed,2456,22425,26956,0.057604125,0.057604
100,10,10,completed,2513,24938,27389,0.056253292,0.056254
100,11,11,completed,2300,27238,27010,0.052257,0.052257
100,12,12,completed,2433,29671,27482,0.052056208,0.052056
100,13,13,budget_interrupted,329,30000,27082,0.007261708,0.007262
101,1,14,completed,2281,32281,29766,0.017777625,0.017771
101,2,15,completed,2124,34405,29752,0.016635709,0.016636
101,3,16,completed,2542,36947,29783,0.02022325,0.020223
101,4,17,completed,2224,39171,29801,0.017573583,0.017573
101,5,18,completed,2249,41420,29770,0.018133375,0.018134
101,6,19,completed,2486,43906,29804,0.019136625,0.019137
101,7,20,completed,2379,46285,29773,0.018716583,0.018716
101,8,21,completed,2519,48804,29796,0.019805042,0.019806
101,9,22,completed,2434,51238,29797,0.019383125,0.019383
101,10,23,completed,2179,53417,29794,0.017283292,0.017283
101,11,24,completed,2395,55812,29781,0.018842583,0.018843
101,12,25,completed,2431,58243,29778,0.01962225,0.019624
101,13,26,budget_interrupted,1757,60000,29751,0.013923333,0.013924
102,1,27,completed,2758,62758,30234,0.018387334,0.018383
102,2,28,completed,2604,65362,30226,0.017511625,0.017512
102,3,29,completed,2541,67903,30239,0.016887125,0.016887
102,4,30,completed,2325,70228,30232,0.015670208,0.01567
102,5,31,completed,2516,72744,30235,0.016776459,0.016776
102,6,32,completed,2569,75313,30235,0.017127875,0.017127
102,7,33,success,2390,77703,30240,0.016006458,0.016007


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/assignment.txt <==
3 8
1 9
0 10
9 12
2 14
6 15
7 16
7 18
18 20
8 21
5 24
26 27
0 28
12 30
31 32
34 35
13 36
28 40
26 42
22 45
17 48
16 54
24 56
54 60
38 63
4 70
41 72
8 80
14 84
76 90
15 96
32 105
106 108
47 112
84 120
20 126
7 135
64 140
137 144
128 160
164 168
94 180
125 189
116 210
89 216
175 224
48 240
122 252
196 270
264 280
175 288
167 315
191 336
16 360
332 378
304 420
233 432
208 480
311 504
52 540
334 560
356 630
431 672
196 720
206 756
124 840
143 864
251 945
671 1008
34 1080
368 1120
1114 1260
934 1440
1151 1512
608 1680
62 1890
335 2016
1996 2160
574 2520
1681 3024
976 3360
2622 3780
1654 4320
4035 5040
3536 6048
5974 7560
9475 10080
14048 15120
850 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27383,28,0.672819792,0.672704
101,insertion_2,100000,30000,30000,14,13,1,29806,53,0.239099625,0.239076
102,insertion_3,100000,30000,30000,13,12,1,30233,78,0.203594792,0.203587
103,insertion_4,100000,30000,11,1,1,0,30240,89,0.000217666,0.000218


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":90011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":41,
"completed_trajectories":38,
"budget_interrupted_trajectories":3,
"first_success_trajectory":41,
"first_success_scans":90011,
"first_success_wall_seconds":1.115889125,
"first_success_cpu_seconds":1.115742,
"wall_seconds":1.116142625,
"cpu_seconds":1.115995,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/stdout.txt <==
global m=8 L=30240 seed=2026103106 gaps=0 scans=90011 CPU=1.116s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2594,2594,27155,0.057196708,0.05718
100,2,2,completed,2367,4961,27383,0.053762125,0.053763
100,3,3,completed,2364,7325,27090,0.052637875,0.052638
100,4,4,completed,2411,9736,27058,0.054837583,0.054838
100,5,5,completed,2431,12167,26934,0.056525166,0.056525
100,6,6,completed,2394,14561,27024,0.05774475,0.057745
100,7,7,completed,2462,17023,26772,0.060297625,0.060293
100,8,8,completed,2324,19347,26800,0.054961,0.054965
100,9,9,completed,2729,22076,26934,0.058916958,0.058917
100,10,10,completed,2287,24363,27082,0.04084675,0.040849
100,11,11,completed,2376,26739,27038,0.051127917,0.051049
100,12,12,completed,2577,29316,27073,0.057264333,0.057266
100,13,13,budget_interrupted,684,30000,27084,0.01661125,0.016612
101,1,14,completed,2202,32202,29686,0.017607959,0.017608
101,2,15,completed,2155,34357,29806,0.016364916,0.016368
101,3,16,completed,2581,36938,29739,0.020678167,0.020656
101,4,17,completed,2192,39130,29754,0.017388541,0.017389
101,5,18,completed,2404,41534,29806,0.018546166,0.018547
101,6,19,completed,2309,43843,29806,0.017600916,0.017602
101,7,20,completed,2222,46065,29741,0.017704042,0.017704
101,8,21,completed,2411,48476,29692,0.01965075,0.019651
101,9,22,completed,2322,50798,29712,0.018885416,0.018886
101,10,23,completed,2427,53225,29754,0.019460375,0.019461
101,11,24,completed,2235,55460,29731,0.018129542,0.01813
101,12,25,completed,2154,57614,29677,0.017489792,0.017491
101,13,26,completed,2308,59922,29797,0.018823334,0.018824
101,14,27,budget_interrupted,78,60000,29706,0.000706958,0.000707
102,1,28,completed,2571,62571,30230,0.017515208,0.017516
102,2,29,completed,2418,64989,30230,0.016349084,0.01635
102,3,30,completed,2411,67400,30231,0.016264,0.016257
102,4,31,completed,2299,69699,30228,0.015475417,0.015477
102,5,32,completed,2543,72242,30233,0.017564375,0.017564
102,6,33,completed,2208,74450,30227,0.014817833,0.014818
102,7,34,completed,2343,76793,30228,0.015749542,0.01575
102,8,35,completed,2206,78999,30233,0.014803792,0.014805
102,9,36,completed,2422,81421,30230,0.016374667,0.016374
102,10,37,completed,2350,83771,30223,0.015862334,0.015862
102,11,38,completed,2371,86142,30226,0.016158125,0.016158
102,12,39,completed,2319,88461,30225,0.0159955,0.015996
102,13,40,budget_interrupted,1539,90000,30214,0.010615291,0.010616
103,1,41,success,11,90011,30240,0.000192916,0.000193


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/assignment.txt <==
3 8
5 9
2 10
9 12
0 14
6 15
7 16
2 18
0 20
1 21
1 24
26 27
2 28
18 30
31 32
34 35
29 36
24 40
10 42
28 45
13 48
8 54
18 56
30 60
40 63
6 70
17 72
4 80
4 84
19 90
15 96
55 105
17 108
21 112
54 120
124 126
98 135
134 140
133 144
47 160
46 168
170 180
58 189
16 210
197 216
175 224
204 240
82 252
206 270
234 280
47 288
13 315
325 336
181 360
121 378
268 420
287 432
271 480
445 504
314 540
44 560
538 630
655 672
37 720
373 756
474 840
143 864
460 945
517 1008
44 1080
1039 1120
1216 1260
943 1440
583 1512
1375 1680
145 1890
943 2016
2044 2160
1045 2520
79 3024
2095 3360
2665 3780
4015 4320
4645 5040
751 6048
6004 7560
9103 10080
3484 15120
10159 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,12,11,1,27437,28,0.658663084,0.658546
101,insertion_2,100000,30000,30000,14,13,1,29800,53,0.245964917,0.245938
102,insertion_3,100000,30000,30000,13,12,1,30201,78,0.205749666,0.205731
103,insertion_4,100000,30000,30000,23,22,1,30234,89,0.323517625,0.323512
300,global_medium,100000,40000,19955,2,2,0,30240,89,0.154646458,0.154639


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":139955,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":64,
"completed_trajectories":60,
"budget_interrupted_trajectories":4,
"first_success_trajectory":64,
"first_success_scans":139955,
"first_success_wall_seconds":1.588657916,
"first_success_cpu_seconds":1.588482,
"wall_seconds":1.588855,
"cpu_seconds":1.58868,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/stdout.txt <==
global m=8 L=30240 seed=2026103107 gaps=0 scans=139955 CPU=1.58868s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2601,2601,27183,0.051994417,0.051995
100,2,2,completed,2438,5039,27295,0.056019625,0.05602
100,3,3,completed,2507,7546,27378,0.055246125,0.055248
100,4,4,completed,2510,10056,26959,0.058694208,0.058681
100,5,5,completed,2347,12403,27159,0.050564958,0.050561
100,6,6,completed,2710,15113,27094,0.045542792,0.045543
100,7,7,completed,2598,17711,27331,0.057625167,0.057626
100,8,8,completed,2383,20094,27125,0.050961417,0.050961
100,9,9,completed,2434,22528,27109,0.057632416,0.057617
100,10,10,completed,3079,25607,27025,0.071696791,0.071666
100,11,11,completed,2357,27964,26411,0.056641,0.056595
100,12,12,budget_interrupted,2036,30000,27437,0.045973792,0.045974
101,1,13,completed,2245,32245,29755,0.017923458,0.017923
101,2,14,completed,2480,34725,29777,0.021018791,0.021002
101,3,15,completed,2148,36873,29740,0.017914792,0.017916
101,4,16,completed,2196,39069,29755,0.017515166,0.017515
101,5,17,completed,2486,41555,29775,0.020065875,0.020067
101,6,18,completed,2573,44128,29788,0.021348083,0.02134
101,7,19,completed,2239,46367,29792,0.0185385,0.018539
101,8,20,completed,2321,48688,29756,0.019059458,0.01906
101,9,21,completed,2449,51137,29777,0.019940208,0.01994
101,10,22,completed,2172,53309,29797,0.017914625,0.017914
101,11,23,completed,2209,55518,29749,0.018436542,0.018437
101,12,24,completed,2122,57640,29800,0.016885875,0.016885
101,13,25,completed,2114,59754,29761,0.01724075,0.017241
101,14,26,budget_interrupted,246,60000,29781,0.002097375,0.002097
102,1,27,completed,2197,62197,30196,0.015049,0.015038
102,2,28,completed,2248,64445,30198,0.015273708,0.015268
102,3,29,completed,2464,66909,30198,0.016857375,0.016857
102,4,30,completed,2369,69278,30199,0.016216834,0.016216
102,5,31,completed,2494,71772,30195,0.017158625,0.017159
102,6,32,completed,2096,73868,30198,0.014348125,0.014348
102,7,33,completed,2374,76242,30199,0.016271417,0.016272
102,8,34,completed,2422,78664,30195,0.016623292,0.016624
102,9,35,completed,2087,80751,30196,0.014252709,0.014253
102,10,36,completed,2364,83115,30197,0.016212583,0.016212
102,11,37,completed,2245,85360,30197,0.015364667,0.015365
102,12,38,completed,2477,87837,30201,0.017002959,0.017002
102,13,39,budget_interrupted,2163,90000,30179,0.015051333,0.015052
103,1,40,completed,1362,91362,30234,0.014760875,0.014761
103,2,41,completed,1339,92701,30234,0.014356959,0.014356
103,3,42,completed,1412,94113,30234,0.015268792,0.015269
103,4,43,completed,1338,95451,30234,0.014367958,0.014367
103,5,44,completed,1376,96827,30234,0.014760917,0.014761
103,6,45,completed,1350,98177,30234,0.014539542,0.014539
103,7,46,completed,1424,99601,30234,0.015362583,0.015363
103,8,47,completed,1334,100935,30234,0.0142355,0.014236
103,9,48,completed,1382,102317,30234,0.014993875,0.014994
103,10,49,completed,1329,103646,30234,0.014274625,0.014274
103,11,50,completed,1337,104983,30234,0.014306042,0.0143
103,12,51,completed,1407,106390,30234,0.014985083,0.014985
103,13,52,completed,1340,107730,30234,0.01456675,0.014567
103,14,53,completed,1340,109070,30234,0.014544416,0.014545
103,15,54,completed,1275,110345,30234,0.013836625,0.013837
103,16,55,completed,1340,111685,30234,0.014537417,0.014538
103,17,56,completed,1367,113052,30234,0.014704167,0.014705
103,18,57,completed,1317,114369,30234,0.014417292,0.014418
103,19,58,completed,1305,115674,30234,0.014042833,0.014043
103,20,59,completed,1318,116992,30234,0.014156042,0.014156
103,21,60,completed,1288,118280,30234,0.013904333,0.013905
103,22,61,completed,1447,119727,30234,0.015565667,0.015566
103,23,62,budget_interrupted,273,120000,30233,0.002960334,0.00296
300,1,63,completed,15646,135646,30239,0.12095825,0.120952
300,2,64,success,4309,139955,30240,0.033655708,0.033656


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/assignment.txt <==
1 8
2 9
0 10
7 12
2 14
13 15
13 16
14 18
14 20
3 21
3 24
26 27
8 28
22 30
31 32
34 35
23 36
5 40
18 42
42 45
39 48
44 54
0 56
46 60
54 63
6 70
35 72
21 80
78 84
26 90
15 96
48 105
35 108
85 112
76 120
12 126
8 135
124 140
5 144
69 160
84 168
4 180
0 189
132 210
71 216
149 224
37 240
210 252
62 270
96 280
21 288
33 315
88 336
244 360
252 378
304 420
341 432
469 480
42 504
224 540
256 560
96 630
21 672
117 720
126 756
136 840
629 864
259 945
798 1008
69 1080
933 1120
844 1260
1317 1440
700 1512
1173 1680
574 1890
294 2016
197 2160
453 2520
294 3024
2373 3360
798 3780
3669 4320
2944 5040
1302 6048
789 7560
9909 10080
14406 15120
26709 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27310,28,0.636930583,0.636923
101,insertion_2,100000,30000,30000,14,13,1,29761,53,0.241848209,0.24183
102,insertion_3,100000,30000,30000,13,12,1,30210,78,0.206911959,0.206908
103,insertion_4,100000,30000,30000,23,22,1,30238,89,0.327305167,0.327297
300,global_medium,100000,40000,35,1,1,0,30240,89,0.000313,0.000312


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":120035,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":64,
"completed_trajectories":60,
"budget_interrupted_trajectories":4,
"first_success_trajectory":64,
"first_success_scans":120035,
"first_success_wall_seconds":1.413424917,
"first_success_cpu_seconds":1.413385,
"wall_seconds":1.413655167,
"cpu_seconds":1.413615,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/stdout.txt <==
global m=8 L=30240 seed=2026103108 gaps=0 scans=120035 CPU=1.41362s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2454,2454,27310,0.053174583,0.053176
100,2,2,completed,2407,4861,27238,0.050607209,0.050606
100,3,3,completed,2349,7210,27262,0.046900542,0.046902
100,4,4,completed,2486,9696,27151,0.055204208,0.055204
100,5,5,completed,2539,12235,26851,0.053678084,0.053679
100,6,6,completed,2510,14745,26928,0.054889292,0.054882
100,7,7,completed,2173,16918,26594,0.038061709,0.038062
100,8,8,completed,2341,19259,27302,0.046980041,0.04698
100,9,9,completed,2270,21529,27134,0.047560083,0.047561
100,10,10,completed,2575,24104,26934,0.060877417,0.060879
100,11,11,completed,2164,26268,27194,0.042859833,0.042861
100,12,12,completed,2453,28721,27096,0.057674083,0.057675
100,13,13,budget_interrupted,1279,30000,26768,0.028403625,0.028403
101,1,14,completed,2163,32163,29724,0.017965292,0.017966
101,2,15,completed,2101,34264,29718,0.016662125,0.016662
101,3,16,completed,2209,36473,29743,0.017841208,0.017841
101,4,17,completed,2599,39072,29759,0.021071292,0.021072
101,5,18,completed,2069,41141,29731,0.016808834,0.016809
101,6,19,completed,2424,43565,29739,0.01969825,0.019695
101,7,20,completed,2133,45698,29722,0.01794025,0.017937
101,8,21,completed,2281,47979,29755,0.018306459,0.018306
101,9,22,completed,2508,50487,29761,0.01992125,0.019922
101,10,23,completed,2122,52609,29739,0.017560333,0.017561
101,11,24,completed,2181,54790,29750,0.0170895,0.01709
101,12,25,completed,2329,57119,29732,0.018340209,0.018341
101,13,26,completed,2188,59307,29741,0.016798042,0.016799
101,14,27,budget_interrupted,693,60000,29685,0.005771958,0.005764
102,1,28,completed,2354,62354,30207,0.016090625,0.016088
102,2,29,completed,2531,64885,30192,0.017570375,0.01757
102,3,30,completed,2224,67109,30204,0.015156958,0.015158
102,4,31,completed,2246,69355,30208,0.015333041,0.015333
102,5,32,completed,2667,72022,30210,0.018231625,0.018232
102,6,33,completed,2403,74425,30202,0.016545167,0.016545
102,7,34,completed,2066,76491,30185,0.014319709,0.01432
102,8,35,completed,2286,78777,30194,0.015851334,0.015852
102,9,36,completed,2423,81200,30196,0.016715084,0.016716
102,10,37,completed,2436,83636,30210,0.016785125,0.016785
102,11,38,completed,2353,85989,30197,0.016438,0.016439
102,12,39,completed,2516,88505,30196,0.01742175,0.017422
102,13,40,budget_interrupted,1495,90000,30199,0.010403083,0.010404
103,1,41,completed,1319,91319,30238,0.014869792,0.014871
103,2,42,completed,1419,92738,30238,0.015651625,0.015651
103,3,43,completed,1419,94157,30238,0.015679833,0.01568
103,4,44,completed,1340,95497,30238,0.014443292,0.014444
103,5,45,completed,1340,96837,30238,0.014842917,0.014843
103,6,46,completed,1381,98218,30238,0.015071208,0.015072
103,7,47,completed,1352,99570,30238,0.014687875,0.014679
103,8,48,completed,1368,100938,30238,0.01475375,0.014754
103,9,49,completed,1392,102330,30238,0.015144083,0.015145
103,10,50,completed,1391,103721,30238,0.015067792,0.015068
103,11,51,completed,1396,105117,30238,0.015237584,0.015237
103,12,52,completed,1354,106471,30238,0.014731834,0.014731
103,13,53,completed,1401,107872,30238,0.015195,0.015197
103,14,54,completed,1322,109194,30238,0.014297083,0.014297
103,15,55,completed,1292,110486,30238,0.01414475,0.014145
103,16,56,completed,1332,111818,30238,0.014475959,0.014476
103,17,57,completed,1273,113091,30238,0.013791291,0.013791
103,18,58,completed,1363,114454,30238,0.014871542,0.014871
103,19,59,completed,1291,115745,30238,0.014083292,0.014084
103,20,60,completed,1315,117060,30238,0.014172625,0.014174
103,21,61,completed,1391,118451,30238,0.015123333,0.015123
103,22,62,completed,1375,119826,30238,0.014922916,0.014923
103,23,63,budget_interrupted,174,120000,30234,0.00197775,0.001978
300,1,64,success,35,120035,30240,0.000286084,0.000286


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/assignment.txt <==
3 8
2 9
6 10
9 12
4 14
10 15
7 16
14 18
12 20
19 21
1 24
26 27
10 28
0 30
31 32
34 35
5 36
28 40
16 42
35 45
15 48
35 54
42 56
42 60
28 63
64 70
13 72
8 80
34 84
44 90
79 96
54 105
17 108
45 112
78 120
106 126
98 135
84 140
133 144
128 160
70 168
62 180
1 189
114 210
37 216
80 224
18 240
22 252
8 270
164 280
239 288
253 315
109 336
18 360
325 378
97 420
181 432
48 480
205 504
78 540
24 560
223 630
253 672
138 720
541 756
294 840
719 864
127 945
637 1008
978 1080
864 1120
433 1260
688 1440
1045 1512
1021 1680
442 1890
1933 2016
1338 2160
181 2520
1621 3024
1168 3360
3026 3780
1261 4320
448 5040
3887 6048
3628 7560
4528 10080
14608 15120
7309 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27478,28,0.625693417,0.625678
101,insertion_2,100000,30000,30000,13,12,1,29789,53,0.240264167,0.240264
102,insertion_3,100000,30000,30000,13,12,1,30219,78,0.203044917,0.203038
103,insertion_4,100000,30000,12,1,1,0,30240,89,0.000213125,0.000214


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":90012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":40,
"completed_trajectories":37,
"budget_interrupted_trajectories":3,
"first_success_trajectory":40,
"first_success_scans":90012,
"first_success_wall_seconds":1.06933825,
"first_success_cpu_seconds":1.069317,
"wall_seconds":1.069553416,
"cpu_seconds":1.069533,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/stdout.txt <==
global m=8 L=30240 seed=2026103109 gaps=0 scans=90012 CPU=1.06953s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2572,2572,26966,0.059729042,0.059729
100,2,2,completed,2498,5070,27048,0.050121292,0.050121
100,3,3,completed,2407,7477,26940,0.0404515,0.040452
100,4,4,completed,2348,9825,27205,0.052753833,0.052754
100,5,5,completed,2464,12289,27300,0.055728167,0.055724
100,6,6,completed,2370,14659,26813,0.05412475,0.054126
100,7,7,completed,2451,17110,26905,0.057579958,0.057581
100,8,8,completed,2311,19421,26742,0.047055167,0.047056
100,9,9,completed,2490,21911,26838,0.043057334,0.043058
100,10,10,completed,2407,24318,27478,0.053390791,0.053392
100,11,11,completed,2460,26778,27176,0.041742542,0.041743
100,12,12,completed,2631,29409,27307,0.056421084,0.056413
100,13,13,budget_interrupted,591,30000,26881,0.013473375,0.013474
101,1,14,completed,2404,32404,29702,0.019341416,0.019342
101,2,15,completed,2249,34653,29787,0.017987542,0.017988
101,3,16,completed,2440,37093,29759,0.019684459,0.019685
101,4,17,completed,2468,39561,29780,0.019168166,0.019168
101,5,18,completed,2100,41661,29789,0.016635417,0.016635
101,6,19,completed,2355,44016,29736,0.018561417,0.018562
101,7,20,completed,2174,46190,29786,0.01751275,0.017512
101,8,21,completed,2643,48833,29780,0.021417667,0.021418
101,9,22,completed,2225,51058,29788,0.0176755,0.017676
101,10,23,completed,2097,53155,29672,0.016892125,0.016892
101,11,24,completed,2285,55440,29734,0.01839875,0.0184
101,12,25,completed,2260,57700,29728,0.018015459,0.018017
101,13,26,budget_interrupted,2300,60000,29745,0.018918292,0.018919
102,1,27,completed,2368,62368,30197,0.01631325,0.016314
102,2,28,completed,2389,64757,30203,0.016393667,0.016394
102,3,29,completed,2122,66879,30182,0.014362292,0.014356
102,4,30,completed,2406,69285,30198,0.016385625,0.016386
102,5,31,completed,2544,71829,30206,0.017239083,0.017239
102,6,32,completed,2214,74043,30214,0.014793209,0.014794
102,7,33,completed,2491,76534,30212,0.016793833,0.016794
102,8,34,completed,2279,78813,30204,0.0153935,0.015394
102,9,35,completed,2250,81063,30180,0.015411,0.015411
102,10,36,completed,2430,83493,30214,0.016269458,0.01627
102,11,37,completed,2305,85798,30208,0.015495625,0.015496
102,12,38,completed,2460,88258,30219,0.016479042,0.016479
102,13,39,budget_interrupted,1742,90000,30219,0.011669292,0.011669
103,1,40,success,12,90012,30240,0.000189375,0.000189


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/assignment.txt <==
0 8
5 9
3 10
10 12
3 14
0 15
12 16
11 18
17 20
15 21
18 24
26 27
19 28
1 30
31 32
34 35
2 36
27 40
9 42
21 45
4 48
44 54
39 56
25 60
8 63
49 70
54 72
68 80
33 84
81 90
36 96
64 105
62 108
55 112
115 120
107 126
51 135
109 140
20 144
52 160
79 168
102 180
35 189
79 210
150 216
111 224
78 240
89 252
71 270
179 280
150 288
231 315
7 336
174 360
251 378
229 420
116 432
84 480
179 504
125 540
7 560
321 630
175 672
678 720
305 756
295 840
6 864
816 945
366 1008
942 1080
847 1120
654 1260
756 1440
726 1512
967 1680
501 1890
1140 2016
222 2160
294 2520
222 3024
1807 3360
2555 3780
1158 4320
4974 5040
276 6048
5795 7560
6036 10080
7566 15120
14676 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,30000,30000,13,12,1,27322,28,0.661180666,0.661169
101,insertion_2,100000,30000,30000,13,12,1,29636,53,0.246790458,0.24661
102,insertion_3,100000,30000,30000,13,12,1,30192,78,0.206786667,0.206772
103,insertion_4,100000,30000,30000,24,23,1,30230,89,0.32143575,0.321428
300,global_medium,100000,40000,40000,3,2,1,30232,89,0.314472209,0.314466
301,global_large_to_small,100000,40000,40000,3,2,1,30232,89,0.385185791,0.367118
302,global_mixed,100000,40000,40000,3,2,1,30233,89,0.41450925,0.382543


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"global",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":72,
"completed_trajectories":65,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.550822,
"cpu_seconds":2.500565,
"covered":30233,
"uncovered":7,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/stdout.txt <==
global m=8 L=30240 seed=2026103110 gaps=7 scans=240000 CPU=2.50056s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_global_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,26831,0.05029175,0.050293
100,2,2,completed,2458,4662,27322,0.049269292,0.049263
100,3,3,completed,2611,7273,27128,0.0528775,0.052878
100,4,4,completed,2257,9530,26616,0.052401333,0.052402
100,5,5,completed,2682,12212,26934,0.05975525,0.059755
100,6,6,completed,2374,14586,27158,0.050492542,0.050493
100,7,7,completed,2487,17073,26738,0.055991041,0.055986
100,8,8,completed,2633,19706,27192,0.057794958,0.057795
100,9,9,completed,2265,21971,26962,0.053494333,0.053494
100,10,10,completed,2603,24574,26991,0.058688541,0.058689
100,11,11,completed,2567,27141,27297,0.055734,0.055733
100,12,12,completed,2324,29465,27100,0.051532625,0.051533
100,13,13,budget_interrupted,535,30000,26842,0.012793291,0.012794
101,1,14,completed,2127,32127,29600,0.017270791,0.017271
101,2,15,completed,2709,34836,29620,0.022099709,0.0221
101,3,16,completed,2341,37177,29636,0.019031875,0.019032
101,4,17,completed,2344,39521,29613,0.018925625,0.018926
101,5,18,completed,2387,41908,29617,0.019476083,0.019477
101,6,19,completed,2455,44363,29610,0.019632542,0.019625
101,7,20,completed,2049,46412,29625,0.016531083,0.016531
101,8,21,completed,2309,48721,29626,0.0191455,0.019146
101,9,22,completed,2401,51122,29625,0.019677583,0.019677
101,10,23,completed,2448,53570,29625,0.020207542,0.020208
101,11,24,completed,2147,55717,29561,0.017776916,0.017777
101,12,25,completed,2448,58165,29623,0.0210035,0.020951
101,13,26,budget_interrupted,1835,60000,29619,0.015955,0.015838
102,1,27,completed,2354,62354,30185,0.016748875,0.016735
102,2,28,completed,2335,64689,30190,0.015981834,0.015982
102,3,29,completed,2099,66788,30158,0.014670708,0.014671
102,4,30,completed,2605,69393,30190,0.017842083,0.017842
102,5,31,completed,2161,71554,30189,0.014769625,0.01477
102,6,32,completed,2323,73877,30192,0.016027291,0.016028
102,7,33,completed,2282,76159,30160,0.015830125,0.015833
102,8,34,completed,2283,78442,30190,0.015584792,0.015585
102,9,35,completed,2535,80977,30189,0.017383041,0.017383
102,10,36,completed,2292,83269,30191,0.015775292,0.015776
102,11,37,completed,2348,85617,30190,0.016137375,0.016137
102,12,38,completed,2256,87873,30190,0.015444416,0.015444
102,13,39,budget_interrupted,2127,90000,30189,0.014533416,0.014533
103,1,40,completed,1264,91264,30230,0.013827167,0.013827
103,2,41,completed,1326,92590,30230,0.0143645,0.014365
103,3,42,completed,1147,93737,30230,0.012342125,0.012342
103,4,43,completed,1273,95010,30230,0.013751292,0.013752
103,5,44,completed,1206,96216,30230,0.012962084,0.012962
103,6,45,completed,1249,97465,30230,0.01344925,0.013446
103,7,46,completed,1231,98696,30230,0.012903416,0.012904
103,8,47,completed,1385,100081,30230,0.014725917,0.014727
103,9,48,completed,1318,101399,30230,0.014014125,0.014015
103,10,49,completed,1249,102648,30230,0.013314125,0.013314
103,11,50,completed,1349,103997,30230,0.014334959,0.014334
103,12,51,completed,1236,105233,30230,0.013143416,0.013143
103,13,52,completed,1172,106405,30230,0.012485916,0.012486
103,14,53,completed,1242,107647,30230,0.013264625,0.013263
103,15,54,completed,1298,108945,30230,0.013960458,0.013961
103,16,55,completed,1371,110316,30230,0.014641375,0.014642
103,17,56,completed,1400,111716,30230,0.015001958,0.015002
103,18,57,completed,1206,112922,30230,0.012892667,0.012892
103,19,58,completed,1244,114166,30230,0.01326175,0.013263
103,20,59,completed,1325,115491,30230,0.014127291,0.014128
103,21,60,completed,1240,116731,30230,0.013372208,0.013373
103,22,61,completed,1217,117948,30230,0.0130495,0.013051
103,23,62,completed,1261,119209,30230,0.013696959,0.013697
103,24,63,budget_interrupted,791,120000,30230,0.008476959,0.008479
300,1,64,completed,16976,136976,30232,0.130712417,0.130707
300,2,65,completed,17999,154975,30232,0.141742459,0.141745
300,3,66,budget_interrupted,5025,160000,30232,0.041978916,0.04198
301,1,67,completed,18008,178008,30232,0.159158625,0.158321
301,2,68,completed,18346,196354,30232,0.184848,0.170671
301,3,69,budget_interrupted,3646,200000,30232,0.041124875,0.038078
302,1,70,completed,14245,214245,30233,0.146162375,0.134508
302,2,71,completed,15453,229698,30232,0.157311417,0.145009
302,3,72,budget_interrupted,10302,240000,30232,0.110699292,0.102973


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/assignment.txt <==
3 8
2 9
6 10
1 12
12 14
12 15
7 16
14 18
0 20
4 21
21 24
26 27
2 28
18 30
31 32
34 35
5 36
4 40
22 42
22 45
9 48
8 54
14 56
30 60
52 63
24 70
53 72
33 80
34 84
58 90
15 96
99 105
89 108
42 112
81 120
10 126
17 135
48 140
127 144
49 160
16 168
172 180
179 189
144 210
17 216
175 224
225 240
196 252
98 270
224 280
239 288
220 315
322 336
319 360
260 378
324 420
287 432
129 480
223 504
530 540
434 560
142 630
79 672
31 720
280 756
268 840
143 864
28 945
799 1008
535 1080
495 1120
412 1260
463 1440
800 1512
895 1680
1288 1890
943 2016
895 2160
2132 2520
1868 3024
1459 3360
916 3780
317 4320
2507 5040
3029 6048
545 7560
9444 10080
2020 15120
4495 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,24,23,1,27483,28,1.237853042,1.237828
101,insertion_2,100000,60000,60000,27,26,1,29854,53,0.452777375,0.452761
102,insertion_3,100000,60000,60000,24,23,1,30239,78,0.377205625,0.377192
103,insertion_4,100000,60000,12,1,1,0,30240,89,0.000225167,0.000226


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":180012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":76,
"completed_trajectories":73,
"budget_interrupted_trajectories":3,
"first_success_trajectory":76,
"first_success_scans":180012,
"first_success_wall_seconds":2.06816975,
"first_success_cpu_seconds":2.068112,
"wall_seconds":2.068396708,
"cpu_seconds":2.06834,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/stdout.txt <==
segmented m=8 L=30240 seed=2026103101 gaps=0 scans=180012 CPU=2.06834s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2426,2426,27349,0.046999916,0.047001
100,2,2,completed,2626,5052,26646,0.0435495,0.04355
100,3,3,completed,2592,7644,26903,0.050425083,0.050425
100,4,4,completed,2675,10319,27389,0.055205458,0.055206
100,5,5,completed,2708,13027,27352,0.056395791,0.056398
100,6,6,completed,2554,15581,27207,0.049596,0.049596
100,7,7,completed,2591,18172,27201,0.051439791,0.051442
100,8,8,completed,2640,20812,27483,0.056954875,0.056947
100,9,9,completed,2112,22924,26952,0.046789583,0.04679
100,10,10,completed,2746,25670,26862,0.056719209,0.056719
100,11,11,completed,2432,28102,27151,0.052866417,0.052862
100,12,12,completed,2467,30569,26934,0.050202,0.050203
100,13,13,completed,2589,33158,27213,0.054445708,0.054446
100,14,14,completed,2554,35712,27212,0.051260083,0.05126
100,15,15,completed,2666,38378,26980,0.058586708,0.058587
100,16,16,completed,2634,41012,27021,0.057247958,0.05725
100,17,17,completed,2312,43324,27267,0.047511917,0.047512
100,18,18,completed,2542,45866,27051,0.049344375,0.04934
100,19,19,completed,2816,48682,26910,0.058411541,0.058412
100,20,20,completed,2668,51350,27062,0.057432,0.057432
100,21,21,completed,2668,54018,27072,0.055779833,0.055781
100,22,22,completed,2339,56357,27214,0.050046917,0.050048
100,23,23,completed,2460,58817,27015,0.054731708,0.054732
100,24,24,budget_interrupted,1183,60000,27117,0.025807333,0.025808
101,1,25,completed,2432,62432,29841,0.018056833,0.018057
101,2,26,completed,2183,64615,29815,0.016115125,0.016116
101,3,27,completed,2147,66762,29828,0.016218084,0.016213
101,4,28,completed,2281,69043,29769,0.016615459,0.016615
101,5,29,completed,2255,71298,29813,0.016880209,0.016881
101,6,30,completed,1890,73188,29820,0.013938042,0.013938
101,7,31,completed,2289,75477,29824,0.017537625,0.017538
101,8,32,completed,2158,77635,29833,0.016390917,0.016391
101,9,33,completed,2046,79681,29838,0.015137875,0.015139
101,10,34,completed,2412,82093,29841,0.017687417,0.017688
101,11,35,completed,2153,84246,29854,0.016068875,0.016069
101,12,36,completed,2225,86471,29793,0.016590417,0.016591
101,13,37,completed,2306,88777,29832,0.017163541,0.01716
101,14,38,completed,2397,91174,29791,0.018783625,0.018786
101,15,39,completed,2200,93374,29852,0.016380917,0.016384
101,16,40,completed,2497,95871,29841,0.018246209,0.018247
101,17,41,completed,2134,98005,29798,0.016563959,0.016564
101,18,42,completed,2303,100308,29851,0.017835291,0.017836
101,19,43,completed,2578,102886,29823,0.019685459,0.019686
101,20,44,completed,2332,105218,29841,0.01742075,0.017421
101,21,45,completed,2159,107377,29832,0.0163865,0.016387
101,22,46,completed,2137,109514,29841,0.016208417,0.016209
101,23,47,completed,2205,111719,29830,0.017340959,0.017341
101,24,48,completed,2251,113970,29854,0.017360916,0.017362
101,25,49,completed,2143,116113,29826,0.016517,0.016518
101,26,50,completed,2036,118149,29835,0.015271875,0.015272
101,27,51,budget_interrupted,1851,120000,29760,0.01427725,0.014277
102,1,52,completed,2565,122565,30236,0.016533542,0.016535
102,2,53,completed,2639,125204,30239,0.016956833,0.016957
102,3,54,completed,2716,127920,30239,0.017449375,0.01745
102,4,55,completed,2570,130490,30235,0.01647775,0.016478
102,5,56,completed,2448,132938,30238,0.015819292,0.015819
102,6,57,completed,2547,135485,30239,0.01575125,0.015746
102,7,58,completed,2478,137963,30239,0.01499425,0.014995
102,8,59,completed,2658,140621,30239,0.016361042,0.016362
102,9,60,completed,2380,143001,30239,0.0148645,0.014864
102,10,61,completed,2470,145471,30239,0.015447709,0.015448
102,11,62,completed,2639,148110,30239,0.016546291,0.016547
102,12,63,completed,2557,150667,30239,0.015949458,0.01595
102,13,64,completed,2725,153392,30239,0.017166291,0.017166
102,14,65,completed,2410,155802,30234,0.015416417,0.015417
102,15,66,completed,2273,158075,30236,0.014356541,0.014357
102,16,67,completed,2565,160640,30239,0.016127083,0.016128
102,17,68,completed,2524,163164,30232,0.016040583,0.016041
102,18,69,completed,2640,165804,30237,0.016627958,0.016628
102,19,70,completed,2506,168310,30238,0.015659208,0.01566
102,20,71,completed,2503,170813,30235,0.015565333,0.015566
102,21,72,completed,2168,172981,30237,0.013514416,0.013515
102,22,73,completed,2623,175604,30236,0.016331209,0.016332
102,23,74,completed,2545,178149,30238,0.015829083,0.015822
102,24,75,budget_interrupted,1851,180000,30238,0.011343083,0.011343
103,1,76,success,12,180012,30240,0.000202458,0.000203


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/assignment.txt <==
3 8
5 9
2 10
9 12
10 14
1 15
7 16
11 18
10 20
12 21
1 24
26 27
8 28
4 30
31 32
34 35
17 36
38 40
0 42
13 45
37 48
8 54
44 56
40 60
60 63
6 70
56 72
58 80
78 84
74 90
79 96
9 105
44 108
15 112
88 120
18 126
71 135
48 140
109 144
98 160
72 168
146 180
182 189
156 210
92 216
143 224
157 240
228 252
44 270
20 280
205 288
39 315
63 336
28 360
236 378
28 420
287 432
253 480
452 504
49 540
338 560
628 630
111 672
445 720
56 756
720 840
143 864
403 945
543 1008
949 1080
818 1120
606 1260
925 1440
1244 1512
1311 1680
718 1890
207 2016
1309 2160
2338 2520
1983 3024
1647 3360
88 3780
1789 4320
4335 5040
5679 6048
975 7560
7858 10080
13458 15120
17629 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,25,24,1,27378,28,1.26978975,1.269765
101,insertion_2,100000,60000,60000,26,25,1,29688,53,0.490259167,0.490252
102,insertion_3,100000,60000,60000,28,27,1,30155,78,0.415487084,0.415462
103,insertion_4,100000,60000,60000,50,49,1,30190,89,0.683126416,0.679025


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":129,
"completed_trajectories":125,
"budget_interrupted_trajectories":4,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.859099875,
"cpu_seconds":2.854939,
"covered":30190,
"uncovered":50,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/stdout.txt <==
segmented m=8 L=30240 seed=2026103102 gaps=50 scans=240000 CPU=2.85494s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2281,2281,27016,0.051084792,0.051086
100,2,2,completed,2859,5140,27322,0.059233084,0.059233
100,3,3,completed,2371,7511,27039,0.0498145,0.049809
100,4,4,completed,2561,10072,26959,0.057401458,0.057402
100,5,5,completed,2403,12475,26776,0.052630291,0.052631
100,6,6,completed,2483,14958,27125,0.053341333,0.053342
100,7,7,completed,2646,17604,27125,0.055530583,0.055531
100,8,8,completed,2510,20114,26881,0.0550315,0.055033
100,9,9,completed,2370,22484,27378,0.051008208,0.051009
100,10,10,completed,2302,24786,27149,0.053685416,0.05368
100,11,11,completed,2501,27287,27182,0.042384792,0.042385
100,12,12,completed,2314,29601,27000,0.050548958,0.050549
100,13,13,completed,2542,32143,27036,0.053209917,0.05321
100,14,14,completed,2603,34746,27290,0.053114458,0.053115
100,15,15,completed,2245,36991,27057,0.045704833,0.045705
100,16,16,completed,2397,39388,27237,0.046184375,0.046178
100,17,17,completed,2206,41594,27311,0.048328834,0.048329
100,18,18,completed,2981,44575,27297,0.064333916,0.064334
100,19,19,completed,2673,47248,27164,0.051745709,0.051747
100,20,20,completed,2419,49667,27251,0.050370209,0.050371
100,21,21,completed,2426,52093,26912,0.059425875,0.059427
100,22,22,completed,2472,54565,27055,0.05151575,0.051516
100,23,23,completed,2439,57004,27126,0.050811209,0.050811
100,24,24,completed,2642,59646,27290,0.054391334,0.054387
100,25,25,budget_interrupted,354,60000,26959,0.008867208,0.008868
101,1,26,completed,2399,62399,29648,0.020542833,0.020543
101,2,27,completed,2142,64541,29570,0.017473291,0.017474
101,3,28,completed,2326,66867,29678,0.018985541,0.018988
101,4,29,completed,2317,69184,29688,0.018853,0.018853
101,5,30,completed,2576,71760,29661,0.021424417,0.021425
101,6,31,completed,2355,74115,29648,0.019105042,0.019105
101,7,32,completed,2114,76229,29642,0.017193,0.017194
101,8,33,completed,2334,78563,29668,0.019292625,0.019293
101,9,34,completed,2316,80879,29680,0.01853275,0.018532
101,10,35,completed,2360,83239,29585,0.019176917,0.019177
101,11,36,completed,2468,85707,29676,0.020259167,0.020258
101,12,37,completed,2427,88134,29672,0.020225291,0.020226
101,13,38,completed,2585,90719,29621,0.021888,0.021887
101,14,39,completed,2266,92985,29585,0.019091334,0.019092
101,15,40,completed,2294,95279,29650,0.019016459,0.019017
101,16,41,completed,2404,97683,29642,0.019886042,0.01988
101,17,42,completed,2260,99943,29638,0.017514459,0.017515
101,18,43,completed,2308,102251,29669,0.018490292,0.01849
101,19,44,completed,2242,104493,29646,0.018096583,0.018097
101,20,45,completed,2276,106769,29688,0.017871583,0.017872
101,21,46,completed,2302,109071,29590,0.018735959,0.018736
101,22,47,completed,2248,111319,29688,0.017828958,0.017829
101,23,48,completed,2460,113779,29638,0.020204084,0.020205
101,24,49,completed,2529,116308,29656,0.020537375,0.020538
101,25,50,completed,2525,118833,29661,0.020387292,0.020387
101,26,51,budget_interrupted,1167,120000,29655,0.009577834,0.009577
102,1,52,completed,2255,122255,30155,0.0155345,0.015534
102,2,53,completed,2023,124278,30153,0.013856541,0.013857
102,3,54,completed,2094,126372,30153,0.014342375,0.014343
102,4,55,completed,2212,128584,30153,0.015164791,0.015165
102,5,56,completed,2031,130615,30155,0.013833333,0.013834
102,6,57,completed,2217,132832,30155,0.015557959,0.015552
102,7,58,completed,2081,134913,30153,0.014862958,0.014859
102,8,59,completed,2211,137124,30153,0.015734708,0.015735
102,9,60,completed,2077,139201,30155,0.014526834,0.014525
102,10,61,completed,2275,141476,30146,0.015512708,0.015507
102,11,62,completed,2244,143720,30146,0.015610417,0.015612
102,12,63,completed,2016,145736,30155,0.013891625,0.013891
102,13,64,completed,2200,147936,30152,0.015245,0.015246
102,14,65,completed,2226,150162,30153,0.015321416,0.015322
102,15,66,completed,2248,152410,30155,0.015520875,0.015521
102,16,67,completed,2283,154693,30155,0.015722167,0.015722
102,17,68,completed,2247,156940,30152,0.015537334,0.015537
102,18,69,completed,2082,159022,30152,0.014371417,0.014372
102,19,70,completed,2383,161405,30154,0.016577625,0.016578
102,20,71,completed,2224,163629,30155,0.0155235,0.015524
102,21,72,completed,2301,165930,30153,0.01597625,0.015976
102,22,73,completed,2220,168150,30153,0.015299292,0.015299
102,23,74,completed,2133,170283,30153,0.014707125,0.014707
102,24,75,completed,2175,172458,30154,0.014951459,0.014951
102,25,76,completed,2175,174633,30144,0.015091417,0.015092
102,26,77,completed,2163,176796,30146,0.014989625,0.014989
102,27,78,completed,2075,178871,30153,0.01433075,0.01433
102,28,79,budget_interrupted,1129,180000,30151,0.007768375,0.007769
103,1,80,completed,1236,181236,30190,0.014124875,0.014126
103,2,81,completed,1255,182491,30190,0.013871917,0.013873
103,3,82,completed,1223,183714,30190,0.013599292,0.013599
103,4,83,completed,1210,184924,30190,0.013405084,0.013406
103,5,84,completed,1214,186138,30190,0.013656959,0.013657
103,6,85,completed,1217,187355,30190,0.013603209,0.013604
103,7,86,completed,1215,188570,30190,0.01370525,0.013699
103,8,87,completed,1227,189797,30190,0.013489208,0.01349
103,9,88,completed,1189,190986,30190,0.013199209,0.013199
103,10,89,completed,1259,192245,30190,0.014220042,0.014221
103,11,90,completed,1248,193493,30190,0.014065292,0.014065
103,12,91,completed,1195,194688,30190,0.013338959,0.01334
103,13,92,completed,1217,195905,30190,0.013783667,0.013784
103,14,93,completed,1257,197162,30190,0.014084334,0.014085
103,15,94,completed,1237,198399,30190,0.013822625,0.013822
103,16,95,completed,1206,199605,30190,0.013543292,0.013543
103,17,96,completed,1213,200818,30190,0.013559833,0.013559
103,18,97,completed,1248,202066,30190,0.014042667,0.014043
103,19,98,completed,1185,203251,30190,0.013278417,0.013278
103,20,99,completed,1224,204475,30190,0.013840083,0.01384
103,21,100,completed,1218,205693,30190,0.013823625,0.013824
103,22,101,completed,1219,206912,30190,0.013775792,0.013775
103,23,102,completed,1213,208125,30190,0.013624625,0.013626
103,24,103,completed,1240,209365,30190,0.013712417,0.013712
103,25,104,completed,1197,210562,30190,0.013517334,0.013518
103,26,105,completed,1221,211783,30190,0.013790917,0.013791
103,27,106,completed,1230,213013,30190,0.013817916,0.013818
103,28,107,completed,1252,214265,30190,0.014327625,0.014328
103,29,108,completed,1237,215502,30190,0.014052584,0.014053
103,30,109,completed,1190,216692,30190,0.013325459,0.013326
103,31,110,completed,1193,217885,30190,0.013439459,0.013441
103,32,111,completed,1223,219108,30190,0.013735209,0.013735
103,33,112,completed,1223,220331,30190,0.013276542,0.013271
103,34,113,completed,1215,221546,30190,0.013281833,0.013281
103,35,114,completed,1243,222789,30190,0.013668875,0.013669
103,36,115,completed,1224,224013,30190,0.0136785,0.01368
103,37,116,completed,1198,225211,30190,0.013790667,0.013672
103,38,117,completed,1248,226459,30190,0.016421208,0.015303
103,39,118,completed,1247,227706,30190,0.014619667,0.014618
103,40,119,completed,1195,228901,30190,0.013899167,0.013895
103,41,120,completed,1197,230098,30190,0.013754792,0.013682
103,42,121,completed,1199,231297,30190,0.017569125,0.014965
103,43,122,completed,1242,232539,30190,0.01434475,0.014242
103,44,123,completed,1218,233757,30190,0.014055,0.014051
103,45,124,completed,1207,234964,30190,0.013922083,0.013923
103,46,125,completed,1253,236217,30190,0.01448175,0.014484
103,47,126,completed,1196,237413,30190,0.013233542,0.013235
103,48,127,completed,1214,238627,30190,0.014183708,0.014184
103,49,128,completed,1194,239821,30190,0.0135405,0.013541
103,50,129,budget_interrupted,179,240000,30190,0.002027833,0.002029


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/assignment.txt <==
3 8
5 9
8 10
9 12
4 14
12 15
7 16
2 18
10 20
19 21
1 24
26 27
8 28
24 30
31 32
34 35
29 36
20 40
10 42
17 45
37 48
35 54
0 56
6 60
16 63
6 70
37 72
15 80
22 84
44 90
79 96
97 105
17 108
84 112
0 120
58 126
71 135
16 140
13 144
143 160
70 168
96 180
100 189
96 210
133 216
28 224
111 240
226 252
116 270
160 280
47 288
66 315
322 336
80 360
226 378
322 420
61 432
399 480
133 504
205 540
79 560
529 630
364 672
719 720
352 756
826 840
637 864
907 945
493 1008
421 1080
1036 1120
1116 1260
1359 1440
421 1512
154 1680
352 1890
1260 2016
1933 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,25,24,1,27498,28,1.323130667,1.323063
101,insertion_2,100000,60000,60000,27,26,1,29913,53,0.471241875,0.471214
102,insertion_3,100000,60000,41,1,1,0,30240,78,0.000298333,0.000298


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":120041,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":53,
"completed_trajectories":51,
"budget_interrupted_trajectories":2,
"first_success_trajectory":53,
"first_success_scans":120041,
"first_success_wall_seconds":1.794777125,
"first_success_cpu_seconds":1.794682,
"wall_seconds":1.794969792,
"cpu_seconds":1.794875,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/stdout.txt <==
segmented m=8 L=30240 seed=2026103103 gaps=0 scans=120041 CPU=1.79487s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2472,2472,26917,0.056229542,0.05623
100,2,2,completed,2418,4890,26937,0.058150958,0.058151
100,3,3,completed,2586,7476,26820,0.054342625,0.054343
100,4,4,completed,2518,9994,27041,0.053108625,0.053108
100,5,5,completed,2425,12419,27243,0.049992666,0.049987
100,6,6,completed,2534,14953,27154,0.053901708,0.053902
100,7,7,completed,2364,17317,27104,0.055186625,0.055187
100,8,8,completed,2072,19389,27252,0.047289167,0.04729
100,9,9,completed,2529,21918,26936,0.055611084,0.055595
100,10,10,completed,2301,24219,26766,0.047376709,0.047378
100,11,11,completed,2219,26438,27280,0.044913417,0.044914
100,12,12,completed,2840,29278,27498,0.065123416,0.065118
100,13,13,completed,2434,31712,27130,0.050059083,0.050059
100,14,14,completed,2765,34477,27115,0.06175625,0.061756
100,15,15,completed,2429,36906,26860,0.055501042,0.055502
100,16,16,completed,2646,39552,26936,0.058831125,0.058831
100,17,17,completed,2383,41935,26953,0.049964375,0.049957
100,18,18,completed,2210,44145,27105,0.048269125,0.04827
100,19,19,completed,2561,46706,26953,0.059811708,0.059812
100,20,20,completed,2402,49108,27388,0.05236825,0.052369
100,21,21,completed,2424,51532,26931,0.054486375,0.054486
100,22,22,completed,2389,53921,26982,0.052792625,0.052765
100,23,23,completed,2462,56383,27002,0.059979958,0.059981
100,24,24,completed,2550,58933,27212,0.055578666,0.055579
100,25,25,budget_interrupted,1067,60000,27219,0.022422208,0.022423
101,1,26,completed,2120,62120,29876,0.016961083,0.016961
101,2,27,completed,2480,64600,29912,0.019508916,0.019509
101,3,28,completed,2281,66881,29912,0.018164416,0.018164
101,4,29,completed,2135,69016,29865,0.016331166,0.016332
101,5,30,completed,2462,71478,29891,0.019822667,0.019823
101,6,31,completed,2339,73817,29889,0.018330667,0.018332
101,7,32,completed,2226,76043,29912,0.017383791,0.017383
101,8,33,completed,2268,78311,29913,0.017780334,0.01778
101,9,34,completed,2238,80549,29911,0.017768,0.017761
101,10,35,completed,2326,82875,29901,0.018135333,0.018137
101,11,36,completed,2597,85472,29812,0.020876084,0.020858
101,12,37,completed,2194,87666,29857,0.0168935,0.016894
101,13,38,completed,2183,89849,29880,0.0173165,0.017317
101,14,39,completed,2308,92157,29891,0.018022083,0.018023
101,15,40,completed,2301,94458,29913,0.018106708,0.018107
101,16,41,completed,2317,96775,29878,0.018177917,0.018178
101,17,42,completed,2286,99061,29886,0.017732417,0.017733
101,18,43,completed,2402,101463,29901,0.01896675,0.018967
101,19,44,completed,2382,103845,29906,0.018663125,0.018664
101,20,45,completed,2104,105949,29876,0.016157584,0.016157
101,21,46,completed,2273,108222,29912,0.017701125,0.017701
101,22,47,completed,2233,110455,29912,0.017473125,0.017473
101,23,48,completed,2510,112965,29912,0.01949775,0.0195
101,24,49,completed,2251,115216,29852,0.0178045,0.017805
101,25,50,completed,2251,117467,29887,0.017583083,0.017584
101,26,51,completed,2198,119665,29912,0.017206292,0.017207
101,27,52,budget_interrupted,335,120000,29868,0.002783334,0.002784
102,1,53,success,41,120041,30240,0.0002715,0.000273


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/assignment.txt <==
3 8
5 9
0 10
9 12
0 14
7 15
7 16
2 18
18 20
18 21
13 24
26 27
12 28
16 30
31 32
34 35
29 36
34 40
36 42
26 45
25 48
17 54
52 56
28 60
51 63
44 70
49 72
15 80
54 84
44 90
15 96
27 105
89 108
80 112
94 120
72 126
62 135
48 140
97 144
143 160
150 168
4 180
30 189
6 210
1 216
79 224
31 240
156 252
152 270
122 280
145 288
109 315
24 336
119 360
282 378
64 420
145 432
79 480
260 504
368 540
24 560
214 630
234 672
47 720
548 756
788 840
289 864
912 945
47 1008
8 1080
346 1120
1144 1260
911 1440
340 1512
66 1680
156 1890
1242 2016
1439 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,25,24,1,27484,28,1.310050667,1.310027
101,insertion_2,100000,60000,60000,27,26,1,29886,53,0.4696095,0.469555
102,insertion_3,100000,60000,46,1,1,0,30240,78,0.000344334,0.000345


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":120046,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":53,
"completed_trajectories":51,
"budget_interrupted_trajectories":2,
"first_success_trajectory":53,
"first_success_scans":120046,
"first_success_wall_seconds":1.780122167,
"first_success_cpu_seconds":1.780042,
"wall_seconds":1.780362042,
"cpu_seconds":1.780283,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/stdout.txt <==
segmented m=8 L=30240 seed=2026103104 gaps=0 scans=120046 CPU=1.78028s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2605,2605,26917,0.0578535,0.057855
100,2,2,completed,2297,4902,27113,0.052788709,0.05279
100,3,3,completed,2536,7438,26433,0.054135291,0.054136
100,4,4,completed,2186,9624,27213,0.045225458,0.045226
100,5,5,completed,2727,12351,26998,0.061042459,0.061035
100,6,6,completed,2112,14463,26827,0.046418125,0.046418
100,7,7,completed,2503,16966,27090,0.059195333,0.059195
100,8,8,completed,2803,19769,27087,0.063647875,0.063648
100,9,9,completed,2575,22344,26936,0.057913,0.057914
100,10,10,completed,2743,25087,26959,0.056295959,0.05629
100,11,11,completed,2189,27276,26785,0.051672459,0.051673
100,12,12,completed,2377,29653,27192,0.04930475,0.049304
100,13,13,completed,2348,32001,27038,0.055302334,0.055302
100,14,14,completed,2557,34558,27023,0.056983583,0.056983
100,15,15,completed,2728,37286,27322,0.056049458,0.05605
100,16,16,completed,2401,39687,27160,0.04934725,0.049347
100,17,17,completed,2502,42189,27241,0.044327709,0.044322
100,18,18,completed,2552,44741,27151,0.056611,0.056611
100,19,19,completed,2381,47122,27228,0.0533945,0.053395
100,20,20,completed,2332,49454,26862,0.049728584,0.04973
100,21,21,completed,2516,51970,27318,0.0557765,0.05578
100,22,22,completed,2422,54392,26888,0.052634375,0.052634
100,23,23,completed,2607,56999,27169,0.056998084,0.056999
100,24,24,completed,2348,59347,26573,0.052304791,0.052305
100,25,25,budget_interrupted,653,60000,27484,0.014989666,0.014995
101,1,26,completed,2369,62369,29854,0.018079333,0.018074
101,2,27,completed,2367,64736,29885,0.018892292,0.018893
101,3,28,completed,2405,67141,29862,0.018578084,0.018579
101,4,29,completed,2442,69583,29884,0.019284542,0.019285
101,5,30,completed,2391,71974,29852,0.018519625,0.01848
101,6,31,completed,2427,74401,29874,0.018888958,0.018889
101,7,32,completed,2350,76751,29869,0.018372833,0.018374
101,8,33,completed,2257,79008,29876,0.017490917,0.017491
101,9,34,completed,2092,81100,29843,0.01614925,0.01615
101,10,35,completed,2230,83330,29867,0.017494125,0.017494
101,11,36,completed,2388,85718,29858,0.018842542,0.018843
101,12,37,completed,2290,88008,29886,0.018037542,0.018041
101,13,38,completed,2327,90335,29886,0.018413833,0.018415
101,14,39,completed,2424,92759,29856,0.019135417,0.019136
101,15,40,completed,2235,94994,29880,0.017694458,0.017698
101,16,41,completed,2271,97265,29883,0.017603833,0.017596
101,17,42,completed,2212,99477,29862,0.017527792,0.017529
101,18,43,completed,2173,101650,29868,0.016481083,0.016483
101,19,44,completed,2335,103985,29849,0.018176041,0.018179
101,20,45,completed,2070,106055,29882,0.016029333,0.01603
101,21,46,completed,2290,108345,29876,0.018130833,0.018131
101,22,47,completed,2185,110530,29882,0.017319167,0.01732
101,23,48,completed,2102,112632,29854,0.016397333,0.016397
101,24,49,completed,2277,114909,29885,0.018029083,0.01803
101,25,50,completed,2204,117113,29869,0.017242,0.017242
101,26,51,completed,2250,119363,29846,0.0176125,0.017613
101,27,52,budget_interrupted,637,120000,29815,0.005091459,0.005092
102,1,53,success,46,120046,30240,0.000317667,0.000318


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/assignment.txt <==
3 8
2 9
2 10
9 12
0 14
1 15
7 16
14 18
8 20
1 21
13 24
26 27
26 28
6 30
31 32
34 35
5 36
38 40
16 42
40 45
15 48
17 54
18 56
0 60
44 63
24 70
25 72
30 80
30 84
70 90
79 96
4 105
89 108
34 112
97 120
8 126
116 135
124 140
73 144
70 160
162 168
100 180
17 189
204 210
49 216
214 224
193 240
116 252
170 270
178 280
239 288
144 315
90 336
145 360
314 378
324 420
409 432
150 480
10 504
229 540
230 560
354 630
202 672
289 720
152 756
570 840
143 864
494 945
942 1008
409 1080
150 1120
564 1260
294 1440
1502 1512
538 1680
818 1890
1882 2016
553 2160
0 2520
0 3024
0 3360
0 3780
0 4320
0 5040
0 6048
0 7560
0 10080
0 15120
0 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,25,24,1,27482,28,1.341299875,1.341245
101,insertion_2,100000,60000,60000,26,25,1,29804,53,0.475475667,0.475461
102,insertion_3,100000,60000,17703,7,7,0,30240,78,0.119486959,0.119488


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":137703,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":3,
"started_trajectories":58,
"completed_trajectories":56,
"budget_interrupted_trajectories":2,
"first_success_trajectory":58,
"first_success_scans":137703,
"first_success_wall_seconds":1.936380625,
"first_success_cpu_seconds":1.936312,
"wall_seconds":1.936609625,
"cpu_seconds":1.936541,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/stdout.txt <==
segmented m=8 L=30240 seed=2026103105 gaps=0 scans=137703 CPU=1.93654s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2390,2390,27319,0.05465675,0.054658
100,2,2,completed,2564,4954,27225,0.058813209,0.058801
100,3,3,completed,2561,7515,27154,0.055790042,0.055781
100,4,4,completed,2408,9923,27280,0.054748708,0.05474
100,5,5,completed,2494,12417,27111,0.051871917,0.051872
100,6,6,completed,2577,14994,26994,0.058707375,0.058709
100,7,7,completed,2505,17499,26902,0.060197958,0.060198
100,8,8,completed,2470,19969,27361,0.05363675,0.053637
100,9,9,completed,2456,22425,26956,0.057355042,0.05735
100,10,10,completed,2513,24938,27389,0.056511708,0.056512
100,11,11,completed,2300,27238,27010,0.052447167,0.05245
100,12,12,completed,2433,29671,27482,0.052218333,0.05222
100,13,13,completed,2527,32198,27224,0.053294125,0.053294
100,14,14,completed,2417,34615,27111,0.051542125,0.051538
100,15,15,completed,2511,37126,27409,0.050153959,0.050154
100,16,16,completed,2240,39366,26557,0.054349875,0.05435
100,17,17,completed,2372,41738,27322,0.047459042,0.047459
100,18,18,completed,2196,43934,27275,0.052431208,0.052434
100,19,19,completed,2258,46192,26807,0.048655458,0.048655
100,20,20,completed,2296,48488,27158,0.052904459,0.052904
100,21,21,completed,2632,51120,27083,0.05807325,0.058074
100,22,22,completed,2532,53652,26943,0.058346542,0.05834
100,23,23,completed,2273,55925,26569,0.054766833,0.054767
100,24,24,completed,2855,58780,27339,0.064662459,0.064666
100,25,25,budget_interrupted,1220,60000,27258,0.027594916,0.027597
101,1,26,completed,2281,62281,29766,0.017957333,0.017957
101,2,27,completed,2124,64405,29752,0.016954667,0.016955
101,3,28,completed,2542,66947,29783,0.020286958,0.020286
101,4,29,completed,2224,69171,29801,0.01763825,0.017638
101,5,30,completed,2249,71420,29770,0.018407625,0.018408
101,6,31,completed,2486,73906,29804,0.019529708,0.01953
101,7,32,completed,2379,76285,29773,0.018703791,0.018703
101,8,33,completed,2519,78804,29796,0.019805834,0.019806
101,9,34,completed,2434,81238,29797,0.019308417,0.019302
101,10,35,completed,2179,83417,29794,0.017271708,0.017272
101,11,36,completed,2395,85812,29781,0.01884375,0.018846
101,12,37,completed,2431,88243,29778,0.019435959,0.019436
101,13,38,completed,2269,90512,29768,0.018015958,0.018017
101,14,39,completed,2438,92950,29763,0.019462625,0.019463
101,15,40,completed,2210,95160,29772,0.017161958,0.017162
101,16,41,completed,2184,97344,29774,0.017307875,0.017308
101,17,42,completed,2337,99681,29793,0.018780417,0.018781
101,18,43,completed,2101,101782,29790,0.016050875,0.016051
101,19,44,completed,2227,104009,29771,0.01770975,0.017713
101,20,45,completed,2320,106329,29715,0.018643708,0.018644
101,21,46,completed,2339,108668,29779,0.01877575,0.018775
101,22,47,completed,2471,111139,29795,0.019530625,0.019531
101,23,48,completed,2390,113529,29785,0.018622,0.018616
101,24,49,completed,2231,115760,29785,0.017553541,0.017554
101,25,50,completed,2194,117954,29791,0.017390083,0.01739
101,26,51,budget_interrupted,2046,120000,29797,0.016253958,0.016254
102,1,52,completed,2758,122758,30234,0.018604875,0.018605
102,2,53,completed,2604,125362,30226,0.017597333,0.017597
102,3,54,completed,2541,127903,30239,0.017188625,0.017189
102,4,55,completed,2325,130228,30232,0.015702625,0.015703
102,5,56,completed,2516,132744,30235,0.01691525,0.016915
102,6,57,completed,2569,135313,30235,0.01730325,0.017303
102,7,58,success,2390,137703,30240,0.016141333,0.016142


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/assignment.txt <==
3 8
1 9
0 10
9 12
2 14
6 15
7 16
7 18
18 20
8 21
5 24
26 27
0 28
12 30
31 32
34 35
13 36
28 40
26 42
22 45
17 48
16 54
24 56
54 60
38 63
4 70
41 72
8 80
14 84
76 90
15 96
62 105
34 108
63 112
84 120
32 126
106 135
64 140
137 144
48 160
164 168
94 180
179 189
146 210
89 216
79 224
48 240
122 252
52 270
264 280
175 288
11 315
47 336
196 360
116 378
124 420
233 432
128 480
458 504
412 540
223 560
452 630
431 672
688 720
710 756
724 840
538 864
484 945
143 1008
736 1080
111 1120
934 1260
448 1440
206 1512
335 1680
1834 1890
815 2016
1294 2160
754 2520
1681 3024
976 3360
2622 3780
701 4320
4035 5040
3536 6048
4534 7560
9475 10080
14048 15120
850 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,25,24,1,27383,28,1.35353575,1.353346
101,insertion_2,100000,60000,60000,26,25,1,29809,53,0.476774209,0.476768
102,insertion_3,100000,60000,60000,26,25,1,30235,78,0.402024292,0.40201
103,insertion_4,100000,60000,11,1,1,0,30240,89,0.0002095,0.000209


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":180011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":78,
"completed_trajectories":75,
"budget_interrupted_trajectories":3,
"first_success_trajectory":78,
"first_success_scans":180011,
"first_success_wall_seconds":2.232664584,
"first_success_cpu_seconds":2.232454,
"wall_seconds":2.232845084,
"cpu_seconds":2.232634,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/stdout.txt <==
segmented m=8 L=30240 seed=2026103106 gaps=0 scans=180011 CPU=2.23263s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2594,2594,27155,0.057432708,0.057434
100,2,2,completed,2367,4961,27383,0.0540375,0.054031
100,3,3,completed,2364,7325,27090,0.05257225,0.052572
100,4,4,completed,2411,9736,27058,0.054951042,0.054953
100,5,5,completed,2431,12167,26934,0.056837916,0.056839
100,6,6,completed,2394,14561,27024,0.0578685,0.057869
100,7,7,completed,2462,17023,26772,0.060979458,0.06098
100,8,8,completed,2324,19347,26800,0.055960458,0.05596
100,9,9,completed,2729,22076,26934,0.05941125,0.059412
100,10,10,completed,2287,24363,27082,0.041036,0.041037
100,11,11,completed,2376,26739,27038,0.051249708,0.05125
100,12,12,completed,2577,29316,27073,0.056949791,0.056944
100,13,13,completed,2425,31741,27086,0.057698583,0.057534
100,14,14,completed,2350,34091,27057,0.050165708,0.050165
100,15,15,completed,2682,36773,27123,0.063067167,0.063068
100,16,16,completed,2529,39302,27141,0.054045708,0.054046
100,17,17,completed,2513,41815,26936,0.057453083,0.057451
100,18,18,completed,2439,44254,26894,0.045184542,0.045185
100,19,19,completed,2517,46771,26959,0.058913375,0.058914
100,20,20,completed,2654,49425,26592,0.066280416,0.06628
100,21,21,completed,2630,52055,27383,0.058498208,0.058499
100,22,22,completed,2248,54303,27291,0.051239542,0.051233
100,23,23,completed,2504,56807,27011,0.056221875,0.056223
100,24,24,completed,2440,59247,26806,0.058233,0.058233
100,25,25,budget_interrupted,753,60000,27301,0.017145708,0.017146
101,1,26,completed,2202,62202,29686,0.017579375,0.017579
101,2,27,completed,2155,64357,29806,0.01633425,0.016334
101,3,28,completed,2581,66938,29739,0.020757417,0.020757
101,4,29,completed,2192,69130,29754,0.017442333,0.017443
101,5,30,completed,2404,71534,29806,0.018467458,0.018468
101,6,31,completed,2309,73843,29806,0.017650833,0.01765
101,7,32,completed,2222,76065,29741,0.017696666,0.017697
101,8,33,completed,2411,78476,29692,0.019647292,0.019648
101,9,34,completed,2322,80798,29712,0.018877917,0.018878
101,10,35,completed,2427,83225,29754,0.019452,0.019453
101,11,36,completed,2235,85460,29731,0.018225833,0.018226
101,12,37,completed,2154,87614,29677,0.017397375,0.017397
101,13,38,completed,2308,89922,29797,0.018266042,0.018266
101,14,39,completed,2337,92259,29772,0.019217042,0.019218
101,15,40,completed,2514,94773,29759,0.020200167,0.020194
101,16,41,completed,2308,97081,29809,0.018292,0.018293
101,17,42,completed,2403,99484,29806,0.018535541,0.018536
101,18,43,completed,2326,101810,29678,0.018507459,0.018508
101,19,44,completed,2276,104086,29676,0.018515833,0.018517
101,20,45,completed,2214,106300,29792,0.017240584,0.017241
101,21,46,completed,2310,108610,29761,0.018196875,0.018196
101,22,47,completed,2367,110977,29806,0.018734333,0.018735
101,23,48,completed,2427,113404,29710,0.0198425,0.019844
101,24,49,completed,2485,115889,29756,0.020066292,0.020067
101,25,50,completed,2203,118092,29797,0.016614792,0.016615
101,26,51,budget_interrupted,1908,120000,29809,0.014929375,0.01493
102,1,52,completed,2151,122151,30221,0.0144615,0.014456
102,2,53,completed,2504,124655,30231,0.016576917,0.016578
102,3,54,completed,2280,126935,30234,0.015193334,0.015194
102,4,55,completed,2448,129383,30225,0.016432916,0.016434
102,5,56,completed,2443,131826,30233,0.01633125,0.016332
102,6,57,completed,2631,134457,30232,0.017622625,0.017622
102,7,58,completed,2227,136684,30232,0.014938459,0.014938
102,8,59,completed,2625,139309,30232,0.017584042,0.017585
102,9,60,completed,2244,141553,30232,0.015007958,0.015008
102,10,61,completed,2245,143798,30230,0.0149745,0.014974
102,11,62,completed,2393,146191,30231,0.016028916,0.016029
102,12,63,completed,2297,148488,30234,0.015350125,0.01535
102,13,64,completed,2374,150862,30231,0.01590525,0.015905
102,14,65,completed,2465,153327,30227,0.016628625,0.016629
102,15,66,completed,2327,155654,30228,0.01559475,0.015596
102,16,67,completed,2221,157875,30224,0.014976875,0.014978
102,17,68,completed,2482,160357,30230,0.01675125,0.016751
102,18,69,completed,2297,162654,30232,0.015410625,0.015411
102,19,70,completed,2438,165092,30235,0.016294375,0.016295
102,20,71,completed,2575,167667,30229,0.017234709,0.017235
102,21,72,completed,2327,169994,30232,0.015544666,0.015544
102,22,73,completed,2306,172300,30230,0.015431625,0.015432
102,23,74,completed,2279,174579,30232,0.015195792,0.015189
102,24,75,completed,2536,177115,30235,0.016925208,0.016925
102,25,76,completed,2356,179471,30230,0.015978042,0.015978
102,26,77,budget_interrupted,529,180000,30227,0.00356,0.00356
103,1,78,success,11,180011,30240,0.000186,0.000186


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/assignment.txt <==
3 8
5 9
2 10
9 12
0 14
6 15
7 16
2 18
4 20
1 21
1 24
26 27
2 28
18 30
31 32
34 35
29 36
0 40
10 42
43 45
13 48
44 54
46 56
30 60
40 63
6 70
17 72
20 80
16 84
28 90
15 96
55 105
89 108
101 112
114 120
124 126
116 135
54 140
37 144
47 160
130 168
170 180
4 189
46 210
125 216
175 224
60 240
82 252
8 270
134 280
47 288
13 315
37 336
277 360
319 378
115 420
143 432
271 480
301 504
494 540
60 560
25 630
79 672
421 720
313 756
654 840
719 864
823 945
517 1008
709 1080
1039 1120
1216 1260
1423 1440
445 1512
319 1680
508 1890
271 2016
2060 2160
460 2520
565 3024
655 3360
529 3780
1429 4320
4165 5040
4975 6048
3085 7560
9103 10080
2149 15120
12229 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,24,23,1,27437,28,1.328095333,1.326319
101,insertion_2,100000,60000,60000,28,27,1,29800,53,0.485206125,0.485087
102,insertion_3,100000,60000,60000,26,25,1,30201,78,0.467990083,0.431789
103,insertion_4,100000,60000,60000,43,42,1,30235,89,0.648661583,0.648348


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":121,
"completed_trajectories":117,
"budget_interrupted_trajectories":4,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.931096208,
"cpu_seconds":2.891997,
"covered":30235,
"uncovered":5,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/stdout.txt <==
segmented m=8 L=30240 seed=2026103107 gaps=5 scans=240000 CPU=2.892s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2601,2601,27183,0.051906625,0.051901
100,2,2,completed,2438,5039,27295,0.055044875,0.055035
100,3,3,completed,2507,7546,27378,0.055048709,0.055008
100,4,4,completed,2510,10056,26959,0.057960292,0.057949
100,5,5,completed,2347,12403,27159,0.050004959,0.049994
100,6,6,completed,2710,15113,27094,0.045480167,0.04547
100,7,7,completed,2598,17711,27331,0.057146459,0.05714
100,8,8,completed,2383,20094,27125,0.050478292,0.050468
100,9,9,completed,2434,22528,27109,0.057397667,0.057391
100,10,10,completed,3079,25607,27025,0.071658084,0.071627
100,11,11,completed,2357,27964,26411,0.055719292,0.055701
100,12,12,completed,2347,30311,27437,0.052128333,0.052121
100,13,13,completed,2692,33003,27347,0.060156291,0.060143
100,14,14,completed,2803,35806,26891,0.06669675,0.06669
100,15,15,completed,2787,38593,27029,0.061420125,0.06141
100,16,16,completed,2351,40944,27062,0.052872166,0.052862
100,17,17,completed,2655,43599,27066,0.054844,0.05483
100,18,18,completed,2663,46262,27066,0.057983333,0.056766
100,19,19,completed,2339,48601,27038,0.055923334,0.055746
100,20,20,completed,2524,51125,26777,0.061372958,0.06133
100,21,21,completed,2559,53684,27055,0.053784625,0.05375
100,22,22,completed,2656,56340,27210,0.063484791,0.063446
100,23,23,completed,2352,58692,26910,0.053091875,0.053086
100,24,24,budget_interrupted,1308,60000,27296,0.026361833,0.026358
101,1,25,completed,2250,62250,29755,0.017921333,0.017913
101,2,26,completed,2356,64606,29800,0.019307208,0.019308
101,3,27,completed,2134,66740,29770,0.017053583,0.017049
101,4,28,completed,2461,69201,29765,0.019725958,0.019725
101,5,29,completed,2176,71377,29791,0.01792975,0.017926
101,6,30,completed,2232,73609,29792,0.018104959,0.018094
101,7,31,completed,2255,75864,29797,0.018332209,0.018327
101,8,32,completed,2278,78142,29765,0.018129958,0.018124
101,9,33,completed,2224,80366,29765,0.017223125,0.01722
101,10,34,completed,2179,82545,29753,0.018243583,0.018242
101,11,35,completed,2166,84711,29773,0.017651083,0.01764
101,12,36,completed,2099,86810,29738,0.017224791,0.017225
101,13,37,completed,2098,88908,29761,0.017144292,0.017143
101,14,38,completed,2381,91289,29792,0.019112,0.019111
101,15,39,completed,2195,93484,29743,0.018311833,0.018311
101,16,40,completed,2078,95562,29772,0.017101625,0.017098
101,17,41,completed,2210,97772,29797,0.017676667,0.017672
101,18,42,completed,2123,99895,29777,0.016841083,0.016834
101,19,43,completed,2172,102067,29796,0.017581667,0.017583
101,20,44,completed,2277,104344,29792,0.018631584,0.018627
101,21,45,completed,2203,106547,29767,0.017826958,0.017822
101,22,46,completed,2120,108667,29769,0.01704,0.017037
101,23,47,completed,2013,110680,29732,0.016028333,0.016027
101,24,48,completed,2306,112986,29732,0.019139583,0.019138
101,25,49,completed,2136,115122,29765,0.017103209,0.017103
101,26,50,completed,2235,117357,29791,0.017397166,0.017395
101,27,51,completed,2273,119630,29765,0.018308334,0.018305
101,28,52,budget_interrupted,370,120000,29773,0.003017458,0.003016
102,1,53,completed,2215,122215,30192,0.015632542,0.015631
102,2,54,completed,2327,124542,30201,0.015880042,0.015876
102,3,55,completed,2185,126727,30188,0.014886542,0.014885
102,4,56,completed,2683,129410,30194,0.018699583,0.018692
102,5,57,completed,2293,131703,30189,0.015913958,0.015913
102,6,58,completed,2665,134368,30196,0.018268083,0.018266
102,7,59,completed,2433,136801,30198,0.016802542,0.016804
102,8,60,completed,2271,139072,30191,0.015641625,0.015641
102,9,61,completed,2397,141469,30194,0.016544667,0.016543
102,10,62,completed,2309,143778,30192,0.01585475,0.015852
102,11,63,completed,2463,146241,30199,0.016838708,0.016837
102,12,64,completed,2500,148741,30191,0.017473541,0.017398
102,13,65,completed,2406,151147,30198,0.026132375,0.018293
102,14,66,completed,2254,153401,30194,0.042490208,0.021082
102,15,67,completed,2437,155838,30193,0.019243584,0.018703
102,16,68,completed,2192,158030,30200,0.021684375,0.017448
102,17,69,completed,2244,160274,30198,0.019861709,0.018362
102,18,70,completed,2512,162786,30197,0.018027958,0.017859
102,19,71,completed,2412,165198,30200,0.017491833,0.017368
102,20,72,completed,2301,167499,30201,0.016345625,0.016332
102,21,73,completed,2505,170004,30201,0.017941,0.017854
102,22,74,completed,2250,172254,30200,0.015969083,0.015915
102,23,75,completed,2534,174788,30190,0.017761666,0.01776
102,24,76,completed,2329,177117,30194,0.016106791,0.016107
102,25,77,completed,2265,179382,30195,0.016004917,0.015913
102,26,78,budget_interrupted,618,180000,30189,0.004298917,0.004299
103,1,79,completed,1463,181463,30235,0.01594525,0.015947
103,2,80,completed,1433,182896,30235,0.015558541,0.015551
103,3,81,completed,1434,184330,30235,0.015538208,0.015538
103,4,82,completed,1427,185757,30235,0.015741292,0.015732
103,5,83,completed,1385,187142,30235,0.014983542,0.014982
103,6,84,completed,1662,188804,30235,0.018046166,0.018042
103,7,85,completed,1411,190215,30235,0.015299667,0.0153
103,8,86,completed,1443,191658,30235,0.015800417,0.015801
103,9,87,completed,1414,193072,30235,0.01529925,0.015298
103,10,88,completed,1434,194506,30235,0.015497,0.015493
103,11,89,completed,1420,195926,30235,0.015313834,0.015314
103,12,90,completed,1448,197374,30235,0.01564375,0.015623
103,13,91,completed,1423,198797,30235,0.0159045,0.015674
103,14,92,completed,1378,200175,30235,0.015185708,0.015175
103,15,93,completed,1487,201662,30235,0.016024833,0.016024
103,16,94,completed,1285,202947,30235,0.01392475,0.013925
103,17,95,completed,1285,204232,30235,0.013959125,0.013959
103,18,96,completed,1388,205620,30235,0.014779209,0.01478
103,19,97,completed,1389,207009,30235,0.0149735,0.014973
103,20,98,completed,1366,208375,30235,0.014712,0.014712
103,21,99,completed,1343,209718,30235,0.014337791,0.014337
103,22,100,completed,1474,211192,30235,0.01578975,0.01579
103,23,101,completed,1284,212476,30235,0.013804416,0.013805
103,24,102,completed,1439,213915,30235,0.015471958,0.015472
103,25,103,completed,1342,215257,30235,0.014403834,0.014404
103,26,104,completed,1334,216591,30235,0.014196542,0.014198
103,27,105,completed,1493,218084,30235,0.016277917,0.016278
103,28,106,completed,1393,219477,30235,0.0150715,0.015072
103,29,107,completed,1340,220817,30235,0.0144805,0.014481
103,30,108,completed,1375,222192,30235,0.015060667,0.015061
103,31,109,completed,1426,223618,30235,0.015386917,0.015387
103,32,110,completed,1367,224985,30235,0.014631875,0.014632
103,33,111,completed,1482,226467,30235,0.015917292,0.015917
103,34,112,completed,1352,227819,30235,0.014639917,0.014641
103,35,113,completed,1437,229256,30235,0.015433125,0.015426
103,36,114,completed,1426,230682,30235,0.015362334,0.015363
103,37,115,completed,1430,232112,30235,0.015457459,0.015459
103,38,116,completed,1366,233478,30235,0.014684333,0.014685
103,39,117,completed,1306,234784,30235,0.013910708,0.01391
103,40,118,completed,1331,236115,30235,0.014296875,0.014297
103,41,119,completed,1398,237513,30235,0.015012208,0.015012
103,42,120,completed,1445,238958,30235,0.01552875,0.015529
103,43,121,budget_interrupted,1042,240000,30235,0.011233417,0.011234


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/assignment.txt <==
3 8
5 9
8 10
9 12
0 14
9 15
7 16
2 18
10 20
10 21
1 24
26 27
12 28
12 30
31 32
34 35
29 36
20 40
22 42
7 45
37 48
44 54
32 56
6 60
58 63
6 70
17 72
15 80
82 84
82 90
61 96
4 105
17 108
63 112
36 120
100 126
62 135
16 140
13 144
143 160
120 168
26 180
79 189
46 210
197 216
15 224
111 240
142 252
224 270
160 280
109 288
202 315
24 336
191 360
187 378
240 420
205 432
207 480
143 504
116 540
111 560
382 630
271 672
47 720
133 756
360 840
493 864
709 945
719 1008
440 1080
431 1120
520 1260
1199 1440
1429 1512
1536 1680
394 1890
1423 2016
287 2160
1567 2520
349 3024
1327 3360
331 3780
3599 4320
1871 5040
781 6048
5119 7560
7919 10080
11519 15120
14191 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,26,25,1,27503,28,1.291905708,1.291812
101,insertion_2,100000,60000,60000,27,26,1,29840,53,0.480036125,0.480021
102,insertion_3,100000,60000,60000,24,23,1,30216,78,0.406471042,0.406464
103,insertion_4,100000,60000,43,1,1,0,30240,89,0.000525125,0.000526


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":180043,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":78,
"completed_trajectories":75,
"budget_interrupted_trajectories":3,
"first_success_trajectory":78,
"first_success_scans":180043,
"first_success_wall_seconds":2.179067584,
"first_success_cpu_seconds":2.17895,
"wall_seconds":2.179282209,
"cpu_seconds":2.179165,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/stdout.txt <==
segmented m=8 L=30240 seed=2026103108 gaps=0 scans=180043 CPU=2.17916s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2454,2454,27310,0.05319875,0.0532
100,2,2,completed,2407,4861,27238,0.050250042,0.050245
100,3,3,completed,2349,7210,27262,0.047501,0.047501
100,4,4,completed,2486,9696,27151,0.055913167,0.055914
100,5,5,completed,2539,12235,26851,0.054297875,0.054297
100,6,6,completed,2510,14745,26928,0.056162209,0.056162
100,7,7,completed,2173,16918,26594,0.0385955,0.038595
100,8,8,completed,2341,19259,27302,0.0476985,0.047699
100,9,9,completed,2270,21529,27134,0.048345708,0.048346
100,10,10,completed,2575,24104,26934,0.060763959,0.06076
100,11,11,completed,2164,26268,27194,0.042938833,0.042939
100,12,12,completed,2453,28721,27096,0.057485166,0.057485
100,13,13,completed,2297,31018,26768,0.051065917,0.051066
100,14,14,completed,2431,33449,26753,0.053139959,0.053118
100,15,15,completed,2236,35685,26766,0.051489708,0.051493
100,16,16,completed,2224,37909,27091,0.04820475,0.048196
100,17,17,completed,2345,40254,27172,0.056252,0.05622
100,18,18,completed,2326,42580,27046,0.046767375,0.046768
100,19,19,completed,2611,45191,27018,0.056685833,0.056686
100,20,20,completed,2537,47728,26812,0.050208959,0.050209
100,21,21,completed,2610,50338,27274,0.057109834,0.057106
100,22,22,completed,2296,52634,27176,0.042500125,0.0425
100,23,23,completed,2386,55020,27123,0.054567917,0.054567
100,24,24,completed,2407,57427,26788,0.051473584,0.051473
100,25,25,completed,2447,59874,27503,0.05626025,0.056254
100,26,26,budget_interrupted,126,60000,27241,0.002921083,0.002921
101,1,27,completed,2350,62350,29811,0.018502958,0.018503
101,2,28,completed,2329,64679,29839,0.01845025,0.01845
101,3,29,completed,2133,66812,29840,0.017111792,0.017112
101,4,30,completed,2169,68981,29815,0.01728125,0.017273
101,5,31,completed,2092,71073,29839,0.016924417,0.016925
101,6,32,completed,2409,73482,29828,0.019835416,0.019836
101,7,33,completed,2205,75687,29823,0.017683791,0.017684
101,8,34,completed,2228,77915,29811,0.017430458,0.017432
101,9,35,completed,2216,80131,29831,0.017569167,0.01757
101,10,36,completed,2219,82350,29791,0.017716625,0.017717
101,11,37,completed,2317,84667,29792,0.01875575,0.018755
101,12,38,completed,2224,86891,29818,0.018087875,0.018089
101,13,39,completed,2193,89084,29800,0.017136333,0.017136
101,14,40,completed,2199,91283,29794,0.017979042,0.017979
101,15,41,completed,2291,93574,29823,0.018725042,0.018725
101,16,42,completed,2179,95753,29815,0.017351584,0.017345
101,17,43,completed,2406,98159,29823,0.018764,0.018764
101,18,44,completed,2300,100459,29819,0.018337,0.018338
101,19,45,completed,2430,102889,29824,0.019298792,0.0193
101,20,46,completed,2304,105193,29802,0.018608667,0.018608
101,21,47,completed,2251,107444,29828,0.017922458,0.017922
101,22,48,completed,2170,109614,29840,0.017366791,0.017367
101,23,49,completed,2195,111809,29840,0.018053083,0.018054
101,24,50,completed,2090,113899,29791,0.016199708,0.0162
101,25,51,completed,2348,116247,29819,0.01876125,0.018762
101,26,52,completed,2248,118495,29809,0.018013584,0.018014
101,27,53,budget_interrupted,1505,120000,29810,0.012080833,0.01208
102,1,54,completed,2476,122476,30212,0.016982917,0.016983
102,2,55,completed,2555,125031,30213,0.017472208,0.017472
102,3,56,completed,2496,127527,30213,0.0170685,0.017069
102,4,57,completed,2473,130000,30214,0.016835834,0.016837
102,5,58,completed,2620,132620,30212,0.017892292,0.017892
102,6,59,completed,2563,135183,30206,0.017510125,0.017509
102,7,60,completed,2404,137587,30213,0.016223041,0.016216
102,8,61,completed,2501,140088,30213,0.016652167,0.016653
102,9,62,completed,2560,142648,30213,0.017201792,0.017202
102,10,63,completed,2427,145075,30211,0.0163045,0.016305
102,11,64,completed,2400,147475,30213,0.016153125,0.016153
102,12,65,completed,2456,149931,30209,0.016659416,0.01666
102,13,66,completed,2436,152367,30213,0.016450875,0.016451
102,14,67,completed,2550,154917,30216,0.01717825,0.017179
102,15,68,completed,2539,157456,30205,0.017207375,0.017208
102,16,69,completed,2695,160151,30215,0.018395792,0.018398
102,17,70,completed,2711,162862,30207,0.018396583,0.018398
102,18,71,completed,2451,165313,30213,0.016615916,0.016617
102,19,72,completed,2166,167479,30212,0.014680125,0.014681
102,20,73,completed,2470,169949,30216,0.01663775,0.016638
102,21,74,completed,2663,172612,30215,0.017932167,0.017932
102,22,75,completed,2477,175089,30208,0.016813458,0.016814
102,23,76,completed,2561,177650,30214,0.017185708,0.017186
102,24,77,budget_interrupted,2350,180000,30211,0.015945166,0.015946
103,1,78,success,43,180043,30240,0.000501542,0.000503


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/assignment.txt <==
3 8
2 9
6 10
9 12
4 14
10 15
7 16
14 18
12 20
19 21
1 24
26 27
10 28
0 30
31 32
34 35
5 36
28 40
16 42
35 45
15 48
35 54
42 56
42 60
28 63
64 70
13 72
8 80
34 84
8 90
79 96
9 105
17 108
53 112
78 120
106 126
44 135
24 140
61 144
128 160
70 168
62 180
127 189
54 210
109 216
112 224
18 240
22 252
224 270
84 280
239 288
253 315
37 336
258 360
73 378
97 420
253 432
48 480
133 504
18 540
504 560
223 630
661 672
138 720
613 756
294 840
719 864
748 945
421 1008
378 1080
224 1120
442 1260
688 1440
1045 1512
181 1680
181 1890
997 2016
1818 2160
808 2520
1765 3024
1168 3360
1333 3780
901 4320
4213 5040
3628 6048
4357 7560
1648 10080
13429 15120
17083 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,25,24,1,27478,28,1.266249541,1.2662
101,insertion_2,100000,60000,60000,26,25,1,29794,53,0.480072167,0.480058
102,insertion_3,100000,60000,60000,25,24,1,30217,78,0.402315708,0.40231
103,insertion_4,100000,60000,11,1,1,0,30240,89,0.00019325,0.000193


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":180011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":77,
"completed_trajectories":74,
"budget_interrupted_trajectories":3,
"first_success_trajectory":77,
"first_success_scans":180011,
"first_success_wall_seconds":2.148953708,
"first_success_cpu_seconds":2.148884,
"wall_seconds":2.149178291,
"cpu_seconds":2.149108,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/stdout.txt <==
segmented m=8 L=30240 seed=2026103109 gaps=0 scans=180011 CPU=2.14911s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2572,2572,26966,0.059159375,0.059161
100,2,2,completed,2498,5070,27048,0.050295792,0.050296
100,3,3,completed,2407,7477,26940,0.040517042,0.040518
100,4,4,completed,2348,9825,27205,0.052525083,0.052524
100,5,5,completed,2464,12289,27300,0.056181333,0.056181
100,6,6,completed,2370,14659,26813,0.053343083,0.053336
100,7,7,completed,2451,17110,26905,0.057870583,0.057872
100,8,8,completed,2311,19421,26742,0.047391333,0.047392
100,9,9,completed,2490,21911,26838,0.043262,0.043262
100,10,10,completed,2407,24318,27478,0.053742125,0.053742
100,11,11,completed,2460,26778,27176,0.042262167,0.042259
100,12,12,completed,2631,29409,27307,0.057643,0.057637
100,13,13,completed,2394,31803,26881,0.051124292,0.051124
100,14,14,completed,2245,34048,27331,0.045571916,0.045573
100,15,15,completed,2414,36462,26729,0.052776167,0.052774
100,16,16,completed,2838,39300,27191,0.057291167,0.057292
100,17,17,completed,2371,41671,27149,0.04756075,0.047562
100,18,18,completed,2543,44214,27238,0.051649125,0.051649
100,19,19,completed,2612,46826,27055,0.053267584,0.053268
100,20,20,completed,2360,49186,27081,0.0500875,0.050087
100,21,21,completed,2451,51637,26734,0.054753416,0.054754
100,22,22,completed,2603,54240,27182,0.059291917,0.059278
100,23,23,completed,2500,56740,27125,0.056864667,0.056863
100,24,24,completed,2615,59355,27154,0.05767225,0.05767
100,25,25,budget_interrupted,645,60000,26910,0.014045125,0.014047
101,1,26,completed,2404,62404,29702,0.019203583,0.019204
101,2,27,completed,2249,64653,29787,0.017870333,0.017871
101,3,28,completed,2440,67093,29759,0.019621958,0.019622
101,4,29,completed,2468,69561,29780,0.018927375,0.018928
101,5,30,completed,2100,71661,29789,0.01647825,0.016479
101,6,31,completed,2355,74016,29736,0.018349625,0.018349
101,7,32,completed,2174,76190,29786,0.017297458,0.017298
101,8,33,completed,2643,78833,29780,0.02120825,0.021208
101,9,34,completed,2225,81058,29788,0.017393209,0.017394
101,10,35,completed,2097,83155,29672,0.016502458,0.016495
101,11,36,completed,2285,85440,29734,0.018290125,0.018291
101,12,37,completed,2260,87700,29728,0.017982167,0.017982
101,13,38,completed,2447,90147,29745,0.020060583,0.020061
101,14,39,completed,2331,92478,29758,0.018788792,0.018789
101,15,40,completed,2194,94672,29677,0.017198625,0.0172
101,16,41,completed,2512,97184,29703,0.020825125,0.020825
101,17,42,completed,2395,99579,29780,0.020479125,0.02048
101,18,43,completed,2400,101979,29714,0.019763792,0.019763
101,19,44,completed,2243,104222,29705,0.017606417,0.017606
101,20,45,completed,2491,106713,29765,0.019734166,0.019734
101,21,46,completed,2583,109296,29759,0.021315709,0.021316
101,22,47,completed,2531,111827,29794,0.020241084,0.020242
101,23,48,completed,2242,114069,29727,0.017324,0.017318
101,24,49,completed,2165,116234,29767,0.017687125,0.017688
101,25,50,completed,2483,118717,29762,0.019633125,0.019634
101,26,51,budget_interrupted,1283,120000,29769,0.010208958,0.01021
102,1,52,completed,2153,122153,30198,0.014499125,0.0145
102,2,53,completed,2401,124554,30207,0.01622425,0.016225
102,3,54,completed,2615,127169,30197,0.017601334,0.017601
102,4,55,completed,2408,129577,30216,0.016065208,0.016065
102,5,56,completed,2315,131892,30209,0.015438083,0.015438
102,6,57,completed,2199,134091,30211,0.014679583,0.01468
102,7,58,completed,2272,136363,30217,0.015175417,0.015176
102,8,59,completed,2329,138692,30194,0.01571275,0.015713
102,9,60,completed,2493,141185,30212,0.016819958,0.01682
102,10,61,completed,2464,143649,30204,0.016512292,0.016512
102,11,62,completed,2566,146215,30208,0.017229792,0.017229
102,12,63,completed,2383,148598,30210,0.015929625,0.01593
102,13,64,completed,2615,151213,30216,0.01739875,0.0174
102,14,65,completed,2508,153721,30206,0.016829125,0.016829
102,15,66,completed,2577,156298,30197,0.017450792,0.017452
102,16,67,completed,2274,158572,30217,0.015191959,0.015191
102,17,68,completed,2347,160919,30203,0.0157735,0.015773
102,18,69,completed,2611,163530,30216,0.017476166,0.017477
102,19,70,completed,2637,166167,30197,0.017843417,0.017843
102,20,71,completed,2228,168395,30210,0.014871166,0.014871
102,21,72,completed,2388,170783,30210,0.015961334,0.015962
102,22,73,completed,2333,173116,30211,0.015405791,0.0154
102,23,74,completed,2508,175624,30197,0.016819166,0.01682
102,24,75,completed,2545,178169,30210,0.016964167,0.016965
102,25,76,budget_interrupted,1831,180000,30193,0.012376584,0.012377
103,1,77,success,11,180011,30240,0.000169667,0.00017


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/assignment.txt <==
3 8
2 9
6 10
9 12
10 14
13 15
7 16
5 18
10 20
9 21
13 24
26 27
0 28
22 30
31 32
34 35
17 36
14 40
36 42
23 45
25 48
8 54
4 56
40 60
33 63
62 70
49 72
74 80
18 84
32 90
79 96
48 105
61 108
32 112
64 120
54 126
17 135
64 140
1 144
15 160
42 168
140 180
138 189
90 210
25 216
15 224
34 240
12 252
98 270
124 280
207 288
149 315
312 336
104 360
264 378
378 420
97 432
207 480
399 504
260 540
462 560
494 630
207 672
194 720
390 756
604 840
143 864
719 945
591 1008
503 1080
1039 1120
951 1260
111 1440
1335 1512
1302 1680
44 1890
1743 2016
1151 2160
1263 2520
831 3024
1780 3360
1799 3780
1394 4320
1439 5040
4418 6048
2879 7560
4249 10080
9994 15120
12194 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,60000,60000,25,24,1,27381,28,1.310579583,1.310553
101,insertion_2,100000,60000,60000,26,25,1,29810,53,0.494724916,0.494704
102,insertion_3,100000,60000,60000,25,24,1,30228,78,0.402498667,0.402492
103,insertion_4,100000,60000,17,1,1,0,30240,89,0.000269,0.00027


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"segmented",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":180017,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":77,
"completed_trajectories":74,
"budget_interrupted_trajectories":3,
"first_success_trajectory":77,
"first_success_scans":180017,
"first_success_wall_seconds":2.208182292,
"first_success_cpu_seconds":2.208126,
"wall_seconds":2.208427792,
"cpu_seconds":2.208371,
"covered":30240,
"uncovered":0,
"classes":89,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/stdout.txt <==
segmented m=8 L=30240 seed=2026103110 gaps=0 scans=180017 CPU=2.20837s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_segmented_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,26831,0.050692084,0.050694
100,2,2,completed,2458,4662,27322,0.050509417,0.05051
100,3,3,completed,2611,7273,27128,0.05379525,0.053795
100,4,4,completed,2257,9530,26616,0.053090958,0.053092
100,5,5,completed,2682,12212,26934,0.060024709,0.060018
100,6,6,completed,2374,14586,27158,0.050145917,0.050146
100,7,7,completed,2487,17073,26738,0.055634458,0.055636
100,8,8,completed,2633,19706,27192,0.058326084,0.058326
100,9,9,completed,2265,21971,26962,0.054148458,0.05415
100,10,10,completed,2603,24574,26991,0.058568708,0.058562
100,11,11,completed,2567,27141,27297,0.05600775,0.056009
100,12,12,completed,2324,29465,27100,0.051715875,0.051716
100,13,13,completed,2687,32152,26842,0.059987208,0.059988
100,14,14,completed,2613,34765,27052,0.050435375,0.050436
100,15,15,completed,2697,37462,27002,0.062636875,0.062637
100,16,16,completed,2635,40097,26999,0.055510542,0.055512
100,17,17,completed,2239,42336,26630,0.051536958,0.051537
100,18,18,completed,2399,44735,27331,0.049651042,0.049652
100,19,19,completed,2583,47318,27153,0.05909575,0.059093
100,20,20,completed,2698,50016,27322,0.055164583,0.055165
100,21,21,completed,2375,52391,27381,0.051639167,0.051639
100,22,22,completed,2532,54923,26981,0.047799083,0.0478
100,23,23,completed,2360,57283,27165,0.056543917,0.056543
100,24,24,completed,2256,59539,27080,0.04787575,0.04787
100,25,25,budget_interrupted,461,60000,27193,0.009942542,0.009942
101,1,26,completed,2405,62405,29750,0.019569708,0.019571
101,2,27,completed,2355,64760,29739,0.019802708,0.019802
101,3,28,completed,2363,67123,29764,0.019744458,0.019745
101,4,29,completed,2353,69476,29808,0.01942325,0.019424
101,5,30,completed,2265,71741,29794,0.018975292,0.018975
101,6,31,completed,2230,73971,29810,0.018345041,0.018347
101,7,32,completed,2321,76292,29790,0.01931025,0.019311
101,8,33,completed,2441,78733,29776,0.020112834,0.020114
101,9,34,completed,2738,81471,29808,0.022643917,0.022647
101,10,35,completed,2457,83928,29810,0.019799625,0.0198
101,11,36,completed,2326,86254,29810,0.019061625,0.019066
101,12,37,completed,2298,88552,29739,0.019102042,0.019102
101,13,38,completed,2245,90797,29808,0.018390666,0.018388
101,14,39,completed,2458,93255,29787,0.02069625,0.020697
101,15,40,completed,2380,95635,29728,0.019924334,0.019928
101,16,41,completed,2365,98000,29810,0.019371,0.019371
101,17,42,completed,2283,100283,29810,0.018386292,0.018373
101,18,43,completed,2330,102613,29810,0.018939667,0.01894
101,19,44,completed,2152,104765,29774,0.017910916,0.01791
101,20,45,completed,2221,106986,29794,0.018206958,0.018207
101,21,46,completed,2352,109338,29800,0.019314792,0.019317
101,22,47,completed,2274,111612,29808,0.018612416,0.018613
101,23,48,completed,2137,113749,29715,0.018087541,0.018089
101,24,49,completed,2274,116023,29802,0.018619,0.018619
101,25,50,completed,2338,118361,29790,0.018913417,0.018915
101,26,51,budget_interrupted,1639,120000,29810,0.013359042,0.01336
102,1,52,completed,2390,122390,30227,0.016050792,0.016052
102,2,53,completed,2476,124866,30227,0.016662667,0.016663
102,3,54,completed,2654,127520,30227,0.017878709,0.017879
102,4,55,completed,2401,129921,30227,0.016139459,0.01614
102,5,56,completed,2627,132548,30227,0.017706958,0.017708
102,6,57,completed,2375,134923,30216,0.016120167,0.01612
102,7,58,completed,2446,137369,30226,0.016413125,0.016413
102,8,59,completed,2826,140195,30227,0.019013083,0.019014
102,9,60,completed,2525,142720,30227,0.016986625,0.016988
102,10,61,completed,2613,145333,30227,0.017583292,0.017583
102,11,62,completed,2698,148031,30228,0.018133958,0.018134
102,12,63,completed,2290,150321,30224,0.015527375,0.015528
102,13,64,completed,2493,152814,30227,0.016718209,0.016719
102,14,65,completed,2498,155312,30227,0.016781584,0.016782
102,15,66,completed,2373,157685,30226,0.015972625,0.015972
102,16,67,completed,2271,159956,30219,0.015381625,0.015381
102,17,68,completed,2430,162386,30227,0.015910625,0.015904
102,18,69,completed,2479,164865,30224,0.01639975,0.0164
102,19,70,completed,2407,167272,30228,0.016024458,0.016025
102,20,71,completed,2614,169886,30228,0.017438167,0.017438
102,21,72,completed,2471,172357,30226,0.016476333,0.016478
102,22,73,completed,2457,174814,30226,0.016464083,0.016464
102,23,74,completed,2492,177306,30223,0.016667833,0.016668
102,24,75,completed,2540,179846,30228,0.016885792,0.016886
102,25,76,budget_interrupted,154,180000,30224,0.001042917,0.001043
103,1,77,success,17,180017,30240,0.000245542,0.000245


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/assignment.txt <==
2 8
0 9
3 10
4 12
3 14
10 15
14 16
15 18
7 20
14 21
8 24
26 27
15 28
1 30
31 32
34 35
24 36
38 40
23 42
30 45
38 48
12 54
29 56
37 60
5 63
19 70
20 72
22 80
53 84
57 90
68 96
49 105
48 108
67 112
54 120
47 126
84 135
111 140
140 144
6 160
95 168
12 180
152 189
79 210
116 216
123 224
214 240
41 252
39 270
169 280
212 288
156 315
113 336
201 360
89 378
109 420
44 432
406 480
209 504
516 540
55 560
21 630
281 672
150 720
629 756
755 840
692 864
534 945
965 1008
948 1080
459 1120
831 1260
726 1440
125 1512
1159 1680
399 1890
617 2016
1488 2160
741 2520
1469 3024
1999 3360
669 3780
408 4320
4071 5040
2393 6048
6501 7560
335 10080
5501 15120
25239 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,27,26,1,30138,89,2.275069833,2.275026


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":27,
"completed_trajectories":26,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.275389666,
"cpu_seconds":2.275344,
"covered":30138,
"uncovered":102,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/stdout.txt <==
whole m=8 L=30240 seed=2026103101 gaps=102 scans=240000 CPU=2.27534s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,9675,9675,29599,0.093231125,0.093227
100,2,2,completed,9667,19342,29157,0.101439959,0.10144
100,3,3,completed,8382,27724,29597,0.079411291,0.079412
100,4,4,completed,7956,35680,29276,0.080845916,0.080847
100,5,5,completed,9236,44916,29573,0.086771625,0.086767
100,6,6,completed,9508,54424,29054,0.104239,0.104239
100,7,7,completed,8655,63079,29357,0.084006375,0.084006
100,8,8,completed,9506,72585,30012,0.07805,0.07805
100,9,9,completed,8548,81133,29102,0.0876775,0.087672
100,10,10,completed,9231,90364,29777,0.082721583,0.082722
100,11,11,completed,8982,99346,29690,0.082302292,0.082302
100,12,12,completed,10263,109609,29328,0.1021965,0.102198
100,13,13,completed,8817,118426,29606,0.08193125,0.081926
100,14,14,completed,9328,127754,29717,0.085844291,0.085845
100,15,15,completed,9772,137526,29813,0.088555333,0.088555
100,16,16,completed,8462,145988,29815,0.077564417,0.077565
100,17,17,completed,9759,155747,29733,0.091551625,0.091545
100,18,18,completed,8473,164220,29585,0.079672583,0.079672
100,19,19,completed,9162,173382,29539,0.086961959,0.086962
100,20,20,completed,9064,182446,29825,0.084350833,0.084351
100,21,21,completed,10011,192457,30138,0.081936292,0.081929
100,22,22,completed,9162,201619,29575,0.08830525,0.088306
100,23,23,completed,8133,209752,29416,0.078952709,0.078953
100,24,24,completed,9156,218908,29592,0.084385334,0.084386
100,25,25,completed,8820,227728,29358,0.087759291,0.087754
100,26,26,completed,9683,237411,29598,0.090759125,0.090759
100,27,27,budget_interrupted,2589,240000,29860,0.023548583,0.023549


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/assignment.txt <==
1 8
5 9
2 10
3 12
2 14
6 15
13 16
2 18
8 20
10 21
19 24
26 27
9 28
0 30
31 32
34 35
11 36
18 40
22 42
26 45
7 48
34 54
21 56
54 60
19 63
14 70
35 72
38 80
34 84
76 90
79 96
54 105
44 108
85 112
40 120
46 126
35 135
4 140
101 144
5 160
109 168
130 180
124 189
196 210
124 216
5 224
78 240
154 252
224 270
13 280
143 288
181 315
165 336
220 360
214 378
204 420
71 432
478 480
45 504
530 540
517 560
544 630
117 672
638 720
718 756
444 840
791 864
376 945
885 1008
314 1080
405 1120
634 1260
238 1440
916 1512
864 1680
754 1890
1237 2016
1934 2160
2260 2520
2069 3024
24 3360
70 3780
1223 4320
1540 5040
4597 6048
700 7560
1704 10080
3541 15120
16216 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30112,89,2.348516667,2.348453


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.348851583,
"cpu_seconds":2.348788,
"covered":30112,
"uncovered":128,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/stdout.txt <==
whole m=8 L=30240 seed=2026103102 gaps=128 scans=240000 CPU=2.34879s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,9222,9222,29974,0.080168625,0.08017
100,2,2,completed,9505,18727,29468,0.098669666,0.09867
100,3,3,completed,9148,27875,29417,0.093580542,0.09358
100,4,4,completed,10794,38669,29564,0.109441041,0.109435
100,5,5,completed,9138,47807,30112,0.075645167,0.075631
100,6,6,completed,8638,56445,29748,0.081484167,0.081484
100,7,7,completed,8553,64998,29419,0.089064875,0.089068
100,8,8,completed,10362,75360,29802,0.096100791,0.096098
100,9,9,completed,8824,84184,28991,0.100296916,0.100298
100,10,10,completed,9671,93855,29861,0.088642916,0.088644
100,11,11,completed,9584,103439,29838,0.089118875,0.08912
100,12,12,completed,9239,112678,29710,0.087800125,0.087803
100,13,13,completed,10803,123481,29775,0.099892958,0.099887
100,14,14,completed,8471,131952,29710,0.082711792,0.082712
100,15,15,completed,8370,140322,29528,0.083752333,0.083752
100,16,16,completed,9861,150183,29768,0.092868417,0.092869
100,17,17,completed,8902,159085,29718,0.089441084,0.089429
100,18,18,completed,8817,167902,29609,0.08359425,0.083595
100,19,19,completed,8634,176536,29416,0.090226208,0.090226
100,20,20,completed,9430,185966,29590,0.09352325,0.093519
100,21,21,completed,9854,195820,28858,0.112140583,0.11214
100,22,22,completed,9070,204890,29380,0.094826792,0.094827
100,23,23,completed,8816,213706,29569,0.086945667,0.086946
100,24,24,completed,8468,222174,29741,0.080241541,0.080245
100,25,25,completed,9236,231410,29316,0.095494666,0.095489
100,26,26,budget_interrupted,8590,240000,30070,0.072723917,0.072729


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/assignment.txt <==
4 8
2 9
3 10
6 12
11 14
7 15
0 16
10 18
15 20
0 21
22 24
26 27
1 28
17 30
31 32
34 35
14 36
11 40
23 42
16 45
24 48
8 54
5 56
25 60
9 63
19 70
58 72
71 80
69 84
88 90
8 96
79 105
98 108
45 112
27 120
93 126
31 135
99 140
40 144
111 160
129 168
1 180
122 189
49 210
17 216
201 224
87 240
41 252
211 270
59 280
248 288
14 315
213 336
34 360
35 378
409 420
376 432
207 480
177 504
121 540
199 560
429 630
537 672
610 720
185 756
201 840
152 864
854 945
429 1008
880 1080
1039 1120
1085 1260
250 1440
521 1512
1377 1680
1385 1890
1941 2016
520 2160
1841 2520
437 3024
705 3360
2141 3780
2410 4320
581 5040
933 6048
5729 7560
8321 10080
9845 15120
12185 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,27,26,1,30131,89,2.370927083,2.370881


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":27,
"completed_trajectories":26,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.371252667,
"cpu_seconds":2.371206,
"covered":30131,
"uncovered":109,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/stdout.txt <==
whole m=8 L=30240 seed=2026103103 gaps=109 scans=240000 CPU=2.37121s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,9506,9506,29552,0.0917485,0.091749
100,2,2,completed,9244,18750,29291,0.098051334,0.098046
100,3,3,completed,8208,26958,29471,0.084826625,0.084827
100,4,4,completed,10007,36965,30131,0.083119917,0.08312
100,5,5,completed,9333,46298,29653,0.092803958,0.092804
100,6,6,completed,9842,56140,29862,0.093088375,0.093083
100,7,7,completed,9926,66066,30068,0.084844084,0.084844
100,8,8,completed,8908,74974,29285,0.095464541,0.095464
100,9,9,completed,8467,83441,29421,0.085559542,0.08556
100,10,10,completed,10122,93563,29901,0.096113708,0.096107
100,11,11,completed,7848,101411,29641,0.076667,0.076668
100,12,12,completed,10454,111865,29062,0.119319791,0.11932
100,13,13,completed,9164,121029,29896,0.082672792,0.082667
100,14,14,completed,9320,130349,29424,0.097460542,0.097461
100,15,15,completed,10622,140971,29296,0.109593542,0.109593
100,16,16,completed,8564,149535,29633,0.086332083,0.086332
100,17,17,completed,8464,157999,29742,0.084200833,0.084195
100,18,18,completed,8627,166626,29799,0.08156475,0.081565
100,19,19,completed,9255,175881,29500,0.095886041,0.095887
100,20,20,completed,10102,185983,29642,0.101686375,0.101687
100,21,21,completed,9679,195662,29709,0.093251833,0.093245
100,22,22,completed,8293,203955,29862,0.074686959,0.074687
100,23,23,completed,9230,213185,29996,0.0824015,0.082402
100,24,24,completed,8210,221395,29500,0.082356833,0.082357
100,25,25,completed,9149,230544,29693,0.088903209,0.088898
100,26,26,completed,8563,239107,28982,0.097601834,0.097603
100,27,27,budget_interrupted,893,240000,29290,0.010626625,0.010627


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/assignment.txt <==
3 8
2 9
2 10
1 12
8 14
6 15
7 16
15 18
18 20
14 21
10 24
26 27
4 28
0 30
31 32
34 35
5 36
30 40
28 42
12 45
28 48
17 54
24 56
48 60
23 63
44 70
9 72
6 80
40 84
39 90
79 96
84 105
89 108
20 112
45 120
68 126
116 135
74 140
26 144
15 160
160 168
93 180
104 189
54 210
189 216
164 224
46 240
152 252
206 270
94 280
239 288
129 315
100 336
345 360
356 378
16 420
45 432
303 480
122 504
333 540
334 560
24 630
52 672
530 720
44 756
520 840
143 864
549 945
1004 1008
117 1080
614 1120
1166 1260
207 1440
1340 1512
688 1680
986 1890
500 2016
693 2160
410 2520
332 3024
1174 3360
548 3780
1557 4320
3208 5040
1844 6048
6488 7560
6926 10080
11570 15120
4888 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30113,89,2.391672916,2.391535


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.392037125,
"cpu_seconds":2.391899,
"covered":30113,
"uncovered":127,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/stdout.txt <==
whole m=8 L=30240 seed=2026103104 gaps=127 scans=240000 CPU=2.3919s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,9155,9155,29846,0.087443792,0.08735
100,2,2,completed,9596,18751,29437,0.098033417,0.098034
100,3,3,completed,10009,28760,30113,0.086587416,0.086588
100,4,4,completed,9151,37911,29743,0.090295583,0.090296
100,5,5,completed,10366,48277,29665,0.108878625,0.108878
100,6,6,completed,9409,57686,29766,0.088706083,0.088701
100,7,7,completed,10807,68493,29373,0.115553833,0.115554
100,8,8,completed,8816,77309,29540,0.089103667,0.089097
100,9,9,completed,9236,86545,29575,0.093089875,0.09309
100,10,10,completed,11485,98030,29596,0.11858325,0.118585
100,11,11,completed,8813,106843,29508,0.087212,0.087212
100,12,12,completed,10118,116961,29840,0.094128458,0.094122
100,13,13,completed,9687,126648,29685,0.100468333,0.100469
100,14,14,completed,9428,136076,29266,0.102446792,0.102448
100,15,15,completed,9248,145324,29333,0.09962,0.09962
100,16,16,completed,9060,154384,29878,0.085795,0.085796
100,17,17,completed,10540,164924,30090,0.088314167,0.088308
100,18,18,completed,9600,174524,29659,0.093265458,0.093266
100,19,19,completed,9330,183854,29799,0.087523167,0.087517
100,20,20,completed,7857,191711,29507,0.080865834,0.080868
100,21,21,completed,9842,201553,29322,0.103094792,0.103095
100,22,22,completed,10367,211920,29522,0.10555025,0.105543
100,23,23,completed,8809,220729,29345,0.094270208,0.094271
100,24,24,completed,9416,230145,29352,0.100962792,0.100963
100,25,25,completed,8723,238868,29967,0.078084042,0.078085
100,26,26,budget_interrupted,1132,240000,29254,0.01368975,0.01369


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/assignment.txt <==
3 8
2 9
2 10
10 12
1 14
13 15
7 16
14 18
16 20
10 21
21 24
26 27
25 28
24 30
31 32
34 35
6 36
0 40
37 42
0 45
42 48
5 54
33 56
48 60
44 63
41 70
33 72
60 80
49 84
30 90
15 96
79 105
62 108
73 112
78 120
17 126
98 135
124 140
129 144
100 160
61 168
126 180
35 189
55 210
77 216
47 224
18 240
77 252
44 270
97 280
81 288
154 315
105 336
246 360
287 378
64 420
365 432
340 480
9 504
530 540
517 560
574 630
655 672
66 720
149 756
424 840
239 864
818 945
345 1008
206 1080
1007 1120
364 1260
1140 1440
401 1512
1357 1680
1385 1890
1953 2016
746 2160
4 2520
689 3024
175 3360
1844 3780
3986 4320
4204 5040
3869 6048
4073 7560
7545 10080
9944 15120
26045 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,29985,89,2.399909,2.399792


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.401067375,
"cpu_seconds":2.400245,
"covered":29985,
"uncovered":255,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/stdout.txt <==
whole m=8 L=30240 seed=2026103105 gaps=255 scans=240000 CPU=2.40024s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8482,8482,29554,0.086623167,0.08659
100,2,2,completed,9674,18156,29454,0.105094959,0.105095
100,3,3,completed,9591,27747,29874,0.089035333,0.08903
100,4,4,completed,9091,36838,29680,0.089137125,0.089138
100,5,5,completed,8544,45382,29985,0.077445792,0.077447
100,6,6,completed,9257,54639,29851,0.085802916,0.085798
100,7,7,completed,8807,63446,29283,0.098114542,0.098115
100,8,8,completed,10089,73535,29555,0.105375,0.105369
100,9,9,completed,8639,82174,29561,0.085669708,0.08567
100,10,10,completed,9434,91608,29594,0.092237125,0.092238
100,11,11,completed,8818,100426,29705,0.08440325,0.084374
100,12,12,completed,9244,109670,29741,0.091746792,0.091744
100,13,13,completed,9942,119612,29740,0.096068083,0.096068
100,14,14,completed,9859,129471,29599,0.098832542,0.098833
100,15,15,completed,9589,139060,29464,0.098711084,0.098705
100,16,16,completed,8898,147958,29497,0.091321708,0.091322
100,17,17,completed,9673,157631,29297,0.104147625,0.104144
100,18,18,completed,9846,167477,29625,0.099058375,0.099059
100,19,19,completed,8218,175695,29661,0.081421791,0.081416
100,20,20,completed,9002,184697,29616,0.089266542,0.089267
100,21,21,completed,9514,194211,29493,0.099917875,0.099919
100,22,22,completed,9407,203618,29929,0.08591125,0.085915
100,23,23,completed,9757,213375,29958,0.088839875,0.08884
100,24,24,completed,8462,221837,29242,0.091605083,0.091607
100,25,25,completed,8729,230566,29458,0.089098083,0.089091
100,26,26,budget_interrupted,9434,240000,29623,0.094909625,0.094911


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/assignment.txt <==
3 8
2 9
8 10
1 12
0 14
9 15
7 16
14 18
2 20
10 21
9 24
26 27
8 28
0 30
31 32
34 35
17 36
6 40
40 42
23 45
45 48
44 54
4 56
5 60
58 63
66 70
45 72
72 80
46 84
77 90
15 96
76 105
8 108
32 112
12 120
100 126
89 135
96 140
21 144
15 160
22 168
41 180
79 189
156 210
213 216
175 224
192 240
160 252
250 270
106 280
143 288
55 315
88 336
149 360
16 378
216 420
357 432
463 480
274 504
170 540
306 560
580 630
655 672
329 720
520 756
186 840
69 864
160 945
442 1008
386 1080
719 1120
832 1260
1391 1440
106 1512
1656 1680
1654 1890
1135 2016
2129 2160
2106 2520
501 3024
3247 3360
3310 3780
1409 4320
1266 5040
5685 6048
3772 7560
5839 10080
4506 15120
22114 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,27,26,1,30067,89,2.404766666,2.404484


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":27,
"completed_trajectories":26,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.405150042,
"cpu_seconds":2.404866,
"covered":30067,
"uncovered":173,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/stdout.txt <==
whole m=8 L=30240 seed=2026103106 gaps=173 scans=240000 CPU=2.40487s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8729,8729,28931,0.098795167,0.098796
100,2,2,completed,10448,19177,29916,0.098614417,0.098615
100,3,3,completed,9340,28517,29763,0.090193042,0.090194
100,4,4,completed,9762,38279,29553,0.098537209,0.098531
100,5,5,completed,9326,47605,29496,0.097479083,0.097268
100,6,6,completed,8909,56514,29606,0.090483042,0.090479
100,7,7,completed,8975,65489,29645,0.092456208,0.092457
100,8,8,completed,9154,74643,29885,0.08625825,0.086261
100,9,9,completed,8990,83633,29785,0.08822825,0.088228
100,10,10,completed,9075,92708,29687,0.090232,0.090233
100,11,11,completed,9240,101948,29816,0.086171083,0.086167
100,12,12,completed,9588,111536,29331,0.108224958,0.108226
100,13,13,completed,8309,119845,29745,0.081916166,0.081896
100,14,14,completed,9416,129261,29864,0.086509,0.086506
100,15,15,completed,8550,137811,29679,0.084533834,0.084537
100,16,16,completed,9428,147239,30067,0.085252917,0.085253
100,17,17,completed,8205,155444,29685,0.079066292,0.079061
100,18,18,completed,9326,164770,29683,0.091230459,0.091232
100,19,19,completed,8645,173415,29578,0.086097333,0.086097
100,20,20,completed,9165,182580,29447,0.094931041,0.094931
100,21,21,completed,9081,191661,29156,0.100437917,0.100437
100,22,22,completed,9249,200910,29350,0.097367459,0.097361
100,23,23,completed,8718,209628,29733,0.084129083,0.084129
100,24,24,completed,8894,218522,29625,0.0913065,0.091307
100,25,25,completed,8400,226922,29405,0.088163917,0.088158
100,26,26,completed,9764,236686,29598,0.09734625,0.097347
100,27,27,budget_interrupted,3314,240000,29998,0.030672416,0.030672


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/assignment.txt <==
3 8
2 9
8 10
9 12
0 14
4 15
7 16
8 18
16 20
12 21
1 24
26 27
8 28
10 30
31 32
34 35
5 36
7 40
30 42
7 45
13 48
50 54
22 56
46 60
60 63
62 70
53 72
63 80
24 84
22 90
37 96
90 105
86 108
38 112
66 120
32 126
95 135
134 140
37 144
111 160
66 168
172 180
68 189
60 210
17 216
79 224
95 240
144 252
194 270
6 280
85 288
102 315
318 336
82 360
338 378
162 420
305 432
175 480
270 504
140 540
239 560
354 630
591 672
133 720
572 756
330 840
521 864
689 945
522 1008
986 1080
399 1120
982 1260
1141 1440
521 1512
15 1680
122 1890
1551 2016
1285 2160
1342 2520
953 3024
2415 3360
2732 3780
565 4320
3042 5040
1817 6048
7052 7560
8166 10080
3272 15120
16505 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30155,89,2.413762334,2.413002


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.414129875,
"cpu_seconds":2.413368,
"covered":30155,
"uncovered":85,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/stdout.txt <==
whole m=8 L=30240 seed=2026103107 gaps=85 scans=240000 CPU=2.41337s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11064,11064,29813,0.108484666,0.108472
100,2,2,completed,9599,20663,29541,0.097992833,0.097909
100,3,3,completed,9331,29994,29451,0.099744791,0.099681
100,4,4,completed,9339,39333,29322,0.104440792,0.104404
100,5,5,completed,8811,48144,29583,0.088700708,0.088689
100,6,6,completed,9321,57465,29596,0.093402833,0.09338
100,7,7,completed,9852,67317,29968,0.088503542,0.088493
100,8,8,completed,9157,76474,29643,0.090753042,0.090734
100,9,9,completed,8467,84941,29122,0.09280925,0.092779
100,10,10,completed,9334,94275,29330,0.100129667,0.100108
100,11,11,completed,8894,103169,29619,0.089964375,0.089963
100,12,12,completed,9941,113110,29544,0.101720333,0.101705
100,13,13,completed,8204,121314,29725,0.080434541,0.080419
100,14,14,completed,9165,130479,29700,0.08892375,0.088911
100,15,15,completed,8470,138949,29300,0.090949333,0.09094
100,16,16,completed,9405,148354,29723,0.08882175,0.08879
100,17,17,completed,10535,158889,30155,0.087335916,0.087287
100,18,18,completed,9412,168301,29779,0.091403041,0.091369
100,19,19,completed,8728,177029,29472,0.093049834,0.093021
100,20,20,completed,8301,185330,29248,0.088730792,0.088683
100,21,21,completed,8031,193361,29520,0.083849792,0.083827
100,22,22,completed,9927,203288,29568,0.101279666,0.101219
100,23,23,completed,9851,213139,29629,0.098299542,0.098266
100,24,24,completed,10022,223161,29749,0.101040542,0.101024
100,25,25,completed,8984,232145,29741,0.086954541,0.086941
100,26,26,budget_interrupted,7855,240000,29649,0.075869208,0.075855


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/assignment.txt <==
3 8
2 9
7 10
0 12
3 14
1 15
7 16
14 18
5 20
16 21
6 24
26 27
5 28
22 30
31 32
34 35
5 36
30 40
10 42
13 45
18 48
8 54
1 56
40 60
25 63
54 70
42 72
10 80
9 84
88 90
15 96
49 105
98 108
53 112
81 120
1 126
118 135
13 140
90 144
15 160
141 168
66 180
44 189
64 210
152 216
221 224
130 240
161 252
28 270
249 280
239 288
109 315
21 336
282 360
179 378
189 420
260 432
463 480
197 504
208 540
473 560
4 630
333 672
138 720
737 756
273 840
476 864
343 945
861 1008
478 1080
193 1120
133 1260
714 1440
421 1512
1581 1680
251 1890
525 2016
2098 2160
589 2520
1772 3024
741 3360
973 3780
143 4320
4221 5040
2636 6048
1429 7560
10074 10080
4453 15120
22033 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30101,89,2.358541166,2.358495


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.358832125,
"cpu_seconds":2.358785,
"covered":30101,
"uncovered":139,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/stdout.txt <==
whole m=8 L=30240 seed=2026103108 gaps=139 scans=240000 CPU=2.35879s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8470,8470,29649,0.082025375,0.082026
100,2,2,completed,10203,18673,29540,0.107673709,0.107667
100,3,3,completed,8732,27405,29251,0.093618417,0.093619
100,4,4,completed,10636,38041,29794,0.10339675,0.103397
100,5,5,completed,10289,48330,29819,0.095543459,0.095543
100,6,6,completed,9072,57402,29498,0.093545333,0.09354
100,7,7,completed,10105,67507,29510,0.107784334,0.107784
100,8,8,completed,9079,76586,29154,0.100959375,0.10096
100,9,9,completed,8462,85048,29766,0.08003275,0.080034
100,10,10,completed,9840,94888,29935,0.089985166,0.089979
100,11,11,completed,9079,103967,29791,0.09228325,0.092283
100,12,12,completed,8454,112421,29586,0.08306475,0.083065
100,13,13,completed,8558,120979,29274,0.091689792,0.091683
100,14,14,completed,9515,130494,29851,0.090260125,0.090261
100,15,15,completed,8978,139472,30068,0.076478416,0.076478
100,16,16,completed,8730,148202,29612,0.084302542,0.084303
100,17,17,completed,10461,158663,29975,0.091991,0.091985
100,18,18,completed,9157,167820,29687,0.089367625,0.089368
100,19,19,completed,9333,177153,29936,0.083487792,0.083488
100,20,20,completed,11138,188291,30101,0.096498792,0.096499
100,21,21,completed,8377,196668,29451,0.085071583,0.085071
100,22,22,completed,8126,204794,29534,0.083288583,0.083286
100,23,23,completed,10013,214807,29468,0.10094575,0.100946
100,24,24,completed,9765,224572,29541,0.098141917,0.098135
100,25,25,completed,9587,234159,29482,0.095830292,0.095831
100,26,26,budget_interrupted,5841,240000,29322,0.061170208,0.061171


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/assignment.txt <==
3 8
5 9
0 10
9 12
4 14
4 15
7 16
2 18
17 20
3 21
1 24
26 27
22 28
28 30
31 32
34 35
29 36
26 40
12 42
10 45
31 48
8 54
2 56
16 60
21 63
62 70
16 72
53 80
36 84
82 90
15 96
6 105
17 108
30 112
61 120
42 126
44 135
122 140
47 144
45 160
72 168
112 180
17 189
112 210
89 216
198 224
13 240
126 252
152 270
166 280
143 288
258 315
156 336
205 360
98 378
82 420
413 432
406 480
252 504
476 540
286 560
468 630
534 672
85 720
252 756
766 840
629 864
503 945
660 1008
412 1080
6 1120
678 1260
445 1440
504 1512
1246 1680
908 1890
324 2016
772 2160
1308 2520
0 3024
2086 3360
3068 3780
1061 4320
996 5040
1512 6048
5088 7560
7044 10080
12652 15120
30228 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30150,89,2.394955166,2.394903


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.395268042,
"cpu_seconds":2.395216,
"covered":30150,
"uncovered":90,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/stdout.txt <==
whole m=8 L=30240 seed=2026103109 gaps=90 scans=240000 CPU=2.39522s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8117,8117,29489,0.083046792,0.083048
100,2,2,completed,8473,16590,29302,0.088504584,0.088494
100,3,3,completed,10548,27138,29750,0.100896708,0.100897
100,4,4,completed,9517,36655,29751,0.090612917,0.090612
100,5,5,completed,8982,45637,29025,0.102442542,0.102442
100,6,6,completed,9160,54797,29331,0.097960292,0.097954
100,7,7,completed,8459,63256,29165,0.090863792,0.090864
100,8,8,completed,9935,73191,29675,0.096423084,0.096424
100,9,9,completed,8303,81494,29091,0.090833458,0.090828
100,10,10,completed,9331,90825,29798,0.088340917,0.088342
100,11,11,completed,8470,99295,29660,0.083423667,0.083424
100,12,12,completed,10459,109754,29327,0.111130666,0.111125
100,13,13,completed,9243,118997,29745,0.086771083,0.086771
100,14,14,completed,8719,127716,29610,0.08560275,0.085603
100,15,15,completed,8967,136683,29523,0.090998375,0.090998
100,16,16,completed,9147,145830,30150,0.074672417,0.074673
100,17,17,completed,8467,154297,29385,0.090319125,0.09032
100,18,18,completed,9423,163720,29211,0.099104041,0.099099
100,19,19,completed,10537,174257,29647,0.100695125,0.100695
100,20,20,completed,9511,183768,29607,0.093164625,0.093166
100,21,21,completed,10275,194043,29850,0.09306175,0.093055
100,22,22,completed,8974,203017,29818,0.083152542,0.083153
100,23,23,completed,8810,211827,29739,0.082733375,0.082727
100,24,24,completed,8624,220451,29025,0.097812041,0.097813
100,25,25,completed,10015,230466,29732,0.098652834,0.098653
100,26,26,budget_interrupted,9534,240000,29632,0.0936375,0.093637


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/assignment.txt <==
2 8
5 9
1 10
0 12
3 14
7 15
6 16
11 18
3 20
4 21
16 24
26 27
21 28
25 30
31 32
34 35
20 36
19 40
27 42
17 45
46 48
44 54
1 56
27 60
18 63
19 70
38 72
28 80
33 84
75 90
4 96
64 105
42 108
9 112
4 120
15 126
35 135
33 140
30 144
148 160
93 168
135 180
60 189
79 210
6 216
65 224
76 240
225 252
116 270
93 280
126 288
102 315
97 336
340 360
179 378
253 420
78 432
436 480
309 504
224 540
119 560
39 630
177 672
460 720
753 756
13 840
846 864
530 945
807 1008
8 1080
399 1120
1173 1260
820 1440
1257 1512
1273 1680
125 1890
558 2016
1358 2160
555 2520
501 3024
2319 3360
2393 3780
548 4320
3820 5040
1998 6048
7433 7560
7035 10080
8549 15120
6029 30240


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,27,26,1,29938,89,2.418100333,2.417998


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"whole",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":27,
"completed_trajectories":26,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.418519167,
"cpu_seconds":2.418415,
"covered":29938,
"uncovered":302,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/stdout.txt <==
whole m=8 L=30240 seed=2026103110 gaps=302 scans=240000 CPU=2.41841s


==> anc/supplementary/experiments_20261031/runs/m8_L30240_whole_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7879,7879,29343,0.084300625,0.084296
100,2,2,completed,9415,17294,29280,0.103117792,0.103093
100,3,3,completed,10620,27914,29903,0.099727708,0.099729
100,4,4,completed,8554,36468,29901,0.076873667,0.076875
100,5,5,completed,10288,46756,29556,0.104040083,0.104034
100,6,6,completed,9428,56184,29321,0.10102575,0.101027
100,7,7,completed,7933,64117,29225,0.0869195,0.086921
100,8,8,completed,8627,72744,29649,0.085685625,0.085663
100,9,9,completed,9836,82580,29491,0.100080292,0.100081
100,10,10,completed,8121,90701,29799,0.075636625,0.075623
100,11,11,completed,8650,99351,29761,0.0832105,0.08321
100,12,12,completed,8368,107719,29788,0.079083792,0.079084
100,13,13,completed,9588,117307,28705,0.112659584,0.11266
100,14,14,completed,8645,125952,29272,0.091024916,0.091025
100,15,15,completed,9928,135880,29464,0.102798667,0.102799
100,16,16,completed,8974,144854,29543,0.091519208,0.091512
100,17,17,completed,9495,154349,29663,0.094951083,0.094951
100,18,18,completed,10193,164542,29869,0.094595209,0.094589
100,19,19,completed,8985,173527,29458,0.088768084,0.088769
100,20,20,completed,10700,184227,29936,0.095589166,0.095591
100,21,21,completed,8196,192423,29663,0.081003417,0.080997
100,22,22,completed,8469,200892,29348,0.089561833,0.089563
100,23,23,completed,9932,210824,29383,0.110042833,0.110043
100,24,24,completed,8456,219280,29395,0.087049458,0.08705
100,25,25,completed,9072,228352,29938,0.0811185,0.081118
100,26,26,completed,9841,238193,29594,0.097816666,0.097818
100,27,27,budget_interrupted,1807,240000,29582,0.019772166,0.019772


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/assignment.txt <==
5 9
3 10
6 12
1 14
7 15
0 16
2 18
1 20
12 21
12 24
24 25
26 27
11 28
28 30
30 35
29 36
11 40
3 42
40 45
24 48
29 50
8 54
55 56
46 60
61 63
35 70
28 72
19 75
31 80
69 84
70 90
89 100
42 105
98 108
23 112
76 120
115 126
17 135
25 140
136 144
64 150
143 168
84 175
10 180
152 189
139 200
177 210
44 216
184 225
136 240
47 252
197 270
195 280
154 300
10 315
199 336
9 350
227 360
125 378
239 400
417 420
152 432
34 450
227 504
294 525
305 540
231 560
4 600
145 630
494 675
109 700
47 720
467 756
27 840
334 900
395 945
119 1008
219 1050
1069 1080
904 1200
685 1260
719 1350
1259 1400
349 1512
334 1575
1111 1680
1019 1800
475 1890
669 2100
35 2160
1609 2520
1709 2700
1239 2800
2411 3024
1459 3150
1919 3600
3625 3780
3219 4200
584 4725
2119 5040
709 5400
3709 6300
1105 7560
3262 8400
8459 9450
10443 10800
8839 12600
1866 15120
7529 18900
21443 25200
19676 37800
29468 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.5993895,1.599364
101,insertion_2,100000,24000,24000,11,10,1,73084,53,0.551568875,0.551556
102,insertion_3,100000,24000,24000,11,10,1,75145,78,0.411487292,0.41148
103,insertion_4,100000,24000,24000,10,9,1,75596,103,0.395337916,0.395332
104,insertion_5,100000,24000,10,1,1,0,75600,112,0.000452291,0.000452


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":96010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":43,
"completed_trajectories":39,
"budget_interrupted_trajectories":4,
"first_success_trajectory":43,
"first_success_scans":96010,
"first_success_wall_seconds":2.958379667,
"first_success_cpu_seconds":2.958327,
"wall_seconds":2.958615333,
"cpu_seconds":2.958563,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/stdout.txt <==
adjacent m=9 L=75600 seed=2026103101 gaps=0 scans=96010 CPU=2.95856s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2311,2311,65746,0.151734167,0.151735
100,2,2,completed,2343,4654,64059,0.158002166,0.157996
100,3,3,completed,2401,7055,65068,0.160196709,0.160197
100,4,4,completed,2514,9569,65295,0.172729542,0.17273
100,5,5,completed,2640,12209,65565,0.171008417,0.171003
100,6,6,completed,2426,14635,65443,0.161376334,0.161376
100,7,7,completed,2403,17038,64465,0.165186292,0.165181
100,8,8,completed,2341,19379,65704,0.148510375,0.148511
100,9,9,completed,2595,21974,65317,0.172094625,0.172089
100,10,10,budget_interrupted,2026,24000,64520,0.138465292,0.138466
101,1,11,completed,2300,26300,72976,0.05431875,0.054319
101,2,12,completed,2279,28579,73012,0.05345775,0.053453
101,3,13,completed,2178,30757,73084,0.048215375,0.048216
101,4,14,completed,2429,33186,72885,0.055954041,0.055954
101,5,15,completed,2500,35686,72971,0.058583292,0.058584
101,6,16,completed,2183,37869,73084,0.050402917,0.050404
101,7,17,completed,2146,40015,72976,0.04964525,0.049645
101,8,18,completed,2361,42376,73070,0.054034417,0.054029
101,9,19,completed,2233,44609,73080,0.05009775,0.050098
101,10,20,completed,2128,46737,73080,0.047833958,0.047834
101,11,21,budget_interrupted,1263,48000,72908,0.028948166,0.028949
102,1,22,completed,2092,50092,75139,0.035877208,0.035877
102,2,23,completed,2044,52136,75003,0.035509958,0.03551
102,3,24,completed,2336,54472,75007,0.040174666,0.040174
102,4,25,completed,2381,56853,75055,0.040499334,0.0405
102,5,26,completed,2314,59167,75145,0.038692959,0.038685
102,6,27,completed,2302,61469,75145,0.039414625,0.039416
102,7,28,completed,2449,63918,75145,0.04208675,0.042087
102,8,29,completed,2448,66366,75145,0.041900292,0.0419
102,9,30,completed,2358,68724,75025,0.041197958,0.041199
102,10,31,completed,2222,70946,75145,0.037959584,0.03796
102,11,32,budget_interrupted,1054,72000,75145,0.018093125,0.018093
103,1,33,completed,2648,74648,75593,0.043510333,0.043511
103,2,34,completed,2477,77125,75593,0.040736916,0.040738
103,3,35,completed,2788,79913,75595,0.045837209,0.045838
103,4,36,completed,2158,82071,75585,0.035430875,0.035431
103,5,37,completed,2328,84399,75593,0.038039,0.038033
103,6,38,completed,2267,86666,75583,0.037650083,0.037651
103,7,39,completed,2490,89156,75596,0.040940792,0.040941
103,8,40,completed,2169,91325,75587,0.035760167,0.035761
103,9,41,completed,2294,93619,75587,0.037892416,0.037893
103,10,42,budget_interrupted,2381,96000,75574,0.039469209,0.039469
104,1,43,success,10,96010,75600,0.000393208,0.000394


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/assignment.txt <==
6 9
3 10
10 12
7 14
11 15
12 16
0 18
17 20
19 21
16 24
24 25
26 27
3 28
8 30
15 35
30 36
27 40
37 42
5 45
4 48
9 50
45 54
55 56
2 60
12 63
25 70
48 72
44 75
7 80
73 84
20 90
29 100
1 105
9 108
15 112
32 120
93 126
125 135
125 140
84 144
134 150
139 168
39 175
21 180
135 189
179 200
151 210
81 216
14 225
212 240
243 252
170 270
207 280
254 300
65 315
47 336
239 350
291 360
359 378
279 400
181 420
189 432
164 450
363 504
319 525
171 540
325 560
104 600
425 630
314 675
489 700
471 720
387 756
755 840
669 900
845 945
543 1008
169 1050
891 1080
404 1200
885 1260
764 1350
139 1400
1215 1512
614 1575
527 1680
219 1800
1035 1890
769 2100
1701 2160
1865 2520
819 2700
879 2800
2133 3024
3089 3150
2919 3600
3545 3780
2789 4200
89 4725
605 5040
2619 5400
1389 6300
6075 7560
2879 8400
2789 9450
1269 10800
4889 12600
7911 15120
5589 18900
9089 25200
21519 37800
64024 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.635889333,1.635865
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.566474666,0.566462
102,insertion_3,100000,24000,24000,11,10,1,75070,78,0.421959208,0.421953
103,insertion_4,100000,24000,24000,11,10,1,75574,103,0.405584,0.405577
104,insertion_5,100000,24000,14,1,1,0,75600,112,0.000546084,0.000547


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":96014,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":44,
"completed_trajectories":40,
"budget_interrupted_trajectories":4,
"first_success_trajectory":44,
"first_success_scans":96014,
"first_success_wall_seconds":3.030573208,
"first_success_cpu_seconds":3.030522,
"wall_seconds":3.030823166,
"cpu_seconds":3.030772,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/stdout.txt <==
adjacent m=9 L=75600 seed=2026103102 gaps=0 scans=96014 CPU=3.03077s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2530,2530,65109,0.176089083,0.176091
100,2,2,completed,2513,5043,65785,0.164070084,0.164065
100,3,3,completed,2736,7779,64159,0.19892375,0.198924
100,4,4,completed,2348,10127,65632,0.161905083,0.161899
100,5,5,completed,2502,12629,65529,0.167437083,0.167437
100,6,6,completed,2325,14954,64748,0.157700875,0.157697
100,7,7,completed,2483,17437,65446,0.174353458,0.174353
100,8,8,completed,2457,19894,65468,0.146583334,0.146577
100,9,9,completed,2690,22584,64977,0.187554167,0.187554
100,10,10,budget_interrupted,1416,24000,64217,0.101182291,0.101183
101,1,11,completed,2320,26320,73017,0.056341416,0.056342
101,2,12,completed,2039,28359,73024,0.048096708,0.048092
101,3,13,completed,2408,30767,72919,0.056607667,0.056609
101,4,14,completed,2243,33010,72961,0.052606792,0.052607
101,5,15,completed,2209,35219,73133,0.052137875,0.052138
101,6,16,completed,2217,37436,73013,0.054367167,0.054367
101,7,17,completed,2126,39562,73030,0.050968291,0.050969
101,8,18,completed,2315,41877,73133,0.053188708,0.053181
101,9,19,completed,2326,44203,73133,0.053806542,0.053808
101,10,20,completed,2332,46535,73114,0.05379725,0.053797
101,11,21,budget_interrupted,1465,48000,73003,0.034479167,0.03448
102,1,22,completed,2145,50145,75032,0.037220125,0.03722
102,2,23,completed,2192,52337,75019,0.038587208,0.038588
102,3,24,completed,2287,54624,74945,0.040149334,0.04015
102,4,25,completed,2540,57164,74910,0.044514334,0.044514
102,5,26,completed,2340,59504,75070,0.041059708,0.041053
102,6,27,completed,2206,61710,75052,0.038983125,0.038984
102,7,28,completed,2314,64024,75045,0.040594125,0.040595
102,8,29,completed,2329,66353,75070,0.040818875,0.04082
102,9,30,completed,2220,68573,75070,0.038721875,0.038722
102,10,31,completed,2511,71084,75019,0.04487175,0.044872
102,11,32,budget_interrupted,916,72000,74977,0.016367666,0.016368
103,1,33,completed,2047,74047,75566,0.034831833,0.034832
103,2,34,completed,2384,76431,75562,0.040508875,0.04051
103,3,35,completed,2237,78668,75559,0.038463125,0.038463
103,4,36,completed,2354,81022,75557,0.039255666,0.039249
103,5,37,completed,2401,83423,75574,0.040672459,0.040673
103,6,38,completed,2153,85576,75557,0.036445542,0.036446
103,7,39,completed,2157,87733,75569,0.036382875,0.036383
103,8,40,completed,1992,89725,75570,0.033513583,0.033514
103,9,41,completed,2257,91982,75574,0.038046708,0.038047
103,10,42,completed,2286,94268,75574,0.038350625,0.038351
103,11,43,budget_interrupted,1732,96000,75572,0.029025584,0.029026
104,1,44,success,14,96014,75600,0.000483416,0.000484


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/assignment.txt <==
4 9
0 10
9 12
6 14
2 15
11 16
1 18
8 20
11 21
15 24
24 25
26 27
22 28
12 30
31 35
25 36
18 40
23 42
7 45
3 48
4 50
28 54
55 56
5 60
47 63
56 70
7 72
14 75
38 80
71 84
16 90
84 100
96 105
64 108
30 112
53 120
119 126
116 135
36 140
115 144
114 150
143 168
94 175
41 180
152 189
34 200
186 210
118 216
194 225
78 240
131 252
262 270
226 280
209 300
131 315
83 336
294 350
113 360
287 378
134 400
156 420
226 432
214 450
455 504
144 525
341 540
86 560
29 600
461 630
289 675
344 700
718 720
35 756
716 840
569 900
586 945
707 1008
894 1050
953 1080
1134 1200
281 1260
694 1350
394 1400
1223 1512
1069 1575
1358 1680
329 1800
46 1890
744 2100
442 2160
1793 2520
1169 2700
1094 2800
899 3024
844 3150
2734 3600
856 3780
2816 4200
3869 4725
4595 5040
3329 5400
3544 6300
5753 7560
5918 8400
8444 9450
9514 10800
2729 12600
7913 15120
44 18900
563 25200
19673 37800
58844 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65416,28,1.666646958,1.666621
101,insertion_2,100000,24000,24000,11,10,1,72469,53,0.583248625,0.57965
102,insertion_3,100000,24000,24000,12,11,1,74602,78,0.434786958,0.43478
103,insertion_4,100000,24000,24000,12,11,1,75174,103,0.43439375,0.434381
104,insertion_5,100000,24000,24000,24,23,1,75213,112,0.74316925,0.742911
200,adjacent_4,100000,15000,15000,4,3,1,75213,112,0.319542,0.319529
201,adjacent_3,100000,15000,15000,3,2,1,75243,112,0.2675235,0.267517
202,adjacent_2,100000,15000,15000,3,2,1,75243,112,0.276901666,0.276902
203,adjacent_1,100000,15000,15000,3,2,1,75243,112,0.3472935,0.347286
204,adjacent_1,100000,15000,15000,3,2,1,75243,112,0.364004,0.36399
205,adjacent_2,100000,15000,15000,3,2,1,75243,112,0.27115,0.271098
206,adjacent_3,100000,15000,15000,3,2,1,75243,112,0.265051542,0.265045
207,adjacent_4,100000,15000,15000,5,4,1,75248,112,0.320710041,0.320704


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":96,
"completed_trajectories":83,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.294819583,
"cpu_seconds":6.290808,
"covered":75248,
"uncovered":352,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/stdout.txt <==
adjacent m=9 L=75600 seed=2026103103 gaps=352 scans=240000 CPU=6.29081s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2332,2332,64993,0.159060416,0.159061
100,2,2,completed,2653,4985,65416,0.175671417,0.175665
100,3,3,completed,2400,7385,64033,0.17064475,0.170645
100,4,4,completed,2281,9666,63971,0.161498625,0.161498
100,5,5,completed,2425,12091,64702,0.159273,0.159268
100,6,6,completed,2487,14578,63951,0.175008333,0.175002
100,7,7,completed,2355,16933,64283,0.171435083,0.171432
100,8,8,completed,2487,19420,65109,0.175569583,0.17557
100,9,9,completed,2545,21965,64993,0.173809083,0.17381
100,10,10,budget_interrupted,2035,24000,64862,0.1445545,0.14456
101,1,11,completed,2337,26337,72350,0.05635625,0.05635
101,2,12,completed,2323,28660,72447,0.057076208,0.057076
101,3,13,completed,2526,31186,72433,0.058449417,0.05845
101,4,14,completed,2419,33605,72448,0.056526375,0.056527
101,5,15,completed,2147,35752,72469,0.054404084,0.054398
101,6,16,completed,2323,38075,72437,0.058017417,0.058019
101,7,17,completed,2275,40350,72440,0.053519208,0.053307
101,8,18,completed,2325,42675,72376,0.061733542,0.058381
101,9,19,completed,2247,44922,72354,0.054363042,0.054352
101,10,20,completed,2227,47149,72366,0.052851916,0.052853
101,11,21,budget_interrupted,851,48000,72333,0.019841542,0.019843
102,1,22,completed,2209,50209,74586,0.040824541,0.040824
102,2,23,completed,2201,52410,74602,0.040004917,0.040005
102,3,24,completed,2142,54552,74597,0.038963291,0.038964
102,4,25,completed,2182,56734,74568,0.03881375,0.038807
102,5,26,completed,2057,58791,74601,0.036813875,0.036815
102,6,27,completed,2200,60991,74561,0.039740708,0.039741
102,7,28,completed,1978,62969,74601,0.03583475,0.035835
102,8,29,completed,1973,64942,74582,0.035791708,0.035792
102,9,30,completed,2079,67021,74562,0.03801225,0.038012
102,10,31,completed,2225,69246,74525,0.040070458,0.040072
102,11,32,completed,2061,71307,74548,0.037386209,0.037387
102,12,33,budget_interrupted,693,72000,74562,0.0124405,0.012441
103,1,34,completed,1951,73951,75174,0.035335209,0.035336
103,2,35,completed,2067,76018,75170,0.03735975,0.03736
103,3,36,completed,2021,78039,75174,0.036463625,0.036464
103,4,37,completed,1995,80034,75158,0.036234084,0.036235
103,5,38,completed,1939,81973,75162,0.034920125,0.034915
103,6,39,completed,1973,83946,75170,0.035853292,0.035854
103,7,40,completed,2099,86045,75162,0.038021208,0.038021
103,8,41,completed,2067,88112,75170,0.037483333,0.037484
103,9,42,completed,2034,90146,75174,0.036935792,0.036936
103,10,43,completed,2078,92224,75158,0.037561042,0.037562
103,11,44,completed,2029,94253,75160,0.036705167,0.036706
103,12,45,budget_interrupted,1747,96000,75158,0.031439042,0.031433
104,1,46,completed,1051,97051,75213,0.031540458,0.03154
104,2,47,completed,1033,98084,75213,0.031785917,0.031786
104,3,48,completed,1016,99100,75213,0.030949292,0.030953
104,4,49,completed,1014,100114,75213,0.030977375,0.030977
104,5,50,completed,1055,101169,75213,0.03178675,0.031787
104,6,51,completed,1037,102206,75213,0.031433167,0.031436
104,7,52,completed,1018,103224,75213,0.0310565,0.031057
104,8,53,completed,1026,104250,75213,0.0319635,0.031954
104,9,54,completed,1056,105306,75213,0.032676125,0.032626
104,10,55,completed,1031,106337,75213,0.031914084,0.031863
104,11,56,completed,1030,107367,75213,0.031835917,0.031837
104,12,57,completed,1019,108386,75213,0.031365208,0.031366
104,13,58,completed,1047,109433,75213,0.032245416,0.032237
104,14,59,completed,1066,110499,75213,0.032986042,0.032987
104,15,60,completed,1035,111534,75213,0.032939834,0.03289
104,16,61,completed,989,112523,75213,0.032292417,0.032294
104,17,62,completed,1022,113545,75213,0.033412417,0.033344
104,18,63,completed,1015,114560,75213,0.031606042,0.031607
104,19,64,completed,1015,115575,75213,0.0324645,0.032465
104,20,65,completed,999,116574,75213,0.031412625,0.031413
104,21,66,completed,1044,117618,75213,0.032351083,0.032351
104,22,67,completed,1052,118670,75213,0.031630542,0.03163
104,23,68,completed,1014,119684,75213,0.030942291,0.030943
104,24,69,budget_interrupted,316,120000,75213,0.009459917,0.00946
200,1,70,completed,3568,123568,75213,0.075755334,0.075749
200,2,71,completed,3941,127509,75213,0.084501625,0.084502
200,3,72,completed,4006,131515,75213,0.085585792,0.085587
200,4,73,budget_interrupted,3485,135000,75213,0.073623958,0.073618
201,1,74,completed,5812,140812,75228,0.103498083,0.103498
201,2,75,completed,5737,146549,75243,0.101564375,0.101558
201,3,76,budget_interrupted,3451,150000,75233,0.062392459,0.062392
202,1,77,completed,5929,155929,75243,0.108728958,0.108729
202,2,78,completed,5934,161863,75243,0.109719916,0.10972
202,3,79,budget_interrupted,3137,165000,75243,0.058385166,0.058387
203,1,80,completed,6049,171049,75243,0.141726875,0.14172
203,2,81,completed,5674,176723,75243,0.127755,0.127755
203,3,82,budget_interrupted,3277,180000,75243,0.077741583,0.077742
204,1,83,completed,6282,186282,75243,0.146445292,0.14644
204,2,84,completed,6785,193067,75243,0.164229375,0.164222
204,3,85,budget_interrupted,1933,195000,75243,0.053262041,0.053262
205,1,86,completed,5216,200216,75243,0.094322667,0.094272
205,2,87,completed,4952,205168,75243,0.089664875,0.089666
205,3,88,budget_interrupted,4832,210000,75243,0.08709025,0.087093
206,1,89,completed,5628,215628,75243,0.099374625,0.099376
206,2,90,completed,5836,221464,75243,0.103067792,0.103068
206,3,91,budget_interrupted,3536,225000,75243,0.062528583,0.062522
207,1,92,completed,3947,228947,75248,0.084391083,0.084391
207,2,93,completed,3757,232704,75248,0.080253834,0.080254
207,3,94,completed,3739,236443,75248,0.079889584,0.079884
207,4,95,completed,3422,239865,75248,0.073221416,0.073222
207,5,96,budget_interrupted,135,240000,75248,0.002882792,0.002883


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/assignment.txt <==
5 9
3 10
4 12
7 14
6 15
10 16
2 18
17 20
16 21
22 24
24 25
26 27
11 28
18 30
10 35
29 36
27 40
19 42
30 45
34 48
19 50
44 54
55 56
12 60
51 63
15 70
54 72
39 75
47 80
25 84
60 90
29 100
31 105
8 108
87 112
102 120
65 126
116 135
125 140
18 144
54 150
159 168
134 175
0 180
89 189
179 200
1 210
62 216
84 225
162 240
47 252
71 270
195 280
144 300
135 315
135 336
59 350
11 360
359 378
79 400
181 420
386 432
384 450
81 504
514 525
125 540
407 560
294 600
285 630
314 675
209 700
191 720
611 756
811 840
684 900
495 945
407 1008
589 1050
675 1080
594 1200
1005 1260
89 1350
1259 1400
719 1512
9 1575
635 1680
1739 1800
1125 1890
1189 2100
945 2160
1845 2520
2609 2700
1079 2800
2889 3024
159 3150
2639 3600
305 3780
139 4200
684 4725
1475 5040
909 5400
1509 6300
3645 7560
1509 8400
7109 9450
4509 10800
2259 12600
7929 15120
12059 18900
5409 25200
35109 37800
74709 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.672557875,1.67231
101,insertion_2,100000,24000,24000,12,11,1,73084,53,0.564064208,0.564019
102,insertion_3,100000,24000,24000,11,10,1,75107,78,0.4312985,0.430385
103,insertion_4,100000,24000,24000,11,10,1,75581,103,0.410684542,0.410678
104,insertion_5,100000,24000,241,1,1,0,75600,112,0.007064042,0.007064


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":96241,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96241,
"first_success_wall_seconds":3.085855084,
"first_success_cpu_seconds":3.084642,
"wall_seconds":3.086132375,
"cpu_seconds":3.08492,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/stdout.txt <==
adjacent m=9 L=75600 seed=2026103104 gaps=0 scans=96241 CPU=3.08492s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2282,2282,65746,0.172939417,0.172827
100,2,2,completed,2373,4655,65289,0.16534775,0.165287
100,3,3,completed,2201,6856,64330,0.158828125,0.158814
100,4,4,completed,2528,9384,64977,0.173000334,0.172982
100,5,5,completed,2480,11864,65746,0.16598925,0.165987
100,6,6,completed,2389,14253,65443,0.1672195,0.167212
100,7,7,completed,2333,16586,65416,0.162140584,0.162136
100,8,8,completed,2359,18945,65632,0.158511209,0.158512
100,9,9,completed,2643,21588,64993,0.181344833,0.181344
100,10,10,budget_interrupted,2412,24000,63820,0.167113084,0.167108
101,1,11,completed,2261,26261,72995,0.051565042,0.051564
101,2,12,completed,2197,28458,73084,0.050314709,0.050315
101,3,13,completed,2217,30675,73084,0.050761209,0.050761
101,4,14,completed,2188,32863,73070,0.0507195,0.050694
101,5,15,completed,2110,34973,73084,0.050067583,0.050069
101,6,16,completed,2234,37207,73026,0.054140125,0.054126
101,7,17,completed,2202,39409,72976,0.0534705,0.053472
101,8,18,completed,2131,41540,73006,0.05304675,0.053048
101,9,19,completed,2097,43637,73066,0.047991041,0.047991
101,10,20,completed,2153,45790,73084,0.050126083,0.050127
101,11,21,completed,2050,47840,73084,0.047635375,0.047637
101,12,22,budget_interrupted,160,48000,72905,0.004115958,0.004117
102,1,23,completed,2173,50173,75002,0.037867792,0.037862
102,2,24,completed,2078,52251,75072,0.037600666,0.037601
102,3,25,completed,2186,54437,75076,0.039361,0.039361
102,4,26,completed,2172,56609,75093,0.038911791,0.038912
102,5,27,completed,2256,58865,74971,0.041541542,0.04115
102,6,28,completed,2372,61237,75006,0.044408458,0.043902
102,7,29,completed,2158,63395,75101,0.039119583,0.039123
102,8,30,completed,2385,65780,75001,0.042268917,0.042269
102,9,31,completed,2305,68085,74991,0.040746042,0.040746
102,10,32,completed,2296,70381,75107,0.04099475,0.040995
102,11,33,budget_interrupted,1619,72000,75081,0.028373125,0.028374
103,1,34,completed,2403,74403,75581,0.041406458,0.041406
103,2,35,completed,2255,76658,75579,0.039158292,0.039159
103,3,36,completed,2220,78878,75581,0.037605041,0.037605
103,4,37,completed,2152,81030,75576,0.036850416,0.03685
103,5,38,completed,2540,83570,75562,0.044392625,0.044392
103,6,39,completed,2209,85779,75562,0.037171458,0.037166
103,7,40,completed,2198,87977,75562,0.037387625,0.037389
103,8,41,completed,2365,90342,75577,0.040112125,0.040113
103,9,42,completed,2139,92481,75561,0.036480625,0.03648
103,10,43,completed,2308,94789,75576,0.039156333,0.039157
103,11,44,budget_interrupted,1211,96000,75553,0.020877875,0.020878
104,1,45,success,241,96241,75600,0.007006375,0.007007


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/assignment.txt <==
4 9
5 10
6 12
3 14
11 15
4 16
16 18
17 20
11 21
0 24
24 25
26 27
23 28
21 30
8 35
10 36
27 40
38 42
1 45
12 48
39 50
38 54
55 56
33 60
14 63
33 70
64 72
44 75
7 80
2 84
61 90
9 100
83 105
62 108
47 112
80 120
68 126
17 135
63 140
28 144
69 150
39 168
29 175
73 180
56 189
59 200
193 210
8 216
169 225
140 240
230 252
182 270
83 280
129 300
98 315
44 336
229 350
133 360
110 378
359 400
233 420
332 432
19 450
464 504
104 525
290 540
127 560
229 600
302 630
209 675
679 700
313 720
650 756
123 840
529 900
938 945
860 1008
764 1050
530 1080
559 1200
50 1260
584 1350
979 1400
1136 1512
1379 1575
1407 1680
1729 1800
1748 1890
1829 2100
1070 2160
1112 2520
614 2700
1359 2800
974 3024
1184 3150
3553 3600
1253 3780
2979 4200
854 4725
4687 5040
1664 5400
3679 6300
6848 7560
3759 8400
6578 9450
8630 10800
10184 12600
1352 15120
18379 18900
15073 25200
7664 37800
47864 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65773,28,1.692325292,1.692253
101,insertion_2,100000,24000,24000,11,10,1,72726,53,0.593185666,0.593172
102,insertion_3,100000,24000,24000,11,10,1,74736,78,0.430173666,0.430167
103,insertion_4,100000,24000,24000,12,11,1,75252,103,0.437084458,0.437071
104,insertion_5,100000,24000,24000,24,23,1,75290,112,0.726143416,0.72613
200,adjacent_4,100000,15000,15000,5,4,1,75290,112,0.32157525,0.321568
201,adjacent_3,100000,15000,15000,3,2,1,75307,112,0.268374291,0.268368
202,adjacent_2,100000,15000,15000,3,2,1,75307,112,0.276102917,0.276102
203,adjacent_1,100000,15000,15000,3,2,1,75307,112,0.342730625,0.342724
204,adjacent_1,100000,15000,15000,3,2,1,75307,112,0.359978667,0.359972
205,adjacent_2,100000,15000,15000,3,2,1,75307,112,0.272628083,0.272623
206,adjacent_3,100000,15000,15000,3,2,1,75314,112,0.268542917,0.268535
207,adjacent_4,100000,15000,15000,5,4,1,75324,112,0.319574334,0.319568


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":96,
"completed_trajectories":83,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.308862959,
"cpu_seconds":6.308694,
"covered":75324,
"uncovered":276,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/stdout.txt <==
adjacent m=9 L=75600 seed=2026103105 gaps=276 scans=240000 CPU=6.30869s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2384,2384,64416,0.166727125,0.166728
100,2,2,completed,2491,4875,63728,0.178803333,0.178797
100,3,3,completed,2350,7225,63732,0.170116958,0.170118
100,4,4,completed,2633,9858,65411,0.185333791,0.185329
100,5,5,completed,2538,12396,63748,0.180308792,0.18031
100,6,6,completed,2325,14721,65413,0.158124375,0.158118
100,7,7,completed,2266,16987,65411,0.16175575,0.161757
100,8,8,completed,2458,19445,64170,0.180426875,0.180376
100,9,9,completed,2333,21778,64252,0.160945041,0.160946
100,10,10,budget_interrupted,2222,24000,65773,0.149678667,0.149679
101,1,11,completed,2374,26374,72614,0.057537708,0.057532
101,2,12,completed,2333,28707,72726,0.059194917,0.059195
101,3,13,completed,2177,30884,72687,0.053574167,0.053574
101,4,14,completed,2299,33183,72723,0.056092375,0.056096
101,5,15,completed,2398,35581,72676,0.058326541,0.058321
101,6,16,completed,2374,37955,72688,0.058980917,0.058981
101,7,17,completed,2408,40363,72567,0.058787916,0.058789
101,8,18,completed,2514,42877,72687,0.062029708,0.06203
101,9,19,completed,2403,45280,72710,0.058598584,0.0586
101,10,20,completed,2226,47506,72687,0.057105125,0.057106
101,11,21,budget_interrupted,494,48000,72599,0.012870708,0.012871
102,1,22,completed,2112,50112,74685,0.038028334,0.038021
102,2,23,completed,2112,52224,74721,0.037626833,0.037627
102,3,24,completed,2373,54597,74686,0.042509625,0.042509
102,4,25,completed,2144,56741,74677,0.038550875,0.038551
102,5,26,completed,2378,59119,74727,0.042806375,0.042807
102,6,27,completed,2281,61400,74721,0.041185625,0.041186
102,7,28,completed,2296,63696,74691,0.040627,0.040627
102,8,29,completed,2013,65709,74706,0.035966875,0.035967
102,9,30,completed,2325,68034,74695,0.042123833,0.042124
102,10,31,completed,2406,70440,74703,0.042829209,0.04283
102,11,32,budget_interrupted,1560,72000,74736,0.027834792,0.027834
103,1,33,completed,1985,73985,75233,0.035794709,0.035789
103,2,34,completed,2122,76107,75252,0.038462625,0.038466
103,3,35,completed,2107,78214,75252,0.038469042,0.038469
103,4,36,completed,1984,80198,75250,0.036222959,0.036223
103,5,37,completed,2113,82311,75252,0.038713208,0.038713
103,6,38,completed,2204,84515,75252,0.04025875,0.040259
103,7,39,completed,2365,86880,75251,0.043183375,0.043183
103,8,40,completed,2061,88941,75249,0.037322208,0.037316
103,9,41,completed,2146,91087,75249,0.0390355,0.039035
103,10,42,completed,1951,93038,75248,0.03549375,0.035494
103,11,43,completed,2099,95137,75248,0.038338917,0.038339
103,12,44,budget_interrupted,863,96000,75249,0.015707167,0.015707
104,1,45,completed,1036,97036,75290,0.031411792,0.031412
104,2,46,completed,994,98030,75290,0.030387417,0.030388
104,3,47,completed,1035,99065,75290,0.031196833,0.031197
104,4,48,completed,1009,100074,75290,0.030574167,0.030574
104,5,49,completed,1003,101077,75290,0.03055825,0.030558
104,6,50,completed,1021,102098,75290,0.031411084,0.031411
104,7,51,completed,997,103095,75290,0.03049425,0.030495
104,8,52,completed,998,104093,75290,0.029955958,0.029951
104,9,53,completed,983,105076,75290,0.029744375,0.029745
104,10,54,completed,1008,106084,75290,0.030423541,0.030423
104,11,55,completed,1017,107101,75290,0.030762917,0.030763
104,12,56,completed,1041,108142,75290,0.031476625,0.031476
104,13,57,completed,1001,109143,75290,0.029935,0.029936
104,14,58,completed,1002,110145,75290,0.030522833,0.030524
104,15,59,completed,1005,111150,75290,0.029958708,0.029959
104,16,60,completed,992,112142,75290,0.029650917,0.02965
104,17,61,completed,1021,113163,75290,0.030557875,0.030559
104,18,62,completed,960,114123,75290,0.028681834,0.028682
104,19,63,completed,998,115121,75290,0.0303565,0.030357
104,20,64,completed,1032,116153,75290,0.031303042,0.031303
104,21,65,completed,1014,117167,75290,0.030586834,0.03058
104,22,66,completed,1004,118171,75290,0.030570083,0.03057
104,23,67,completed,978,119149,75290,0.029497041,0.029498
104,24,68,budget_interrupted,851,120000,75290,0.026024125,0.026024
200,1,69,completed,3743,123743,75290,0.080409292,0.080409
200,2,70,completed,3772,127515,75290,0.082126041,0.082129
200,3,71,completed,3702,131217,75290,0.078741209,0.078735
200,4,72,completed,3635,134852,75290,0.077039333,0.077041
200,5,73,budget_interrupted,148,135000,75290,0.003183708,0.003184
201,1,74,completed,5621,140621,75302,0.100087666,0.100088
201,2,75,completed,5815,146436,75305,0.104409417,0.10441
201,3,76,budget_interrupted,3564,150000,75307,0.063808375,0.063802
202,1,77,completed,6537,156537,75307,0.120176875,0.120178
202,2,78,completed,6395,162932,75307,0.117327958,0.117328
202,3,79,budget_interrupted,2068,165000,75307,0.038530791,0.038531
203,1,80,completed,6078,171078,75307,0.1357185,0.135713
203,2,81,completed,5726,176804,75307,0.128937917,0.128939
203,3,82,budget_interrupted,3196,180000,75307,0.0780095,0.07801
204,1,83,completed,6976,186976,75307,0.165604416,0.165601
204,2,84,completed,6630,193606,75307,0.157385041,0.157389
204,3,85,budget_interrupted,1394,195000,75307,0.036915916,0.036917
205,1,86,completed,5910,200910,75307,0.107705667,0.107701
205,2,87,completed,5368,206278,75307,0.097466,0.097467
205,3,88,budget_interrupted,3722,210000,75307,0.067378667,0.067379
206,1,89,completed,5775,215775,75311,0.103353042,0.103353
206,2,90,completed,6481,222256,75309,0.116124667,0.116119
206,3,91,budget_interrupted,2744,225000,75314,0.048996791,0.048997
207,1,92,completed,3559,228559,75324,0.075501583,0.075502
207,2,93,completed,3716,232275,75324,0.07908775,0.079088
207,3,94,completed,3498,235773,75324,0.074644,0.074638
207,4,95,completed,3632,239405,75321,0.077216209,0.077217
207,5,96,budget_interrupted,595,240000,75318,0.013043625,0.013044


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/assignment.txt <==
0 9
3 10
4 12
5 14
2 15
10 16
6 18
1 20
1 21
22 24
24 25
26 27
11 28
8 30
0 35
12 36
11 40
31 42
5 45
34 48
29 50
15 54
55 56
56 60
57 63
65 70
30 72
44 75
71 80
25 84
20 90
89 100
37 105
33 108
79 112
86 120
3 126
125 135
125 140
66 144
14 150
139 168
84 175
57 180
78 189
139 200
7 210
213 216
209 225
146 240
87 252
170 270
231 280
104 300
290 315
239 336
9 350
147 360
143 378
39 400
97 420
321 432
219 450
363 504
394 525
87 540
25 560
254 600
155 630
584 675
209 700
327 720
519 756
755 840
284 900
575 945
417 1008
469 1050
267 1080
1154 1200
1145 1260
1034 1350
1259 1400
1239 1512
1184 1575
1151 1680
734 1800
195 1890
769 2100
537 2160
165 2520
519 2700
2639 2800
969 3024
59 3150
1634 3600
305 3780
3609 4200
2319 4725
1407 5040
5019 5400
5009 6300
5235 7560
3839 8400
1709 9450
969 10800
5709 12600
807 15120
7109 18900
6465 25200
3945 37800
26625 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.6916745,1.688192
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.59082825,0.588099
102,insertion_3,100000,24000,24000,10,9,1,75070,78,0.43905575,0.436872
103,insertion_4,100000,24000,24000,11,10,1,75559,103,0.421250708,0.420068
104,insertion_5,100000,24000,24000,23,22,1,75586,112,0.687110209,0.686433
200,adjacent_4,100000,15000,15000,4,3,1,75587,112,0.298481667,0.298397
201,adjacent_3,100000,15000,1779,1,1,0,75600,112,0.029419416,0.029413


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":136779,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":70,
"completed_trajectories":64,
"budget_interrupted_trajectories":6,
"first_success_trajectory":70,
"first_success_scans":136779,
"first_success_wall_seconds":4.157980458,
"first_success_cpu_seconds":4.147631,
"wall_seconds":4.158256667,
"cpu_seconds":4.147906,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/stdout.txt <==
adjacent m=9 L=75600 seed=2026103106 gaps=0 scans=136779 CPU=4.14791s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2573,2573,65186,0.178028416,0.177602
100,2,2,completed,2355,4928,65746,0.164957292,0.164645
100,3,3,completed,2308,7236,64717,0.160268958,0.160023
100,4,4,completed,2459,9695,64159,0.174731792,0.174615
100,5,5,completed,2351,12046,64837,0.161194208,0.160922
100,6,6,completed,2578,14624,64557,0.185417,0.185321
100,7,7,completed,2738,17362,65785,0.191875875,0.190635
100,8,8,completed,2180,19542,65446,0.157873,0.157447
100,9,9,completed,2130,21672,65113,0.151683042,0.151562
100,10,10,budget_interrupted,2328,24000,65461,0.165512166,0.16531
101,1,11,completed,2254,26254,73017,0.058008834,0.057192
101,2,12,completed,2137,28391,73063,0.053587083,0.053547
101,3,13,completed,2354,30745,72927,0.056681834,0.056677
101,4,14,completed,2312,33057,73114,0.056331125,0.056332
101,5,15,completed,2391,35448,73058,0.0573955,0.05739
101,6,16,completed,2221,37669,73003,0.054691542,0.054505
101,7,17,completed,2236,39905,73030,0.053335167,0.05315
101,8,18,completed,2371,42276,73133,0.056718875,0.056468
101,9,19,completed,2361,44637,72783,0.057099375,0.056713
101,10,20,completed,2233,46870,73019,0.057164375,0.05656
101,11,21,budget_interrupted,1130,48000,73029,0.029672458,0.029455
102,1,22,completed,2582,50582,75032,0.047859125,0.047532
102,2,23,completed,2402,52984,74976,0.046270792,0.045656
102,3,24,completed,2288,55272,75056,0.041059375,0.041052
102,4,25,completed,2298,57570,75055,0.041083875,0.041074
102,5,26,completed,2432,60002,75052,0.043167334,0.043167
102,6,27,completed,2307,62309,75070,0.043578708,0.042924
102,7,28,completed,2783,65092,75066,0.049531084,0.04937
102,8,29,completed,2356,67448,74999,0.044160166,0.043969
102,9,30,completed,2532,69980,75052,0.046219166,0.04603
102,10,31,budget_interrupted,2020,72000,75059,0.036003958,0.036
103,1,32,completed,2174,74174,75554,0.037849584,0.037839
103,2,33,completed,2367,76541,75544,0.041611625,0.041589
103,3,34,completed,2308,78849,75552,0.040066834,0.040046
103,4,35,completed,2317,81166,75557,0.040502667,0.040397
103,5,36,completed,2319,83485,75559,0.040566375,0.040427
103,6,37,completed,2052,85537,75557,0.035022958,0.035016
103,7,38,completed,2279,87816,75553,0.039101125,0.039096
103,8,39,completed,2209,90025,75548,0.040584792,0.040359
103,9,40,completed,2234,92259,75552,0.041468667,0.040992
103,10,41,completed,2185,94444,75557,0.037213791,0.037208
103,11,42,budget_interrupted,1556,96000,75539,0.027138583,0.026998
104,1,43,completed,1086,97086,75586,0.031637375,0.031582
104,2,44,completed,1027,98113,75586,0.029171083,0.029172
104,3,45,completed,1051,99164,75586,0.029949459,0.02995
104,4,46,completed,1104,100268,75586,0.031914458,0.031865
104,5,47,completed,1073,101341,75586,0.031254791,0.031123
104,6,48,completed,1104,102445,75586,0.032090042,0.03198
104,7,49,completed,1099,103544,75586,0.031984,0.031944
104,8,50,completed,1022,104566,75586,0.029250417,0.029246
104,9,51,completed,1047,105613,75586,0.030515708,0.030372
104,10,52,completed,1009,106622,75586,0.029435625,0.029347
104,11,53,completed,1055,107677,75586,0.030100042,0.030099
104,12,54,completed,1088,108765,75586,0.030704709,0.030698
104,13,55,completed,1137,109902,75586,0.032526125,0.032525
104,14,56,completed,1102,111004,75586,0.031101,0.031102
104,15,57,completed,1109,112113,75586,0.031365167,0.031366
104,16,58,completed,1034,113147,75586,0.029533333,0.029534
104,17,59,completed,1026,114173,75586,0.029544625,0.029543
104,18,60,completed,1081,115254,75586,0.030477833,0.030476
104,19,61,completed,1038,116292,75586,0.029640166,0.029641
104,20,62,completed,1045,117337,75586,0.029537375,0.029533
104,21,63,completed,1040,118377,75586,0.028986584,0.028983
104,22,64,completed,1055,119432,75586,0.03024375,0.030241
104,23,65,budget_interrupted,568,120000,75586,0.01600325,0.015998
200,1,66,completed,4485,124485,75587,0.089642833,0.089616
200,2,67,completed,4278,128763,75586,0.084976458,0.08496
200,3,68,completed,4348,133111,75587,0.086219416,0.086206
200,4,69,budget_interrupted,1889,135000,75586,0.037566958,0.037543
201,1,70,success,1779,136779,75600,0.029351708,0.029347


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/assignment.txt <==
7 9
1 10
0 12
1 14
5 15
14 16
4 18
13 20
3 21
18 24
24 25
26 27
19 28
8 30
2 35
28 36
3 40
21 42
2 45
6 48
39 50
13 54
55 56
56 60
10 63
67 70
10 72
44 75
23 80
69 84
32 90
9 100
60 105
85 108
95 112
26 120
91 126
17 135
117 140
118 144
134 150
27 168
79 175
77 180
49 189
59 200
135 210
139 216
29 225
86 240
181 252
62 270
5 280
164 300
100 315
143 336
179 350
347 360
157 378
359 400
285 420
31 432
104 450
307 504
219 525
197 540
303 560
314 600
235 630
629 675
229 700
167 720
265 756
145 840
469 900
940 945
959 1008
669 1050
467 1080
614 1200
1075 1260
854 1350
919 1400
643 1512
1004 1575
623 1680
19 1800
1799 1890
369 2100
1975 2160
1687 2520
1669 2700
1759 2800
1543 3024
329 3150
3359 3600
2965 3780
3779 4200
1529 4725
647 5040
3019 5400
4829 6300
5327 7560
2729 8400
2569 9450
6929 10800
629 12600
7879 15120
6619 18900
4519 25200
21959 37800
679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.656420958,1.656365
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.578695125,0.578589
102,insertion_3,100000,24000,24000,12,11,1,75154,78,0.424335667,0.424329
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.405418417,0.405415
104,insertion_5,100000,24000,16,1,1,0,75600,112,0.000603583,0.000603


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":96016,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96016,
"first_success_wall_seconds":3.065597584,
"first_success_cpu_seconds":3.065424,
"wall_seconds":3.065807375,
"cpu_seconds":3.065633,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/stdout.txt <==
adjacent m=9 L=75600 seed=2026103107 gaps=0 scans=96016 CPU=3.06563s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2420,2420,63670,0.172490458,0.172491
100,2,2,completed,2507,4927,65529,0.172436958,0.17243
100,3,3,completed,2434,7361,65510,0.167403666,0.167386
100,4,4,completed,2237,9598,64795,0.16349375,0.163494
100,5,5,completed,2401,11999,65443,0.159369375,0.159365
100,6,6,completed,2424,14423,65182,0.15167475,0.151668
100,7,7,completed,2298,16721,65785,0.153596417,0.153597
100,8,8,completed,2516,19237,65317,0.1662155,0.166205
100,9,9,completed,2411,21648,64377,0.176863375,0.176864
100,10,10,budget_interrupted,2352,24000,64114,0.172775333,0.172769
101,1,11,completed,2326,26326,73003,0.055803625,0.055804
101,2,12,completed,2219,28545,72974,0.054352167,0.054353
101,3,13,completed,2203,30748,73137,0.054225917,0.054133
101,4,14,completed,2319,33067,73133,0.055755958,0.055749
101,5,15,completed,2187,35254,73133,0.052177333,0.052178
101,6,16,completed,2358,37612,73030,0.057230792,0.057232
101,7,17,completed,2274,39886,73017,0.053729458,0.053723
101,8,18,completed,2276,42162,73003,0.055209167,0.055209
101,9,19,completed,2210,44372,73114,0.054175667,0.054176
101,10,20,completed,2199,46571,73133,0.051727875,0.051729
101,11,21,budget_interrupted,1429,48000,72832,0.034219459,0.03422
102,1,22,completed,2197,50197,75138,0.038864,0.038864
102,2,23,completed,2173,52370,75123,0.038384667,0.038384
102,3,24,completed,2272,54642,75062,0.039807708,0.039807
102,4,25,completed,2164,56806,75154,0.038039208,0.03804
102,5,26,completed,2168,58974,75154,0.038422167,0.038422
102,6,27,completed,2195,61169,75116,0.038592166,0.038593
102,7,28,completed,2178,63347,75154,0.03871675,0.038717
102,8,29,completed,2270,65617,75062,0.040026541,0.040027
102,9,30,completed,2161,67778,75138,0.038329791,0.038323
102,10,31,completed,2077,69855,75127,0.037162292,0.037162
102,11,32,completed,1979,71834,75083,0.034952083,0.034951
102,12,33,budget_interrupted,166,72000,75112,0.002950084,0.002951
103,1,34,completed,2436,74436,75587,0.041469709,0.04147
103,2,35,completed,2097,76533,75588,0.035705209,0.035706
103,3,36,completed,2416,78949,75584,0.041095083,0.041095
103,4,37,completed,2360,81309,75578,0.040155666,0.040152
103,5,38,completed,2231,83540,75582,0.037508333,0.037509
103,6,39,completed,2431,85971,75587,0.040901417,0.040902
103,7,40,completed,2611,88582,75587,0.043867625,0.043868
103,8,41,completed,2382,90964,75587,0.039908875,0.039909
103,9,42,completed,2335,93299,75585,0.039192291,0.039193
103,10,43,completed,2334,95633,75574,0.03934525,0.039345
103,11,44,budget_interrupted,367,96000,75567,0.006180625,0.006181
104,1,45,success,16,96016,75600,0.000546417,0.000547


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/assignment.txt <==
1 9
7 10
0 12
11 14
11 15
10 16
4 18
5 20
2 21
6 24
24 25
26 27
15 28
21 30
33 35
16 36
35 40
8 42
16 45
18 48
19 50
31 54
55 56
20 60
14 63
3 70
70 72
59 75
15 80
80 84
2 90
29 100
83 105
49 108
7 112
110 120
32 126
62 135
113 140
34 144
9 150
38 168
89 175
133 180
98 189
179 200
93 210
211 216
164 225
50 240
79 252
121 270
203 280
189 300
308 315
290 336
339 350
212 360
368 378
79 400
153 420
319 432
259 450
230 504
404 525
13 540
215 560
339 600
578 630
89 675
244 700
482 720
116 756
363 840
889 900
413 945
475 1008
104 1050
283 1080
279 1200
693 1260
1309 1350
815 1400
1255 1512
1364 1575
135 1680
1694 1800
692 1890
1244 2100
392 2160
1113 2520
2389 2700
535 2800
2263 3024
704 3150
2594 3600
1533 3780
639 4200
314 4725
4003 5040
494 5400
6104 6300
4352 7560
5439 8400
4004 9450
8594 10800
3389 12600
9392 15120
17444 18900
9933 25200
13382 37800
21343 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65704,28,1.63440625,1.634379
101,insertion_2,100000,24000,24000,11,10,1,72617,53,0.549210375,0.549197
102,insertion_3,100000,24000,24000,11,10,1,74583,78,0.439674,0.439668
103,insertion_4,100000,24000,24000,12,11,1,75106,103,0.443396583,0.44339
104,insertion_5,100000,24000,24000,24,23,1,75146,112,0.742494791,0.742474
200,adjacent_4,100000,15000,15000,5,4,1,75146,112,0.320744,0.320744
201,adjacent_3,100000,15000,15000,3,2,1,75169,112,0.272042708,0.272037
202,adjacent_2,100000,15000,15000,3,2,1,75169,112,0.279995667,0.279989
203,adjacent_1,100000,15000,15000,3,2,1,75169,112,0.349050834,0.349044
204,adjacent_1,100000,15000,15000,3,2,1,75169,112,0.363551166,0.363545
205,adjacent_2,100000,15000,15000,3,2,1,75170,112,0.2862305,0.281561
206,adjacent_3,100000,15000,15000,3,2,1,75172,112,0.272585,0.272578
207,adjacent_4,100000,15000,15000,5,4,1,75177,112,0.323935666,0.323929


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":96,
"completed_trajectories":83,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.277765125,
"cpu_seconds":6.27298,
"covered":75177,
"uncovered":423,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/stdout.txt <==
adjacent m=9 L=75600 seed=2026103108 gaps=423 scans=240000 CPU=6.27298s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2452,2452,65416,0.16731075,0.167311
100,2,2,completed,2370,4822,65575,0.14800225,0.147996
100,3,3,completed,2635,7457,65305,0.182902542,0.182903
100,4,4,completed,2380,9837,65411,0.167960708,0.167961
100,5,5,completed,2410,12247,65704,0.165266667,0.165261
100,6,6,completed,2556,14803,65413,0.183149334,0.18315
100,7,7,completed,2411,17214,65095,0.152790292,0.152785
100,8,8,completed,2367,19581,63684,0.15622425,0.156224
100,9,9,completed,2193,21774,64822,0.152752917,0.152747
100,10,10,budget_interrupted,2226,24000,65243,0.157950708,0.157951
101,1,11,completed,2406,26406,72537,0.054150959,0.054151
101,2,12,completed,2341,28747,72552,0.051130833,0.051124
101,3,13,completed,2480,31227,72489,0.060940875,0.060941
101,4,14,completed,2485,33712,72600,0.054431667,0.054431
101,5,15,completed,2229,35941,72440,0.053208041,0.053208
101,6,16,completed,2190,38131,72582,0.050419208,0.05042
101,7,17,completed,2146,40277,72362,0.051284292,0.051284
101,8,18,completed,2207,42484,72541,0.049494292,0.049488
101,9,19,completed,2048,44532,72617,0.043496708,0.043497
101,10,20,completed,2376,46908,72537,0.054030208,0.05403
101,11,21,budget_interrupted,1092,48000,72376,0.026543708,0.026545
102,1,22,completed,2465,50465,74569,0.045690125,0.04569
102,2,23,completed,2398,52863,74557,0.044131583,0.044131
102,3,24,completed,2394,55257,74564,0.043940292,0.04394
102,4,25,completed,2375,57632,74537,0.043480458,0.04348
102,5,26,completed,2190,59822,74564,0.040153916,0.040149
102,6,27,completed,2255,62077,74539,0.041179833,0.04118
102,7,28,completed,2176,64253,74555,0.040744125,0.040744
102,8,29,completed,2243,66496,74583,0.040513583,0.040514
102,9,30,completed,2099,68595,74467,0.038126875,0.038127
102,10,31,completed,2094,70689,74554,0.037910542,0.037913
102,11,32,budget_interrupted,1311,72000,74564,0.023715583,0.023715
103,1,33,completed,2042,74042,75106,0.037745917,0.037746
103,2,34,completed,2094,76136,75106,0.03867375,0.038674
103,3,35,completed,2131,78267,75103,0.039319459,0.03932
103,4,36,completed,2252,80519,75106,0.041204292,0.041197
103,5,37,completed,2123,82642,75106,0.039193541,0.039193
103,6,38,completed,2165,84807,75106,0.039981583,0.039981
103,7,39,completed,2051,86858,75106,0.038016667,0.038017
103,8,40,completed,2185,89043,75106,0.040382792,0.040384
103,9,41,completed,2220,91263,75102,0.041050125,0.041049
103,10,42,completed,2081,93344,75106,0.038543958,0.038544
103,11,43,completed,2157,95501,75106,0.039981083,0.039981
103,12,44,budget_interrupted,499,96000,75095,0.009220083,0.00922
104,1,45,completed,1007,97007,75146,0.031564875,0.031565
104,2,46,completed,999,98006,75146,0.030994041,0.030987
104,3,47,completed,1010,99016,75146,0.031172583,0.031173
104,4,48,completed,1024,100040,75146,0.031856667,0.031857
104,5,49,completed,994,101034,75146,0.030819208,0.030819
104,6,50,completed,970,102004,75146,0.030068667,0.030069
104,7,51,completed,998,103002,75146,0.03094175,0.030942
104,8,52,completed,977,103979,75146,0.030405833,0.030406
104,9,53,completed,983,104962,75146,0.030479916,0.03048
104,10,54,completed,990,105952,75146,0.03062,0.03062
104,11,55,completed,1006,106958,75146,0.031061,0.031061
104,12,56,completed,1029,107987,75146,0.03144525,0.03144
104,13,57,completed,1009,108996,75146,0.031094125,0.031094
104,14,58,completed,975,109971,75146,0.029954792,0.029957
104,15,59,completed,993,110964,75146,0.030868417,0.030869
104,16,60,completed,1023,111987,75146,0.031719,0.031719
104,17,61,completed,987,112974,75146,0.0302425,0.030243
104,18,62,completed,1011,113985,75146,0.031213625,0.031214
104,19,63,completed,1013,114998,75146,0.031381291,0.031381
104,20,64,completed,1019,116017,75146,0.031708833,0.031708
104,21,65,completed,1008,117025,75146,0.030901625,0.030901
104,22,66,completed,990,118015,75146,0.030479083,0.030479
104,23,67,completed,995,119010,75146,0.030773917,0.030775
104,24,68,budget_interrupted,990,120000,75146,0.030634041,0.030629
200,1,69,completed,3594,123594,75146,0.076730625,0.076731
200,2,70,completed,3533,127127,75146,0.075610333,0.075611
200,3,71,completed,3908,131035,75146,0.083865125,0.083865
200,4,72,completed,3706,134741,75146,0.078927916,0.078929
200,5,73,budget_interrupted,259,135000,75146,0.005539666,0.00554
201,1,74,completed,5359,140359,75156,0.096459,0.096453
201,2,75,completed,5508,145867,75169,0.100160084,0.10016
201,3,76,budget_interrupted,4133,150000,75154,0.075357708,0.075359
202,1,77,completed,6530,156530,75169,0.121769709,0.121763
202,2,78,completed,6132,162662,75169,0.114141167,0.114142
202,3,79,budget_interrupted,2338,165000,75169,0.044013875,0.044014
203,1,80,completed,5816,170816,75169,0.135196917,0.135197
203,2,81,completed,6159,176975,75169,0.143469333,0.143463
203,3,82,budget_interrupted,3025,180000,75169,0.070319458,0.070319
204,1,83,completed,6830,186830,75169,0.165193541,0.165194
204,2,84,completed,7078,193908,75169,0.168097584,0.168091
204,3,85,budget_interrupted,1092,195000,75169,0.030195875,0.030195
205,1,86,completed,5237,200237,75169,0.104165083,0.099511
205,2,87,completed,5794,206031,75170,0.108443667,0.108436
205,3,88,budget_interrupted,3969,210000,75170,0.073542,0.073542
206,1,89,completed,5884,215884,75172,0.106495667,0.106496
206,2,90,completed,6027,221911,75172,0.109786958,0.109781
206,3,91,budget_interrupted,3089,225000,75170,0.056222959,0.056223
207,1,92,completed,3513,228513,75177,0.076416333,0.076416
207,2,93,completed,3459,231972,75177,0.075140291,0.075141
207,3,94,completed,3404,235376,75177,0.072937084,0.072931
207,4,95,completed,3462,238838,75177,0.074371833,0.074372
207,5,96,budget_interrupted,1162,240000,75177,0.024999459,0.025


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/assignment.txt <==
1 9
5 10
0 12
7 14
2 15
10 16
16 18
1 20
18 21
6 24
24 25
26 27
15 28
20 30
23 35
4 36
11 40
3 42
23 45
18 48
9 50
25 54
55 56
56 60
31 63
33 70
22 72
14 75
31 80
57 84
38 90
69 100
12 105
97 108
103 112
86 120
67 126
98 135
13 140
130 144
44 150
27 168
79 175
173 180
88 189
19 200
177 210
43 216
104 225
146 240
85 252
8 270
237 280
284 300
292 315
311 336
229 350
83 360
115 378
34 400
69 420
151 432
254 450
139 504
264 525
413 540
471 560
134 600
247 630
629 675
219 700
623 720
169 756
657 840
29 900
142 945
263 1008
639 1050
683 1080
479 1200
517 1260
854 1350
1319 1400
979 1512
814 1575
1271 1680
1379 1800
817 1890
1189 2100
367 2160
143 2520
1529 2700
719 2800
1663 3024
1489 3150
2239 3600
1357 3780
3119 4200
4489 4725
2383 5040
179 5400
2029 6300
4463 7560
8117 8400
439 9450
8279 10800
4129 12600
982 15120
9889 18900
7601 25200
10429 37800
39679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,11,10,1,65785,28,1.643049083,1.643009
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.571646958,0.571641
102,insertion_3,100000,24000,24000,12,11,1,75167,78,0.422678542,0.422567
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.399881167,0.399875
104,insertion_5,100000,24000,11,1,1,0,75600,112,0.000486417,0.000486


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":96011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":46,
"completed_trajectories":42,
"budget_interrupted_trajectories":4,
"first_success_trajectory":46,
"first_success_scans":96011,
"first_success_wall_seconds":3.037868833,
"first_success_cpu_seconds":3.037704,
"wall_seconds":3.038275333,
"cpu_seconds":3.037939,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/stdout.txt <==
adjacent m=9 L=75600 seed=2026103109 gaps=0 scans=96011 CPU=3.03794s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2515,2515,64493,0.179013833,0.17901
100,2,2,completed,2459,4974,65773,0.1597425,0.159736
100,3,3,completed,2227,7201,65223,0.156227875,0.156227
100,4,4,completed,2269,9470,64465,0.160397459,0.160391
100,5,5,completed,2274,11744,65134,0.155310083,0.155311
100,6,6,completed,2233,13977,65785,0.148816625,0.148817
100,7,7,completed,2167,16144,63855,0.158045417,0.158042
100,8,8,completed,2559,18703,64655,0.164792958,0.164793
100,9,9,completed,2353,21056,65746,0.159986333,0.159981
100,10,10,completed,2498,23554,65650,0.172941667,0.172941
100,11,11,budget_interrupted,446,24000,65575,0.027686834,0.027681
101,1,12,completed,2053,26053,73017,0.0486635,0.048664
101,2,13,completed,2179,28232,73114,0.051157667,0.051158
101,3,14,completed,2113,30345,73127,0.051167167,0.051167
101,4,15,completed,2309,32654,73058,0.054240791,0.054241
101,5,16,completed,2229,34883,72943,0.054806958,0.054807
101,6,17,completed,2317,37200,73100,0.053098166,0.053098
101,7,18,completed,2387,39587,73030,0.056863875,0.056864
101,8,19,completed,2347,41934,73030,0.056369667,0.056363
101,9,20,completed,2166,44100,73133,0.049622125,0.049623
101,10,21,completed,2307,46407,73137,0.05656175,0.056562
101,11,22,budget_interrupted,1593,48000,72931,0.039012292,0.039012
102,1,23,completed,2041,50041,75151,0.036227792,0.036229
102,2,24,completed,2148,52189,75062,0.037927041,0.037927
102,3,25,completed,2210,54399,75157,0.039413042,0.039413
102,4,26,completed,2184,56583,75119,0.038825833,0.038826
102,5,27,completed,2318,58901,75036,0.040852583,0.040853
102,6,28,completed,2147,61048,75086,0.036922792,0.036917
102,7,29,completed,2231,63279,75167,0.038896875,0.038898
102,8,30,completed,2208,65487,75104,0.039311375,0.039225
102,9,31,completed,2090,67577,75062,0.036404667,0.036388
102,10,32,completed,1996,69573,75077,0.035128208,0.035128
102,11,33,completed,2390,71963,75104,0.042058167,0.042059
102,12,34,budget_interrupted,37,72000,75007,0.000623917,0.000624
103,1,35,completed,2312,74312,75581,0.038873458,0.038873
103,2,36,completed,2229,76541,75580,0.036988834,0.036983
103,3,37,completed,1976,78517,75579,0.032823917,0.032824
103,4,38,completed,2074,80591,75584,0.034506083,0.034507
103,5,39,completed,2340,82931,75572,0.039011667,0.039012
103,6,40,completed,2508,85439,75584,0.041782709,0.041783
103,7,41,completed,2383,87822,75587,0.039610042,0.03961
103,8,42,completed,2222,90044,75580,0.037058959,0.037059
103,9,43,completed,2539,92583,75585,0.042244583,0.042245
103,10,44,completed,2374,94957,75588,0.039541541,0.039542
103,11,45,budget_interrupted,1043,96000,75584,0.017354542,0.017354
104,1,46,success,11,96011,75600,0.000428875,0.000429


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/assignment.txt <==
5 9
7 10
4 12
3 14
0 15
10 16
2 18
13 20
15 21
22 24
24 25
26 27
19 28
25 30
21 35
0 36
3 40
30 42
21 45
34 48
9 50
44 54
55 56
1 60
60 63
51 70
54 72
69 75
63 80
43 84
65 90
29 100
63 105
8 108
23 112
41 120
24 126
35 135
11 140
18 144
19 150
54 168
14 175
12 180
6 189
89 200
48 210
62 216
129 225
162 240
96 252
125 270
251 280
79 300
3 315
306 336
289 350
102 360
132 378
189 400
201 420
386 432
119 450
407 504
489 525
521 540
263 560
179 600
228 630
494 675
39 700
101 720
636 756
491 840
84 900
357 945
71 1008
84 1050
341 1080
1189 1200
768 1260
719 1350
139 1400
1014 1512
1554 1575
343 1680
1179 1800
672 1890
2001 2100
1181 2160
1341 2520
2334 2700
79 2800
575 3024
2964 3150
389 3600
1932 3780
2279 4200
3189 4725
81 5040
4134 5400
4941 6300
3822 7560
789 8400
4764 9450
461 10800
10739 12600
8183 15120
264 18900
3681 25200
31764 37800
65079 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65734,28,1.723053625,1.714338
101,insertion_2,100000,24000,24000,11,10,1,72885,53,0.581185125,0.580725
102,insertion_3,100000,24000,24000,12,11,1,74770,78,0.45300425,0.449238
103,insertion_4,100000,24000,24000,11,10,1,75327,103,0.455230375,0.452936
104,insertion_5,100000,24000,24000,24,23,1,75364,112,0.750463417,0.749233
200,adjacent_4,100000,15000,15000,4,3,1,75368,112,0.325141167,0.324943
201,adjacent_3,100000,15000,15000,3,2,1,75377,112,0.278597292,0.277359
202,adjacent_2,100000,15000,15000,3,2,1,75377,112,0.278443125,0.277865
203,adjacent_1,100000,15000,15000,3,2,1,75377,112,0.3421325,0.341901
204,adjacent_1,100000,15000,15000,3,2,1,75377,112,0.368914625,0.365461
205,adjacent_2,100000,15000,15000,3,2,1,75377,112,0.279224041,0.279041
206,adjacent_3,100000,15000,15000,3,2,1,75377,112,0.274187792,0.273956
207,adjacent_4,100000,15000,15000,5,4,1,75377,112,0.331814667,0.328543


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"adjacent",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":95,
"completed_trajectories":82,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.441898708,
"cpu_seconds":6.416044,
"covered":75377,
"uncovered":223,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/stdout.txt <==
adjacent m=9 L=75600 seed=2026103110 gaps=223 scans=240000 CPU=6.41604s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_adjacent_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2471,2471,65734,0.167368167,0.166824
100,2,2,completed,2167,4638,65344,0.1528415,0.151348
100,3,3,completed,2582,7220,65510,0.191525459,0.191356
100,4,4,completed,2242,9462,64905,0.160554458,0.160421
100,5,5,completed,2679,12141,65285,0.1976755,0.197482
100,6,6,completed,2598,14739,65416,0.186457792,0.183647
100,7,7,completed,2440,17179,65565,0.175960542,0.175838
100,8,8,completed,2350,19529,65344,0.165893917,0.16551
100,9,9,completed,2728,22257,65443,0.195207167,0.195078
100,10,10,budget_interrupted,1743,24000,65289,0.129394834,0.126703
101,1,11,completed,2151,26151,72726,0.054430084,0.05437
101,2,12,completed,2375,28526,72840,0.055769459,0.055744
101,3,13,completed,2380,30906,72819,0.053834166,0.053816
101,4,14,completed,2483,33389,72777,0.060351917,0.06033
101,5,15,completed,2170,35559,72885,0.051576208,0.051551
101,6,16,completed,2355,37914,72736,0.058935458,0.058914
101,7,17,completed,2336,40250,72736,0.058244583,0.058219
101,8,18,completed,2309,42559,72856,0.056915334,0.056852
101,9,19,completed,2461,45020,72865,0.059541125,0.059462
101,10,20,completed,2176,47196,72695,0.052586292,0.052507
101,11,21,budget_interrupted,804,48000,72799,0.018857084,0.01885
102,1,22,completed,2125,50125,74752,0.039560084,0.039509
102,2,23,completed,2045,52170,74752,0.038341042,0.038335
102,3,24,completed,2111,54281,74739,0.043731584,0.041081
102,4,25,completed,2307,56588,74751,0.045105667,0.044288
102,5,26,completed,2032,58620,74747,0.03736075,0.037337
102,6,27,completed,2244,60864,74745,0.041237333,0.04123
102,7,28,completed,2061,62925,74746,0.038503209,0.038446
102,8,29,completed,2226,65151,74769,0.041355,0.041339
102,9,30,completed,2030,67181,74760,0.037923667,0.037891
102,10,31,completed,2068,69249,74770,0.038518,0.038489
102,11,32,completed,2198,71447,74745,0.040901292,0.040871
102,12,33,budget_interrupted,553,72000,74753,0.010309417,0.010305
103,1,34,completed,2244,74244,75315,0.04228325,0.042224
103,2,35,completed,2278,76522,75321,0.042446167,0.042424
103,3,36,completed,2124,78646,75322,0.039854166,0.039839
103,4,37,completed,2483,81129,75321,0.046677584,0.046644
103,5,38,completed,2306,83435,75327,0.043400875,0.043363
103,6,39,completed,2180,85615,75327,0.040784208,0.040774
103,7,40,completed,2511,88126,75319,0.047164334,0.047139
103,8,41,completed,2275,90401,75320,0.0429215,0.042911
103,9,42,completed,2274,92675,75323,0.042544917,0.042513
103,10,43,completed,2269,94944,75318,0.047138333,0.045138
103,11,44,budget_interrupted,1056,96000,75318,0.01988075,0.019864
104,1,45,completed,979,96979,75364,0.031251875,0.031034
104,2,46,completed,978,97957,75364,0.0303595,0.030226
104,3,47,completed,1029,98986,75364,0.032368666,0.03217
104,4,48,completed,1008,99994,75364,0.031402917,0.031398
104,5,49,completed,1034,101028,75364,0.032373208,0.032282
104,6,50,completed,1003,102031,75364,0.030938583,0.030918
104,7,51,completed,1023,103054,75364,0.032926708,0.032903
104,8,52,completed,1017,104071,75364,0.0327525,0.032698
104,9,53,completed,1012,105083,75364,0.03229225,0.032136
104,10,54,completed,1045,106128,75364,0.033045708,0.032988
104,11,55,completed,1009,107137,75364,0.032217542,0.032197
104,12,56,completed,1005,108142,75364,0.030981959,0.030961
104,13,57,completed,994,109136,75364,0.031105541,0.031087
104,14,58,completed,1003,110139,75364,0.031574334,0.031545
104,15,59,completed,1004,111143,75364,0.031329708,0.031315
104,16,60,completed,979,112122,75364,0.03022975,0.030206
104,17,61,completed,1001,113123,75364,0.030649708,0.030647
104,18,62,completed,1028,114151,75364,0.03231075,0.032299
104,19,63,completed,1038,115189,75364,0.031923959,0.031909
104,20,64,completed,1016,116205,75364,0.031421875,0.031407
104,21,65,completed,965,117170,75364,0.03000175,0.029985
104,22,66,completed,991,118161,75364,0.030116959,0.030118
104,23,67,completed,953,119114,75364,0.029335708,0.029317
104,24,68,budget_interrupted,886,120000,75364,0.027356167,0.027349
200,1,69,completed,3871,123871,75367,0.084492541,0.084433
200,2,70,completed,4013,127884,75368,0.086835875,0.086773
200,3,71,completed,3811,131695,75364,0.082668416,0.08264
200,4,72,budget_interrupted,3305,135000,75367,0.071050417,0.071016
201,1,73,completed,6044,141044,75377,0.111533959,0.11149
201,2,74,completed,5572,146616,75377,0.102473791,0.102324
201,3,75,budget_interrupted,3384,150000,75370,0.064501,0.063469
202,1,76,completed,5884,155884,75377,0.109069167,0.10862
202,2,77,completed,5628,161512,75377,0.104269666,0.104176
202,3,78,budget_interrupted,3488,165000,75377,0.065016541,0.064993
203,1,79,completed,5872,170872,75377,0.13527425,0.135198
203,2,80,completed,5642,176514,75377,0.127481791,0.127379
203,3,81,budget_interrupted,3486,180000,75377,0.079298334,0.079254
204,1,82,completed,6726,186726,75377,0.163052042,0.162939
204,2,83,completed,6536,193262,75377,0.16093,0.157617
204,3,84,budget_interrupted,1738,195000,75377,0.04484525,0.044828
205,1,85,completed,5520,200520,75377,0.1028775,0.102838
205,2,86,completed,5419,205939,75377,0.100596791,0.10053
205,3,87,budget_interrupted,4061,210000,75377,0.075660666,0.075596
206,1,88,completed,6330,216330,75377,0.115670792,0.115535
206,2,89,completed,6380,222710,75377,0.116673667,0.11664
206,3,90,budget_interrupted,2290,225000,75377,0.041746833,0.0417
207,1,91,completed,3443,228443,75377,0.080887875,0.077832
207,2,92,completed,3278,231721,75377,0.070988834,0.070951
207,3,93,completed,3396,235117,75377,0.073636041,0.073594
207,4,94,completed,3641,238758,75377,0.079116833,0.079034
207,5,95,budget_interrupted,1242,240000,75377,0.027080458,0.027043


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/assignment.txt <==
5 9
3 10
6 12
1 14
7 15
0 16
2 18
1 20
12 21
12 24
24 25
26 27
11 28
28 30
30 35
29 36
11 40
3 42
40 45
24 48
29 50
8 54
55 56
46 60
61 63
35 70
28 72
19 75
31 80
69 84
70 90
89 100
42 105
98 108
23 112
76 120
115 126
17 135
25 140
136 144
64 150
143 168
84 175
10 180
152 189
139 200
177 210
44 216
184 225
136 240
47 252
197 270
195 280
154 300
10 315
199 336
9 350
227 360
125 378
239 400
417 420
152 432
34 450
227 504
294 525
305 540
231 560
4 600
145 630
494 675
109 700
47 720
467 756
27 840
334 900
395 945
119 1008
219 1050
1069 1080
904 1200
685 1260
719 1350
1259 1400
349 1512
334 1575
1111 1680
1019 1800
475 1890
669 2100
35 2160
1609 2520
1709 2700
1239 2800
2411 3024
1459 3150
1919 3600
3625 3780
3219 4200
584 4725
2119 5040
709 5400
3709 6300
1105 7560
3262 8400
8459 9450
10443 10800
8839 12600
1866 15120
7529 18900
21443 25200
19676 37800
29468 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.60664275,1.606554
101,insertion_2,100000,24000,24000,11,10,1,73084,53,0.557008,0.557002
102,insertion_3,100000,24000,24000,11,10,1,75145,78,0.412407666,0.412395
103,insertion_4,100000,24000,24000,10,9,1,75596,103,0.397058375,0.397059
104,insertion_5,100000,24000,10,1,1,0,75600,112,0.000510792,0.000511


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":96010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":43,
"completed_trajectories":39,
"budget_interrupted_trajectories":4,
"first_success_trajectory":43,
"first_success_scans":96010,
"first_success_wall_seconds":2.973750042,
"first_success_cpu_seconds":2.973641,
"wall_seconds":2.973980417,
"cpu_seconds":2.973871,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/stdout.txt <==
bank1 m=9 L=75600 seed=2026103101 gaps=0 scans=96010 CPU=2.97387s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2311,2311,65746,0.15186425,0.151866
100,2,2,completed,2343,4654,64059,0.157638375,0.157632
100,3,3,completed,2401,7055,65068,0.160244125,0.160238
100,4,4,completed,2514,9569,65295,0.175272541,0.175256
100,5,5,completed,2640,12209,65565,0.173357333,0.173322
100,6,6,completed,2426,14635,65443,0.162158667,0.162153
100,7,7,completed,2403,17038,64465,0.167769125,0.167769
100,8,8,completed,2341,19379,65704,0.148289625,0.148284
100,9,9,completed,2595,21974,65317,0.171099,0.171092
100,10,10,budget_interrupted,2026,24000,64520,0.138857708,0.138858
101,1,11,completed,2300,26300,72976,0.054376375,0.054377
101,2,12,completed,2279,28579,73012,0.05385925,0.05386
101,3,13,completed,2178,30757,73084,0.049317167,0.049317
101,4,14,completed,2429,33186,72885,0.05702775,0.057027
101,5,15,completed,2500,35686,72971,0.059662292,0.059662
101,6,16,completed,2183,37869,73084,0.051504083,0.051505
101,7,17,completed,2146,40015,72976,0.04933175,0.04933
101,8,18,completed,2361,42376,73070,0.053750333,0.053751
101,9,19,completed,2233,44609,73080,0.050350375,0.050351
101,10,20,completed,2128,46737,73080,0.0486325,0.048633
101,11,21,budget_interrupted,1263,48000,72908,0.029108917,0.029108
102,1,22,completed,2092,50092,75139,0.035849708,0.03585
102,2,23,completed,2044,52136,75003,0.035262084,0.035256
102,3,24,completed,2336,54472,75007,0.040301375,0.040301
102,4,25,completed,2381,56853,75055,0.040646875,0.040646
102,5,26,completed,2314,59167,75145,0.0394355,0.039435
102,6,27,completed,2302,61469,75145,0.039599458,0.039599
102,7,28,completed,2449,63918,75145,0.041972334,0.041973
102,8,29,completed,2448,66366,75145,0.041644708,0.041638
102,9,30,completed,2358,68724,75025,0.040937083,0.040938
102,10,31,completed,2222,70946,75145,0.038286083,0.038287
102,11,32,budget_interrupted,1054,72000,75145,0.018391458,0.018392
103,1,33,completed,2648,74648,75593,0.043662209,0.043663
103,2,34,completed,2477,77125,75593,0.041038417,0.04104
103,3,35,completed,2788,79913,75595,0.046175583,0.046176
103,4,36,completed,2158,82071,75585,0.035588958,0.035589
103,5,37,completed,2328,84399,75593,0.03841625,0.038417
103,6,38,completed,2267,86666,75583,0.037645959,0.037647
103,7,39,completed,2490,89156,75596,0.041057083,0.041058
103,8,40,completed,2169,91325,75587,0.035824666,0.035825
103,9,41,completed,2294,93619,75587,0.038009,0.038009
103,10,42,budget_interrupted,2381,96000,75574,0.039562917,0.039564
104,1,43,success,10,96010,75600,0.000453833,0.000455


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/assignment.txt <==
6 9
3 10
10 12
7 14
11 15
12 16
0 18
17 20
19 21
16 24
24 25
26 27
3 28
8 30
15 35
30 36
27 40
37 42
5 45
4 48
9 50
45 54
55 56
2 60
12 63
25 70
48 72
44 75
7 80
73 84
20 90
29 100
1 105
9 108
15 112
32 120
93 126
125 135
125 140
84 144
134 150
139 168
39 175
21 180
135 189
179 200
151 210
81 216
14 225
212 240
243 252
170 270
207 280
254 300
65 315
47 336
239 350
291 360
359 378
279 400
181 420
189 432
164 450
363 504
319 525
171 540
325 560
104 600
425 630
314 675
489 700
471 720
387 756
755 840
669 900
845 945
543 1008
169 1050
891 1080
404 1200
885 1260
764 1350
139 1400
1215 1512
614 1575
527 1680
219 1800
1035 1890
769 2100
1701 2160
1865 2520
819 2700
879 2800
2133 3024
3089 3150
2919 3600
3545 3780
2789 4200
89 4725
605 5040
2619 5400
1389 6300
6075 7560
2879 8400
2789 9450
1269 10800
4889 12600
7911 15120
5589 18900
9089 25200
21519 37800
64024 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.636182334,1.636146
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.571281625,0.568363
102,insertion_3,100000,24000,24000,11,10,1,75070,78,0.433057584,0.432909
103,insertion_4,100000,24000,24000,11,10,1,75574,103,0.40678875,0.40678
104,insertion_5,100000,24000,14,1,1,0,75600,112,0.000526,0.000526


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":96014,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":44,
"completed_trajectories":40,
"budget_interrupted_trajectories":4,
"first_success_trajectory":44,
"first_success_scans":96014,
"first_success_wall_seconds":3.047956833,
"first_success_cpu_seconds":3.044845,
"wall_seconds":3.048180458,
"cpu_seconds":3.045069,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/stdout.txt <==
bank1 m=9 L=75600 seed=2026103102 gaps=0 scans=96014 CPU=3.04507s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2530,2530,65109,0.174677958,0.174679
100,2,2,completed,2513,5043,65785,0.163067125,0.16306
100,3,3,completed,2736,7779,64159,0.197446959,0.197447
100,4,4,completed,2348,10127,65632,0.163224208,0.163221
100,5,5,completed,2502,12629,65529,0.16752175,0.167515
100,6,6,completed,2325,14954,64748,0.158696709,0.158697
100,7,7,completed,2483,17437,65446,0.174177459,0.174178
100,8,8,completed,2457,19894,65468,0.146323583,0.146317
100,9,9,completed,2690,22584,64977,0.188305125,0.188298
100,10,10,budget_interrupted,1416,24000,64217,0.102646792,0.102648
101,1,11,completed,2320,26320,73017,0.05691575,0.056916
101,2,12,completed,2039,28359,73024,0.048569042,0.04857
101,3,13,completed,2408,30767,72919,0.055575083,0.055569
101,4,14,completed,2243,33010,72961,0.051495417,0.051496
101,5,15,completed,2209,35219,73133,0.056816792,0.053942
101,6,16,completed,2217,37436,73013,0.054785125,0.054761
101,7,17,completed,2126,39562,73030,0.050585625,0.050583
101,8,18,completed,2315,41877,73133,0.053605667,0.053605
101,9,19,completed,2326,44203,73133,0.054139083,0.054139
101,10,20,completed,2332,46535,73114,0.054014917,0.054015
101,11,21,budget_interrupted,1465,48000,73003,0.034681792,0.034682
102,1,22,completed,2145,50145,75032,0.038403458,0.038374
102,2,23,completed,2192,52337,75019,0.039265917,0.039249
102,3,24,completed,2287,54624,74945,0.041309375,0.041309
102,4,25,completed,2540,57164,74910,0.04626575,0.046228
102,5,26,completed,2340,59504,75070,0.04234175,0.042337
102,6,27,completed,2206,61710,75052,0.040411334,0.040412
102,7,28,completed,2314,64024,75045,0.042058333,0.04204
102,8,29,completed,2329,66353,75070,0.041761666,0.041755
102,9,30,completed,2220,68573,75070,0.039989542,0.039986
102,10,31,completed,2511,71084,75019,0.044813916,0.044804
102,11,32,budget_interrupted,916,72000,74977,0.016312625,0.016313
103,1,33,completed,2047,74047,75566,0.034788375,0.034789
103,2,34,completed,2384,76431,75562,0.041262917,0.041263
103,3,35,completed,2237,78668,75559,0.038108958,0.038109
103,4,36,completed,2354,81022,75557,0.04014925,0.040152
103,5,37,completed,2401,83423,75574,0.040944084,0.040945
103,6,38,completed,2153,85576,75557,0.036536625,0.036531
103,7,39,completed,2157,87733,75569,0.035955875,0.035956
103,8,40,completed,1992,89725,75570,0.033403959,0.033404
103,9,41,completed,2257,91982,75574,0.037804833,0.037806
103,10,42,completed,2286,94268,75574,0.038289208,0.03829
103,11,43,budget_interrupted,1732,96000,75572,0.029464,0.029464
104,1,44,success,14,96014,75600,0.000468042,0.000468


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/assignment.txt <==
4 9
0 10
9 12
6 14
2 15
11 16
1 18
8 20
11 21
15 24
24 25
26 27
22 28
12 30
31 35
25 36
18 40
23 42
7 45
3 48
4 50
28 54
55 56
5 60
47 63
56 70
7 72
14 75
38 80
71 84
16 90
84 100
96 105
64 108
30 112
53 120
119 126
116 135
36 140
115 144
114 150
143 168
94 175
41 180
152 189
34 200
186 210
118 216
169 225
78 240
131 252
262 270
226 280
29 300
131 315
83 336
294 350
113 360
287 378
334 400
156 420
226 432
214 450
455 504
369 525
341 540
86 560
209 600
281 630
289 675
44 700
718 720
467 756
296 840
869 900
46 945
707 1008
144 1050
953 1080
534 1200
461 1260
694 1350
394 1400
791 1512
344 1575
563 1680
509 1800
586 1890
1044 2100
442 2160
1793 2520
1169 2700
1094 2800
35 3024
194 3150
934 3600
856 3780
2396 4200
1394 4725
3233 5040
1709 5400
1469 6300
2393 7560
4595 8400
8594 9450
9514 10800
5756 12600
7838 15120
4544 18900
5753 25200
20513 37800
73109 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65416,28,1.66529325,1.665259
101,insertion_2,100000,24000,24000,11,10,1,72469,53,0.57951975,0.579513
102,insertion_3,100000,24000,24000,12,11,1,74602,78,0.434675667,0.434643
103,insertion_4,100000,24000,24000,12,11,1,75174,103,0.43854575,0.438538
104,insertion_5,100000,24000,24000,24,23,1,75213,112,0.729346,0.729333
401,bank_epoch_1,100000,24000,24000,2,1,1,75238,112,0.510043625,0.510037
402,bank_epoch_2,100000,24000,24000,2,1,1,75239,112,0.511883834,0.51187
403,bank_epoch_3,100000,24000,24000,2,1,1,75243,112,0.514091875,0.514085
404,bank_epoch_4,100000,24000,24000,2,1,1,75243,112,0.511138125,0.510403
405,bank_epoch_5,100000,24000,24000,2,1,1,75243,112,0.522863459,0.522848


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":79,
"completed_trajectories":69,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.417950166,
"cpu_seconds":6.417077,
"covered":75243,
"uncovered":357,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/stdout.txt <==
bank1 m=9 L=75600 seed=2026103103 gaps=357 scans=240000 CPU=6.41708s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2332,2332,64993,0.159639125,0.15964
100,2,2,completed,2653,4985,65416,0.175436041,0.17543
100,3,3,completed,2400,7385,64033,0.170439125,0.170439
100,4,4,completed,2281,9666,63971,0.160376708,0.16037
100,5,5,completed,2425,12091,64702,0.160631583,0.160633
100,6,6,completed,2487,14578,63951,0.174735125,0.174729
100,7,7,completed,2355,16933,64283,0.170271333,0.170272
100,8,8,completed,2487,19420,65109,0.174966667,0.17496
100,9,9,completed,2545,21965,64993,0.174212708,0.174213
100,10,10,budget_interrupted,2035,24000,64862,0.144497458,0.144492
101,1,11,completed,2337,26337,72350,0.0573745,0.057375
101,2,12,completed,2323,28660,72447,0.05770325,0.057702
101,3,13,completed,2526,31186,72433,0.059494792,0.059495
101,4,14,completed,2419,33605,72448,0.056826458,0.056827
101,5,15,completed,2147,35752,72469,0.0547175,0.05472
101,6,16,completed,2323,38075,72437,0.057833375,0.057827
101,7,17,completed,2275,40350,72440,0.052791125,0.052791
101,8,18,completed,2325,42675,72376,0.056201875,0.056202
101,9,19,completed,2247,44922,72354,0.054464,0.054464
101,10,20,completed,2227,47149,72366,0.052205625,0.052205
101,11,21,budget_interrupted,851,48000,72333,0.019825291,0.019826
102,1,22,completed,2209,50209,74586,0.040849167,0.04085
102,2,23,completed,2201,52410,74602,0.040083542,0.040084
102,3,24,completed,2142,54552,74597,0.03826,0.038253
102,4,25,completed,2182,56734,74568,0.0391725,0.039173
102,5,26,completed,2057,58791,74601,0.036994709,0.036994
102,6,27,completed,2200,60991,74561,0.039749792,0.039749
102,7,28,completed,1978,62969,74601,0.035932333,0.035933
102,8,29,completed,1973,64942,74582,0.035882792,0.035884
102,9,30,completed,2079,67021,74562,0.037729584,0.037731
102,10,31,completed,2225,69246,74525,0.040039916,0.040021
102,11,32,completed,2061,71307,74548,0.037366625,0.037363
102,12,33,budget_interrupted,693,72000,74562,0.012527917,0.012529
103,1,34,completed,1951,73951,75174,0.035609208,0.035609
103,2,35,completed,2067,76018,75170,0.037775083,0.037775
103,3,36,completed,2021,78039,75174,0.037105292,0.037106
103,4,37,completed,1995,80034,75158,0.036809334,0.03681
103,5,38,completed,1939,81973,75162,0.035333209,0.035333
103,6,39,completed,1973,83946,75170,0.036272792,0.036273
103,7,40,completed,2099,86045,75162,0.0383235,0.038325
103,8,41,completed,2067,88112,75170,0.037676458,0.037677
103,9,42,completed,2034,90146,75174,0.037069,0.037069
103,10,43,completed,2078,92224,75158,0.037455083,0.037449
103,11,44,completed,2029,94253,75160,0.037015583,0.037016
103,12,45,budget_interrupted,1747,96000,75158,0.032018375,0.032019
104,1,46,completed,1051,97051,75213,0.031855208,0.031855
104,2,47,completed,1033,98084,75213,0.031951541,0.031952
104,3,48,completed,1016,99100,75213,0.031100958,0.031102
104,4,49,completed,1014,100114,75213,0.031067708,0.031067
104,5,50,completed,1055,101169,75213,0.031892084,0.031891
104,6,51,completed,1037,102206,75213,0.031506042,0.031508
104,7,52,completed,1018,103224,75213,0.031160667,0.031161
104,8,53,completed,1026,104250,75213,0.031617291,0.031617
104,9,54,completed,1056,105306,75213,0.0320525,0.032046
104,10,55,completed,1031,106337,75213,0.031421875,0.031423
104,11,56,completed,1030,107367,75213,0.031465917,0.031466
104,12,57,completed,1019,108386,75213,0.030909875,0.030911
104,13,58,completed,1047,109433,75213,0.032199917,0.0322
104,14,59,completed,1066,110499,75213,0.0324285,0.03243
104,15,60,completed,1035,111534,75213,0.031235,0.031235
104,16,61,completed,989,112523,75213,0.0303475,0.030348
104,17,62,completed,1022,113545,75213,0.031260584,0.031255
104,18,63,completed,1015,114560,75213,0.029551625,0.029552
104,19,64,completed,1015,115575,75213,0.030642625,0.030644
104,20,65,completed,999,116574,75213,0.030033459,0.030034
104,21,66,completed,1044,117618,75213,0.03150525,0.031506
104,22,67,completed,1052,118670,75213,0.031842875,0.031844
104,23,68,completed,1014,119684,75213,0.03080925,0.03081
104,24,69,budget_interrupted,316,120000,75213,0.009377417,0.009378
401,1,70,completed,20196,140196,75238,0.415498625,0.415492
401,2,71,budget_interrupted,3804,144000,75213,0.094263541,0.094264
402,1,72,completed,20769,164769,75239,0.429109584,0.429097
402,2,73,budget_interrupted,3231,168000,75238,0.082494458,0.082495
403,1,74,completed,20578,188578,75243,0.424349916,0.424344
403,2,75,budget_interrupted,3422,192000,75239,0.089467667,0.089469
404,1,76,completed,20557,212557,75243,0.429336459,0.428605
404,2,77,budget_interrupted,3443,216000,75243,0.081497292,0.081498
405,1,78,completed,19923,235923,75243,0.416269084,0.416264
405,2,79,budget_interrupted,4077,240000,75243,0.106293583,0.106288


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/assignment.txt <==
5 9
3 10
4 12
7 14
6 15
10 16
2 18
17 20
16 21
22 24
24 25
26 27
11 28
18 30
10 35
29 36
27 40
19 42
30 45
34 48
19 50
44 54
55 56
12 60
51 63
15 70
54 72
39 75
47 80
25 84
60 90
29 100
31 105
8 108
87 112
102 120
65 126
116 135
125 140
18 144
54 150
159 168
134 175
0 180
89 189
179 200
1 210
62 216
84 225
162 240
47 252
71 270
195 280
144 300
135 315
135 336
59 350
11 360
359 378
79 400
181 420
386 432
384 450
81 504
514 525
125 540
407 560
294 600
285 630
314 675
209 700
191 720
611 756
811 840
684 900
495 945
407 1008
589 1050
675 1080
594 1200
1005 1260
89 1350
1259 1400
719 1512
9 1575
635 1680
1739 1800
1125 1890
1189 2100
945 2160
1845 2520
2609 2700
1079 2800
2889 3024
159 3150
2639 3600
305 3780
139 4200
684 4725
1475 5040
909 5400
1509 6300
3645 7560
1509 8400
7109 9450
4509 10800
2259 12600
7929 15120
12059 18900
5409 25200
35109 37800
74709 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.630408917,1.630383
101,insertion_2,100000,24000,24000,12,11,1,73084,53,0.561202875,0.56119
102,insertion_3,100000,24000,24000,11,10,1,75107,78,0.423150709,0.423144
103,insertion_4,100000,24000,24000,11,10,1,75581,103,0.405778084,0.405771
104,insertion_5,100000,24000,241,1,1,0,75600,112,0.006925875,0.006925


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":96241,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96241,
"first_success_wall_seconds":3.027593125,
"first_success_cpu_seconds":3.027539,
"wall_seconds":3.027833875,
"cpu_seconds":3.02778,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/stdout.txt <==
bank1 m=9 L=75600 seed=2026103104 gaps=0 scans=96241 CPU=3.02778s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2282,2282,65746,0.151822708,0.151823
100,2,2,completed,2373,4655,65289,0.148367292,0.148369
100,3,3,completed,2201,6856,64330,0.155241625,0.155236
100,4,4,completed,2528,9384,64977,0.172079291,0.172082
100,5,5,completed,2480,11864,65746,0.167167584,0.167161
100,6,6,completed,2389,14253,65443,0.168708625,0.168703
100,7,7,completed,2333,16586,65416,0.161000583,0.161001
100,8,8,completed,2359,18945,65632,0.156669042,0.156669
100,9,9,completed,2643,21588,64993,0.181312917,0.181306
100,10,10,budget_interrupted,2412,24000,63820,0.167949333,0.167949
101,1,11,completed,2261,26261,72995,0.052300166,0.0523
101,2,12,completed,2197,28458,73084,0.050581083,0.050576
101,3,13,completed,2217,30675,73084,0.050779916,0.050781
101,4,14,completed,2188,32863,73070,0.050947958,0.050951
101,5,15,completed,2110,34973,73084,0.049194625,0.049195
101,6,16,completed,2234,37207,73026,0.054655917,0.054659
101,7,17,completed,2202,39409,72976,0.053551541,0.053552
101,8,18,completed,2131,41540,73006,0.051161375,0.051156
101,9,19,completed,2097,43637,73066,0.047293459,0.047294
101,10,20,completed,2153,45790,73084,0.04955175,0.049552
101,11,21,completed,2050,47840,73084,0.047053417,0.047054
101,12,22,budget_interrupted,160,48000,72905,0.004048542,0.004049
102,1,23,completed,2173,50173,75002,0.037613375,0.037614
102,2,24,completed,2078,52251,75072,0.036873375,0.036874
102,3,25,completed,2186,54437,75076,0.038576042,0.038576
102,4,26,completed,2172,56609,75093,0.038188125,0.038191
102,5,27,completed,2256,58865,74971,0.040072125,0.040073
102,6,28,completed,2372,61237,75006,0.041693167,0.041694
102,7,29,completed,2158,63395,75101,0.038038791,0.038038
102,8,30,completed,2385,65780,75001,0.041816458,0.041816
102,9,31,completed,2305,68085,74991,0.040449041,0.040443
102,10,32,completed,2296,70381,75107,0.041251459,0.041254
102,11,33,budget_interrupted,1619,72000,75081,0.028500416,0.0285
103,1,34,completed,2403,74403,75581,0.040871416,0.040872
103,2,35,completed,2255,76658,75579,0.038383042,0.038383
103,3,36,completed,2220,78878,75581,0.0376845,0.037688
103,4,37,completed,2152,81030,75576,0.03660125,0.036602
103,5,38,completed,2540,83570,75562,0.042900875,0.042893
103,6,39,completed,2209,85779,75562,0.0371915,0.037192
103,7,40,completed,2198,87977,75562,0.037034583,0.037035
103,8,41,completed,2365,90342,75577,0.039676083,0.039677
103,9,42,completed,2139,92481,75561,0.036129667,0.036129
103,10,43,completed,2308,94789,75576,0.038743083,0.038743
103,11,44,budget_interrupted,1211,96000,75553,0.020480417,0.02048
104,1,45,success,241,96241,75600,0.006868292,0.006869


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/assignment.txt <==
4 9
5 10
6 12
3 14
11 15
4 16
16 18
17 20
11 21
0 24
24 25
26 27
23 28
21 30
8 35
10 36
27 40
38 42
1 45
12 48
39 50
38 54
55 56
33 60
14 63
33 70
64 72
44 75
7 80
2 84
61 90
9 100
83 105
62 108
47 112
80 120
68 126
17 135
63 140
28 144
69 150
39 168
29 175
133 180
56 189
59 200
193 210
8 216
169 225
140 240
230 252
182 270
83 280
129 300
98 315
44 336
229 350
253 360
110 378
359 400
233 420
332 432
19 450
464 504
104 525
530 540
127 560
579 600
302 630
209 675
679 700
433 720
650 756
123 840
529 900
938 945
860 1008
764 1050
290 1080
367 1200
50 1260
584 1350
959 1400
1136 1512
1184 1575
1407 1680
829 1800
1352 1890
1829 2100
1910 2160
1112 2520
314 2700
1359 2800
2126 3024
2629 3150
1729 3600
2798 3780
979 4200
4529 4725
793 5040
1664 5400
3679 6300
7418 7560
8047 8400
3554 9450
10064 10800
10184 12600
2953 15120
8813 18900
13759 25200
27614 37800
65429 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65773,28,1.691937084,1.691903
101,insertion_2,100000,24000,24000,11,10,1,72726,53,0.596624833,0.596612
102,insertion_3,100000,24000,24000,11,10,1,74736,78,0.4276745,0.427669
103,insertion_4,100000,24000,24000,12,11,1,75252,103,0.438969041,0.438956
104,insertion_5,100000,24000,24000,24,23,1,75290,112,0.732463084,0.73245
401,bank_epoch_1,100000,24000,24000,2,1,1,75305,112,0.500755375,0.50074
402,bank_epoch_2,100000,24000,24000,2,1,1,75314,112,0.508829667,0.508804
403,bank_epoch_3,100000,24000,24000,2,1,1,75318,112,0.505929333,0.505881
404,bank_epoch_4,100000,24000,24000,2,1,1,75318,112,0.513913458,0.513901
405,bank_epoch_5,100000,24000,24000,2,1,1,75319,112,0.499652709,0.499646


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.417199125,
"cpu_seconds":6.417009,
"covered":75319,
"uncovered":281,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/stdout.txt <==
bank1 m=9 L=75600 seed=2026103105 gaps=281 scans=240000 CPU=6.41701s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2384,2384,64416,0.166323792,0.166319
100,2,2,completed,2491,4875,63728,0.179239083,0.179233
100,3,3,completed,2350,7225,63732,0.170495667,0.170496
100,4,4,completed,2633,9858,65411,0.1864615,0.186455
100,5,5,completed,2538,12396,63748,0.182080458,0.182081
100,6,6,completed,2325,14721,65413,0.1575595,0.157554
100,7,7,completed,2266,16987,65411,0.160625125,0.160626
100,8,8,completed,2458,19445,64170,0.178809584,0.17881
100,9,9,completed,2333,21778,64252,0.160689333,0.160682
100,10,10,budget_interrupted,2222,24000,65773,0.149558375,0.149559
101,1,11,completed,2374,26374,72614,0.057851625,0.057845
101,2,12,completed,2333,28707,72726,0.059511542,0.059511
101,3,13,completed,2177,30884,72687,0.05377525,0.053775
101,4,14,completed,2299,33183,72723,0.056451417,0.056455
101,5,15,completed,2398,35581,72676,0.058792583,0.058792
101,6,16,completed,2374,37955,72688,0.059373209,0.059371
101,7,17,completed,2408,40363,72567,0.05915575,0.059156
101,8,18,completed,2514,42877,72687,0.061889542,0.06189
101,9,19,completed,2403,45280,72710,0.059100333,0.059101
101,10,20,completed,2226,47506,72687,0.057719917,0.05772
101,11,21,budget_interrupted,494,48000,72599,0.012918959,0.01292
102,1,22,completed,2112,50112,74685,0.037983375,0.037985
102,2,23,completed,2112,52224,74721,0.037541292,0.037542
102,3,24,completed,2373,54597,74686,0.0424415,0.042442
102,4,25,completed,2144,56741,74677,0.038298875,0.038292
102,5,26,completed,2378,59119,74727,0.042547,0.042547
102,6,27,completed,2281,61400,74721,0.040815375,0.040816
102,7,28,completed,2296,63696,74691,0.040340666,0.040343
102,8,29,completed,2013,65709,74706,0.035703542,0.035704
102,9,30,completed,2325,68034,74695,0.041803375,0.041806
102,10,31,completed,2406,70440,74703,0.042437584,0.042438
102,11,32,budget_interrupted,1560,72000,74736,0.027674875,0.027675
103,1,33,completed,1985,73985,75233,0.035982958,0.035986
103,2,34,completed,2122,76107,75252,0.038466584,0.038461
103,3,35,completed,2107,78214,75252,0.038638541,0.038639
103,4,36,completed,1984,80198,75250,0.036362042,0.036363
103,5,37,completed,2113,82311,75252,0.038812166,0.038812
103,6,38,completed,2204,84515,75252,0.040494625,0.040495
103,7,39,completed,2365,86880,75251,0.043310042,0.043311
103,8,40,completed,2061,88941,75249,0.037574292,0.037575
103,9,41,completed,2146,91087,75249,0.038909166,0.038904
103,10,42,completed,1951,93038,75248,0.035729,0.03573
103,11,43,completed,2099,95137,75248,0.038709333,0.03871
103,12,44,budget_interrupted,863,96000,75249,0.01590125,0.015902
104,1,45,completed,1036,97036,75290,0.032354958,0.032355
104,2,46,completed,994,98030,75290,0.030523791,0.030523
104,3,47,completed,1035,99065,75290,0.031393042,0.031393
104,4,48,completed,1009,100074,75290,0.030735458,0.030735
104,5,49,completed,1003,101077,75290,0.030813416,0.030814
104,6,50,completed,1021,102098,75290,0.031060792,0.031061
104,7,51,completed,997,103095,75290,0.030645791,0.030646
104,8,52,completed,998,104093,75290,0.030298834,0.030298
104,9,53,completed,983,105076,75290,0.030206041,0.030206
104,10,54,completed,1008,106084,75290,0.030839125,0.030833
104,11,55,completed,1017,107101,75290,0.031169042,0.031169
104,12,56,completed,1041,108142,75290,0.031876666,0.031877
104,13,57,completed,1001,109143,75290,0.030294416,0.030294
104,14,58,completed,1002,110145,75290,0.03091,0.03091
104,15,59,completed,1005,111150,75290,0.030370167,0.03037
104,16,60,completed,992,112142,75290,0.030037208,0.030037
104,17,61,completed,1021,113163,75290,0.0309375,0.030938
104,18,62,completed,960,114123,75290,0.029039208,0.029039
104,19,63,completed,998,115121,75290,0.03065925,0.03066
104,20,64,completed,1032,116153,75290,0.031468292,0.031469
104,21,65,completed,1014,117167,75290,0.031018292,0.031012
104,22,66,completed,1004,118171,75290,0.0303115,0.030312
104,23,67,completed,978,119149,75290,0.029381,0.029381
104,24,68,budget_interrupted,851,120000,75290,0.026018208,0.026018
401,1,69,completed,22036,142036,75305,0.4548315,0.454819
401,2,70,budget_interrupted,1964,144000,75297,0.045641625,0.045642
402,1,71,completed,20594,164594,75314,0.429534792,0.429529
402,2,72,budget_interrupted,3406,168000,75305,0.079010083,0.078993
403,1,73,completed,21016,189016,75318,0.435472625,0.435426
403,2,74,budget_interrupted,2984,192000,75314,0.070179708,0.070181
404,1,75,completed,20016,212016,75318,0.412615833,0.41261
404,2,76,budget_interrupted,3984,216000,75318,0.101015917,0.10101
405,1,77,completed,20981,236981,75319,0.428761709,0.428759
405,2,78,budget_interrupted,3019,240000,75318,0.070611542,0.070612


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/assignment.txt <==
0 9
3 10
4 12
5 14
2 15
10 16
6 18
1 20
1 21
22 24
24 25
26 27
11 28
8 30
0 35
12 36
11 40
31 42
5 45
34 48
29 50
15 54
55 56
56 60
57 63
65 70
30 72
44 75
71 80
25 84
20 90
89 100
37 105
33 108
79 112
86 120
3 126
125 135
125 140
66 144
14 150
139 168
84 175
57 180
78 189
139 200
7 210
213 216
209 225
146 240
87 252
170 270
231 280
104 300
290 315
239 336
9 350
147 360
143 378
39 400
97 420
321 432
284 450
363 504
394 525
87 540
25 560
254 600
155 630
584 675
209 700
327 720
519 756
755 840
669 900
575 945
399 1008
469 1050
267 1080
1154 1200
1145 1260
1034 1350
1259 1400
1239 1512
1184 1575
1151 1680
219 1800
1455 1890
769 2100
537 2160
165 2520
519 2700
2639 2800
969 3024
59 3150
2919 3600
305 3780
2909 4200
1709 4725
1425 5040
5019 5400
5709 6300
195 7560
3839 8400
4587 9450
969 10800
5009 12600
807 15120
807 18900
20409 25200
26009 37800
40119 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.696865583,1.687022
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.595655083,0.594088
102,insertion_3,100000,24000,24000,10,9,1,75070,78,0.433258709,0.43273
103,insertion_4,100000,24000,24000,11,10,1,75559,103,0.416288958,0.416084
104,insertion_5,100000,24000,24000,23,22,1,75586,112,0.692713083,0.691253
401,bank_epoch_1,100000,24000,178,1,1,0,75600,112,0.003575167,0.003576


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":120178,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":66,
"completed_trajectories":61,
"budget_interrupted_trajectories":5,
"first_success_trajectory":66,
"first_success_scans":120178,
"first_success_wall_seconds":3.838426583,
"first_success_cpu_seconds":3.824822,
"wall_seconds":3.839078625,
"cpu_seconds":3.825451,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/stdout.txt <==
bank1 m=9 L=75600 seed=2026103106 gaps=0 scans=120178 CPU=3.82545s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2573,2573,65186,0.175680416,0.17567
100,2,2,completed,2355,4928,65746,0.1637245,0.163718
100,3,3,completed,2308,7236,64717,0.159936583,0.159876
100,4,4,completed,2459,9695,64159,0.175199584,0.175193
100,5,5,completed,2351,12046,64837,0.160247459,0.160249
100,6,6,completed,2578,14624,64557,0.187117666,0.18529
100,7,7,completed,2738,17362,65785,0.203224125,0.195555
100,8,8,completed,2180,19542,65446,0.156383375,0.156283
100,9,9,completed,2130,21672,65113,0.151562,0.151447
100,10,10,budget_interrupted,2328,24000,65461,0.163671,0.163641
101,1,11,completed,2254,26254,73017,0.055876209,0.055866
101,2,12,completed,2137,28391,73063,0.052819625,0.052819
101,3,13,completed,2354,30745,72927,0.056742666,0.056718
101,4,14,completed,2312,33057,73114,0.05592425,0.055871
101,5,15,completed,2391,35448,73058,0.058002292,0.057933
101,6,16,completed,2221,37669,73003,0.0572885,0.057093
101,7,17,completed,2236,39905,73030,0.056443834,0.05628
101,8,18,completed,2371,42276,73133,0.059329625,0.058794
101,9,19,completed,2361,44637,72783,0.057798125,0.057431
101,10,20,completed,2233,46870,73019,0.056109083,0.056022
101,11,21,budget_interrupted,1130,48000,73029,0.0291785,0.029153
102,1,22,completed,2582,50582,75032,0.046862292,0.046844
102,2,23,completed,2402,52984,74976,0.043925542,0.043904
102,3,24,completed,2288,55272,75056,0.041523666,0.041514
102,4,25,completed,2298,57570,75055,0.041142875,0.041127
102,5,26,completed,2432,60002,75052,0.043301875,0.0433
102,6,27,completed,2307,62309,75070,0.040946542,0.04092
102,7,28,completed,2783,65092,75066,0.049578209,0.049526
102,8,29,completed,2356,67448,74999,0.043475667,0.043301
102,9,30,completed,2532,69980,75052,0.045845708,0.045748
102,10,31,budget_interrupted,2020,72000,75059,0.03653925,0.03645
103,1,32,completed,2174,74174,75554,0.037816625,0.037727
103,2,33,completed,2367,76541,75544,0.040903833,0.040865
103,3,34,completed,2308,78849,75552,0.039846209,0.039845
103,4,35,completed,2317,81166,75557,0.040212125,0.040187
103,5,36,completed,2319,83485,75559,0.040439125,0.040426
103,6,37,completed,2052,85537,75557,0.035211042,0.03521
103,7,38,completed,2279,87816,75553,0.039286708,0.039284
103,8,39,completed,2209,90025,75548,0.038409334,0.03841
103,9,40,completed,2234,92259,75552,0.038987875,0.038982
103,10,41,completed,2185,94444,75557,0.037888042,0.037887
103,11,42,budget_interrupted,1556,96000,75539,0.027160334,0.027159
104,1,43,completed,1086,97086,75586,0.031152416,0.031154
104,2,44,completed,1027,98113,75586,0.029007959,0.029004
104,3,45,completed,1051,99164,75586,0.029913041,0.029913
104,4,46,completed,1104,100268,75586,0.0319795,0.031977
104,5,47,completed,1073,101341,75586,0.0309575,0.030941
104,6,48,completed,1104,102445,75586,0.031199708,0.031182
104,7,49,completed,1099,103544,75586,0.031853833,0.031845
104,8,50,completed,1022,104566,75586,0.029487583,0.029479
104,9,51,completed,1047,105613,75586,0.02995825,0.029918
104,10,52,completed,1009,106622,75586,0.028810583,0.028793
104,11,53,completed,1055,107677,75586,0.030560667,0.030467
104,12,54,completed,1088,108765,75586,0.031004208,0.030989
104,13,55,completed,1137,109902,75586,0.032713333,0.032706
104,14,56,completed,1102,111004,75586,0.030995833,0.030996
104,15,57,completed,1109,112113,75586,0.031773666,0.031716
104,16,58,completed,1034,113147,75586,0.029659209,0.02966
104,17,59,completed,1026,114173,75586,0.029594584,0.029595
104,18,60,completed,1081,115254,75586,0.030646458,0.030648
104,19,61,completed,1038,116292,75586,0.029628459,0.029629
104,20,62,completed,1045,117337,75586,0.031090959,0.030866
104,21,63,completed,1040,118377,75586,0.030655875,0.03038
104,22,64,completed,1055,119432,75586,0.032429292,0.032025
104,23,65,budget_interrupted,568,120000,75586,0.017482542,0.01725
401,1,66,success,178,120178,75600,0.003420916,0.003421


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/assignment.txt <==
7 9
1 10
0 12
1 14
5 15
14 16
4 18
13 20
3 21
18 24
24 25
26 27
19 28
8 30
2 35
28 36
3 40
21 42
2 45
6 48
39 50
13 54
55 56
56 60
10 63
67 70
10 72
44 75
23 80
69 84
32 90
9 100
60 105
85 108
95 112
26 120
91 126
17 135
117 140
118 144
134 150
27 168
79 175
77 180
49 189
59 200
135 210
139 216
29 225
86 240
181 252
62 270
5 280
164 300
100 315
143 336
179 350
347 360
157 378
359 400
285 420
31 432
104 450
307 504
219 525
197 540
303 560
314 600
235 630
629 675
229 700
167 720
265 756
145 840
469 900
940 945
959 1008
669 1050
467 1080
614 1200
1075 1260
854 1350
919 1400
643 1512
1004 1575
623 1680
19 1800
1799 1890
369 2100
1975 2160
1687 2520
1669 2700
1759 2800
1543 3024
329 3150
3359 3600
2965 3780
3779 4200
1529 4725
647 5040
3019 5400
4829 6300
5327 7560
2729 8400
2569 9450
6929 10800
629 12600
7879 15120
6619 18900
4519 25200
21959 37800
679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.657261791,1.657227
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.575699875,0.575687
102,insertion_3,100000,24000,24000,12,11,1,75154,78,0.427258125,0.427252
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.406493208,0.406485
104,insertion_5,100000,24000,16,1,1,0,75600,112,0.000602875,0.000603


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":96016,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96016,
"first_success_wall_seconds":3.067431834,
"first_success_cpu_seconds":3.067372,
"wall_seconds":3.067651042,
"cpu_seconds":3.06759,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/stdout.txt <==
bank1 m=9 L=75600 seed=2026103107 gaps=0 scans=96016 CPU=3.06759s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2420,2420,63670,0.171464458,0.171459
100,2,2,completed,2507,4927,65529,0.174128541,0.174129
100,3,3,completed,2434,7361,65510,0.168274958,0.168276
100,4,4,completed,2237,9598,64795,0.162297542,0.162291
100,5,5,completed,2401,11999,65443,0.159692583,0.159687
100,6,6,completed,2424,14423,65182,0.150171834,0.150172
100,7,7,completed,2298,16721,65785,0.151312166,0.151307
100,8,8,completed,2516,19237,65317,0.16889575,0.168896
100,9,9,completed,2411,21648,64377,0.17792775,0.177928
100,10,10,budget_interrupted,2352,24000,64114,0.173002083,0.172995
101,1,11,completed,2326,26326,73003,0.055035583,0.055036
101,2,12,completed,2219,28545,72974,0.053560042,0.05356
101,3,13,completed,2203,30748,73137,0.053181,0.05318
101,4,14,completed,2319,33067,73133,0.054999333,0.054993
101,5,15,completed,2187,35254,73133,0.05196675,0.051967
101,6,16,completed,2358,37612,73030,0.057057041,0.057058
101,7,17,completed,2274,39886,73017,0.05343825,0.053439
101,8,18,completed,2276,42162,73003,0.055933458,0.055933
101,9,19,completed,2210,44372,73114,0.054005,0.053999
101,10,20,completed,2199,46571,73133,0.051970667,0.051971
101,11,21,budget_interrupted,1429,48000,72832,0.03447475,0.034474
102,1,22,completed,2197,50197,75138,0.03938625,0.039387
102,2,23,completed,2173,52370,75123,0.038776375,0.038778
102,3,24,completed,2272,54642,75062,0.040214916,0.040215
102,4,25,completed,2164,56806,75154,0.039356875,0.039356
102,5,26,completed,2168,58974,75154,0.038380333,0.03838
102,6,27,completed,2195,61169,75116,0.038851625,0.038855
102,7,28,completed,2178,63347,75154,0.03911675,0.039117
102,8,29,completed,2270,65617,75062,0.040125667,0.040126
102,9,30,completed,2161,67778,75138,0.038720542,0.038721
102,10,31,completed,2077,69855,75127,0.036892291,0.036887
102,11,32,completed,1979,71834,75083,0.034436917,0.034438
102,12,33,budget_interrupted,166,72000,75112,0.002914875,0.002915
103,1,34,completed,2436,74436,75587,0.040949167,0.04095
103,2,35,completed,2097,76533,75588,0.03532525,0.035326
103,3,36,completed,2416,78949,75584,0.0406645,0.040665
103,4,37,completed,2360,81309,75578,0.03983775,0.039838
103,5,38,completed,2231,83540,75582,0.037589416,0.037589
103,6,39,completed,2431,85971,75587,0.040655166,0.040649
103,7,40,completed,2611,88582,75587,0.044918,0.044918
103,8,41,completed,2382,90964,75587,0.040999792,0.041
103,9,42,completed,2335,93299,75585,0.039387084,0.039388
103,10,43,completed,2334,95633,75574,0.039876167,0.039876
103,11,44,budget_interrupted,367,96000,75567,0.006208875,0.006209
104,1,45,success,16,96016,75600,0.000544916,0.000545


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/assignment.txt <==
1 9
7 10
0 12
11 14
11 15
10 16
4 18
5 20
2 21
6 24
24 25
26 27
15 28
21 30
33 35
16 36
35 40
8 42
16 45
18 48
19 50
13 54
55 56
20 60
14 63
3 70
70 72
59 75
15 80
80 84
43 90
29 100
83 105
49 108
87 112
110 120
32 126
31 135
113 140
34 144
9 150
38 168
89 175
92 180
98 189
179 200
93 210
211 216
119 225
50 240
68 252
193 270
203 280
189 300
308 315
231 336
339 350
182 360
152 378
79 400
153 420
98 432
259 450
326 504
314 525
332 540
215 560
339 600
482 630
409 675
589 700
2 720
368 756
363 840
704 900
413 945
626 1008
273 1050
62 1080
254 1200
1208 1260
1304 1350
639 1400
751 1512
1064 1575
135 1680
1339 1800
1628 1890
693 2100
1682 2160
2462 2520
1844 2700
2679 2800
2695 3024
1994 3150
1154 3600
692 3780
3633 4200
2114 4725
1015 5040
494 5400
5389 6300
6151 7560
7413 8400
8239 9450
8594 10800
9513 12600
7175 15120
1964 18900
12704 25200
24182 37800
18279 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65704,28,1.632139167,1.632112
101,insertion_2,100000,24000,24000,11,10,1,72617,53,0.548501417,0.548488
102,insertion_3,100000,24000,24000,11,10,1,74583,78,0.440110917,0.440104
103,insertion_4,100000,24000,24000,12,11,1,75106,103,0.44293975,0.442673
104,insertion_5,100000,24000,24000,24,23,1,75146,112,0.745329667,0.745154
401,bank_epoch_1,100000,24000,24000,2,1,1,75175,112,0.510821375,0.510807
402,bank_epoch_2,100000,24000,24000,2,1,1,75182,112,0.517746292,0.51774
403,bank_epoch_3,100000,24000,24000,2,1,1,75186,112,0.515776417,0.515764
404,bank_epoch_4,100000,24000,24000,2,1,1,75190,112,0.525905209,0.525822
405,bank_epoch_5,100000,24000,24000,2,1,1,75203,112,0.517202167,0.517188


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.397011458,
"cpu_seconds":6.396388,
"covered":75203,
"uncovered":397,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/stdout.txt <==
bank1 m=9 L=75600 seed=2026103108 gaps=397 scans=240000 CPU=6.39639s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2452,2452,65416,0.1670355,0.167036
100,2,2,completed,2370,4822,65575,0.147545625,0.147546
100,3,3,completed,2635,7457,65305,0.180553834,0.180548
100,4,4,completed,2380,9837,65411,0.167836333,0.167836
100,5,5,completed,2410,12247,65704,0.166647333,0.166642
100,6,6,completed,2556,14803,65413,0.182880709,0.182875
100,7,7,completed,2411,17214,65095,0.153085,0.153085
100,8,8,completed,2367,19581,63684,0.156186125,0.156186
100,9,9,completed,2193,21774,64822,0.1528275,0.152821
100,10,10,budget_interrupted,2226,24000,65243,0.1574455,0.157446
101,1,11,completed,2406,26406,72537,0.053516917,0.053517
101,2,12,completed,2341,28747,72552,0.050632875,0.050636
101,3,13,completed,2480,31227,72489,0.060712917,0.060707
101,4,14,completed,2485,33712,72600,0.054530042,0.054531
101,5,15,completed,2229,35941,72440,0.053041916,0.053042
101,6,16,completed,2190,38131,72582,0.050416833,0.050418
101,7,17,completed,2146,40277,72362,0.051228792,0.051229
101,8,18,completed,2207,42484,72541,0.048824708,0.048822
101,9,19,completed,2048,44532,72617,0.044340875,0.044341
101,10,20,completed,2376,46908,72537,0.054421167,0.054422
101,11,21,budget_interrupted,1092,48000,72376,0.026745958,0.026746
102,1,22,completed,2465,50465,74569,0.045768542,0.045769
102,2,23,completed,2398,52863,74557,0.044206958,0.044207
102,3,24,completed,2394,55257,74564,0.044190209,0.044191
102,4,25,completed,2375,57632,74537,0.043848125,0.043848
102,5,26,completed,2190,59822,74564,0.040692417,0.040693
102,6,27,completed,2255,62077,74539,0.041701833,0.041702
102,7,28,completed,2176,64253,74555,0.039744959,0.039738
102,8,29,completed,2243,66496,74583,0.0402845,0.040285
102,9,30,completed,2099,68595,74467,0.038046708,0.038047
102,10,31,completed,2094,70689,74554,0.037862667,0.037864
102,11,32,budget_interrupted,1311,72000,74564,0.023680666,0.023681
103,1,33,completed,2042,74042,75106,0.037333084,0.037333
103,2,34,completed,2094,76136,75106,0.038254417,0.038255
103,3,35,completed,2131,78267,75103,0.038949375,0.038949
103,4,36,completed,2252,80519,75106,0.041595625,0.041596
103,5,37,completed,2123,82642,75106,0.03871575,0.03871
103,6,38,completed,2165,84807,75106,0.039869875,0.039869
103,7,39,completed,2051,86858,75106,0.037783833,0.037784
103,8,40,completed,2185,89043,75106,0.040065167,0.040066
103,9,41,completed,2220,91263,75102,0.040813417,0.040814
103,10,42,completed,2081,93344,75106,0.038280417,0.038281
103,11,43,completed,2157,95501,75106,0.041775333,0.041516
103,12,44,budget_interrupted,499,96000,75095,0.009419041,0.00942
104,1,45,completed,1007,97007,75146,0.032667417,0.0325
104,2,46,completed,999,98006,75146,0.031681834,0.031683
104,3,47,completed,1010,99016,75146,0.031332625,0.031333
104,4,48,completed,1024,100040,75146,0.03188875,0.031891
104,5,49,completed,994,101034,75146,0.030815417,0.030816
104,6,50,completed,970,102004,75146,0.030042875,0.030043
104,7,51,completed,998,103002,75146,0.030884167,0.030885
104,8,52,completed,977,103979,75146,0.030360791,0.03036
104,9,53,completed,983,104962,75146,0.03035625,0.030357
104,10,54,completed,990,105952,75146,0.030665166,0.030665
104,11,55,completed,1006,106958,75146,0.031128167,0.031129
104,12,56,completed,1029,107987,75146,0.0317645,0.031765
104,13,57,completed,1009,108996,75146,0.031097292,0.031097
104,14,58,completed,975,109971,75146,0.030265375,0.030267
104,15,59,completed,993,110964,75146,0.031427167,0.031428
104,16,60,completed,1023,111987,75146,0.031718125,0.031714
104,17,61,completed,987,112974,75146,0.030115,0.030116
104,18,62,completed,1011,113985,75146,0.031094667,0.031096
104,19,63,completed,1013,114998,75146,0.03131875,0.031319
104,20,64,completed,1019,116017,75146,0.031587792,0.031591
104,21,65,completed,1008,117025,75146,0.030879667,0.03088
104,22,66,completed,990,118015,75146,0.030414,0.030414
104,23,67,completed,995,119010,75146,0.031003542,0.031004
104,24,68,budget_interrupted,990,120000,75146,0.030699416,0.0307
401,1,69,completed,20058,140058,75175,0.417276541,0.417263
401,2,70,budget_interrupted,3942,144000,75146,0.093267875,0.093268
402,1,71,completed,20592,164592,75182,0.433990542,0.433984
402,2,72,budget_interrupted,3408,168000,75175,0.083479167,0.08348
403,1,73,completed,20394,188394,75186,0.426059875,0.426048
403,2,74,budget_interrupted,3606,192000,75182,0.089431334,0.089432
404,1,75,completed,17531,209531,75190,0.365325,0.365318
404,2,76,budget_interrupted,6469,216000,75186,0.16029825,0.160223
405,1,77,completed,20984,236984,75203,0.443260833,0.443258
405,2,78,budget_interrupted,3016,240000,75190,0.07365625,0.07365


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/assignment.txt <==
1 9
5 10
0 12
7 14
2 15
10 16
16 18
1 20
18 21
6 24
24 25
26 27
15 28
20 30
23 35
4 36
11 40
3 42
23 45
18 48
9 50
25 54
55 56
56 60
31 63
33 70
22 72
14 75
31 80
57 84
38 90
69 100
12 105
97 108
103 112
86 120
67 126
98 135
13 140
130 144
44 150
27 168
79 175
173 180
88 189
19 200
177 210
43 216
104 225
146 240
85 252
8 270
237 280
284 300
292 315
311 336
229 350
83 360
115 378
34 400
69 420
151 432
254 450
139 504
264 525
413 540
471 560
134 600
247 630
629 675
219 700
623 720
169 756
657 840
29 900
142 945
263 1008
639 1050
683 1080
479 1200
517 1260
854 1350
1319 1400
979 1512
814 1575
1271 1680
1379 1800
817 1890
1189 2100
367 2160
143 2520
1529 2700
719 2800
1663 3024
1489 3150
2239 3600
1357 3780
3119 4200
4489 4725
2383 5040
179 5400
2029 6300
4463 7560
8117 8400
439 9450
8279 10800
4129 12600
982 15120
9889 18900
7601 25200
10429 37800
39679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,11,10,1,65785,28,1.648318041,1.646793
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.56951775,0.569504
102,insertion_3,100000,24000,24000,12,11,1,75167,78,0.420805833,0.420798
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.409503958,0.409166
104,insertion_5,100000,24000,11,1,1,0,75600,112,0.000522667,0.000523


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":96011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":46,
"completed_trajectories":42,
"budget_interrupted_trajectories":4,
"first_success_trajectory":46,
"first_success_scans":96011,
"first_success_wall_seconds":3.048799791,
"first_success_cpu_seconds":3.046914,
"wall_seconds":3.049110041,
"cpu_seconds":3.047225,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/stdout.txt <==
bank1 m=9 L=75600 seed=2026103109 gaps=0 scans=96011 CPU=3.04723s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2515,2515,64493,0.183650791,0.182723
100,2,2,completed,2459,4974,65773,0.161355834,0.161196
100,3,3,completed,2227,7201,65223,0.158779125,0.158771
100,4,4,completed,2269,9470,64465,0.159962917,0.159836
100,5,5,completed,2274,11744,65134,0.154295209,0.154269
100,6,6,completed,2233,13977,65785,0.146314042,0.146295
100,7,7,completed,2167,16144,63855,0.159005333,0.159006
100,8,8,completed,2559,18703,64655,0.162650625,0.162614
100,9,9,completed,2353,21056,65746,0.159646292,0.159443
100,10,10,completed,2498,23554,65650,0.1741785,0.174179
100,11,11,budget_interrupted,446,24000,65575,0.028366875,0.028368
101,1,12,completed,2053,26053,73017,0.048672875,0.048673
101,2,13,completed,2179,28232,73114,0.051028208,0.051028
101,3,14,completed,2113,30345,73127,0.051084583,0.051085
101,4,15,completed,2309,32654,73058,0.05394475,0.053938
101,5,16,completed,2229,34883,72943,0.055280708,0.055282
101,6,17,completed,2317,37200,73100,0.0535875,0.053588
101,7,18,completed,2387,39587,73030,0.057367375,0.057367
101,8,19,completed,2347,41934,73030,0.056728,0.056722
101,9,20,completed,2166,44100,73133,0.048107833,0.048108
101,10,21,completed,2307,46407,73137,0.055384375,0.055385
101,11,22,budget_interrupted,1593,48000,72931,0.038244583,0.038244
102,1,23,completed,2041,50041,75151,0.035333416,0.035333
102,2,24,completed,2148,52189,75062,0.036908166,0.036908
102,3,25,completed,2210,54399,75157,0.038800458,0.0388
102,4,26,completed,2184,56583,75119,0.038352791,0.038353
102,5,27,completed,2318,58901,75036,0.04008525,0.040084
102,6,28,completed,2147,61048,75086,0.037491667,0.037486
102,7,29,completed,2231,63279,75167,0.039724125,0.039724
102,8,30,completed,2208,65487,75104,0.039129875,0.039131
102,9,31,completed,2090,67577,75062,0.036607125,0.036608
102,10,32,completed,1996,69573,75077,0.035213042,0.035213
102,11,33,completed,2390,71963,75104,0.042449125,0.042449
102,12,34,budget_interrupted,37,72000,75007,0.00062825,0.000628
103,1,35,completed,2312,74312,75581,0.039296958,0.039296
103,2,36,completed,2229,76541,75580,0.037601709,0.037602
103,3,37,completed,1976,78517,75579,0.033556875,0.033556
103,4,38,completed,2074,80591,75584,0.034988333,0.034989
103,5,39,completed,2340,82931,75572,0.039465709,0.039465
103,6,40,completed,2508,85439,75584,0.042922083,0.042883
103,7,41,completed,2383,87822,75587,0.041469792,0.041315
103,8,42,completed,2222,90044,75580,0.038219458,0.038207
103,9,43,completed,2539,92583,75585,0.043970584,0.04385
103,10,44,completed,2374,94957,75588,0.040236709,0.040237
103,11,45,budget_interrupted,1043,96000,75584,0.017673541,0.017674
104,1,46,success,11,96011,75600,0.000458333,0.000459


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/assignment.txt <==
5 9
7 10
4 12
3 14
0 15
10 16
2 18
13 20
15 21
22 24
24 25
26 27
19 28
25 30
21 35
0 36
3 40
30 42
21 45
34 48
9 50
44 54
55 56
1 60
60 63
51 70
54 72
69 75
63 80
43 84
65 90
29 100
63 105
8 108
39 112
41 120
24 126
125 135
11 140
18 144
19 150
54 168
14 175
12 180
6 189
89 200
111 210
62 216
129 225
162 240
96 252
35 270
251 280
79 300
3 315
306 336
289 350
102 360
132 378
189 400
201 420
386 432
119 450
407 504
504 525
341 540
23 560
179 600
228 630
494 675
39 700
461 720
636 756
491 840
84 900
48 945
71 1008
84 1050
1061 1080
1189 1200
768 1260
1164 1350
139 1400
1014 1512
672 1575
343 1680
534 1800
1308 1890
1479 2100
101 2160
81 2520
2069 2700
789 2800
258 3024
2562 3150
479 3600
2568 3780
2379 4200
39 4725
3143 5040
2964 5400
3192 6300
678 7560
6789 8400
2064 9450
8819 10800
3861 12600
4823 15120
15564 18900
18981 25200
15579 37800
14532 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65734,28,1.817209,1.704389
101,insertion_2,100000,24000,24000,11,10,1,72885,53,0.61043925,0.587053
102,insertion_3,100000,24000,24000,12,11,1,74770,78,0.432224459,0.432209
103,insertion_4,100000,24000,24000,11,10,1,75327,103,0.438646917,0.438622
104,insertion_5,100000,24000,24000,24,23,1,75364,112,0.722687,0.722674
401,bank_epoch_1,100000,24000,24000,2,1,1,75373,112,0.497132292,0.496896
402,bank_epoch_2,100000,24000,24000,2,1,1,75374,112,0.500375541,0.500369
403,bank_epoch_3,100000,24000,24000,2,1,1,75374,112,0.507698791,0.507684
404,bank_epoch_4,100000,24000,24000,2,1,1,75377,112,0.488229334,0.488224
405,bank_epoch_5,100000,24000,24000,2,1,1,75377,112,0.5005555,0.50055


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"bank1",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.515797917,
"cpu_seconds":6.379265,
"covered":75377,
"uncovered":223,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/stdout.txt <==
bank1 m=9 L=75600 seed=2026103110 gaps=223 scans=240000 CPU=6.37927s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank1_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2471,2471,65734,0.158646959,0.158648
100,2,2,completed,2167,4638,65344,0.143276584,0.143272
100,3,3,completed,2582,7220,65510,0.202518959,0.190837
100,4,4,completed,2242,9462,64905,0.177661458,0.16277
100,5,5,completed,2679,12141,65285,0.213191042,0.197858
100,6,6,completed,2598,14739,65416,0.199099167,0.182572
100,7,7,completed,2440,17179,65565,0.192324666,0.17729
100,8,8,completed,2350,19529,65344,0.180087833,0.166399
100,9,9,completed,2728,22257,65443,0.217470125,0.199545
100,10,10,budget_interrupted,1743,24000,65289,0.132809792,0.125094
101,1,11,completed,2151,26151,72726,0.0569935,0.054474
101,2,12,completed,2375,28526,72840,0.060373292,0.057286
101,3,13,completed,2380,30906,72819,0.058200083,0.055491
101,4,14,completed,2483,33389,72777,0.064575167,0.061763
101,5,15,completed,2170,35559,72885,0.054755375,0.052603
101,6,16,completed,2355,37914,72736,0.063121875,0.060375
101,7,17,completed,2336,40250,72736,0.061737791,0.059495
101,8,18,completed,2309,42559,72856,0.059774,0.056864
101,9,19,completed,2461,45020,72865,0.061357667,0.059173
101,10,20,completed,2176,47196,72695,0.0509255,0.050926
101,11,21,budget_interrupted,804,48000,72799,0.018491333,0.018493
102,1,22,completed,2125,50125,74752,0.038072042,0.038066
102,2,23,completed,2045,52170,74752,0.036896834,0.036898
102,3,24,completed,2111,54281,74739,0.038434584,0.038435
102,4,25,completed,2307,56588,74751,0.041894917,0.041895
102,5,26,completed,2032,58620,74747,0.035828042,0.035828
102,6,27,completed,2244,60864,74745,0.0397795,0.039779
102,7,28,completed,2061,62925,74746,0.0368575,0.036851
102,8,29,completed,2226,65151,74769,0.040066833,0.040067
102,9,30,completed,2030,67181,74760,0.036899292,0.0369
102,10,31,completed,2068,69249,74770,0.037400833,0.0374
102,11,32,completed,2198,71447,74745,0.039985458,0.039987
102,12,33,budget_interrupted,553,72000,74753,0.010000083,0.009999
103,1,34,completed,2244,74244,75315,0.040987584,0.040988
103,2,35,completed,2278,76522,75321,0.041711292,0.041711
103,3,36,completed,2124,78646,75322,0.038457875,0.038453
103,4,37,completed,2483,81129,75321,0.045357,0.045358
103,5,38,completed,2306,83435,75327,0.041949291,0.041949
103,6,39,completed,2180,85615,75327,0.040037125,0.04002
103,7,40,completed,2511,88126,75319,0.046232833,0.046234
103,8,41,completed,2275,90401,75320,0.041507708,0.041509
103,9,42,completed,2274,92675,75323,0.041393333,0.041394
103,10,43,completed,2269,94944,75318,0.041609917,0.041609
103,11,44,budget_interrupted,1056,96000,75318,0.019326291,0.019327
104,1,45,completed,979,96979,75364,0.029663291,0.029664
104,2,46,completed,978,97957,75364,0.029400625,0.029401
104,3,47,completed,1029,98986,75364,0.030800667,0.030801
104,4,48,completed,1008,99994,75364,0.029904292,0.029897
104,5,49,completed,1034,101028,75364,0.031107792,0.031108
104,6,50,completed,1003,102031,75364,0.030034375,0.030035
104,7,51,completed,1023,103054,75364,0.031070166,0.03107
104,8,52,completed,1017,104071,75364,0.03097775,0.030978
104,9,53,completed,1012,105083,75364,0.030620209,0.03062
104,10,54,completed,1045,106128,75364,0.031637167,0.031637
104,11,55,completed,1009,107137,75364,0.030631292,0.030631
104,12,56,completed,1005,108142,75364,0.029847083,0.029847
104,13,57,completed,994,109136,75364,0.029597958,0.029599
104,14,58,completed,1003,110139,75364,0.030354042,0.030355
104,15,59,completed,1004,111143,75364,0.030145833,0.030146
104,16,60,completed,979,112122,75364,0.02942775,0.029423
104,17,61,completed,1001,113123,75364,0.029846917,0.029847
104,18,62,completed,1028,114151,75364,0.031196,0.031196
104,19,63,completed,1038,115189,75364,0.031186917,0.031188
104,20,64,completed,1016,116205,75364,0.030586167,0.030586
104,21,65,completed,965,117170,75364,0.029175375,0.029176
104,22,66,completed,991,118161,75364,0.029636792,0.029638
104,23,67,completed,953,119114,75364,0.028850125,0.02885
104,24,68,budget_interrupted,886,120000,75364,0.026887833,0.026888
401,1,69,completed,19919,139919,75373,0.402151917,0.401923
401,2,70,budget_interrupted,4081,144000,75364,0.094698792,0.094693
402,1,71,completed,19650,163650,75374,0.395410166,0.395405
402,2,72,budget_interrupted,4350,168000,75373,0.104668334,0.104669
403,1,73,completed,18496,186496,75374,0.374136,0.374129
403,2,74,budget_interrupted,5504,192000,75374,0.133293542,0.133288
404,1,75,completed,21304,213304,75377,0.425648083,0.425642
404,2,76,budget_interrupted,2696,216000,75374,0.062310084,0.06231
405,1,77,completed,21556,237556,75377,0.436990416,0.436985
405,2,78,budget_interrupted,2444,240000,75377,0.063293,0.063293


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/assignment.txt <==
5 9
3 10
6 12
1 14
7 15
0 16
2 18
1 20
12 21
12 24
24 25
26 27
11 28
28 30
30 35
29 36
11 40
3 42
40 45
24 48
29 50
8 54
55 56
46 60
61 63
35 70
28 72
19 75
31 80
69 84
70 90
89 100
42 105
98 108
23 112
76 120
115 126
17 135
25 140
136 144
64 150
143 168
84 175
10 180
152 189
139 200
177 210
44 216
184 225
136 240
47 252
197 270
195 280
154 300
10 315
199 336
9 350
227 360
125 378
239 400
417 420
152 432
34 450
227 504
294 525
305 540
231 560
4 600
145 630
494 675
109 700
47 720
467 756
27 840
334 900
395 945
119 1008
219 1050
1069 1080
904 1200
685 1260
719 1350
1259 1400
349 1512
334 1575
1111 1680
1019 1800
475 1890
669 2100
35 2160
1609 2520
1709 2700
1239 2800
2411 3024
1459 3150
1919 3600
3625 3780
3219 4200
584 4725
2119 5040
709 5400
3709 6300
1105 7560
3262 8400
8459 9450
10443 10800
8839 12600
1866 15120
7529 18900
21443 25200
19676 37800
29468 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.608403833,1.608223
101,insertion_2,100000,24000,24000,11,10,1,73084,53,0.557743875,0.557737
102,insertion_3,100000,24000,24000,11,10,1,75145,78,0.410949,0.410943
103,insertion_4,100000,24000,24000,10,9,1,75596,103,0.398187292,0.398181
104,insertion_5,100000,24000,10,1,1,0,75600,112,0.000456125,0.000456


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":96010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":43,
"completed_trajectories":39,
"budget_interrupted_trajectories":4,
"first_success_trajectory":43,
"first_success_scans":96010,
"first_success_wall_seconds":2.975861542,
"first_success_cpu_seconds":2.975661,
"wall_seconds":2.976145583,
"cpu_seconds":2.975945,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/stdout.txt <==
bank20 m=9 L=75600 seed=2026103101 gaps=0 scans=96010 CPU=2.97594s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2311,2311,65746,0.150184333,0.150186
100,2,2,completed,2343,4654,64059,0.158542792,0.158538
100,3,3,completed,2401,7055,65068,0.16425975,0.16426
100,4,4,completed,2514,9569,65295,0.173646916,0.173636
100,5,5,completed,2640,12209,65565,0.174340959,0.174341
100,6,6,completed,2426,14635,65443,0.163286042,0.163286
100,7,7,completed,2403,17038,64465,0.167140625,0.167134
100,8,8,completed,2341,19379,65704,0.151729375,0.151636
100,9,9,completed,2595,21974,65317,0.169686333,0.169632
100,10,10,budget_interrupted,2026,24000,64520,0.135505,0.135499
101,1,11,completed,2300,26300,72976,0.053852917,0.053854
101,2,12,completed,2279,28579,73012,0.053468584,0.053469
101,3,13,completed,2178,30757,73084,0.04913375,0.049133
101,4,14,completed,2429,33186,72885,0.05677925,0.05678
101,5,15,completed,2500,35686,72971,0.05941575,0.059416
101,6,16,completed,2183,37869,73084,0.05095675,0.050957
101,7,17,completed,2146,40015,72976,0.050301875,0.050302
101,8,18,completed,2361,42376,73070,0.054903375,0.054904
101,9,19,completed,2233,44609,73080,0.051355458,0.051355
101,10,20,completed,2128,46737,73080,0.048258958,0.048253
101,11,21,budget_interrupted,1263,48000,72908,0.029233709,0.029234
102,1,22,completed,2092,50092,75139,0.03612225,0.036123
102,2,23,completed,2044,52136,75003,0.035724666,0.035725
102,3,24,completed,2336,54472,75007,0.040508458,0.040508
102,4,25,completed,2381,56853,75055,0.040994458,0.040997
102,5,26,completed,2314,59167,75145,0.039035417,0.039032
102,6,27,completed,2302,61469,75145,0.039237208,0.039238
102,7,28,completed,2449,63918,75145,0.041608542,0.041609
102,8,29,completed,2448,66366,75145,0.041371083,0.041372
102,9,30,completed,2358,68724,75025,0.0408135,0.040814
102,10,31,completed,2222,70946,75145,0.037580708,0.03758
102,11,32,budget_interrupted,1054,72000,75145,0.017862875,0.017863
103,1,33,completed,2648,74648,75593,0.043055667,0.04305
103,2,34,completed,2477,77125,75593,0.0406495,0.040651
103,3,35,completed,2788,79913,75595,0.046146667,0.046146
103,4,36,completed,2158,82071,75585,0.036253333,0.036254
103,5,37,completed,2328,84399,75593,0.038547833,0.038547
103,6,38,completed,2267,86666,75583,0.037903333,0.037904
103,7,39,completed,2490,89156,75596,0.041208667,0.04121
103,8,40,completed,2169,91325,75587,0.035939042,0.035938
103,9,41,completed,2294,93619,75587,0.038651291,0.038651
103,10,42,budget_interrupted,2381,96000,75574,0.039755209,0.039756
104,1,43,success,10,96010,75600,0.0003985,0.000398


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/assignment.txt <==
6 9
3 10
10 12
7 14
11 15
12 16
0 18
17 20
19 21
16 24
24 25
26 27
3 28
8 30
15 35
30 36
27 40
37 42
5 45
4 48
9 50
45 54
55 56
2 60
12 63
25 70
48 72
44 75
7 80
73 84
20 90
29 100
1 105
9 108
15 112
32 120
93 126
125 135
125 140
84 144
134 150
139 168
39 175
21 180
135 189
179 200
151 210
81 216
14 225
212 240
243 252
170 270
207 280
254 300
65 315
47 336
239 350
291 360
359 378
279 400
181 420
189 432
164 450
363 504
319 525
171 540
325 560
104 600
425 630
314 675
489 700
471 720
387 756
755 840
669 900
845 945
543 1008
169 1050
891 1080
404 1200
885 1260
764 1350
139 1400
1215 1512
614 1575
527 1680
219 1800
1035 1890
769 2100
1701 2160
1865 2520
819 2700
879 2800
2133 3024
3089 3150
2919 3600
3545 3780
2789 4200
89 4725
605 5040
2619 5400
1389 6300
6075 7560
2879 8400
2789 9450
1269 10800
4889 12600
7911 15120
5589 18900
9089 25200
21519 37800
64024 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.639996583,1.639964
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.567109667,0.567103
102,insertion_3,100000,24000,24000,11,10,1,75070,78,0.423189708,0.423176
103,insertion_4,100000,24000,24000,11,10,1,75574,103,0.404860041,0.404854
104,insertion_5,100000,24000,14,1,1,0,75600,112,0.000556042,0.000556


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":96014,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":44,
"completed_trajectories":40,
"budget_interrupted_trajectories":4,
"first_success_trajectory":44,
"first_success_scans":96014,
"first_success_wall_seconds":3.035849291,
"first_success_cpu_seconds":3.03579,
"wall_seconds":3.036123041,
"cpu_seconds":3.036064,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/stdout.txt <==
bank20 m=9 L=75600 seed=2026103102 gaps=0 scans=96014 CPU=3.03606s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2530,2530,65109,0.177649416,0.177652
100,2,2,completed,2513,5043,65785,0.16462225,0.164616
100,3,3,completed,2736,7779,64159,0.198096166,0.19809
100,4,4,completed,2348,10127,65632,0.161393292,0.161395
100,5,5,completed,2502,12629,65529,0.167753959,0.167755
100,6,6,completed,2325,14954,64748,0.158187666,0.158181
100,7,7,completed,2483,17437,65446,0.175544042,0.175544
100,8,8,completed,2457,19894,65468,0.146844166,0.146839
100,9,9,completed,2690,22584,64977,0.189041167,0.189041
100,10,10,budget_interrupted,1416,24000,64217,0.100770708,0.100766
101,1,11,completed,2320,26320,73017,0.056924959,0.056925
101,2,12,completed,2039,28359,73024,0.048543958,0.048544
101,3,13,completed,2408,30767,72919,0.05676125,0.056761
101,4,14,completed,2243,33010,72961,0.05280975,0.05281
101,5,15,completed,2209,35219,73133,0.052308875,0.052309
101,6,16,completed,2217,37436,73013,0.0532985,0.053292
101,7,17,completed,2126,39562,73030,0.049837209,0.049838
101,8,18,completed,2315,41877,73133,0.053440083,0.053441
101,9,19,completed,2326,44203,73133,0.054127167,0.054128
101,10,20,completed,2332,46535,73114,0.054040042,0.05404
101,11,21,budget_interrupted,1465,48000,73003,0.034937,0.034938
102,1,22,completed,2145,50145,75032,0.037363625,0.037363
102,2,23,completed,2192,52337,75019,0.03837375,0.038374
102,3,24,completed,2287,54624,74945,0.040131708,0.040135
102,4,25,completed,2540,57164,74910,0.044339875,0.044334
102,5,26,completed,2340,59504,75070,0.041669375,0.041669
102,6,27,completed,2206,61710,75052,0.03934375,0.039345
102,7,28,completed,2314,64024,75045,0.041170667,0.041171
102,8,29,completed,2329,66353,75070,0.041185125,0.041185
102,9,30,completed,2220,68573,75070,0.038992,0.038993
102,10,31,completed,2511,71084,75019,0.0446595,0.04466
102,11,32,budget_interrupted,916,72000,74977,0.015880709,0.015876
103,1,33,completed,2047,74047,75566,0.034378333,0.034379
103,2,34,completed,2384,76431,75562,0.04055625,0.040556
103,3,35,completed,2237,78668,75559,0.037908583,0.037909
103,4,36,completed,2354,81022,75557,0.039760958,0.039761
103,5,37,completed,2401,83423,75574,0.040652875,0.040652
103,6,38,completed,2153,85576,75557,0.03644,0.03644
103,7,39,completed,2157,87733,75569,0.03633775,0.036338
103,8,40,completed,1992,89725,75570,0.033523833,0.033524
103,9,41,completed,2257,91982,75574,0.037963208,0.037963
103,10,42,completed,2286,94268,75574,0.03815275,0.038147
103,11,43,budget_interrupted,1732,96000,75572,0.029112375,0.029113
104,1,44,success,14,96014,75600,0.000499,0.0005


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/assignment.txt <==
4 9
0 10
9 12
6 14
2 15
11 16
1 18
8 20
11 21
15 24
24 25
26 27
22 28
12 30
31 35
25 36
18 40
23 42
7 45
3 48
4 50
28 54
55 56
5 60
47 63
56 70
7 72
14 75
38 80
71 84
16 90
84 100
96 105
64 108
30 112
53 120
119 126
116 135
36 140
115 144
114 150
143 168
94 175
41 180
152 189
34 200
186 210
118 216
169 225
78 240
131 252
262 270
226 280
29 300
131 315
83 336
294 350
113 360
287 378
334 400
156 420
226 432
214 450
455 504
369 525
341 540
86 560
209 600
281 630
289 675
44 700
718 720
467 756
296 840
869 900
46 945
707 1008
144 1050
953 1080
534 1200
461 1260
694 1350
394 1400
791 1512
344 1575
563 1680
509 1800
586 1890
1044 2100
442 2160
1793 2520
1169 2700
1094 2800
35 3024
194 3150
934 3600
856 3780
2396 4200
1394 4725
3233 5040
1709 5400
1469 6300
2393 7560
4595 8400
8594 9450
9514 10800
5756 12600
7838 15120
4544 18900
5753 25200
20513 37800
73109 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65416,28,1.668612833,1.66855
101,insertion_2,100000,24000,24000,11,10,1,72469,53,0.573879833,0.573871
102,insertion_3,100000,24000,24000,12,11,1,74602,78,0.440263667,0.440257
103,insertion_4,100000,24000,24000,12,11,1,75174,103,0.435676708,0.435658
104,insertion_5,100000,24000,24000,24,23,1,75213,112,0.728245916,0.728232
401,bank_epoch_1,100000,24000,24000,2,1,1,75238,112,0.51258275,0.512576
402,bank_epoch_2,100000,24000,24000,2,1,1,75239,112,0.504271041,0.504247
403,bank_epoch_3,100000,24000,24000,2,1,1,75243,112,0.515454083,0.515448
404,bank_epoch_4,100000,24000,24000,2,1,1,75243,112,0.510290209,0.510276
405,bank_epoch_5,100000,24000,24000,2,1,1,75243,112,0.519453167,0.519358


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":79,
"completed_trajectories":69,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.409334291,
"cpu_seconds":6.409077,
"covered":75243,
"uncovered":357,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/stdout.txt <==
bank20 m=9 L=75600 seed=2026103103 gaps=357 scans=240000 CPU=6.40908s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2332,2332,64993,0.15863325,0.158635
100,2,2,completed,2653,4985,65416,0.173459209,0.173445
100,3,3,completed,2400,7385,64033,0.170064958,0.170065
100,4,4,completed,2281,9666,63971,0.159933459,0.159928
100,5,5,completed,2425,12091,64702,0.161507167,0.161489
100,6,6,completed,2487,14578,63951,0.176315084,0.176309
100,7,7,completed,2355,16933,64283,0.173606375,0.173607
100,8,8,completed,2487,19420,65109,0.176697,0.176692
100,9,9,completed,2545,21965,64993,0.174360042,0.17436
100,10,10,budget_interrupted,2035,24000,64862,0.143906667,0.143901
101,1,11,completed,2337,26337,72350,0.056620916,0.056621
101,2,12,completed,2323,28660,72447,0.056880625,0.056881
101,3,13,completed,2526,31186,72433,0.0580925,0.058092
101,4,14,completed,2419,33605,72448,0.056144083,0.056145
101,5,15,completed,2147,35752,72469,0.053994792,0.053995
101,6,16,completed,2323,38075,72437,0.057260125,0.057253
101,7,17,completed,2275,40350,72440,0.052441291,0.052443
101,8,18,completed,2325,42675,72376,0.055936333,0.055937
101,9,19,completed,2247,44922,72354,0.05441125,0.054412
101,10,20,completed,2227,47149,72366,0.052237583,0.052238
101,11,21,budget_interrupted,851,48000,72333,0.019781083,0.019781
102,1,22,completed,2209,50209,74586,0.040672708,0.040673
102,2,23,completed,2201,52410,74602,0.039962458,0.039962
102,3,24,completed,2142,54552,74597,0.038818958,0.038813
102,4,25,completed,2182,56734,74568,0.040334917,0.040336
102,5,26,completed,2057,58791,74601,0.037571459,0.037572
102,6,27,completed,2200,60991,74561,0.0406295,0.04063
102,7,28,completed,1978,62969,74601,0.036334709,0.036336
102,8,29,completed,1973,64942,74582,0.036374416,0.036374
102,9,30,completed,2079,67021,74562,0.038233459,0.038234
102,10,31,completed,2225,69246,74525,0.040707375,0.04071
102,11,32,completed,2061,71307,74548,0.037922125,0.037923
102,12,33,budget_interrupted,693,72000,74562,0.012616542,0.012617
103,1,34,completed,1951,73951,75174,0.035712875,0.035707
103,2,35,completed,2067,76018,75170,0.037338375,0.037333
103,3,36,completed,2021,78039,75174,0.036744,0.036743
103,4,37,completed,1995,80034,75158,0.036514042,0.036515
103,5,38,completed,1939,81973,75162,0.035441083,0.035441
103,6,39,completed,1973,83946,75170,0.035856041,0.035856
103,7,40,completed,2099,86045,75162,0.0380975,0.038098
103,8,41,completed,2067,88112,75170,0.037462458,0.037463
103,9,42,completed,2034,90146,75174,0.036880375,0.03688
103,10,43,completed,2078,92224,75158,0.037602208,0.037602
103,11,44,completed,2029,94253,75160,0.036367417,0.036361
103,12,45,budget_interrupted,1747,96000,75158,0.03157875,0.031579
104,1,46,completed,1051,97051,75213,0.031473083,0.031474
104,2,47,completed,1033,98084,75213,0.031608958,0.03161
104,3,48,completed,1016,99100,75213,0.030939208,0.030939
104,4,49,completed,1014,100114,75213,0.030733833,0.030735
104,5,50,completed,1055,101169,75213,0.031539084,0.03154
104,6,51,completed,1037,102206,75213,0.031241875,0.031242
104,7,52,completed,1018,103224,75213,0.030849125,0.030849
104,8,53,completed,1026,104250,75213,0.031611417,0.031611
104,9,54,completed,1056,105306,75213,0.031714084,0.031707
104,10,55,completed,1031,106337,75213,0.031103125,0.031103
104,11,56,completed,1030,107367,75213,0.031247041,0.031248
104,12,57,completed,1019,108386,75213,0.030764208,0.030764
104,13,58,completed,1047,109433,75213,0.032100041,0.0321
104,14,59,completed,1066,110499,75213,0.0323665,0.032367
104,15,60,completed,1035,111534,75213,0.031120625,0.031121
104,16,61,completed,989,112523,75213,0.03020275,0.030203
104,17,62,completed,1022,113545,75213,0.031239041,0.03124
104,18,63,completed,1015,114560,75213,0.030354792,0.030356
104,19,64,completed,1015,115575,75213,0.031084291,0.031085
104,20,65,completed,999,116574,75213,0.030389291,0.030389
104,21,66,completed,1044,117618,75213,0.031741041,0.031736
104,22,67,completed,1052,118670,75213,0.031936083,0.031936
104,23,68,completed,1014,119684,75213,0.031247041,0.031246
104,24,69,budget_interrupted,316,120000,75213,0.009544625,0.009545
401,1,70,completed,20196,140196,75238,0.418226583,0.41822
401,2,71,budget_interrupted,3804,144000,75213,0.094010792,0.094012
402,1,72,completed,20769,164769,75239,0.426318458,0.426312
402,2,73,budget_interrupted,3231,168000,75237,0.077670917,0.077657
403,1,74,completed,20578,188578,75243,0.426493083,0.426486
403,2,75,budget_interrupted,3422,192000,75238,0.088638709,0.088644
404,1,76,completed,20557,212557,75243,0.428212542,0.428206
404,2,77,budget_interrupted,3443,216000,75243,0.081768584,0.081763
405,1,78,completed,19923,235923,75243,0.412809,0.412714
405,2,79,budget_interrupted,4077,240000,75243,0.106307333,0.106309


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/assignment.txt <==
5 9
3 10
4 12
7 14
6 15
10 16
2 18
17 20
16 21
22 24
24 25
26 27
11 28
18 30
10 35
29 36
27 40
19 42
30 45
34 48
19 50
44 54
55 56
12 60
51 63
15 70
54 72
39 75
47 80
25 84
60 90
29 100
31 105
8 108
87 112
102 120
65 126
116 135
125 140
18 144
54 150
159 168
134 175
0 180
89 189
179 200
1 210
62 216
84 225
162 240
47 252
71 270
195 280
144 300
135 315
135 336
59 350
11 360
359 378
79 400
181 420
386 432
384 450
81 504
514 525
125 540
407 560
294 600
285 630
314 675
209 700
191 720
611 756
811 840
684 900
495 945
407 1008
589 1050
675 1080
594 1200
1005 1260
89 1350
1259 1400
719 1512
9 1575
635 1680
1739 1800
1125 1890
1189 2100
945 2160
1845 2520
2609 2700
1079 2800
2889 3024
159 3150
2639 3600
305 3780
139 4200
684 4725
1475 5040
909 5400
1509 6300
3645 7560
1509 8400
7109 9450
4509 10800
2259 12600
7929 15120
12059 18900
5409 25200
35109 37800
74709 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.633169583,1.633142
101,insertion_2,100000,24000,24000,12,11,1,73084,53,0.561776916,0.561764
102,insertion_3,100000,24000,24000,11,10,1,75107,78,0.425394958,0.425389
103,insertion_4,100000,24000,24000,11,10,1,75581,103,0.406607917,0.406601
104,insertion_5,100000,24000,241,1,1,0,75600,112,0.006937083,0.006937


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":96241,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96241,
"first_success_wall_seconds":3.034000167,
"first_success_cpu_seconds":3.033946,
"wall_seconds":3.034219792,
"cpu_seconds":3.034165,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/stdout.txt <==
bank20 m=9 L=75600 seed=2026103104 gaps=0 scans=96241 CPU=3.03416s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2282,2282,65746,0.15423325,0.154234
100,2,2,completed,2373,4655,65289,0.150761542,0.150761
100,3,3,completed,2201,6856,64330,0.158063625,0.158067
100,4,4,completed,2528,9384,64977,0.171478458,0.171472
100,5,5,completed,2480,11864,65746,0.166200666,0.166195
100,6,6,completed,2389,14253,65443,0.167659667,0.16766
100,7,7,completed,2333,16586,65416,0.160303917,0.160298
100,8,8,completed,2359,18945,65632,0.155658084,0.155658
100,9,9,completed,2643,21588,64993,0.180575292,0.180575
100,10,10,budget_interrupted,2412,24000,63820,0.168146208,0.16814
101,1,11,completed,2261,26261,72995,0.052117834,0.052118
101,2,12,completed,2197,28458,73084,0.050490666,0.050491
101,3,13,completed,2217,30675,73084,0.050786167,0.050789
101,4,14,completed,2188,32863,73070,0.051025458,0.051025
101,5,15,completed,2110,34973,73084,0.048336334,0.048331
101,6,16,completed,2234,37207,73026,0.055137625,0.055138
101,7,17,completed,2202,39409,72976,0.053282834,0.053283
101,8,18,completed,2131,41540,73006,0.051967416,0.051968
101,9,19,completed,2097,43637,73066,0.047532583,0.047532
101,10,20,completed,2153,45790,73084,0.049404416,0.049397
101,11,21,completed,2050,47840,73084,0.047517,0.047517
101,12,22,budget_interrupted,160,48000,72905,0.00409475,0.004096
102,1,23,completed,2173,50173,75002,0.037937958,0.037941
102,2,24,completed,2078,52251,75072,0.037104458,0.037104
102,3,25,completed,2186,54437,75076,0.038888459,0.038888
102,4,26,completed,2172,56609,75093,0.038468667,0.038469
102,5,27,completed,2256,58865,74971,0.040323458,0.040324
102,6,28,completed,2372,61237,75006,0.042030333,0.042031
102,7,29,completed,2158,63395,75101,0.038416542,0.038416
102,8,30,completed,2385,65780,75001,0.042161417,0.042162
102,9,31,completed,2305,68085,74991,0.041169084,0.04117
102,10,32,completed,2296,70381,75107,0.040832416,0.040832
102,11,33,budget_interrupted,1619,72000,75081,0.027983334,0.027977
103,1,34,completed,2403,74403,75581,0.040566166,0.040567
103,2,35,completed,2255,76658,75579,0.038047875,0.038048
103,3,36,completed,2220,78878,75581,0.037618542,0.037619
103,4,37,completed,2152,81030,75576,0.03633475,0.036336
103,5,38,completed,2540,83570,75562,0.043298209,0.043299
103,6,39,completed,2209,85779,75562,0.037511875,0.037512
103,7,40,completed,2198,87977,75562,0.037237958,0.037231
103,8,41,completed,2365,90342,75577,0.03991825,0.039918
103,9,42,completed,2139,92481,75561,0.036322542,0.036322
103,10,43,completed,2308,94789,75576,0.039033875,0.039034
103,11,44,budget_interrupted,1211,96000,75553,0.02063325,0.020633
104,1,45,success,241,96241,75600,0.006875625,0.006876


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/assignment.txt <==
4 9
5 10
6 12
3 14
11 15
4 16
16 18
17 20
11 21
0 24
24 25
26 27
23 28
21 30
8 35
10 36
27 40
38 42
1 45
12 48
39 50
38 54
55 56
33 60
14 63
33 70
64 72
44 75
7 80
2 84
61 90
9 100
83 105
62 108
47 112
80 120
68 126
17 135
63 140
28 144
69 150
39 168
29 175
133 180
56 189
59 200
193 210
8 216
169 225
140 240
230 252
182 270
83 280
129 300
98 315
44 336
229 350
253 360
110 378
359 400
233 420
332 432
19 450
464 504
104 525
530 540
127 560
579 600
302 630
209 675
679 700
433 720
650 756
123 840
529 900
938 945
860 1008
764 1050
290 1080
367 1200
50 1260
584 1350
959 1400
1136 1512
1184 1575
1407 1680
829 1800
1352 1890
1829 2100
1910 2160
1112 2520
314 2700
1359 2800
2126 3024
2629 3150
1729 3600
2798 3780
979 4200
4529 4725
793 5040
1664 5400
3679 6300
7418 7560
8047 8400
3554 9450
10064 10800
10184 12600
2953 15120
8813 18900
13759 25200
27614 37800
65429 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65773,28,1.703618416,1.701727
101,insertion_2,100000,24000,24000,11,10,1,72726,53,0.594211334,0.594204
102,insertion_3,100000,24000,24000,11,10,1,74736,78,0.429470792,0.429456
103,insertion_4,100000,24000,24000,12,11,1,75252,103,0.440967958,0.440961
104,insertion_5,100000,24000,24000,24,23,1,75290,112,0.730735708,0.730724
401,bank_epoch_1,100000,24000,24000,2,1,1,75305,112,0.503431416,0.503425
402,bank_epoch_2,100000,24000,24000,2,1,1,75314,112,0.511436792,0.511419
403,bank_epoch_3,100000,24000,24000,2,1,1,75318,112,0.511411625,0.511405
404,bank_epoch_4,100000,24000,24000,2,1,1,75318,112,0.512428209,0.512416
405,bank_epoch_5,100000,24000,24000,2,1,1,75319,112,0.49819575,0.49819


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.4363545,
"cpu_seconds":6.434369,
"covered":75319,
"uncovered":281,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/stdout.txt <==
bank20 m=9 L=75600 seed=2026103105 gaps=281 scans=240000 CPU=6.43437s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2384,2384,64416,0.165709833,0.16571
100,2,2,completed,2491,4875,63728,0.178840208,0.178836
100,3,3,completed,2350,7225,63732,0.170187042,0.170181
100,4,4,completed,2633,9858,65411,0.185831667,0.185833
100,5,5,completed,2538,12396,63748,0.185620458,0.183927
100,6,6,completed,2325,14721,65413,0.160782166,0.160735
100,7,7,completed,2266,16987,65411,0.165076708,0.164962
100,8,8,completed,2458,19445,64170,0.181894166,0.181896
100,9,9,completed,2333,21778,64252,0.160715125,0.160709
100,10,10,budget_interrupted,2222,24000,65773,0.1488505,0.148845
101,1,11,completed,2374,26374,72614,0.058269917,0.058271
101,2,12,completed,2333,28707,72726,0.059270959,0.059271
101,3,13,completed,2177,30884,72687,0.053858708,0.053859
101,4,14,completed,2299,33183,72723,0.056016625,0.05601
101,5,15,completed,2398,35581,72676,0.058259333,0.05826
101,6,16,completed,2374,37955,72688,0.059042083,0.059042
101,7,17,completed,2408,40363,72567,0.058907667,0.058909
101,8,18,completed,2514,42877,72687,0.061712459,0.061714
101,9,19,completed,2403,45280,72710,0.058730208,0.058731
101,10,20,completed,2226,47506,72687,0.057198625,0.057199
101,11,21,budget_interrupted,494,48000,72599,0.012855542,0.012856
102,1,22,completed,2112,50112,74685,0.037535916,0.037536
102,2,23,completed,2112,52224,74721,0.037186166,0.037186
102,3,24,completed,2373,54597,74686,0.042058625,0.042058
102,4,25,completed,2144,56741,74677,0.038214958,0.038208
102,5,26,completed,2378,59119,74727,0.043070458,0.043071
102,6,27,completed,2281,61400,74721,0.0412555,0.041255
102,7,28,completed,2296,63696,74691,0.040757208,0.040757
102,8,29,completed,2013,65709,74706,0.036283875,0.036284
102,9,30,completed,2325,68034,74695,0.04229425,0.042295
102,10,31,completed,2406,70440,74703,0.042780125,0.042775
102,11,32,budget_interrupted,1560,72000,74736,0.027945167,0.027946
103,1,33,completed,1985,73985,75233,0.036987292,0.036988
103,2,34,completed,2122,76107,75252,0.039248333,0.039248
103,3,35,completed,2107,78214,75252,0.038829542,0.038829
103,4,36,completed,1984,80198,75250,0.036491333,0.036492
103,5,37,completed,2113,82311,75252,0.039071083,0.039072
103,6,38,completed,2204,84515,75252,0.040888708,0.040889
103,7,39,completed,2365,86880,75251,0.043087625,0.043082
103,8,40,completed,2061,88941,75249,0.037831625,0.037831
103,9,41,completed,2146,91087,75249,0.039112584,0.039113
103,10,42,completed,1951,93038,75248,0.035499375,0.035499
103,11,43,completed,2099,95137,75248,0.038216958,0.038217
103,12,44,budget_interrupted,863,96000,75249,0.015627625,0.015628
104,1,45,completed,1036,97036,75290,0.031258291,0.031258
104,2,46,completed,994,98030,75290,0.030316,0.030316
104,3,47,completed,1035,99065,75290,0.031196292,0.031197
104,4,48,completed,1009,100074,75290,0.030538792,0.030539
104,5,49,completed,1003,101077,75290,0.030578416,0.030579
104,6,50,completed,1021,102098,75290,0.030811666,0.030812
104,7,51,completed,997,103095,75290,0.030481292,0.030482
104,8,52,completed,998,104093,75290,0.030075,0.030075
104,9,53,completed,983,105076,75290,0.029964875,0.029966
104,10,54,completed,1008,106084,75290,0.030569709,0.030563
104,11,55,completed,1017,107101,75290,0.031139958,0.03114
104,12,56,completed,1041,108142,75290,0.031813375,0.031814
104,13,57,completed,1001,109143,75290,0.030307542,0.030307
104,14,58,completed,1002,110145,75290,0.030788916,0.030789
104,15,59,completed,1005,111150,75290,0.030332292,0.030334
104,16,60,completed,992,112142,75290,0.029981792,0.029982
104,17,61,completed,1021,113163,75290,0.030912083,0.030913
104,18,62,completed,960,114123,75290,0.029040916,0.029041
104,19,63,completed,998,115121,75290,0.03063675,0.03063
104,20,64,completed,1032,116153,75290,0.031786958,0.031787
104,21,65,completed,1014,117167,75290,0.031164625,0.031165
104,22,66,completed,1004,118171,75290,0.031108416,0.031109
104,23,67,completed,978,119149,75290,0.029635167,0.029635
104,24,68,budget_interrupted,851,120000,75290,0.026191542,0.026192
401,1,69,completed,22036,142036,75305,0.45727975,0.457274
401,2,70,budget_interrupted,1964,144000,75297,0.045858625,0.045858
402,1,71,completed,20594,164594,75314,0.428221917,0.428223
402,2,72,budget_interrupted,3406,168000,75299,0.082928166,0.082929
403,1,73,completed,21016,189016,75318,0.435342042,0.435337
403,2,74,budget_interrupted,2984,192000,75305,0.075781792,0.075783
404,1,75,completed,20016,212016,75318,0.414138708,0.414127
404,2,76,budget_interrupted,3984,216000,75314,0.09800275,0.098003
405,1,77,completed,20981,236981,75319,0.427588833,0.427583
405,2,78,budget_interrupted,3019,240000,75318,0.070300167,0.0703


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/assignment.txt <==
0 9
3 10
4 12
5 14
2 15
10 16
6 18
1 20
1 21
22 24
24 25
26 27
11 28
8 30
0 35
12 36
11 40
31 42
5 45
34 48
29 50
15 54
55 56
56 60
57 63
65 70
30 72
44 75
71 80
25 84
20 90
89 100
37 105
33 108
79 112
86 120
3 126
125 135
125 140
66 144
14 150
139 168
84 175
57 180
78 189
139 200
7 210
213 216
209 225
146 240
87 252
170 270
231 280
104 300
290 315
239 336
9 350
147 360
143 378
39 400
97 420
321 432
284 450
363 504
394 525
87 540
25 560
254 600
155 630
584 675
209 700
327 720
519 756
755 840
669 900
575 945
399 1008
469 1050
267 1080
1154 1200
1145 1260
1034 1350
1259 1400
1239 1512
1184 1575
1151 1680
219 1800
1455 1890
769 2100
537 2160
165 2520
519 2700
2639 2800
969 3024
59 3150
2919 3600
305 3780
2909 4200
1709 4725
1425 5040
5019 5400
5709 6300
195 7560
3839 8400
4587 9450
969 10800
5009 12600
807 15120
807 18900
20409 25200
26009 37800
40119 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.68069975,1.678898
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.574417,0.574396
102,insertion_3,100000,24000,24000,10,9,1,75070,78,0.428106958,0.428107
103,insertion_4,100000,24000,24000,11,10,1,75559,103,0.410829625,0.410817
104,insertion_5,100000,24000,24000,23,22,1,75586,112,0.68152975,0.681517
401,bank_epoch_1,100000,24000,178,1,1,0,75600,112,0.003495625,0.003495


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":120178,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":66,
"completed_trajectories":61,
"budget_interrupted_trajectories":5,
"first_success_trajectory":66,
"first_success_scans":120178,
"first_success_wall_seconds":3.779204958,
"first_success_cpu_seconds":3.777355,
"wall_seconds":3.779608125,
"cpu_seconds":3.777758,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/stdout.txt <==
bank20 m=9 L=75600 seed=2026103106 gaps=0 scans=120178 CPU=3.77776s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2573,2573,65186,0.181760167,0.180045
100,2,2,completed,2355,4928,65746,0.16627875,0.166239
100,3,3,completed,2308,7236,64717,0.16014625,0.160138
100,4,4,completed,2459,9695,64159,0.176019666,0.176013
100,5,5,completed,2351,12046,64837,0.159543709,0.159537
100,6,6,completed,2578,14624,64557,0.1841005,0.184095
100,7,7,completed,2738,17362,65785,0.183836875,0.183831
100,8,8,completed,2180,19542,65446,0.155471208,0.155472
100,9,9,completed,2130,21672,65113,0.149774375,0.149774
100,10,10,budget_interrupted,2328,24000,65461,0.163663958,0.163664
101,1,11,completed,2254,26254,73017,0.055466,0.055461
101,2,12,completed,2137,28391,73063,0.052960417,0.052961
101,3,13,completed,2354,30745,72927,0.05647625,0.056476
101,4,14,completed,2312,33057,73114,0.055423416,0.055425
101,5,15,completed,2391,35448,73058,0.057457375,0.057457
101,6,16,completed,2221,37669,73003,0.053068958,0.053063
101,7,17,completed,2236,39905,73030,0.051815666,0.051816
101,8,18,completed,2371,42276,73133,0.0549425,0.054942
101,9,19,completed,2361,44637,72783,0.054524666,0.054525
101,10,20,completed,2233,46870,73019,0.053970709,0.053965
101,11,21,budget_interrupted,1130,48000,73029,0.0282265,0.028228
102,1,22,completed,2582,50582,75032,0.046367625,0.04637
102,2,23,completed,2402,52984,74976,0.043177292,0.043177
102,3,24,completed,2288,55272,75056,0.040639833,0.040641
102,4,25,completed,2298,57570,75055,0.040886375,0.040886
102,5,26,completed,2432,60002,75052,0.043025416,0.043025
102,6,27,completed,2307,62309,75070,0.040924417,0.040925
102,7,28,completed,2783,65092,75066,0.049257709,0.049258
102,8,29,completed,2356,67448,74999,0.0423585,0.042359
102,9,30,completed,2532,69980,75052,0.045076709,0.045077
102,10,31,budget_interrupted,2020,72000,75059,0.036312834,0.036314
103,1,32,completed,2174,74174,75554,0.037752833,0.037753
103,2,33,completed,2367,76541,75544,0.040922167,0.040917
103,3,34,completed,2308,78849,75552,0.039479166,0.039481
103,4,35,completed,2317,81166,75557,0.039493792,0.039494
103,5,36,completed,2319,83485,75559,0.039478416,0.039478
103,6,37,completed,2052,85537,75557,0.034858959,0.034859
103,7,38,completed,2279,87816,75553,0.038861042,0.038862
103,8,39,completed,2209,90025,75548,0.037880375,0.03788
103,9,40,completed,2234,92259,75552,0.038046,0.038041
103,10,41,completed,2185,94444,75557,0.0372555,0.037256
103,11,42,budget_interrupted,1556,96000,75539,0.026718875,0.02672
104,1,43,completed,1086,97086,75586,0.030952542,0.030952
104,2,44,completed,1027,98113,75586,0.028874875,0.028875
104,3,45,completed,1051,99164,75586,0.029735584,0.029736
104,4,46,completed,1104,100268,75586,0.031663667,0.031663
104,5,47,completed,1073,101341,75586,0.030505583,0.030508
104,6,48,completed,1104,102445,75586,0.03090625,0.0309
104,7,49,completed,1099,103544,75586,0.031603708,0.031604
104,8,50,completed,1022,104566,75586,0.029061417,0.029064
104,9,51,completed,1047,105613,75586,0.029517,0.029521
104,10,52,completed,1009,106622,75586,0.028576958,0.02858
104,11,53,completed,1055,107677,75586,0.030047833,0.030049
104,12,54,completed,1088,108765,75586,0.030596709,0.030599
104,13,55,completed,1137,109902,75586,0.032483541,0.032484
104,14,56,completed,1102,111004,75586,0.031020167,0.03102
104,15,57,completed,1109,112113,75586,0.031465292,0.031465
104,16,58,completed,1034,113147,75586,0.029460166,0.029461
104,17,59,completed,1026,114173,75586,0.029498125,0.029499
104,18,60,completed,1081,115254,75586,0.030586,0.030587
104,19,61,completed,1038,116292,75586,0.029946792,0.029948
104,20,62,completed,1045,117337,75586,0.029518083,0.029518
104,21,63,completed,1040,118377,75586,0.029099875,0.029099
104,22,64,completed,1055,119432,75586,0.03022625,0.030227
104,23,65,budget_interrupted,568,120000,75586,0.016075125,0.016069
401,1,66,success,178,120178,75600,0.003362042,0.003362


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/assignment.txt <==
7 9
1 10
0 12
1 14
5 15
14 16
4 18
13 20
3 21
18 24
24 25
26 27
19 28
8 30
2 35
28 36
3 40
21 42
2 45
6 48
39 50
13 54
55 56
56 60
10 63
67 70
10 72
44 75
23 80
69 84
32 90
9 100
60 105
85 108
95 112
26 120
91 126
17 135
117 140
118 144
134 150
27 168
79 175
77 180
49 189
59 200
135 210
139 216
29 225
86 240
181 252
62 270
5 280
164 300
100 315
143 336
179 350
347 360
157 378
359 400
285 420
31 432
104 450
307 504
219 525
197 540
303 560
314 600
235 630
629 675
229 700
167 720
265 756
145 840
469 900
940 945
959 1008
669 1050
467 1080
614 1200
1075 1260
854 1350
919 1400
643 1512
1004 1575
623 1680
19 1800
1799 1890
369 2100
1975 2160
1687 2520
1669 2700
1759 2800
1543 3024
329 3150
3359 3600
2965 3780
3779 4200
1529 4725
647 5040
3019 5400
4829 6300
5327 7560
2729 8400
2569 9450
6929 10800
629 12600
7879 15120
6619 18900
4519 25200
21959 37800
679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.653173292,1.653142
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.574799541,0.574775
102,insertion_3,100000,24000,24000,12,11,1,75154,78,0.428705125,0.428676
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.405415375,0.405402
104,insertion_5,100000,24000,16,1,1,0,75600,112,0.000614375,0.000615


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":96016,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96016,
"first_success_wall_seconds":3.0628345,
"first_success_cpu_seconds":3.062734,
"wall_seconds":3.063121375,
"cpu_seconds":3.063022,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/stdout.txt <==
bank20 m=9 L=75600 seed=2026103107 gaps=0 scans=96016 CPU=3.06302s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2420,2420,63670,0.171585667,0.17158
100,2,2,completed,2507,4927,65529,0.172259542,0.172261
100,3,3,completed,2434,7361,65510,0.166911667,0.166912
100,4,4,completed,2237,9598,64795,0.161434792,0.161429
100,5,5,completed,2401,11999,65443,0.159847666,0.159849
100,6,6,completed,2424,14423,65182,0.150643458,0.150636
100,7,7,completed,2298,16721,65785,0.151679292,0.151673
100,8,8,completed,2516,19237,65317,0.167234875,0.16723
100,9,9,completed,2411,21648,64377,0.177287208,0.177288
100,10,10,budget_interrupted,2352,24000,64114,0.174192209,0.174194
101,1,11,completed,2326,26326,73003,0.054306833,0.054302
101,2,12,completed,2219,28545,72974,0.053490417,0.053491
101,3,13,completed,2203,30748,73137,0.053168875,0.053168
101,4,14,completed,2319,33067,73133,0.055059458,0.05506
101,5,15,completed,2187,35254,73133,0.051557,0.051558
101,6,16,completed,2358,37612,73030,0.057158916,0.057141
101,7,17,completed,2274,39886,73017,0.053049167,0.053049
101,8,18,completed,2276,42162,73003,0.055800916,0.055802
101,9,19,completed,2210,44372,73114,0.054393,0.054393
101,10,20,completed,2199,46571,73133,0.052038458,0.052038
101,11,21,budget_interrupted,1429,48000,72832,0.034692125,0.034693
102,1,22,completed,2197,50197,75138,0.039141916,0.039143
102,2,23,completed,2173,52370,75123,0.038373292,0.038367
102,3,24,completed,2272,54642,75062,0.040522834,0.040522
102,4,25,completed,2164,56806,75154,0.038532416,0.038533
102,5,26,completed,2168,58974,75154,0.038628625,0.038629
102,6,27,completed,2195,61169,75116,0.039435208,0.039413
102,7,28,completed,2178,63347,75154,0.039281209,0.039281
102,8,29,completed,2270,65617,75062,0.0403115,0.040312
102,9,30,completed,2161,67778,75138,0.038984166,0.038984
102,10,31,completed,2077,69855,75127,0.037179209,0.03718
102,11,32,completed,1979,71834,75083,0.035259125,0.035259
102,12,33,budget_interrupted,166,72000,75112,0.002967125,0.002967
103,1,34,completed,2436,74436,75587,0.041427208,0.041427
103,2,35,completed,2097,76533,75588,0.035640125,0.03564
103,3,36,completed,2416,78949,75584,0.040824583,0.040819
103,4,37,completed,2360,81309,75578,0.040054917,0.040054
103,5,38,completed,2231,83540,75582,0.037730292,0.037732
103,6,39,completed,2431,85971,75587,0.041022375,0.041022
103,7,40,completed,2611,88582,75587,0.044329375,0.044329
103,8,41,completed,2382,90964,75587,0.040156583,0.040156
103,9,42,completed,2335,93299,75585,0.039443166,0.039443
103,10,43,completed,2334,95633,75574,0.038475584,0.038469
103,11,44,budget_interrupted,367,96000,75567,0.006229208,0.00623
104,1,45,success,16,96016,75600,0.000551708,0.000552


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/assignment.txt <==
1 9
7 10
0 12
11 14
11 15
10 16
4 18
5 20
2 21
6 24
24 25
26 27
15 28
21 30
33 35
16 36
35 40
8 42
16 45
18 48
19 50
13 54
55 56
20 60
14 63
3 70
70 72
59 75
15 80
80 84
43 90
29 100
83 105
49 108
87 112
110 120
32 126
31 135
113 140
34 144
9 150
38 168
89 175
92 180
98 189
179 200
93 210
211 216
119 225
50 240
68 252
193 270
203 280
189 300
308 315
231 336
339 350
182 360
152 378
79 400
153 420
98 432
259 450
326 504
314 525
332 540
215 560
339 600
482 630
409 675
589 700
2 720
368 756
363 840
704 900
413 945
626 1008
273 1050
62 1080
254 1200
1208 1260
1304 1350
639 1400
751 1512
1064 1575
135 1680
1339 1800
1628 1890
693 2100
1682 2160
2462 2520
1844 2700
2679 2800
2695 3024
1994 3150
1154 3600
692 3780
3633 4200
2114 4725
1015 5040
494 5400
5389 6300
6151 7560
7413 8400
8239 9450
8594 10800
9513 12600
7175 15120
1964 18900
12704 25200
24182 37800
18279 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65704,28,1.629921292,1.629887
101,insertion_2,100000,24000,24000,11,10,1,72617,53,0.544432042,0.544417
102,insertion_3,100000,24000,24000,11,10,1,74583,78,0.442440417,0.44243
103,insertion_4,100000,24000,24000,12,11,1,75106,103,0.441655209,0.441648
104,insertion_5,100000,24000,24000,24,23,1,75146,112,0.736897625,0.736668
401,bank_epoch_1,100000,24000,24000,2,1,1,75175,112,0.514909083,0.514888
402,bank_epoch_2,100000,24000,24000,2,1,1,75182,112,0.516476084,0.516468
403,bank_epoch_3,100000,24000,24000,2,1,1,75186,112,0.513285,0.513272
404,bank_epoch_4,100000,24000,24000,2,1,1,75190,112,0.52083575,0.520822
405,bank_epoch_5,100000,24000,24000,2,1,1,75203,112,0.518300542,0.518295


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.379649,
"cpu_seconds":6.379292,
"covered":75203,
"uncovered":397,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/stdout.txt <==
bank20 m=9 L=75600 seed=2026103108 gaps=397 scans=240000 CPU=6.37929s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2452,2452,65416,0.166195959,0.16619
100,2,2,completed,2370,4822,65575,0.146254958,0.146256
100,3,3,completed,2635,7457,65305,0.179470042,0.179464
100,4,4,completed,2380,9837,65411,0.1655235,0.165524
100,5,5,completed,2410,12247,65704,0.165297459,0.165292
100,6,6,completed,2556,14803,65413,0.1828985,0.182891
100,7,7,completed,2411,17214,65095,0.155791125,0.155791
100,8,8,completed,2367,19581,63684,0.158783625,0.158783
100,9,9,completed,2193,21774,64822,0.153102208,0.153096
100,10,10,budget_interrupted,2226,24000,65243,0.156507875,0.156508
101,1,11,completed,2406,26406,72537,0.053313875,0.053314
101,2,12,completed,2341,28747,72552,0.050460875,0.050462
101,3,13,completed,2480,31227,72489,0.059743459,0.059737
101,4,14,completed,2485,33712,72600,0.05412125,0.054121
101,5,15,completed,2229,35941,72440,0.052648041,0.052649
101,6,16,completed,2190,38131,72582,0.05008225,0.050083
101,7,17,completed,2146,40277,72362,0.050834,0.050828
101,8,18,completed,2207,42484,72541,0.048348958,0.048348
101,9,19,completed,2048,44532,72617,0.044142375,0.044143
101,10,20,completed,2376,46908,72537,0.054080667,0.054081
101,11,21,budget_interrupted,1092,48000,72376,0.026581083,0.02658
102,1,22,completed,2465,50465,74569,0.045238292,0.045237
102,2,23,completed,2398,52863,74557,0.044423084,0.044423
102,3,24,completed,2394,55257,74564,0.044336125,0.044336
102,4,25,completed,2375,57632,74537,0.043927916,0.043928
102,5,26,completed,2190,59822,74564,0.041318375,0.041318
102,6,27,completed,2255,62077,74539,0.041829292,0.041831
102,7,28,completed,2176,64253,74555,0.041056208,0.041056
102,8,29,completed,2243,66496,74583,0.0402325,0.040226
102,9,30,completed,2099,68595,74467,0.038174959,0.038174
102,10,31,completed,2094,70689,74554,0.038045791,0.038047
102,11,32,budget_interrupted,1311,72000,74564,0.023782083,0.023782
103,1,33,completed,2042,74042,75106,0.037570458,0.037573
103,2,34,completed,2094,76136,75106,0.038474,0.038474
103,3,35,completed,2131,78267,75103,0.039135834,0.039135
103,4,36,completed,2252,80519,75106,0.041438417,0.041439
103,5,37,completed,2123,82642,75106,0.038864208,0.038858
103,6,38,completed,2165,84807,75106,0.039428209,0.039428
103,7,39,completed,2051,86858,75106,0.037881417,0.037882
103,8,40,completed,2185,89043,75106,0.040182,0.040183
103,9,41,completed,2220,91263,75102,0.041086125,0.041087
103,10,42,completed,2081,93344,75106,0.038494,0.038494
103,11,43,completed,2157,95501,75106,0.039819542,0.039819
103,12,44,budget_interrupted,499,96000,75095,0.009195958,0.009197
104,1,45,completed,1007,97007,75146,0.030906875,0.0309
104,2,46,completed,999,98006,75146,0.03092075,0.030921
104,3,47,completed,1010,99016,75146,0.03086,0.03086
104,4,48,completed,1024,100040,75146,0.031413,0.031414
104,5,49,completed,994,101034,75146,0.030401666,0.030401
104,6,50,completed,970,102004,75146,0.029671709,0.029672
104,7,51,completed,998,103002,75146,0.03044475,0.030444
104,8,52,completed,977,103979,75146,0.029985208,0.029985
104,9,53,completed,983,104962,75146,0.029974083,0.029974
104,10,54,completed,990,105952,75146,0.030503583,0.030504
104,11,55,completed,1006,106958,75146,0.031039125,0.031039
104,12,56,completed,1029,107987,75146,0.031324417,0.031324
104,13,57,completed,1009,108996,75146,0.030671625,0.030672
104,14,58,completed,975,109971,75146,0.029809584,0.02981
104,15,59,completed,993,110964,75146,0.030674666,0.030675
104,16,60,completed,1023,111987,75146,0.031098083,0.031092
104,17,61,completed,987,112974,75146,0.030205042,0.030206
104,18,62,completed,1011,113985,75146,0.031277292,0.031277
104,19,63,completed,1013,114998,75146,0.03159875,0.031425
104,20,64,completed,1019,116017,75146,0.03158075,0.031581
104,21,65,completed,1008,117025,75146,0.030987042,0.030989
104,22,66,completed,990,118015,75146,0.030528083,0.030529
104,23,67,completed,995,119010,75146,0.030409167,0.030367
104,24,68,budget_interrupted,990,120000,75146,0.030499209,0.0305
401,1,69,completed,20058,140058,75175,0.420430708,0.420414
401,2,70,budget_interrupted,3942,144000,75146,0.094160417,0.094161
402,1,71,completed,20592,164592,75182,0.434178,0.434172
402,2,72,budget_interrupted,3408,168000,75175,0.08201225,0.082013
403,1,73,completed,20394,188394,75186,0.427557792,0.427546
403,2,74,budget_interrupted,3606,192000,75175,0.085448667,0.085449
404,1,75,completed,17531,209531,75190,0.363002708,0.362999
404,2,76,budget_interrupted,6469,216000,75182,0.157523542,0.157516
405,1,77,completed,20984,236984,75203,0.444562834,0.44456
405,2,78,budget_interrupted,3016,240000,75190,0.073436,0.073437


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/assignment.txt <==
1 9
5 10
0 12
7 14
2 15
10 16
16 18
1 20
18 21
6 24
24 25
26 27
15 28
20 30
23 35
4 36
11 40
3 42
23 45
18 48
9 50
25 54
55 56
56 60
31 63
33 70
22 72
14 75
31 80
57 84
38 90
69 100
12 105
97 108
103 112
86 120
67 126
98 135
13 140
130 144
44 150
27 168
79 175
173 180
88 189
19 200
177 210
43 216
104 225
146 240
85 252
8 270
237 280
284 300
292 315
311 336
229 350
83 360
115 378
34 400
69 420
151 432
254 450
139 504
264 525
413 540
471 560
134 600
247 630
629 675
219 700
623 720
169 756
657 840
29 900
142 945
263 1008
639 1050
683 1080
479 1200
517 1260
854 1350
1319 1400
979 1512
814 1575
1271 1680
1379 1800
817 1890
1189 2100
367 2160
143 2520
1529 2700
719 2800
1663 3024
1489 3150
2239 3600
1357 3780
3119 4200
4489 4725
2383 5040
179 5400
2029 6300
4463 7560
8117 8400
439 9450
8279 10800
4129 12600
982 15120
9889 18900
7601 25200
10429 37800
39679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,11,10,1,65785,28,1.645400875,1.645366
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.570658416,0.570637
102,insertion_3,100000,24000,24000,12,11,1,75167,78,0.432438458,0.428688
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.402862083,0.402732
104,insertion_5,100000,24000,11,1,1,0,75600,112,0.000503417,0.000504


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":96011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":46,
"completed_trajectories":42,
"budget_interrupted_trajectories":4,
"first_success_trajectory":46,
"first_success_scans":96011,
"first_success_wall_seconds":3.051990291,
"first_success_cpu_seconds":3.048051,
"wall_seconds":3.052296291,
"cpu_seconds":3.048357,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/stdout.txt <==
bank20 m=9 L=75600 seed=2026103109 gaps=0 scans=96011 CPU=3.04836s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2515,2515,64493,0.179724333,0.179725
100,2,2,completed,2459,4974,65773,0.160935417,0.160928
100,3,3,completed,2227,7201,65223,0.156459917,0.156463
100,4,4,completed,2269,9470,64465,0.16055,0.160544
100,5,5,completed,2274,11744,65134,0.15525625,0.155257
100,6,6,completed,2233,13977,65785,0.147717083,0.147711
100,7,7,completed,2167,16144,63855,0.158797917,0.158799
100,8,8,completed,2559,18703,64655,0.16491925,0.164914
100,9,9,completed,2353,21056,65746,0.159856417,0.159858
100,10,10,completed,2498,23554,65650,0.172849416,0.172842
100,11,11,budget_interrupted,446,24000,65575,0.028237042,0.028238
101,1,12,completed,2053,26053,73017,0.048611417,0.048613
101,2,13,completed,2179,28232,73114,0.050893833,0.05088
101,3,14,completed,2113,30345,73127,0.051631375,0.051633
101,4,15,completed,2309,32654,73058,0.054689333,0.054689
101,5,16,completed,2229,34883,72943,0.055473792,0.055474
101,6,17,completed,2317,37200,73100,0.053569041,0.05357
101,7,18,completed,2387,39587,73030,0.056848708,0.056842
101,8,19,completed,2347,41934,73030,0.056082666,0.056083
101,9,20,completed,2166,44100,73133,0.048795333,0.048795
101,10,21,completed,2307,46407,73137,0.055610292,0.05561
101,11,22,budget_interrupted,1593,48000,72931,0.038369375,0.038369
102,1,23,completed,2041,50041,75151,0.041682833,0.037947
102,2,24,completed,2148,52189,75062,0.038615333,0.038617
102,3,25,completed,2210,54399,75157,0.03952825,0.03952
102,4,26,completed,2184,56583,75119,0.038934583,0.038935
102,5,27,completed,2318,58901,75036,0.040661084,0.040662
102,6,28,completed,2147,61048,75086,0.038343833,0.038343
102,7,29,completed,2231,63279,75167,0.039704959,0.039705
102,8,30,completed,2208,65487,75104,0.039487917,0.039488
102,9,31,completed,2090,67577,75062,0.036826125,0.036826
102,10,32,completed,1996,69573,75077,0.035456417,0.035456
102,11,33,completed,2390,71963,75104,0.04246875,0.042469
102,12,34,budget_interrupted,37,72000,75007,0.000631417,0.000632
103,1,35,completed,2312,74312,75581,0.038361166,0.038358
103,2,36,completed,2229,76541,75580,0.036954125,0.036955
103,3,37,completed,1976,78517,75579,0.032808792,0.032808
103,4,38,completed,2074,80591,75584,0.034509458,0.034509
103,5,39,completed,2340,82931,75572,0.039023625,0.039025
103,6,40,completed,2508,85439,75584,0.041702917,0.041704
103,7,41,completed,2383,87822,75587,0.04016975,0.040148
103,8,42,completed,2222,90044,75580,0.037841292,0.037812
103,9,43,completed,2539,92583,75585,0.043313542,0.043286
103,10,44,completed,2374,94957,75588,0.040047083,0.040011
103,11,45,budget_interrupted,1043,96000,75584,0.018030416,0.018032
104,1,46,success,11,96011,75600,0.000443584,0.000444


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/assignment.txt <==
5 9
7 10
4 12
3 14
0 15
10 16
2 18
13 20
15 21
22 24
24 25
26 27
19 28
25 30
21 35
0 36
3 40
30 42
21 45
34 48
9 50
44 54
55 56
1 60
60 63
51 70
54 72
69 75
63 80
43 84
65 90
29 100
63 105
8 108
39 112
41 120
24 126
125 135
11 140
18 144
19 150
54 168
14 175
12 180
6 189
89 200
111 210
62 216
129 225
162 240
96 252
35 270
251 280
79 300
3 315
306 336
289 350
102 360
132 378
189 400
201 420
386 432
119 450
407 504
504 525
341 540
23 560
179 600
228 630
494 675
39 700
461 720
636 756
491 840
84 900
48 945
71 1008
84 1050
1061 1080
1189 1200
768 1260
1164 1350
139 1400
1014 1512
672 1575
343 1680
534 1800
1308 1890
1479 2100
101 2160
81 2520
2069 2700
789 2800
258 3024
2562 3150
479 3600
2568 3780
2379 4200
39 4725
3143 5040
2964 5400
3192 6300
678 7560
6789 8400
2064 9450
8819 10800
3861 12600
4823 15120
15564 18900
18981 25200
15579 37800
14532 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65734,28,1.635459167,1.635359
101,insertion_2,100000,24000,24000,11,10,1,72885,53,0.56332325,0.563318
102,insertion_3,100000,24000,24000,12,11,1,74770,78,0.431054584,0.431041
103,insertion_4,100000,24000,24000,11,10,1,75327,103,0.431896291,0.431889
104,insertion_5,100000,24000,24000,24,23,1,75364,112,0.714848583,0.714822
401,bank_epoch_1,100000,24000,24000,2,1,1,75373,112,0.501736708,0.501731
402,bank_epoch_2,100000,24000,24000,2,1,1,75374,112,0.498901375,0.498887
403,bank_epoch_3,100000,24000,24000,2,1,1,75374,112,0.500362209,0.500356
404,bank_epoch_4,100000,24000,24000,2,1,1,75377,112,0.49469025,0.494677
405,bank_epoch_5,100000,24000,24000,2,1,1,75377,112,0.507800833,0.505763


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"bank20",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":78,
"completed_trajectories":68,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.280580667,
"cpu_seconds":6.278347,
"covered":75377,
"uncovered":223,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/stdout.txt <==
bank20 m=9 L=75600 seed=2026103110 gaps=223 scans=240000 CPU=6.27835s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_bank20_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2471,2471,65734,0.158220666,0.158222
100,2,2,completed,2167,4638,65344,0.144504958,0.144506
100,3,3,completed,2582,7220,65510,0.184676042,0.184669
100,4,4,completed,2242,9462,64905,0.154967958,0.154963
100,5,5,completed,2679,12141,65285,0.18878825,0.188783
100,6,6,completed,2598,14739,65416,0.173060708,0.172994
100,7,7,completed,2440,17179,65565,0.167805333,0.167805
100,8,8,completed,2350,19529,65344,0.157376541,0.15737
100,9,9,completed,2728,22257,65443,0.187550125,0.18755
100,10,10,budget_interrupted,1743,24000,65289,0.118411333,0.118405
101,1,11,completed,2151,26151,72726,0.052080708,0.052082
101,2,12,completed,2375,28526,72840,0.053819625,0.05382
101,3,13,completed,2380,30906,72819,0.052413666,0.052414
101,4,14,completed,2483,33389,72777,0.058566958,0.058561
101,5,15,completed,2170,35559,72885,0.049996917,0.049997
101,6,16,completed,2355,37914,72736,0.057764792,0.057765
101,7,17,completed,2336,40250,72736,0.0569055,0.056906
101,8,18,completed,2309,42559,72856,0.054749542,0.05475
101,9,19,completed,2461,45020,72865,0.057676791,0.057676
101,10,20,completed,2176,47196,72695,0.050772292,0.050772
101,11,21,budget_interrupted,804,48000,72799,0.018480083,0.018481
102,1,22,completed,2125,50125,74752,0.03842725,0.038427
102,2,23,completed,2045,52170,74752,0.03727725,0.037278
102,3,24,completed,2111,54281,74739,0.038719541,0.038719
102,4,25,completed,2307,56588,74751,0.042069042,0.042063
102,5,26,completed,2032,58620,74747,0.035363,0.035364
102,6,27,completed,2244,60864,74745,0.039716625,0.039717
102,7,28,completed,2061,62925,74746,0.036941208,0.036941
102,8,29,completed,2226,65151,74769,0.039759541,0.03976
102,9,30,completed,2030,67181,74760,0.036347125,0.036348
102,10,31,completed,2068,69249,74770,0.036976667,0.036976
102,11,32,completed,2198,71447,74745,0.039657542,0.039651
102,12,33,budget_interrupted,553,72000,74753,0.009712125,0.009713
103,1,34,completed,2244,74244,75315,0.040309541,0.04031
103,2,35,completed,2278,76522,75321,0.041142666,0.041143
103,3,36,completed,2124,78646,75322,0.038254083,0.038254
103,4,37,completed,2483,81129,75321,0.04500275,0.045004
103,5,38,completed,2306,83435,75327,0.042411584,0.042412
103,6,39,completed,2180,85615,75327,0.039238792,0.039234
103,7,40,completed,2511,88126,75319,0.04481,0.04481
103,8,41,completed,2275,90401,75320,0.040571125,0.040571
103,9,42,completed,2274,92675,75323,0.040662167,0.040661
103,10,43,completed,2269,94944,75318,0.04050525,0.040506
103,11,44,budget_interrupted,1056,96000,75318,0.018902958,0.018904
104,1,45,completed,979,96979,75364,0.029258375,0.029259
104,2,46,completed,978,97957,75364,0.028700417,0.028701
104,3,47,completed,1029,98986,75364,0.030394834,0.030395
104,4,48,completed,1008,99994,75364,0.029892,0.029893
104,5,49,completed,1034,101028,75364,0.030815834,0.030816
104,6,50,completed,1003,102031,75364,0.029650792,0.02965
104,7,51,completed,1023,103054,75364,0.030693792,0.030694
104,8,52,completed,1017,104071,75364,0.030414709,0.030415
104,9,53,completed,1012,105083,75364,0.030159458,0.03014
104,10,54,completed,1045,106128,75364,0.03130025,0.031301
104,11,55,completed,1009,107137,75364,0.030377666,0.030378
104,12,56,completed,1005,108142,75364,0.02962375,0.029625
104,13,57,completed,994,109136,75364,0.029287125,0.029287
104,14,58,completed,1003,110139,75364,0.030091583,0.030092
104,15,59,completed,1004,111143,75364,0.029962292,0.029962
104,16,60,completed,979,112122,75364,0.029161709,0.029161
104,17,61,completed,1001,113123,75364,0.029612041,0.029613
104,18,62,completed,1028,114151,75364,0.030518541,0.030511
104,19,63,completed,1038,115189,75364,0.03082,0.030821
104,20,64,completed,1016,116205,75364,0.030390917,0.03039
104,21,65,completed,965,117170,75364,0.028953167,0.028953
104,22,66,completed,991,118161,75364,0.029350292,0.029351
104,23,67,completed,953,119114,75364,0.028629625,0.02863
104,24,68,budget_interrupted,886,120000,75364,0.026685042,0.026687
401,1,69,completed,19919,139919,75373,0.405622875,0.405616
401,2,70,budget_interrupted,4081,144000,75364,0.095826083,0.095826
402,1,71,completed,19650,163650,75374,0.39249375,0.392481
402,2,72,budget_interrupted,4350,168000,75373,0.106117167,0.106118
403,1,73,completed,18496,186496,75374,0.371363541,0.371358
403,2,74,budget_interrupted,5504,192000,75374,0.128705625,0.128706
404,1,75,completed,21304,213304,75377,0.429831458,0.429819
404,2,76,budget_interrupted,2696,216000,75374,0.064546958,0.064548
405,1,77,completed,21556,237556,75377,0.447819208,0.445821
405,2,78,budget_interrupted,2444,240000,75377,0.059626708,0.059593


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/assignment.txt <==
5 9
3 10
6 12
1 14
7 15
0 16
2 18
1 20
12 21
12 24
24 25
26 27
11 28
28 30
30 35
29 36
11 40
3 42
40 45
24 48
29 50
8 54
55 56
46 60
61 63
35 70
28 72
19 75
31 80
69 84
70 90
89 100
42 105
98 108
23 112
76 120
115 126
17 135
25 140
136 144
64 150
143 168
84 175
10 180
152 189
139 200
177 210
44 216
184 225
136 240
47 252
197 270
195 280
154 300
10 315
199 336
9 350
227 360
125 378
239 400
417 420
152 432
34 450
227 504
294 525
305 540
231 560
4 600
145 630
494 675
109 700
47 720
467 756
27 840
334 900
395 945
119 1008
219 1050
1069 1080
904 1200
685 1260
719 1350
1259 1400
349 1512
334 1575
1111 1680
1019 1800
475 1890
669 2100
35 2160
1609 2520
1709 2700
1239 2800
2411 3024
1459 3150
1919 3600
3625 3780
3219 4200
584 4725
2119 5040
709 5400
3709 6300
1105 7560
3262 8400
8459 9450
10443 10800
8839 12600
1866 15120
7529 18900
21443 25200
19676 37800
29468 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.601444167,1.601412
101,insertion_2,100000,24000,24000,11,10,1,73084,53,0.551729917,0.551718
102,insertion_3,100000,24000,24000,11,10,1,75145,78,0.413458833,0.413452
103,insertion_4,100000,24000,24000,10,9,1,75596,103,0.3955005,0.395495
104,insertion_5,100000,24000,10,1,1,0,75600,112,0.000443792,0.000444


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":96010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":43,
"completed_trajectories":39,
"budget_interrupted_trajectories":4,
"first_success_trajectory":43,
"first_success_scans":96010,
"first_success_wall_seconds":2.962706958,
"first_success_cpu_seconds":2.962649,
"wall_seconds":2.962967625,
"cpu_seconds":2.96291,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/stdout.txt <==
global m=9 L=75600 seed=2026103101 gaps=0 scans=96010 CPU=2.96291s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2311,2311,65746,0.152241542,0.152236
100,2,2,completed,2343,4654,64059,0.157312125,0.157311
100,3,3,completed,2401,7055,65068,0.160348708,0.160344
100,4,4,completed,2514,9569,65295,0.172781958,0.172783
100,5,5,completed,2640,12209,65565,0.172291833,0.172287
100,6,6,completed,2426,14635,65443,0.162409625,0.16241
100,7,7,completed,2403,17038,64465,0.166602917,0.166598
100,8,8,completed,2341,19379,65704,0.15133925,0.15134
100,9,9,completed,2595,21974,65317,0.170449042,0.170443
100,10,10,budget_interrupted,2026,24000,64520,0.135568875,0.135569
101,1,11,completed,2300,26300,72976,0.053219625,0.05322
101,2,12,completed,2279,28579,73012,0.0527415,0.052741
101,3,13,completed,2178,30757,73084,0.048455042,0.048455
101,4,14,completed,2429,33186,72885,0.055953917,0.055955
101,5,15,completed,2500,35686,72971,0.058233709,0.058228
101,6,16,completed,2183,37869,73084,0.050476125,0.050477
101,7,17,completed,2146,40015,72976,0.049687084,0.049688
101,8,18,completed,2361,42376,73070,0.054479458,0.05448
101,9,19,completed,2233,44609,73080,0.051292375,0.051292
101,10,20,completed,2128,46737,73080,0.04839,0.048389
101,11,21,budget_interrupted,1263,48000,72908,0.028722125,0.028717
102,1,22,completed,2092,50092,75139,0.035860542,0.03586
102,2,23,completed,2044,52136,75003,0.035722875,0.035723
102,3,24,completed,2336,54472,75007,0.040445625,0.040447
102,4,25,completed,2381,56853,75055,0.040733917,0.040734
102,5,26,completed,2314,59167,75145,0.039511875,0.039512
102,6,27,completed,2302,61469,75145,0.039623875,0.039625
102,7,28,completed,2449,63918,75145,0.041763042,0.041758
102,8,29,completed,2448,66366,75145,0.042041375,0.042042
102,9,30,completed,2358,68724,75025,0.041403625,0.041403
102,10,31,completed,2222,70946,75145,0.038106916,0.038108
102,11,32,budget_interrupted,1054,72000,75145,0.018170167,0.018171
103,1,33,completed,2648,74648,75593,0.043665959,0.043666
103,2,34,completed,2477,77125,75593,0.040994084,0.040997
103,3,35,completed,2788,79913,75595,0.04614125,0.046142
103,4,36,completed,2158,82071,75585,0.036257792,0.036258
103,5,37,completed,2328,84399,75593,0.038468792,0.038468
103,6,38,completed,2267,86666,75583,0.037654458,0.037655
103,7,39,completed,2490,89156,75596,0.041014083,0.041014
103,8,40,completed,2169,91325,75587,0.035387958,0.035382
103,9,41,completed,2294,93619,75587,0.036894166,0.036895
103,10,42,budget_interrupted,2381,96000,75574,0.038945458,0.038946
104,1,43,success,10,96010,75600,0.000386667,0.000386


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/assignment.txt <==
6 9
3 10
10 12
7 14
11 15
12 16
0 18
17 20
19 21
16 24
24 25
26 27
3 28
8 30
15 35
30 36
27 40
37 42
5 45
4 48
9 50
45 54
55 56
2 60
12 63
25 70
48 72
44 75
7 80
73 84
20 90
29 100
1 105
9 108
15 112
32 120
93 126
125 135
125 140
84 144
134 150
139 168
39 175
21 180
135 189
179 200
151 210
81 216
14 225
212 240
243 252
170 270
207 280
254 300
65 315
47 336
239 350
291 360
359 378
279 400
181 420
189 432
164 450
363 504
319 525
171 540
325 560
104 600
425 630
314 675
489 700
471 720
387 756
755 840
669 900
845 945
543 1008
169 1050
891 1080
404 1200
885 1260
764 1350
139 1400
1215 1512
614 1575
527 1680
219 1800
1035 1890
769 2100
1701 2160
1865 2520
819 2700
879 2800
2133 3024
3089 3150
2919 3600
3545 3780
2789 4200
89 4725
605 5040
2619 5400
1389 6300
6075 7560
2879 8400
2789 9450
1269 10800
4889 12600
7911 15120
5589 18900
9089 25200
21519 37800
64024 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.639192667,1.639159
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.564138208,0.564126
102,insertion_3,100000,24000,24000,11,10,1,75070,78,0.422802625,0.422796
103,insertion_4,100000,24000,24000,11,10,1,75574,103,0.410905875,0.410886
104,insertion_5,100000,24000,14,1,1,0,75600,112,0.000524417,0.000525


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":96014,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":44,
"completed_trajectories":40,
"budget_interrupted_trajectories":4,
"first_success_trajectory":44,
"first_success_scans":96014,
"first_success_wall_seconds":3.037682583,
"first_success_cpu_seconds":3.037609,
"wall_seconds":3.037956208,
"cpu_seconds":3.037883,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/stdout.txt <==
global m=9 L=75600 seed=2026103102 gaps=0 scans=96014 CPU=3.03788s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2530,2530,65109,0.17736425,0.177359
100,2,2,completed,2513,5043,65785,0.165299,0.1653
100,3,3,completed,2736,7779,64159,0.196046584,0.196041
100,4,4,completed,2348,10127,65632,0.162058625,0.162059
100,5,5,completed,2502,12629,65529,0.167963917,0.167958
100,6,6,completed,2325,14954,64748,0.15859675,0.158597
100,7,7,completed,2483,17437,65446,0.173834291,0.173828
100,8,8,completed,2457,19894,65468,0.147087959,0.147088
100,9,9,completed,2690,22584,64977,0.188594583,0.188591
100,10,10,budget_interrupted,1416,24000,64217,0.102255417,0.102256
101,1,11,completed,2320,26320,73017,0.0570005,0.057001
101,2,12,completed,2039,28359,73024,0.048494833,0.048496
101,3,13,completed,2408,30767,72919,0.056704667,0.056705
101,4,14,completed,2243,33010,72961,0.051405792,0.051399
101,5,15,completed,2209,35219,73133,0.051155042,0.051157
101,6,16,completed,2217,37436,73013,0.05335925,0.053359
101,7,17,completed,2126,39562,73030,0.049941375,0.049941
101,8,18,completed,2315,41877,73133,0.053363792,0.053364
101,9,19,completed,2326,44203,73133,0.054036709,0.054037
101,10,20,completed,2332,46535,73114,0.053827917,0.053826
101,11,21,budget_interrupted,1465,48000,73003,0.034765958,0.034766
102,1,22,completed,2145,50145,75032,0.037419458,0.03742
102,2,23,completed,2192,52337,75019,0.038727333,0.038727
102,3,24,completed,2287,54624,74945,0.040056625,0.040057
102,4,25,completed,2540,57164,74910,0.044526125,0.044526
102,5,26,completed,2340,59504,75070,0.041287167,0.04129
102,6,27,completed,2206,61710,75052,0.038807083,0.038808
102,7,28,completed,2314,64024,75045,0.040612875,0.040615
102,8,29,completed,2329,66353,75070,0.040481917,0.040478
102,9,30,completed,2220,68573,75070,0.039220583,0.039222
102,10,31,completed,2511,71084,75019,0.045340625,0.045341
102,11,32,budget_interrupted,916,72000,74977,0.016244083,0.016244
103,1,33,completed,2047,74047,75566,0.03494075,0.034941
103,2,34,completed,2384,76431,75562,0.041064208,0.041065
103,3,35,completed,2237,78668,75559,0.038502833,0.038503
103,4,36,completed,2354,81022,75557,0.039449084,0.03943
103,5,37,completed,2401,83423,75574,0.041385375,0.041386
103,6,38,completed,2153,85576,75557,0.037416167,0.037416
103,7,39,completed,2157,87733,75569,0.03682675,0.036827
103,8,40,completed,1992,89725,75570,0.0339675,0.033968
103,9,41,completed,2257,91982,75574,0.038645375,0.038645
103,10,42,completed,2286,94268,75574,0.039003792,0.039007
103,11,43,budget_interrupted,1732,96000,75572,0.02962675,0.029627
104,1,44,success,14,96014,75600,0.000466458,0.000466


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/assignment.txt <==
4 9
0 10
9 12
0 14
2 15
11 16
1 18
8 20
11 21
15 24
24 25
26 27
22 28
12 30
31 35
25 36
18 40
23 42
7 45
3 48
4 50
28 54
55 56
5 60
47 63
6 70
7 72
14 75
38 80
71 84
16 90
84 100
96 105
10 108
30 112
53 120
119 126
116 135
36 140
115 144
114 150
143 168
94 175
41 180
152 189
34 200
186 210
143 216
194 225
78 240
131 252
262 270
226 280
209 300
131 315
83 336
244 350
113 360
287 378
134 400
156 420
35 432
214 450
455 504
144 525
172 540
86 560
29 600
461 630
289 675
344 700
718 720
449 756
296 840
569 900
586 945
707 1008
894 1050
953 1080
1134 1200
281 1260
694 1350
394 1400
881 1512
844 1575
398 1680
329 1800
46 1890
744 2100
478 2160
713 2520
64 2700
1094 2800
1571 3024
2644 3150
2734 3600
3736 3780
716 4200
3869 4725
1235 5040
3329 5400
3544 6300
353 7560
5918 8400
6976 9450
3934 10800
5756 12600
14675 15120
17344 18900
19433 25200
10796 37800
50753 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65416,28,1.666876042,1.66685
101,insertion_2,100000,24000,24000,11,10,1,72469,53,0.573439334,0.573424
102,insertion_3,100000,24000,24000,12,11,1,74602,78,0.442614333,0.442607
103,insertion_4,100000,24000,24000,12,11,1,75174,103,0.440059,0.440045
104,insertion_5,100000,24000,24000,24,23,1,75213,112,0.725014084,0.725001
300,global_medium,100000,40000,40000,3,2,1,75242,112,0.84179825,0.840428
301,global_large_to_small,100000,40000,40000,2,1,1,75244,112,0.895118042,0.895104
302,global_mixed,100000,40000,40000,2,1,1,75244,112,0.893287583,0.893267


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":76,
"completed_trajectories":68,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.47862375,
"cpu_seconds":6.477144,
"covered":75244,
"uncovered":356,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/stdout.txt <==
global m=9 L=75600 seed=2026103103 gaps=356 scans=240000 CPU=6.47714s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2332,2332,64993,0.160596625,0.160592
100,2,2,completed,2653,4985,65416,0.17428575,0.174286
100,3,3,completed,2400,7385,64033,0.17021525,0.170215
100,4,4,completed,2281,9666,63971,0.160611791,0.160612
100,5,5,completed,2425,12091,64702,0.159733375,0.159728
100,6,6,completed,2487,14578,63951,0.17590525,0.175899
100,7,7,completed,2355,16933,64283,0.172795292,0.172797
100,8,8,completed,2487,19420,65109,0.174929209,0.174923
100,9,9,completed,2545,21965,64993,0.173966,0.173966
100,10,10,budget_interrupted,2035,24000,64862,0.143751084,0.143751
101,1,11,completed,2337,26337,72350,0.056470709,0.056471
101,2,12,completed,2323,28660,72447,0.056674583,0.056669
101,3,13,completed,2526,31186,72433,0.058336958,0.058337
101,4,14,completed,2419,33605,72448,0.056481167,0.05648
101,5,15,completed,2147,35752,72469,0.053910459,0.05391
101,6,16,completed,2323,38075,72437,0.057631167,0.057631
101,7,17,completed,2275,40350,72440,0.052342,0.052343
101,8,18,completed,2325,42675,72376,0.056039625,0.05604
101,9,19,completed,2247,44922,72354,0.053876916,0.053871
101,10,20,completed,2227,47149,72366,0.051901708,0.051902
101,11,21,budget_interrupted,851,48000,72333,0.019691375,0.019691
102,1,22,completed,2209,50209,74586,0.040953792,0.040955
102,2,23,completed,2201,52410,74602,0.040394709,0.040395
102,3,24,completed,2142,54552,74597,0.039130125,0.03913
102,4,25,completed,2182,56734,74568,0.039969458,0.03997
102,5,26,completed,2057,58791,74601,0.037644167,0.037645
102,6,27,completed,2200,60991,74561,0.040473542,0.040474
102,7,28,completed,1978,62969,74601,0.03647825,0.036478
102,8,29,completed,1973,64942,74582,0.036447167,0.036448
102,9,30,completed,2079,67021,74562,0.038309125,0.038309
102,10,31,completed,2225,69246,74525,0.04077475,0.040775
102,11,32,completed,2061,71307,74548,0.038524666,0.038525
102,12,33,budget_interrupted,693,72000,74562,0.013420041,0.01342
103,1,34,completed,1951,73951,75174,0.036376083,0.036376
103,2,35,completed,2067,76018,75170,0.037868417,0.037862
103,3,36,completed,2021,78039,75174,0.036908625,0.036909
103,4,37,completed,1995,80034,75158,0.036663417,0.036664
103,5,38,completed,1939,81973,75162,0.035599958,0.0356
103,6,39,completed,1973,83946,75170,0.036386958,0.036388
103,7,40,completed,2099,86045,75162,0.038444792,0.038445
103,8,41,completed,2067,88112,75170,0.037982833,0.037983
103,9,42,completed,2034,90146,75174,0.037382458,0.037382
103,10,43,completed,2078,92224,75158,0.0373215,0.037315
103,11,44,completed,2029,94253,75160,0.037070083,0.03707
103,12,45,budget_interrupted,1747,96000,75158,0.031974416,0.031975
104,1,46,completed,1051,97051,75213,0.031805375,0.031805
104,2,47,completed,1033,98084,75213,0.031927667,0.031929
104,3,48,completed,1016,99100,75213,0.031012709,0.031013
104,4,49,completed,1014,100114,75213,0.03096875,0.030968
104,5,50,completed,1055,101169,75213,0.032292042,0.032287
104,6,51,completed,1037,102206,75213,0.03104575,0.031047
104,7,52,completed,1018,103224,75213,0.030668041,0.030668
104,8,53,completed,1026,104250,75213,0.031273,0.031273
104,9,54,completed,1056,105306,75213,0.031735791,0.031735
104,10,55,completed,1031,106337,75213,0.031130792,0.031131
104,11,56,completed,1030,107367,75213,0.0310645,0.031064
104,12,57,completed,1019,108386,75213,0.030507416,0.030507
104,13,58,completed,1047,109433,75213,0.031703458,0.031704
104,14,59,completed,1066,110499,75213,0.032004458,0.032004
104,15,60,completed,1035,111534,75213,0.030854541,0.030854
104,16,61,completed,989,112523,75213,0.029876792,0.029876
104,17,62,completed,1022,113545,75213,0.030900291,0.030901
104,18,63,completed,1015,114560,75213,0.0300335,0.030036
104,19,64,completed,1015,115575,75213,0.030764458,0.030765
104,20,65,completed,999,116574,75213,0.030109667,0.03011
104,21,66,completed,1044,117618,75213,0.031506833,0.031507
104,22,67,completed,1052,118670,75213,0.031322125,0.031316
104,23,68,completed,1014,119684,75213,0.030920584,0.030925
104,24,69,budget_interrupted,316,120000,75213,0.009472375,0.009472
300,1,70,completed,19017,139017,75242,0.395399291,0.395203
300,2,71,completed,19429,158446,75240,0.413957666,0.412798
300,3,72,budget_interrupted,1554,160000,75226,0.032359792,0.032354
301,1,73,completed,24435,184435,75244,0.537018291,0.537005
301,2,74,budget_interrupted,15565,200000,75242,0.358032667,0.358034
302,1,75,completed,17917,217917,75244,0.39552,0.395508
302,2,76,budget_interrupted,22083,240000,75244,0.49769775,0.497692


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/assignment.txt <==
5 9
3 10
4 12
7 14
6 15
10 16
2 18
17 20
16 21
22 24
24 25
26 27
11 28
18 30
10 35
29 36
27 40
19 42
30 45
34 48
19 50
44 54
55 56
12 60
51 63
15 70
54 72
39 75
47 80
25 84
60 90
29 100
31 105
8 108
87 112
102 120
65 126
116 135
125 140
18 144
54 150
159 168
134 175
0 180
89 189
179 200
1 210
62 216
84 225
162 240
47 252
71 270
195 280
144 300
135 315
135 336
59 350
11 360
359 378
79 400
181 420
386 432
384 450
81 504
514 525
125 540
407 560
294 600
285 630
314 675
209 700
191 720
611 756
811 840
684 900
495 945
407 1008
589 1050
675 1080
594 1200
1005 1260
89 1350
1259 1400
719 1512
9 1575
635 1680
1739 1800
1125 1890
1189 2100
945 2160
1845 2520
2609 2700
1079 2800
2889 3024
159 3150
2639 3600
305 3780
139 4200
684 4725
1475 5040
909 5400
1509 6300
3645 7560
1509 8400
7109 9450
4509 10800
2259 12600
7929 15120
12059 18900
5409 25200
35109 37800
74709 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65746,28,1.633046708,1.633002
101,insertion_2,100000,24000,24000,12,11,1,73084,53,0.559213875,0.559199
102,insertion_3,100000,24000,24000,11,10,1,75107,78,0.425952125,0.425945
103,insertion_4,100000,24000,24000,11,10,1,75581,103,0.407313291,0.407307
104,insertion_5,100000,24000,241,1,1,0,75600,112,0.006947417,0.006947


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":96241,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96241,
"first_success_wall_seconds":3.032591208,
"first_success_cpu_seconds":3.032519,
"wall_seconds":3.032834541,
"cpu_seconds":3.032762,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/stdout.txt <==
global m=9 L=75600 seed=2026103104 gaps=0 scans=96241 CPU=3.03276s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2282,2282,65746,0.151692042,0.151693
100,2,2,completed,2373,4655,65289,0.148703083,0.148704
100,3,3,completed,2201,6856,64330,0.1553655,0.155359
100,4,4,completed,2528,9384,64977,0.172623917,0.172624
100,5,5,completed,2480,11864,65746,0.167151917,0.167144
100,6,6,completed,2389,14253,65443,0.169429708,0.169421
100,7,7,completed,2333,16586,65416,0.160881333,0.160875
100,8,8,completed,2359,18945,65632,0.156675375,0.156675
100,9,9,completed,2643,21588,64993,0.181178084,0.181178
100,10,10,budget_interrupted,2412,24000,63820,0.169246167,0.16924
101,1,11,completed,2261,26261,72995,0.052126125,0.052127
101,2,12,completed,2197,28458,73084,0.050344834,0.050339
101,3,13,completed,2217,30675,73084,0.050040375,0.050041
101,4,14,completed,2188,32863,73070,0.050458917,0.05046
101,5,15,completed,2110,34973,73084,0.048596,0.048596
101,6,16,completed,2234,37207,73026,0.053980875,0.053982
101,7,17,completed,2202,39409,72976,0.053062209,0.053062
101,8,18,completed,2131,41540,73006,0.05172625,0.051727
101,9,19,completed,2097,43637,73066,0.047197416,0.047191
101,10,20,completed,2153,45790,73084,0.049896417,0.049898
101,11,21,completed,2050,47840,73084,0.047591625,0.047592
101,12,22,budget_interrupted,160,48000,72905,0.004104791,0.004105
102,1,23,completed,2173,50173,75002,0.03806175,0.038061
102,2,24,completed,2078,52251,75072,0.03728225,0.037282
102,3,25,completed,2186,54437,75076,0.038927125,0.038928
102,4,26,completed,2172,56609,75093,0.038795417,0.038796
102,5,27,completed,2256,58865,74971,0.040485375,0.040486
102,6,28,completed,2372,61237,75006,0.042191875,0.042192
102,7,29,completed,2158,63395,75101,0.038480625,0.038481
102,8,30,completed,2385,65780,75001,0.042244334,0.042238
102,9,31,completed,2305,68085,74991,0.039987042,0.039987
102,10,32,completed,2296,70381,75107,0.040954625,0.040955
102,11,33,budget_interrupted,1619,72000,75081,0.028460708,0.02846
103,1,34,completed,2403,74403,75581,0.040520541,0.04052
103,2,35,completed,2255,76658,75579,0.038932125,0.038936
103,3,36,completed,2220,78878,75581,0.037392166,0.037392
103,4,37,completed,2152,81030,75576,0.03656875,0.036562
103,5,38,completed,2540,83570,75562,0.043082792,0.043084
103,6,39,completed,2209,85779,75562,0.037358833,0.037359
103,7,40,completed,2198,87977,75562,0.037286167,0.037287
103,8,41,completed,2365,90342,75577,0.039874208,0.039875
103,9,42,completed,2139,92481,75561,0.036469583,0.036469
103,10,43,completed,2308,94789,75576,0.039035,0.039035
103,11,44,budget_interrupted,1211,96000,75553,0.020713125,0.020713
104,1,45,success,241,96241,75600,0.006889917,0.006891


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/assignment.txt <==
4 9
5 10
6 12
3 14
11 15
4 16
16 18
17 20
11 21
0 24
24 25
26 27
23 28
21 30
8 35
10 36
27 40
38 42
1 45
12 48
39 50
38 54
55 56
33 60
14 63
33 70
64 72
44 75
7 80
2 84
61 90
9 100
83 105
62 108
47 112
80 120
68 126
17 135
63 140
28 144
69 150
39 168
29 175
73 180
56 189
59 200
193 210
8 216
169 225
140 240
230 252
182 270
83 280
129 300
98 315
44 336
229 350
133 360
110 378
359 400
233 420
332 432
19 450
464 504
104 525
290 540
127 560
579 600
302 630
209 675
679 700
313 720
650 756
123 840
529 900
938 945
860 1008
764 1050
530 1080
847 1200
50 1260
614 1350
1359 1400
1136 1512
1184 1575
1407 1680
1729 1800
1748 1890
1829 2100
1070 2160
1112 2520
1934 2700
959 2800
1286 3024
2629 3150
829 3600
1253 3780
979 4200
4529 4725
2113 5040
584 5400
3679 6300
4688 7560
6367 8400
2504 9450
7064 10800
7664 12600
7832 15120
7022 18900
7567 25200
15029 37800
8729 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65773,28,1.704050209,1.702157
101,insertion_2,100000,24000,24000,11,10,1,72726,53,0.595808292,0.595795
102,insertion_3,100000,24000,24000,11,10,1,74736,78,0.428418292,0.428411
103,insertion_4,100000,24000,24000,12,11,1,75252,103,0.440605083,0.440592
104,insertion_5,100000,24000,24000,24,23,1,75290,112,0.730501916,0.730488
300,global_medium,100000,40000,40000,2,1,1,75306,112,0.822901792,0.822888
301,global_large_to_small,100000,40000,40000,2,1,1,75309,112,0.898725125,0.898701
302,global_mixed,100000,40000,40000,3,2,1,75318,112,0.885070291,0.885057


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":75,
"completed_trajectories":67,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.507296208,
"cpu_seconds":6.504612,
"covered":75318,
"uncovered":282,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/stdout.txt <==
global m=9 L=75600 seed=2026103105 gaps=282 scans=240000 CPU=6.50461s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2384,2384,64416,0.172385791,0.170604
100,2,2,completed,2491,4875,63728,0.179417958,0.179418
100,3,3,completed,2350,7225,63732,0.1709975,0.170989
100,4,4,completed,2633,9858,65411,0.189201666,0.189144
100,5,5,completed,2538,12396,63748,0.181526125,0.181507
100,6,6,completed,2325,14721,65413,0.158572584,0.158575
100,7,7,completed,2266,16987,65411,0.16168525,0.161679
100,8,8,completed,2458,19445,64170,0.180136333,0.180136
100,9,9,completed,2333,21778,64252,0.160905416,0.160899
100,10,10,budget_interrupted,2222,24000,65773,0.149109166,0.14911
101,1,11,completed,2374,26374,72614,0.057931083,0.057931
101,2,12,completed,2333,28707,72726,0.059104417,0.059098
101,3,13,completed,2177,30884,72687,0.0536445,0.053645
101,4,14,completed,2299,33183,72723,0.055921917,0.055923
101,5,15,completed,2398,35581,72676,0.058248375,0.058242
101,6,16,completed,2374,37955,72688,0.06004625,0.060049
101,7,17,completed,2408,40363,72567,0.05923575,0.059235
101,8,18,completed,2514,42877,72687,0.062141333,0.062141
101,9,19,completed,2403,45280,72710,0.058973541,0.058976
101,10,20,completed,2226,47506,72687,0.057559625,0.05756
101,11,21,budget_interrupted,494,48000,72599,0.012908083,0.012908
102,1,22,completed,2112,50112,74685,0.037872625,0.037875
102,2,23,completed,2112,52224,74721,0.03756125,0.037562
102,3,24,completed,2373,54597,74686,0.042451209,0.042452
102,4,25,completed,2144,56741,74677,0.038512042,0.038515
102,5,26,completed,2378,59119,74727,0.042750541,0.042744
102,6,27,completed,2281,61400,74721,0.040665833,0.040667
102,7,28,completed,2296,63696,74691,0.040521291,0.040522
102,8,29,completed,2013,65709,74706,0.035750333,0.03575
102,9,30,completed,2325,68034,74695,0.041903292,0.041903
102,10,31,completed,2406,70440,74703,0.042633625,0.042634
102,11,32,budget_interrupted,1560,72000,74736,0.027714875,0.027715
103,1,33,completed,1985,73985,75233,0.036493625,0.036496
103,2,34,completed,2122,76107,75252,0.03873275,0.038726
103,3,35,completed,2107,78214,75252,0.038878916,0.03888
103,4,36,completed,1984,80198,75250,0.036491584,0.036492
103,5,37,completed,2113,82311,75252,0.039123209,0.039124
103,6,38,completed,2204,84515,75252,0.040849625,0.04085
103,7,39,completed,2365,86880,75251,0.043669167,0.043669
103,8,40,completed,2061,88941,75249,0.037469708,0.037465
103,9,41,completed,2146,91087,75249,0.039038167,0.039039
103,10,42,completed,1951,93038,75248,0.035586583,0.035587
103,11,43,completed,2099,95137,75248,0.038493042,0.038496
103,12,44,budget_interrupted,863,96000,75249,0.015692125,0.015693
104,1,45,completed,1036,97036,75290,0.031281583,0.031284
104,2,46,completed,994,98030,75290,0.030324917,0.030328
104,3,47,completed,1035,99065,75290,0.031220375,0.031222
104,4,48,completed,1009,100074,75290,0.03053875,0.030539
104,5,49,completed,1003,101077,75290,0.030676417,0.030679
104,6,50,completed,1021,102098,75290,0.030878667,0.030882
104,7,51,completed,997,103095,75290,0.030445375,0.030446
104,8,52,completed,998,104093,75290,0.030067541,0.03007
104,9,53,completed,983,105076,75290,0.029962625,0.029963
104,10,54,completed,1008,106084,75290,0.030628458,0.030629
104,11,55,completed,1017,107101,75290,0.030966333,0.030966
104,12,56,completed,1041,108142,75290,0.031706625,0.031707
104,13,57,completed,1001,109143,75290,0.030272417,0.030267
104,14,58,completed,1002,110145,75290,0.0310525,0.031052
104,15,59,completed,1005,111150,75290,0.030506917,0.030507
104,16,60,completed,992,112142,75290,0.030130125,0.03013
104,17,61,completed,1021,113163,75290,0.031082708,0.031083
104,18,62,completed,960,114123,75290,0.029168875,0.029172
104,19,63,completed,998,115121,75290,0.030805208,0.030805
104,20,64,completed,1032,116153,75290,0.031589625,0.03159
104,21,65,completed,1014,117167,75290,0.031091458,0.031088
104,22,66,completed,1004,118171,75290,0.030753125,0.030753
104,23,67,completed,978,119149,75290,0.029288291,0.029289
104,24,68,budget_interrupted,851,120000,75290,0.025952167,0.025953
300,1,69,completed,21525,141525,75306,0.440810416,0.440803
300,2,70,budget_interrupted,18475,160000,75305,0.382023834,0.382017
301,1,71,completed,23022,183022,75309,0.510275167,0.510285
301,2,72,budget_interrupted,16978,200000,75306,0.38835775,0.388351
302,1,73,completed,21215,221215,75318,0.465955833,0.465951
302,2,74,completed,18509,239724,75317,0.412416833,0.41241
302,3,75,budget_interrupted,276,240000,75309,0.006625083,0.006625


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/assignment.txt <==
0 9
3 10
4 12
5 14
2 15
10 16
6 18
1 20
1 21
22 24
24 25
26 27
11 28
8 30
0 35
12 36
11 40
31 42
5 45
34 48
29 50
15 54
55 56
56 60
57 63
65 70
30 72
44 75
71 80
25 84
20 90
89 100
37 105
33 108
79 112
86 120
3 126
125 135
125 140
66 144
14 150
139 168
84 175
57 180
78 189
139 200
7 210
213 216
209 225
146 240
87 252
170 270
231 280
104 300
290 315
239 336
9 350
147 360
143 378
39 400
97 420
321 432
284 450
363 504
394 525
87 540
25 560
254 600
155 630
584 675
209 700
327 720
519 756
755 840
669 900
575 945
399 1008
469 1050
267 1080
1154 1200
1145 1260
1034 1350
1259 1400
1239 1512
1184 1575
1151 1680
219 1800
1455 1890
769 2100
537 2160
165 2520
519 2700
2639 2800
969 3024
59 3150
2919 3600
305 3780
2909 4200
1709 4725
1425 5040
5019 5400
5709 6300
195 7560
3839 8400
4587 9450
969 10800
5009 12600
807 15120
2319 18900
15519 25200
26009 37800
20409 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.671513792,1.671315
101,insertion_2,100000,24000,24000,11,10,1,73133,53,0.577328042,0.577195
102,insertion_3,100000,24000,24000,10,9,1,75070,78,0.430143333,0.430089
103,insertion_4,100000,24000,24000,11,10,1,75559,103,0.414835125,0.414831
104,insertion_5,100000,24000,24000,23,22,1,75586,112,0.681582417,0.681548
300,global_medium,100000,40000,73,1,1,0,75600,112,0.001479542,0.001479


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":120073,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":6,
"started_trajectories":66,
"completed_trajectories":61,
"budget_interrupted_trajectories":5,
"first_success_trajectory":66,
"first_success_scans":120073,
"first_success_wall_seconds":3.777021875,
"first_success_cpu_seconds":3.776596,
"wall_seconds":3.777291834,
"cpu_seconds":3.776865,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/stdout.txt <==
global m=9 L=75600 seed=2026103106 gaps=0 scans=120073 CPU=3.77686s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2573,2573,65186,0.174897833,0.174825
100,2,2,completed,2355,4928,65746,0.164700041,0.164701
100,3,3,completed,2308,7236,64717,0.158959333,0.15896
100,4,4,completed,2459,9695,64159,0.174971667,0.174966
100,5,5,completed,2351,12046,64837,0.158706125,0.158697
100,6,6,completed,2578,14624,64557,0.184374708,0.184376
100,7,7,completed,2738,17362,65785,0.185677667,0.185625
100,8,8,completed,2180,19542,65446,0.155171833,0.155155
100,9,9,completed,2130,21672,65113,0.150034375,0.15003
100,10,10,budget_interrupted,2328,24000,65461,0.163905167,0.163883
101,1,11,completed,2254,26254,73017,0.056001708,0.056003
101,2,12,completed,2137,28391,73063,0.052994208,0.052989
101,3,13,completed,2354,30745,72927,0.056464041,0.056462
101,4,14,completed,2312,33057,73114,0.055479708,0.055469
101,5,15,completed,2391,35448,73058,0.057377625,0.057367
101,6,16,completed,2221,37669,73003,0.053650167,0.05365
101,7,17,completed,2236,39905,73030,0.052364666,0.052354
101,8,18,completed,2371,42276,73133,0.055176083,0.055173
101,9,19,completed,2361,44637,72783,0.055066375,0.054996
101,10,20,completed,2233,46870,73019,0.054251542,0.054245
101,11,21,budget_interrupted,1130,48000,73029,0.0283995,0.0284
102,1,22,completed,2582,50582,75032,0.046596333,0.046592
102,2,23,completed,2402,52984,74976,0.043076167,0.043076
102,3,24,completed,2288,55272,75056,0.040755792,0.04074
102,4,25,completed,2298,57570,75055,0.041380375,0.04137
102,5,26,completed,2432,60002,75052,0.043297334,0.043298
102,6,27,completed,2307,62309,75070,0.041206666,0.041207
102,7,28,completed,2783,65092,75066,0.049509583,0.049511
102,8,29,completed,2356,67448,74999,0.042543916,0.042544
102,9,30,completed,2532,69980,75052,0.045642667,0.04563
102,10,31,budget_interrupted,2020,72000,75059,0.036035958,0.036036
103,1,32,completed,2174,74174,75554,0.037543083,0.037544
103,2,33,completed,2367,76541,75544,0.041725,0.041726
103,3,34,completed,2308,78849,75552,0.040803375,0.040803
103,4,35,completed,2317,81166,75557,0.040197333,0.040198
103,5,36,completed,2319,83485,75559,0.039803292,0.039804
103,6,37,completed,2052,85537,75557,0.035337875,0.035337
103,7,38,completed,2279,87816,75553,0.039128166,0.039128
103,8,39,completed,2209,90025,75548,0.037904542,0.037903
103,9,40,completed,2234,92259,75552,0.038349917,0.03835
103,10,41,completed,2185,94444,75557,0.037182292,0.037183
103,11,42,budget_interrupted,1556,96000,75539,0.02677675,0.026778
104,1,43,completed,1086,97086,75586,0.030879333,0.03088
104,2,44,completed,1027,98113,75586,0.028960583,0.02895
104,3,45,completed,1051,99164,75586,0.029734625,0.029719
104,4,46,completed,1104,100268,75586,0.031620959,0.031621
104,5,47,completed,1073,101341,75586,0.030492375,0.030493
104,6,48,completed,1104,102445,75586,0.031040584,0.03104
104,7,49,completed,1099,103544,75586,0.031542125,0.031542
104,8,50,completed,1022,104566,75586,0.028958917,0.028958
104,9,51,completed,1047,105613,75586,0.029499625,0.029499
104,10,52,completed,1009,106622,75586,0.02851075,0.028511
104,11,53,completed,1055,107677,75586,0.030073,0.030074
104,12,54,completed,1088,108765,75586,0.030548292,0.030548
104,13,55,completed,1137,109902,75586,0.0323345,0.032335
104,14,56,completed,1102,111004,75586,0.03095275,0.030953
104,15,57,completed,1109,112113,75586,0.031457459,0.031454
104,16,58,completed,1034,113147,75586,0.029587958,0.029588
104,17,59,completed,1026,114173,75586,0.029626083,0.029626
104,18,60,completed,1081,115254,75586,0.030616917,0.030616
104,19,61,completed,1038,116292,75586,0.029513834,0.029515
104,20,62,completed,1045,117337,75586,0.029678333,0.029678
104,21,63,completed,1040,118377,75586,0.029248833,0.02925
104,22,64,completed,1055,119432,75586,0.030509542,0.030509
104,23,65,budget_interrupted,568,120000,75586,0.016078708,0.016077
300,1,66,success,73,120073,75600,0.001415334,0.001415


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/assignment.txt <==
7 9
1 10
0 12
1 14
5 15
14 16
4 18
13 20
3 21
18 24
24 25
26 27
19 28
8 30
2 35
28 36
3 40
21 42
2 45
6 48
39 50
13 54
55 56
56 60
10 63
67 70
10 72
44 75
23 80
69 84
32 90
9 100
60 105
85 108
95 112
26 120
91 126
17 135
117 140
118 144
134 150
27 168
79 175
77 180
49 189
59 200
135 210
139 216
29 225
86 240
181 252
62 270
5 280
164 300
100 315
143 336
179 350
347 360
157 378
359 400
285 420
31 432
104 450
307 504
219 525
197 540
303 560
314 600
235 630
629 675
229 700
167 720
265 756
145 840
469 900
940 945
959 1008
669 1050
467 1080
614 1200
1075 1260
854 1350
919 1400
643 1512
1004 1575
623 1680
19 1800
1799 1890
369 2100
1975 2160
1687 2520
1669 2700
1759 2800
1543 3024
329 3150
3359 3600
2965 3780
3779 4200
1529 4725
647 5040
3019 5400
4829 6300
5327 7560
2729 8400
2569 9450
6929 10800
629 12600
7879 15120
6619 18900
4519 25200
21959 37800
679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65785,28,1.654976208,1.654943
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.579404333,0.579368
102,insertion_3,100000,24000,24000,12,11,1,75154,78,0.426874459,0.426868
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.404909459,0.404903
104,insertion_5,100000,24000,16,1,1,0,75600,112,0.000612042,0.000612


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":96016,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":45,
"completed_trajectories":41,
"budget_interrupted_trajectories":4,
"first_success_trajectory":45,
"first_success_scans":96016,
"first_success_wall_seconds":3.066899667,
"first_success_cpu_seconds":3.066817,
"wall_seconds":3.067178167,
"cpu_seconds":3.067095,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/stdout.txt <==
global m=9 L=75600 seed=2026103107 gaps=0 scans=96016 CPU=3.0671s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2420,2420,63670,0.172916208,0.172911
100,2,2,completed,2507,4927,65529,0.175275792,0.175277
100,3,3,completed,2434,7361,65510,0.169410208,0.16941
100,4,4,completed,2237,9598,64795,0.162671583,0.162665
100,5,5,completed,2401,11999,65443,0.159551166,0.159545
100,6,6,completed,2424,14423,65182,0.151368334,0.151368
100,7,7,completed,2298,16721,65785,0.151125875,0.15112
100,8,8,completed,2516,19237,65317,0.164832791,0.164832
100,9,9,completed,2411,21648,64377,0.175106667,0.175107
100,10,10,budget_interrupted,2352,24000,64114,0.172620292,0.172614
101,1,11,completed,2326,26326,73003,0.055362417,0.055362
101,2,12,completed,2219,28545,72974,0.054001125,0.054001
101,3,13,completed,2203,30748,73137,0.053793334,0.053773
101,4,14,completed,2319,33067,73133,0.055482875,0.055483
101,5,15,completed,2187,35254,73133,0.052190084,0.05219
101,6,16,completed,2358,37612,73030,0.057815583,0.057816
101,7,17,completed,2274,39886,73017,0.053873375,0.053873
101,8,18,completed,2276,42162,73003,0.05555375,0.05554
101,9,19,completed,2210,44372,73114,0.054645667,0.054646
101,10,20,completed,2199,46571,73133,0.052112,0.052113
101,11,21,budget_interrupted,1429,48000,72832,0.034478083,0.034478
102,1,22,completed,2197,50197,75138,0.039260875,0.03926
102,2,23,completed,2173,52370,75123,0.038851125,0.038851
102,3,24,completed,2272,54642,75062,0.040560333,0.040561
102,4,25,completed,2164,56806,75154,0.0386285,0.038628
102,5,26,completed,2168,58974,75154,0.038408292,0.038409
102,6,27,completed,2195,61169,75116,0.038925167,0.038926
102,7,28,completed,2178,63347,75154,0.038986125,0.038986
102,8,29,completed,2270,65617,75062,0.040594792,0.040596
102,9,30,completed,2161,67778,75138,0.03864975,0.03865
102,10,31,completed,2077,69855,75127,0.036513334,0.036508
102,11,32,completed,1979,71834,75083,0.034497334,0.034498
102,12,33,budget_interrupted,166,72000,75112,0.002916,0.002917
103,1,34,completed,2436,74436,75587,0.041004667,0.041005
103,2,35,completed,2097,76533,75588,0.035354167,0.035355
103,3,36,completed,2416,78949,75584,0.040784959,0.040785
103,4,37,completed,2360,81309,75578,0.03989275,0.039893
103,5,38,completed,2231,83540,75582,0.037667,0.037667
103,6,39,completed,2431,85971,75587,0.040625833,0.04062
103,7,40,completed,2611,88582,75587,0.043966375,0.043967
103,8,41,completed,2382,90964,75587,0.040242375,0.040242
103,9,42,completed,2335,93299,75585,0.039525667,0.039525
103,10,43,completed,2334,95633,75574,0.039551375,0.039552
103,11,44,budget_interrupted,367,96000,75567,0.006216,0.006216
104,1,45,success,16,96016,75600,0.000554083,0.000554


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/assignment.txt <==
4 9
7 10
0 12
11 14
11 15
10 16
10 18
5 20
2 21
6 24
24 25
26 27
15 28
21 30
33 35
16 36
35 40
8 42
16 45
18 48
19 50
19 54
55 56
20 60
14 63
3 70
70 72
59 75
15 80
80 84
2 90
29 100
83 105
37 108
7 112
110 120
32 126
62 135
113 140
34 144
9 150
38 168
89 175
133 180
98 189
179 200
93 210
91 216
29 225
135 240
68 252
1 270
203 280
189 300
308 315
290 336
339 350
43 360
368 378
79 400
153 420
415 432
259 450
79 504
314 525
433 540
535 560
494 600
578 630
629 675
639 700
290 720
692 756
363 840
889 900
413 945
194 1008
903 1050
422 1080
279 1200
1112 1260
109 1350
539 1400
919 1512
1064 1575
215 1680
1244 1800
1628 1890
1113 2100
1250 2160
1742 2520
1189 2700
1539 2800
1927 3024
104 3150
2594 3600
152 3780
2373 4200
2114 4725
2455 5040
3944 5400
2793 6300
7502 7560
3423 8400
1964 9450
1844 10800
6993 12600
530 15120
5444 18900
5479 25200
36644 37800
63271 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65704,28,1.633082166,1.633043
101,insertion_2,100000,24000,24000,11,10,1,72617,53,0.5453445,0.545331
102,insertion_3,100000,24000,24000,11,10,1,74583,78,0.439593625,0.439588
103,insertion_4,100000,24000,24000,12,11,1,75106,103,0.444195458,0.444188
104,insertion_5,100000,24000,24000,24,23,1,75146,112,0.739262958,0.739038
300,global_medium,100000,40000,40000,2,1,1,75166,112,0.838410541,0.838397
301,global_large_to_small,100000,40000,40000,2,1,1,75205,112,0.897107,0.897069
302,global_mixed,100000,40000,40000,3,2,1,75218,112,0.874292458,0.874272


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":75,
"completed_trajectories":67,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.411678042,
"cpu_seconds":6.411313,
"covered":75218,
"uncovered":382,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/stdout.txt <==
global m=9 L=75600 seed=2026103108 gaps=382 scans=240000 CPU=6.41131s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2452,2452,65416,0.1669165,0.166911
100,2,2,completed,2370,4822,65575,0.147276125,0.147277
100,3,3,completed,2635,7457,65305,0.180045833,0.180046
100,4,4,completed,2380,9837,65411,0.164903708,0.164899
100,5,5,completed,2410,12247,65704,0.166007375,0.165998
100,6,6,completed,2556,14803,65413,0.181900959,0.181901
100,7,7,completed,2411,17214,65095,0.154228792,0.154222
100,8,8,completed,2367,19581,63684,0.15911825,0.159118
100,9,9,completed,2193,21774,64822,0.1550175,0.155013
100,10,10,budget_interrupted,2226,24000,65243,0.157558708,0.157559
101,1,11,completed,2406,26406,72537,0.054045542,0.054046
101,2,12,completed,2341,28747,72552,0.051094667,0.051095
101,3,13,completed,2480,31227,72489,0.059824125,0.059818
101,4,14,completed,2485,33712,72600,0.053946542,0.053947
101,5,15,completed,2229,35941,72440,0.052620125,0.05262
101,6,16,completed,2190,38131,72582,0.049912,0.049912
101,7,17,completed,2146,40277,72362,0.050562333,0.050563
101,8,18,completed,2207,42484,72541,0.048895583,0.048895
101,9,19,completed,2048,44532,72617,0.043968042,0.043961
101,10,20,completed,2376,46908,72537,0.053810834,0.05381
101,11,21,budget_interrupted,1092,48000,72376,0.02658225,0.026583
102,1,22,completed,2465,50465,74569,0.045491833,0.045492
102,2,23,completed,2398,52863,74557,0.043700041,0.0437
102,3,24,completed,2394,55257,74564,0.043673125,0.043673
102,4,25,completed,2375,57632,74537,0.043388875,0.04339
102,5,26,completed,2190,59822,74564,0.040217625,0.040218
102,6,27,completed,2255,62077,74539,0.041261292,0.041261
102,7,28,completed,2176,64253,74555,0.04018625,0.040186
102,8,29,completed,2243,66496,74583,0.040275375,0.04027
102,9,30,completed,2099,68595,74467,0.03864875,0.038649
102,10,31,completed,2094,70689,74554,0.038546375,0.038545
102,11,32,budget_interrupted,1311,72000,74564,0.02411725,0.024117
103,1,33,completed,2042,74042,75106,0.037824292,0.037824
103,2,34,completed,2094,76136,75106,0.038796875,0.038796
103,3,35,completed,2131,78267,75103,0.039528792,0.03953
103,4,36,completed,2252,80519,75106,0.041823709,0.041823
103,5,37,completed,2123,82642,75106,0.039132875,0.039127
103,6,38,completed,2165,84807,75106,0.040013125,0.040014
103,7,39,completed,2051,86858,75106,0.038032708,0.038033
103,8,40,completed,2185,89043,75106,0.040308166,0.040308
103,9,41,completed,2220,91263,75102,0.041099041,0.0411
103,10,42,completed,2081,93344,75106,0.038479959,0.03848
103,11,43,completed,2157,95501,75106,0.039856166,0.039856
103,12,44,budget_interrupted,499,96000,75095,0.009225084,0.009226
104,1,45,completed,1007,97007,75146,0.031422125,0.031423
104,2,46,completed,999,98006,75146,0.031016875,0.031018
104,3,47,completed,1010,99016,75146,0.03055025,0.030543
104,4,48,completed,1024,100040,75146,0.03165425,0.031655
104,5,49,completed,994,101034,75146,0.030488333,0.030488
104,6,50,completed,970,102004,75146,0.029710167,0.02971
104,7,51,completed,998,103002,75146,0.030943208,0.030944
104,8,52,completed,977,103979,75146,0.03012825,0.030129
104,9,53,completed,983,104962,75146,0.0301845,0.030185
104,10,54,completed,990,105952,75146,0.030393625,0.030394
104,11,55,completed,1006,106958,75146,0.0308825,0.030883
104,12,56,completed,1029,107987,75146,0.0314875,0.031488
104,13,57,completed,1009,108996,75146,0.0308955,0.030895
104,14,58,completed,975,109971,75146,0.030009958,0.03001
104,15,59,completed,993,110964,75146,0.030859167,0.03086
104,16,60,completed,1023,111987,75146,0.031541666,0.031536
104,17,61,completed,987,112974,75146,0.030020833,0.029934
104,18,62,completed,1011,113985,75146,0.031234,0.031136
104,19,63,completed,1013,114998,75146,0.030948083,0.030951
104,20,64,completed,1019,116017,75146,0.031286875,0.031263
104,21,65,completed,1008,117025,75146,0.030896958,0.030897
104,22,66,completed,990,118015,75146,0.030693084,0.030694
104,23,67,completed,995,119010,75146,0.030927875,0.030929
104,24,68,budget_interrupted,990,120000,75146,0.030987167,0.030988
300,1,69,completed,22696,142696,75161,0.475589708,0.475584
300,2,70,budget_interrupted,17304,160000,75166,0.362748833,0.362742
301,1,71,completed,23892,183892,75205,0.529731167,0.529701
301,2,72,budget_interrupted,16108,200000,75166,0.36730675,0.367301
302,1,73,completed,17569,217569,75205,0.391821,0.391814
302,2,74,completed,17730,235299,75218,0.3823315,0.382326
302,3,75,budget_interrupted,4701,240000,75205,0.100068958,0.100062


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/assignment.txt <==
1 9
5 10
0 12
7 14
2 15
10 16
16 18
1 20
18 21
6 24
24 25
26 27
15 28
20 30
23 35
4 36
11 40
3 42
23 45
18 48
9 50
25 54
55 56
56 60
31 63
33 70
22 72
14 75
31 80
57 84
38 90
69 100
12 105
97 108
103 112
86 120
67 126
98 135
13 140
130 144
44 150
27 168
79 175
173 180
88 189
19 200
177 210
43 216
104 225
146 240
85 252
8 270
237 280
284 300
292 315
311 336
229 350
83 360
115 378
34 400
69 420
151 432
254 450
139 504
264 525
413 540
471 560
134 600
247 630
629 675
219 700
623 720
169 756
657 840
29 900
142 945
263 1008
639 1050
683 1080
479 1200
517 1260
854 1350
1319 1400
979 1512
814 1575
1271 1680
1379 1800
817 1890
1189 2100
367 2160
143 2520
1529 2700
719 2800
1663 3024
1489 3150
2239 3600
1357 3780
3119 4200
4489 4725
2383 5040
179 5400
2029 6300
4463 7560
8117 8400
439 9450
8279 10800
4129 12600
982 15120
9889 18900
7601 25200
10429 37800
39679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,11,10,1,65785,28,1.645671292,1.645638
101,insertion_2,100000,24000,24000,11,10,1,73137,53,0.569675792,0.569663
102,insertion_3,100000,24000,24000,12,11,1,75167,78,0.423779083,0.423399
103,insertion_4,100000,24000,24000,11,10,1,75588,103,0.408833584,0.407103
104,insertion_5,100000,24000,11,1,1,0,75600,112,0.000571292,0.000571


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":96011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":46,
"completed_trajectories":42,
"budget_interrupted_trajectories":4,
"first_success_trajectory":46,
"first_success_scans":96011,
"first_success_wall_seconds":3.048656459,
"first_success_cpu_seconds":3.046499,
"wall_seconds":3.04896475,
"cpu_seconds":3.046806,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/stdout.txt <==
global m=9 L=75600 seed=2026103109 gaps=0 scans=96011 CPU=3.04681s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2515,2515,64493,0.180102292,0.180096
100,2,2,completed,2459,4974,65773,0.1617095,0.16171
100,3,3,completed,2227,7201,65223,0.157303542,0.157298
100,4,4,completed,2269,9470,64465,0.161661959,0.161663
100,5,5,completed,2274,11744,65134,0.152333833,0.152328
100,6,6,completed,2233,13977,65785,0.145738666,0.14574
100,7,7,completed,2167,16144,63855,0.157079125,0.157075
100,8,8,completed,2559,18703,64655,0.165160625,0.16516
100,9,9,completed,2353,21056,65746,0.1613795,0.161381
100,10,10,completed,2498,23554,65650,0.174601,0.174594
100,11,11,budget_interrupted,446,24000,65575,0.028498208,0.028498
101,1,12,completed,2053,26053,73017,0.049249708,0.04925
101,2,13,completed,2179,28232,73114,0.051376,0.05137
101,3,14,completed,2113,30345,73127,0.051265625,0.051266
101,4,15,completed,2309,32654,73058,0.054270833,0.054271
101,5,16,completed,2229,34883,72943,0.054796667,0.054797
101,6,17,completed,2317,37200,73100,0.052924625,0.052925
101,7,18,completed,2387,39587,73030,0.05691275,0.056913
101,8,19,completed,2347,41934,73030,0.056497583,0.056498
101,9,20,completed,2166,44100,73133,0.049273583,0.049273
101,10,21,completed,2307,46407,73137,0.054839,0.054833
101,11,22,budget_interrupted,1593,48000,72931,0.038183917,0.038184
102,1,23,completed,2041,50041,75151,0.035513292,0.035514
102,2,24,completed,2148,52189,75062,0.037307166,0.037307
102,3,25,completed,2210,54399,75157,0.038756833,0.038757
102,4,26,completed,2184,56583,75119,0.039504042,0.039284
102,5,27,completed,2318,58901,75036,0.040821875,0.040802
102,6,28,completed,2147,61048,75086,0.038404958,0.038406
102,7,29,completed,2231,63279,75167,0.039784167,0.039785
102,8,30,completed,2208,65487,75104,0.039246334,0.039182
102,9,31,completed,2090,67577,75062,0.036432292,0.036416
102,10,32,completed,1996,69573,75077,0.035038208,0.035039
102,11,33,completed,2390,71963,75104,0.042241292,0.042188
102,12,34,budget_interrupted,37,72000,75007,0.000635375,0.000635
103,1,35,completed,2312,74312,75581,0.038622958,0.038624
103,2,36,completed,2229,76541,75580,0.037414666,0.037415
103,3,37,completed,1976,78517,75579,0.032886542,0.032887
103,4,38,completed,2074,80591,75584,0.034737791,0.034738
103,5,39,completed,2340,82931,75572,0.039250375,0.03925
103,6,40,completed,2508,85439,75584,0.04206075,0.042061
103,7,41,completed,2383,87822,75587,0.042675459,0.041771
103,8,42,completed,2222,90044,75580,0.0396895,0.038877
103,9,43,completed,2539,92583,75585,0.043347916,0.043349
103,10,44,completed,2374,94957,75588,0.040343208,0.040345
103,11,45,budget_interrupted,1043,96000,75584,0.017699167,0.017695
104,1,46,success,11,96011,75600,0.000509958,0.000511


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/assignment.txt <==
5 9
7 10
4 12
3 14
0 15
10 16
2 18
13 20
15 21
22 24
24 25
26 27
19 28
25 30
21 35
0 36
3 40
30 42
21 45
34 48
9 50
44 54
55 56
1 60
60 63
51 70
54 72
69 75
63 80
43 84
65 90
29 100
63 105
8 108
23 112
41 120
24 126
35 135
11 140
18 144
19 150
54 168
14 175
12 180
6 189
89 200
48 210
62 216
129 225
101 240
96 252
125 270
251 280
79 300
3 315
306 336
289 350
102 360
132 378
189 400
201 420
386 432
119 450
407 504
489 525
81 540
263 560
579 600
228 630
494 675
39 700
461 720
636 756
491 840
84 900
42 945
71 1008
84 1050
1061 1080
1189 1200
768 1260
719 1350
139 1400
1014 1512
1554 1575
343 1680
1379 1800
1302 1890
2001 2100
1421 2160
1341 2520
1979 2700
789 2800
258 3024
2964 3150
2082 3600
672 3780
2339 4200
3189 4725
3143 5040
179 5400
264 6300
2601 7560
5679 8400
1614 9450
642 10800
2334 12600
5121 15120
15021 18900
3989 25200
7461 37800
41481 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,24000,24000,10,9,1,65734,28,1.637173292,1.63714
101,insertion_2,100000,24000,24000,11,10,1,72885,53,0.559308208,0.559296
102,insertion_3,100000,24000,24000,12,11,1,74770,78,0.429110666,0.429105
103,insertion_4,100000,24000,24000,11,10,1,75327,103,0.434104166,0.434098
104,insertion_5,100000,24000,24000,24,23,1,75364,112,0.721913583,0.7219
300,global_medium,100000,40000,40000,3,2,1,75377,112,0.797894042,0.797876
301,global_large_to_small,100000,40000,40000,2,1,1,75377,112,0.884064958,0.884053
302,global_mixed,100000,40000,40000,3,2,1,75379,112,0.847887667,0.847868


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"global",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":76,
"completed_trajectories":68,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.311831583,
"cpu_seconds":6.311707,
"covered":75379,
"uncovered":221,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/stdout.txt <==
global m=9 L=75600 seed=2026103110 gaps=221 scans=240000 CPU=6.31171s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_global_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2471,2471,65734,0.159991958,0.159987
100,2,2,completed,2167,4638,65344,0.145849791,0.14585
100,3,3,completed,2582,7220,65510,0.183046,0.18304
100,4,4,completed,2242,9462,64905,0.153687709,0.153687
100,5,5,completed,2679,12141,65285,0.1889505,0.188944
100,6,6,completed,2598,14739,65416,0.173805084,0.173805
100,7,7,completed,2440,17179,65565,0.166875334,0.166869
100,8,8,completed,2350,19529,65344,0.157288708,0.157289
100,9,9,completed,2728,22257,65443,0.1878195,0.187813
100,10,10,budget_interrupted,1743,24000,65289,0.119767833,0.119769
101,1,11,completed,2151,26151,72726,0.052981917,0.052983
101,2,12,completed,2375,28526,72840,0.054277083,0.054278
101,3,13,completed,2380,30906,72819,0.052711916,0.052713
101,4,14,completed,2483,33389,72777,0.057780958,0.057773
101,5,15,completed,2170,35559,72885,0.049270792,0.049272
101,6,16,completed,2355,37914,72736,0.056602791,0.056604
101,7,17,completed,2336,40250,72736,0.05617325,0.056174
101,8,18,completed,2309,42559,72856,0.054083958,0.054084
101,9,19,completed,2461,45020,72865,0.056626292,0.05662
101,10,20,completed,2176,47196,72695,0.050398125,0.050398
101,11,21,budget_interrupted,804,48000,72799,0.018317333,0.018317
102,1,22,completed,2125,50125,74752,0.038158834,0.038159
102,2,23,completed,2045,52170,74752,0.036986792,0.036987
102,3,24,completed,2111,54281,74739,0.038576042,0.038577
102,4,25,completed,2307,56588,74751,0.042132291,0.042133
102,5,26,completed,2032,58620,74747,0.036085625,0.036088
102,6,27,completed,2244,60864,74745,0.039692625,0.039686
102,7,28,completed,2061,62925,74746,0.036420166,0.036423
102,8,29,completed,2226,65151,74769,0.039442709,0.039442
102,9,30,completed,2030,67181,74760,0.03606475,0.036065
102,10,31,completed,2068,69249,74770,0.036545208,0.036545
102,11,32,completed,2198,71447,74745,0.039122459,0.039123
102,12,33,budget_interrupted,553,72000,74753,0.009791042,0.009791
103,1,34,completed,2244,74244,75315,0.040710791,0.040711
103,2,35,completed,2278,76522,75321,0.041099958,0.0411
103,3,36,completed,2124,78646,75322,0.038151375,0.038152
103,4,37,completed,2483,81129,75321,0.044673875,0.044674
103,5,38,completed,2306,83435,75327,0.041389208,0.04139
103,6,39,completed,2180,85615,75327,0.038878458,0.038874
103,7,40,completed,2511,88126,75319,0.045543959,0.045544
103,8,41,completed,2275,90401,75320,0.041371334,0.041372
103,9,42,completed,2274,92675,75323,0.041490083,0.041491
103,10,43,completed,2269,94944,75318,0.041490375,0.041491
103,11,44,budget_interrupted,1056,96000,75318,0.019234833,0.019235
104,1,45,completed,979,96979,75364,0.029695375,0.029695
104,2,46,completed,978,97957,75364,0.029181292,0.029181
104,3,47,completed,1029,98986,75364,0.03034375,0.030339
104,4,48,completed,1008,99994,75364,0.029972375,0.029972
104,5,49,completed,1034,101028,75364,0.031022792,0.031023
104,6,50,completed,1003,102031,75364,0.029874917,0.029878
104,7,51,completed,1023,103054,75364,0.030890125,0.03089
104,8,52,completed,1017,104071,75364,0.030716875,0.030718
104,9,53,completed,1012,105083,75364,0.030399458,0.0304
104,10,54,completed,1045,106128,75364,0.031415667,0.031416
104,11,55,completed,1009,107137,75364,0.030459958,0.03046
104,12,56,completed,1005,108142,75364,0.030044208,0.030044
104,13,57,completed,994,109136,75364,0.029391541,0.029394
104,14,58,completed,1003,110139,75364,0.030054,0.030048
104,15,59,completed,1004,111143,75364,0.030239166,0.030239
104,16,60,completed,979,112122,75364,0.02952325,0.029523
104,17,61,completed,1001,113123,75364,0.030065416,0.030066
104,18,62,completed,1028,114151,75364,0.031319333,0.031321
104,19,63,completed,1038,115189,75364,0.031266792,0.031266
104,20,64,completed,1016,116205,75364,0.0309215,0.030921
104,21,65,completed,965,117170,75364,0.02934775,0.029348
104,22,66,completed,991,118161,75364,0.029756083,0.029756
104,23,67,completed,953,119114,75364,0.028887042,0.028887
104,24,68,budget_interrupted,886,120000,75364,0.027009375,0.027009
300,1,69,completed,20128,140128,75377,0.404183125,0.404171
300,2,70,completed,19194,159322,75377,0.380380584,0.380374
300,3,71,budget_interrupted,678,160000,75373,0.013234667,0.013235
301,1,72,completed,23460,183460,75377,0.521005,0.521
301,2,73,budget_interrupted,16540,200000,75377,0.362992875,0.362988
302,1,74,completed,18408,218408,75377,0.3903895,0.390382
302,2,75,completed,21558,239966,75379,0.456690167,0.456677
302,3,76,budget_interrupted,34,240000,75377,0.000734833,0.000735000000001


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/assignment.txt <==
5 9
3 10
6 12
1 14
7 15
0 16
2 18
1 20
12 21
12 24
24 25
26 27
11 28
28 30
30 35
29 36
11 40
3 42
40 45
24 48
29 50
8 54
55 56
46 60
61 63
35 70
28 72
19 75
31 80
69 84
70 90
89 100
42 105
98 108
23 112
76 120
115 126
17 135
25 140
136 144
64 150
143 168
84 175
10 180
152 189
139 200
177 210
44 216
184 225
136 240
47 252
197 270
195 280
154 300
10 315
199 336
9 350
227 360
125 378
239 400
417 420
152 432
34 450
227 504
294 525
305 540
231 560
4 600
145 630
494 675
109 700
47 720
467 756
27 840
334 900
395 945
119 1008
219 1050
1069 1080
904 1200
685 1260
719 1350
1259 1400
349 1512
334 1575
1111 1680
1019 1800
475 1890
669 2100
35 2160
1609 2520
1709 2700
1239 2800
2411 3024
1459 3150
1919 3600
3625 3780
3219 4200
584 4725
2119 5040
709 5400
3709 6300
1105 7560
3262 8400
8459 9450
10443 10800
8839 12600
1866 15120
7529 18900
21443 25200
19676 37800
29468 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65746,28,3.162417834,3.16236
101,insertion_2,100000,48000,48000,22,21,1,73084,53,1.112160167,1.108984
102,insertion_3,100000,48000,48000,22,21,1,75145,78,0.826789875,0.826763
103,insertion_4,100000,48000,48000,20,19,1,75596,103,0.784939292,0.784918
104,insertion_5,100000,48000,10,1,1,0,75600,112,0.000440583,0.000440999999999


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":192010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":85,
"completed_trajectories":81,
"budget_interrupted_trajectories":4,
"first_success_trajectory":85,
"first_success_scans":192010,
"first_success_wall_seconds":5.886890542,
"first_success_cpu_seconds":5.88361,
"wall_seconds":5.887135792,
"cpu_seconds":5.883855,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/stdout.txt <==
segmented m=9 L=75600 seed=2026103101 gaps=0 scans=192010 CPU=5.88385s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2311,2311,65746,0.1513355,0.151331
100,2,2,completed,2343,4654,64059,0.156540833,0.156541
100,3,3,completed,2401,7055,65068,0.159547625,0.159551
100,4,4,completed,2514,9569,65295,0.170520125,0.170514
100,5,5,completed,2640,12209,65565,0.170080625,0.170075
100,6,6,completed,2426,14635,65443,0.16052225,0.160523
100,7,7,completed,2403,17038,64465,0.163405667,0.163406
100,8,8,completed,2341,19379,65704,0.14752625,0.147522
100,9,9,completed,2595,21974,65317,0.171618709,0.171619
100,10,10,completed,2329,24303,64520,0.156350125,0.156344
100,11,11,completed,2288,26591,65413,0.153608125,0.153608
100,12,12,completed,2462,29053,65182,0.145603708,0.145599
100,13,13,completed,2494,31547,65565,0.16385,0.163851
100,14,14,completed,2296,33843,64043,0.155646,0.15564
100,15,15,completed,2452,36295,64964,0.157940458,0.157941
100,16,16,completed,2203,38498,63758,0.146434,0.146434
100,17,17,completed,2502,41000,65413,0.16261775,0.162611
100,18,18,completed,2352,43352,65461,0.160453416,0.160447
100,19,19,completed,2324,45676,64446,0.154847666,0.15485
100,20,20,budget_interrupted,2324,48000,64903,0.153855542,0.153857
101,1,21,completed,2300,50300,72976,0.052796417,0.052719
101,2,22,completed,2279,52579,73012,0.052440042,0.052432
101,3,23,completed,2178,54757,73084,0.048530416,0.04853
101,4,24,completed,2429,57186,72885,0.05614975,0.056149
101,5,25,completed,2500,59686,72971,0.05877375,0.058774
101,6,26,completed,2183,61869,73084,0.050654875,0.050656
101,7,27,completed,2146,64015,72976,0.049773041,0.049773
101,8,28,completed,2361,66376,73070,0.05408425,0.054079
101,9,29,completed,2233,68609,73080,0.051254834,0.051256
101,10,30,completed,2128,70737,73080,0.048823417,0.048824
101,11,31,completed,2187,72924,73084,0.050812708,0.050812
101,12,32,completed,2230,75154,73084,0.051855375,0.051855
101,13,33,completed,2142,77296,73084,0.0470255,0.047019
101,14,34,completed,2204,79500,73080,0.048672625,0.048673
101,15,35,completed,2217,81717,73026,0.0553255,0.053131
101,16,36,completed,2149,83866,72896,0.051976958,0.051922
101,17,37,completed,2368,86234,72976,0.056683625,0.056611
101,18,38,completed,2197,88431,73084,0.051301375,0.050575
101,19,39,completed,2089,90520,73006,0.049024333,0.049026
101,20,40,completed,2050,92570,72995,0.04619125,0.046182
101,21,41,completed,2198,94768,73084,0.050289875,0.050291
101,22,42,budget_interrupted,1232,96000,73006,0.029585291,0.029585
102,1,43,completed,2092,98092,75139,0.035781084,0.035777
102,2,44,completed,2044,100136,75003,0.035326875,0.035327
102,3,45,completed,2336,102472,75007,0.039905167,0.039905
102,4,46,completed,2381,104853,75055,0.04011825,0.040118
102,5,47,completed,2314,107167,75145,0.038860459,0.03886
102,6,48,completed,2302,109469,75145,0.038887875,0.038889
102,7,49,completed,2449,111918,75145,0.041292708,0.041293
102,8,50,completed,2448,114366,75145,0.041121125,0.041114
102,9,51,completed,2358,116724,75025,0.040346166,0.040348
102,10,52,completed,2222,118946,75145,0.03801625,0.038018
102,11,53,completed,2183,121129,75145,0.037418542,0.037419
102,12,54,completed,2351,123480,75139,0.040936791,0.040937
102,13,55,completed,2273,125753,75104,0.039846125,0.039846
102,14,56,completed,2239,127992,75100,0.040548708,0.040548
102,15,57,completed,2241,130233,75139,0.041144541,0.041137
102,16,58,completed,2131,132364,75117,0.037787334,0.037788
102,17,59,completed,2251,134615,75033,0.039173958,0.039174
102,18,60,completed,2197,136812,75019,0.037916458,0.037916
102,19,61,completed,2411,139223,75139,0.041089083,0.041089
102,20,62,completed,2300,141523,75145,0.0390965,0.039096
102,21,63,completed,2144,143667,75037,0.036317583,0.036318
102,22,64,budget_interrupted,333,144000,74993,0.005747875,0.005748
103,1,65,completed,2648,146648,75593,0.043339625,0.043332
103,2,66,completed,2477,149125,75593,0.040268458,0.040269
103,3,67,completed,2788,151913,75595,0.045976292,0.045976
103,4,68,completed,2158,154071,75585,0.035053583,0.035048
103,5,69,completed,2328,156399,75593,0.038006042,0.038006
103,6,70,completed,2267,158666,75583,0.0372165,0.037215
103,7,71,completed,2490,161156,75596,0.040621125,0.040621
103,8,72,completed,2169,163325,75587,0.0355075,0.035507
103,9,73,completed,2294,165619,75587,0.037677208,0.037678
103,10,74,completed,2480,168099,75574,0.040902875,0.040903
103,11,75,completed,2410,170509,75596,0.039395875,0.039396
103,12,76,completed,2440,172949,75591,0.04000575,0.040006
103,13,77,completed,2332,175281,75593,0.038252083,0.038253
103,14,78,completed,2284,177565,75594,0.037480542,0.037481
103,15,79,completed,2431,179996,75594,0.039870792,0.039865
103,16,80,completed,2475,182471,75570,0.039706542,0.039706
103,17,81,completed,2402,184873,75591,0.03930375,0.039303
103,18,82,completed,2734,187607,75592,0.044436708,0.044438
103,19,83,completed,2609,190216,75591,0.042865791,0.042866
103,20,84,budget_interrupted,1784,192000,75593,0.028964459,0.028965
104,1,85,success,10,192010,75600,0.0003835,0.000382999999999


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/assignment.txt <==
6 9
3 10
10 12
7 14
11 15
12 16
0 18
17 20
19 21
16 24
24 25
26 27
3 28
8 30
15 35
30 36
27 40
37 42
5 45
4 48
9 50
45 54
55 56
2 60
12 63
25 70
48 72
44 75
7 80
73 84
20 90
29 100
1 105
9 108
15 112
32 120
93 126
125 135
125 140
84 144
134 150
139 168
39 175
21 180
135 189
179 200
151 210
81 216
14 225
212 240
243 252
170 270
207 280
254 300
65 315
191 336
239 350
291 360
89 378
279 400
181 420
405 432
164 450
83 504
169 525
171 540
45 560
104 600
425 630
314 675
489 700
471 720
387 756
195 840
669 900
170 945
543 1008
319 1050
891 1080
404 1200
885 1260
764 1350
139 1400
1215 1512
614 1575
47 1680
219 1800
1385 1890
769 2100
621 2160
1865 2520
819 2700
879 2800
621 3024
3089 3150
2919 3600
3545 3780
689 4200
4139 4725
3125 5040
2619 5400
1389 6300
351 7560
4079 8400
929 9450
6669 10800
11189 12600
10349 15120
5589 18900
12479 25200
2789 37800
59319 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65785,28,3.276239833,3.276177
101,insertion_2,100000,48000,48000,22,21,1,73133,53,1.138503667,1.138484
102,insertion_3,100000,48000,48000,21,20,1,75074,78,0.853385958,0.853374
103,insertion_4,100000,48000,48000,22,21,1,75579,103,0.805131042,0.80511
104,insertion_5,100000,48000,17,1,1,0,75600,112,0.000617417,0.000617


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":192017,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":86,
"completed_trajectories":82,
"budget_interrupted_trajectories":4,
"first_success_trajectory":86,
"first_success_scans":192017,
"first_success_wall_seconds":6.07400475,
"first_success_cpu_seconds":6.073888,
"wall_seconds":6.07433525,
"cpu_seconds":6.074218,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/stdout.txt <==
segmented m=9 L=75600 seed=2026103102 gaps=0 scans=192017 CPU=6.07422s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2530,2530,65109,0.174592791,0.174594
100,2,2,completed,2513,5043,65785,0.162337209,0.162332
100,3,3,completed,2736,7779,64159,0.196640125,0.196634
100,4,4,completed,2348,10127,65632,0.163364625,0.163365
100,5,5,completed,2502,12629,65529,0.169756333,0.169758
100,6,6,completed,2325,14954,64748,0.158476875,0.158471
100,7,7,completed,2483,17437,65446,0.174515417,0.174516
100,8,8,completed,2457,19894,65468,0.145571083,0.145565
100,9,9,completed,2690,22584,64977,0.18672575,0.186722
100,10,10,completed,2761,25345,65389,0.188718333,0.188719
100,11,11,completed,2510,27855,65545,0.16725875,0.167259
100,12,12,completed,2223,30078,63726,0.158255583,0.15825
100,13,13,completed,2600,32678,65413,0.174093708,0.174094
100,14,14,completed,2290,34968,64170,0.163117875,0.163111
100,15,15,completed,2716,37684,65443,0.196490666,0.196485
100,16,16,completed,2478,40162,65413,0.168944875,0.168944
100,17,17,completed,2595,42757,65443,0.170190708,0.17019
100,18,18,completed,2225,44982,65515,0.147229083,0.147224
100,19,19,completed,2277,47259,65300,0.157383291,0.157382
100,20,20,budget_interrupted,741,48000,63188,0.052455416,0.052454
101,1,21,completed,2320,50320,73017,0.056623084,0.056624
101,2,22,completed,2039,52359,73024,0.048381458,0.048381
101,3,23,completed,2408,54767,72919,0.056725041,0.056725
101,4,24,completed,2243,57010,72961,0.052597,0.052597
101,5,25,completed,2209,59219,73133,0.051999916,0.052001
101,6,26,completed,2217,61436,73013,0.05372725,0.053721
101,7,27,completed,2126,63562,73030,0.050386208,0.050387
101,8,28,completed,2315,65877,73133,0.05439,0.05439
101,9,29,completed,2326,68203,73133,0.054698541,0.054702
101,10,30,completed,2332,70535,73114,0.054365333,0.054366
101,11,31,completed,2297,72832,73003,0.054525541,0.054527
101,12,32,completed,2060,74892,73004,0.048853333,0.048848
101,13,33,completed,2356,77248,72961,0.0538635,0.053864
101,14,34,completed,2501,79749,73100,0.059751917,0.059752
101,15,35,completed,2280,82029,73013,0.054641667,0.054642
101,16,36,completed,2351,84380,72927,0.055948917,0.055949
101,17,37,completed,2223,86603,73003,0.0527395,0.05274
101,18,38,completed,2316,88919,72987,0.054981834,0.054976
101,19,39,completed,2173,91092,73030,0.050104625,0.050108
101,20,40,completed,2114,93206,72975,0.051046875,0.051048
101,21,41,completed,2392,95598,72981,0.058173917,0.058175
101,22,42,budget_interrupted,402,96000,73114,0.009872792,0.009873
102,1,43,completed,2145,98145,75032,0.037564708,0.037565
102,2,44,completed,2192,100337,75019,0.03861875,0.038619
102,3,45,completed,2287,102624,74945,0.04013775,0.040138
102,4,46,completed,2540,105164,74910,0.044521209,0.044522
102,5,47,completed,2340,107504,75070,0.041072417,0.041066
102,6,48,completed,2206,109710,75052,0.039725291,0.039725
102,7,49,completed,2314,112024,75045,0.041408,0.041411
102,8,50,completed,2329,114353,75070,0.041639625,0.04164
102,9,51,completed,2220,116573,75070,0.03956375,0.039564
102,10,52,completed,2511,119084,75019,0.045210083,0.04521
102,11,53,completed,2177,121261,74994,0.038920083,0.03892
102,12,54,completed,2298,123559,74978,0.041182291,0.041183
102,13,55,completed,2445,126004,75041,0.043872917,0.043874
102,14,56,completed,2407,128411,75002,0.042391375,0.042385
102,15,57,completed,2364,130775,75074,0.041956375,0.041957
102,16,58,completed,2203,132978,75010,0.039094792,0.039095
102,17,59,completed,2224,135202,75041,0.0392215,0.039221
102,18,60,completed,2147,137349,75039,0.038634916,0.038635
102,19,61,completed,2143,139492,74921,0.037998167,0.037998
102,20,62,completed,2426,141918,75014,0.043380958,0.04338
102,21,63,budget_interrupted,2082,144000,75059,0.037167416,0.037167
103,1,64,completed,2039,146039,75568,0.033922417,0.033916
103,2,65,completed,2280,148319,75567,0.038215583,0.038216
103,3,66,completed,2205,150524,75565,0.036657042,0.036656
103,4,67,completed,2097,152621,75564,0.035593125,0.035594
103,5,68,completed,2354,154975,75571,0.039214292,0.039215
103,6,69,completed,2327,157302,75578,0.039215667,0.039216
103,7,70,completed,2166,159468,75573,0.036157917,0.036158
103,8,71,completed,2182,161650,75574,0.036586208,0.036587
103,9,72,completed,2275,163925,75578,0.038144083,0.038144
103,10,73,completed,2337,166262,75578,0.039102625,0.039104
103,11,74,completed,2339,168601,75568,0.038776541,0.03877
103,12,75,completed,2242,170843,75573,0.038186917,0.038188
103,13,76,completed,2195,173038,75578,0.036745667,0.036747
103,14,77,completed,2276,175314,75579,0.03822775,0.038227
103,15,78,completed,2229,177543,75576,0.037161833,0.037164
103,16,79,completed,2307,179850,75559,0.039096666,0.039098
103,17,80,completed,2106,181956,75578,0.035051083,0.035054
103,18,81,completed,2196,184152,75575,0.036686917,0.036687
103,19,82,completed,2179,186331,75578,0.036396792,0.036396
103,20,83,completed,2096,188427,75578,0.034788542,0.034782
103,21,84,completed,2207,190634,75569,0.037634292,0.037635
103,22,85,budget_interrupted,1366,192000,75571,0.023466292,0.023466
104,1,86,success,17,192017,75600,0.000559666,0.00056


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/assignment.txt <==
4 9
7 10
6 12
11 14
8 15
12 16
16 18
1 20
12 21
0 24
24 25
26 27
3 28
2 30
30 35
10 36
11 40
21 42
20 45
36 48
9 50
7 54
55 56
26 60
19 63
15 70
64 72
14 75
31 80
69 84
50 90
69 100
78 105
97 108
23 112
56 120
91 126
125 135
45 140
100 144
44 150
27 168
29 175
5 180
187 189
19 200
93 210
43 216
29 225
116 240
181 252
170 270
73 280
134 300
253 315
119 336
79 350
275 360
133 378
84 400
129 420
151 432
104 450
307 504
114 525
305 540
71 560
584 600
163 630
629 675
519 700
95 720
349 756
213 840
329 900
673 945
887 1008
939 1050
35 1080
479 1200
73 1260
854 1350
719 1400
1483 1512
289 1575
551 1680
779 1800
1213 1890
829 2100
1663 2160
215 2520
1529 2700
2319 2800
2527 3024
1639 3150
2239 3600
1753 3780
119 4200
4264 4725
1295 5040
179 5400
2089 6300
7495 7560
1241 8400
7639 9450
7279 10800
8279 12600
14347 15120
6289 18900
14282 25200
29547 37800
21297 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65785,28,3.292289792,3.292224
101,insertion_2,100000,48000,48000,22,21,1,73137,53,1.15548925,1.15547
102,insertion_3,100000,48000,48000,23,22,1,75167,78,0.85587975,0.85586
103,insertion_4,100000,48000,48000,21,20,1,75588,103,0.812097542,0.811993
104,insertion_5,100000,48000,10,1,1,0,75600,112,0.000466958,0.000467


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":192010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":87,
"completed_trajectories":83,
"budget_interrupted_trajectories":4,
"first_success_trajectory":87,
"first_success_scans":192010,
"first_success_wall_seconds":6.116362917,
"first_success_cpu_seconds":6.116151,
"wall_seconds":6.116636958,
"cpu_seconds":6.116425,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/stdout.txt <==
segmented m=9 L=75600 seed=2026103103 gaps=0 scans=192010 CPU=6.11642s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2332,2332,64993,0.158557458,0.158557
100,2,2,completed,2653,4985,65416,0.174418708,0.17442
100,3,3,completed,2400,7385,64033,0.170004417,0.169996
100,4,4,completed,2281,9666,63971,0.160385208,0.160379
100,5,5,completed,2425,12091,64702,0.161613542,0.161614
100,6,6,completed,2487,14578,63951,0.17556525,0.175563
100,7,7,completed,2355,16933,64283,0.171800625,0.171793
100,8,8,completed,2487,19420,65109,0.178706458,0.178708
100,9,9,completed,2545,21965,64993,0.176033417,0.176026
100,10,10,completed,2415,24380,64862,0.171420167,0.171421
100,11,11,completed,2545,26925,65443,0.171491291,0.171486
100,12,12,completed,2609,29534,65413,0.177911708,0.177911
100,13,13,completed,2644,32178,65462,0.164933125,0.164928
100,14,14,completed,2602,34780,65734,0.176243834,0.176244
100,15,15,completed,2345,37125,64963,0.159783084,0.159776
100,16,16,completed,2426,39551,65785,0.162003334,0.162005
100,17,17,completed,2254,41805,65565,0.166851,0.166845
100,18,18,completed,2500,44305,63980,0.174315083,0.174316
100,19,19,completed,2431,46736,65734,0.161752042,0.16175
100,20,20,budget_interrupted,1264,48000,65468,0.07838875,0.07839
101,1,21,completed,2380,50380,73058,0.056654667,0.056658
101,2,22,completed,2158,52538,73133,0.050163291,0.050163
101,3,23,completed,2308,54846,72943,0.057290416,0.05729
101,4,24,completed,2364,57210,72859,0.058101625,0.058095
101,5,25,completed,2074,59284,72884,0.049986042,0.049987
101,6,26,completed,2270,61554,73133,0.0532435,0.053244
101,7,27,completed,2244,63798,73030,0.052947958,0.052948
101,8,28,completed,2156,65954,73110,0.053097375,0.053098
101,9,29,completed,2355,68309,72979,0.055843917,0.055839
101,10,30,completed,2118,70427,73017,0.051145791,0.051147
101,11,31,completed,2352,72779,72890,0.057343042,0.057346
101,12,32,completed,2278,75057,72927,0.055158833,0.05516
101,13,33,completed,2124,77181,72961,0.048484875,0.048485
101,14,34,completed,2213,79394,73017,0.052654042,0.052655
101,15,35,completed,2337,81731,73137,0.05639625,0.05639
101,16,36,completed,2251,83982,73030,0.055810875,0.055811
101,17,37,completed,2244,86226,73116,0.053651084,0.053652
101,18,38,completed,2511,88737,72970,0.060792417,0.060793
101,19,39,completed,2515,91252,73114,0.060656167,0.060657
101,20,40,completed,2269,93521,73007,0.056033208,0.056035
101,21,41,completed,2454,95975,73003,0.059149959,0.05915
101,22,42,budget_interrupted,25,96000,72728,0.000772208,0.000773000000001
102,1,43,completed,2201,98201,75154,0.039612208,0.039615
102,2,44,completed,2218,100419,75154,0.040031709,0.040032
102,3,45,completed,2126,102545,75104,0.037476708,0.037471
102,4,46,completed,2247,104792,75133,0.039674125,0.039674
102,5,47,completed,2255,107047,75167,0.039752292,0.039753
102,6,48,completed,2306,109353,75098,0.041205708,0.041206
102,7,49,completed,2344,111697,75116,0.042351167,0.042352
102,8,50,completed,2049,113746,75133,0.036407417,0.036407
102,9,51,completed,1965,115711,75157,0.034876709,0.034877
102,10,52,completed,2021,117732,75135,0.035593458,0.035587
102,11,53,completed,2096,119828,75154,0.037410875,0.037411
102,12,54,completed,2310,122138,75154,0.040844,0.040845
102,13,55,completed,2205,124343,75038,0.038588583,0.038591
102,14,56,completed,2072,126415,75129,0.037068875,0.037069
102,15,57,completed,2158,128573,75154,0.038361333,0.038362
102,16,58,completed,2070,130643,75061,0.03670975,0.036703
102,17,59,completed,2157,132800,75167,0.038537041,0.038539
102,18,60,completed,2285,135085,75153,0.040808625,0.040808
102,19,61,completed,2240,137325,75154,0.040286916,0.040287
102,20,62,completed,2231,139556,75157,0.039858541,0.039859
102,21,63,completed,2233,141789,75153,0.040333292,0.040336
102,22,64,completed,2096,143885,75131,0.037936416,0.037936
102,23,65,budget_interrupted,115,144000,75089,0.002041125,0.002042
103,1,66,completed,2254,146254,75581,0.038077375,0.038078
103,2,67,completed,2240,148494,75585,0.037721625,0.037722
103,3,68,completed,2382,150876,75579,0.040571708,0.040572
103,4,69,completed,2307,153183,75585,0.038953292,0.038953
103,5,70,completed,2103,155286,75585,0.035804584,0.035805
103,6,71,completed,2330,157616,75583,0.039249125,0.039271
103,7,72,completed,2437,160053,75588,0.041202292,0.041197
103,8,73,completed,2211,162264,75584,0.037245417,0.037246
103,9,74,completed,2425,164689,75585,0.041236708,0.041237
103,10,75,completed,2288,166977,75585,0.038200458,0.038199
103,11,76,completed,2255,169232,75571,0.038637166,0.038638
103,12,77,completed,2298,171530,75585,0.038836959,0.038837
103,13,78,completed,2326,173856,75587,0.040314375,0.040314
103,14,79,completed,2242,176098,75578,0.037909625,0.03791
103,15,80,completed,2160,178258,75580,0.03681725,0.036798
103,16,81,completed,2398,180656,75579,0.040313583,0.040313
103,17,82,completed,2264,182920,75575,0.038062541,0.038066
103,18,83,completed,2586,185506,75583,0.043597458,0.043597
103,19,84,completed,2227,187733,75588,0.03728125,0.037281
103,20,85,completed,2132,189865,75584,0.035791167,0.035791
103,21,86,budget_interrupted,2135,192000,75575,0.036153833,0.036078
104,1,87,success,10,192010,75600,0.000402666,0.000403


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/assignment.txt <==
5 9
3 10
4 12
7 14
6 15
10 16
2 18
17 20
16 21
22 24
24 25
26 27
11 28
18 30
10 35
29 36
27 40
19 42
30 45
34 48
19 50
44 54
55 56
12 60
51 63
15 70
54 72
39 75
47 80
25 84
60 90
29 100
31 105
8 108
87 112
102 120
65 126
116 135
125 140
18 144
54 150
159 168
134 175
0 180
89 189
179 200
1 210
62 216
84 225
162 240
47 252
71 270
195 280
144 300
135 315
135 336
59 350
11 360
359 378
79 400
181 420
386 432
384 450
81 504
514 525
125 540
407 560
294 600
285 630
314 675
209 700
191 720
611 756
811 840
684 900
495 945
407 1008
589 1050
675 1080
594 1200
1005 1260
89 1350
1259 1400
719 1512
9 1575
635 1680
1739 1800
1125 1890
1189 2100
945 2160
1845 2520
2609 2700
1079 2800
2889 3024
159 3150
2639 3600
305 3780
139 4200
684 4725
1475 5040
909 5400
1509 6300
3645 7560
1509 8400
7109 9450
4509 10800
2259 12600
7929 15120
12059 18900
5409 25200
35109 37800
74709 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65746,28,3.293190792,3.292866
101,insertion_2,100000,48000,48000,22,21,1,73084,53,1.127737709,1.127717
102,insertion_3,100000,48000,48000,22,21,1,75107,78,0.89205075,0.89142
103,insertion_4,100000,48000,48000,22,21,1,75581,103,0.909603,0.909023
104,insertion_5,100000,48000,241,1,1,0,75600,112,0.008054375,0.008055


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":192241,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":87,
"completed_trajectories":83,
"budget_interrupted_trajectories":4,
"first_success_trajectory":87,
"first_success_scans":192241,
"first_success_wall_seconds":6.230778208,
"first_success_cpu_seconds":6.229222,
"wall_seconds":6.23118125,
"cpu_seconds":6.229625,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/stdout.txt <==
segmented m=9 L=75600 seed=2026103104 gaps=0 scans=192241 CPU=6.22963s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2282,2282,65746,0.151840541,0.151842
100,2,2,completed,2373,4655,65289,0.148311667,0.148305
100,3,3,completed,2201,6856,64330,0.157280791,0.157282
100,4,4,completed,2528,9384,64977,0.172320583,0.172314
100,5,5,completed,2480,11864,65746,0.168028083,0.168029
100,6,6,completed,2389,14253,65443,0.168470334,0.168463
100,7,7,completed,2333,16586,65416,0.160879083,0.16088
100,8,8,completed,2359,18945,65632,0.156385,0.156379
100,9,9,completed,2643,21588,64993,0.180381667,0.180382
100,10,10,completed,2696,24284,63820,0.186118667,0.186113
100,11,11,completed,2585,26869,64903,0.178178709,0.178181
100,12,12,completed,2422,29291,64903,0.168624292,0.168619
100,13,13,completed,2275,31566,65529,0.159231708,0.159232
100,14,14,completed,2381,33947,64498,0.171054625,0.171048
100,15,15,completed,2412,36359,65746,0.162491958,0.162493
100,16,16,completed,2270,38629,65287,0.14296975,0.142703
100,17,17,completed,2458,41087,65734,0.173708709,0.173709
100,18,18,completed,2407,43494,65003,0.17073275,0.170735
100,19,19,completed,2732,46226,65186,0.181153458,0.181149
100,20,20,budget_interrupted,1774,48000,64488,0.134902208,0.134903
101,1,21,completed,2261,50261,72995,0.052245917,0.052246
101,2,22,completed,2197,52458,73084,0.049820125,0.049814
101,3,23,completed,2217,54675,73084,0.050605583,0.050608
101,4,24,completed,2188,56863,73070,0.050630833,0.050632
101,5,25,completed,2110,58973,73084,0.0487015,0.048702
101,6,26,completed,2234,61207,73026,0.054101125,0.054102
101,7,27,completed,2202,63409,72976,0.052779459,0.052774
101,8,28,completed,2131,65540,73006,0.052185459,0.052186
101,9,29,completed,2097,67637,73066,0.047839041,0.047839
101,10,30,completed,2153,69790,73084,0.050087042,0.050086
101,11,31,completed,2050,71840,73084,0.047625375,0.047625
101,12,32,completed,2226,74066,72918,0.054482667,0.054482
101,13,33,completed,2307,76373,73084,0.056844583,0.056844
101,14,34,completed,2252,78625,73070,0.052726,0.052726
101,15,35,completed,2279,80904,73025,0.053361083,0.053361
101,16,36,completed,2124,83028,73084,0.048908208,0.048902
101,17,37,completed,2118,85146,73084,0.049392417,0.049393
101,18,38,completed,2134,87280,72976,0.050983917,0.050984
101,19,39,completed,2104,89384,72807,0.049994875,0.049995
101,20,40,completed,2155,91539,72926,0.0532415,0.053242
101,21,41,completed,2281,93820,73084,0.051067959,0.051069
101,22,42,budget_interrupted,2180,96000,73084,0.049998833,0.049999
102,1,43,completed,2173,98173,75002,0.037747875,0.03774
102,2,44,completed,2078,100251,75072,0.037346292,0.037346
102,3,45,completed,2186,102437,75076,0.038908625,0.03891
102,4,46,completed,2172,104609,75093,0.038728,0.038728
102,5,47,completed,2256,106865,74971,0.040424625,0.040425
102,6,48,completed,2372,109237,75006,0.04219975,0.0422
102,7,49,completed,2158,111395,75101,0.038388209,0.038382
102,8,50,completed,2385,113780,75001,0.0415115,0.041512
102,9,51,completed,2305,116085,74991,0.040428875,0.04043
102,10,52,completed,2296,118381,75107,0.040723791,0.040725
102,11,53,completed,2414,120795,75081,0.042720333,0.042708
102,12,54,completed,2373,123168,75087,0.04514725,0.045062
102,13,55,completed,2407,125575,75076,0.045545708,0.045387
102,14,56,completed,2299,127874,75057,0.042562959,0.042401
102,15,57,completed,2159,130033,75017,0.04209725,0.042036
102,16,58,completed,2205,132238,75023,0.044398958,0.044399
102,17,59,completed,2206,134444,75023,0.04371125,0.043672
102,18,60,completed,2096,136540,75017,0.041467708,0.041465
102,19,61,completed,2231,138771,75081,0.044642417,0.044623
102,20,62,completed,2393,141164,75099,0.047336541,0.047309
102,21,63,completed,2320,143484,75093,0.045817875,0.045807
102,22,64,budget_interrupted,516,144000,75046,0.010018917,0.010019
103,1,65,completed,2403,146403,75581,0.046151042,0.046116
103,2,66,completed,2255,148658,75579,0.041934167,0.041906
103,3,67,completed,2220,150878,75581,0.041520875,0.041515
103,4,68,completed,2152,153030,75576,0.040565625,0.040563
103,5,69,completed,2540,155570,75562,0.047588417,0.047554
103,6,70,completed,2209,157779,75562,0.041827375,0.041811
103,7,71,completed,2198,159977,75562,0.042273208,0.042261
103,8,72,completed,2365,162342,75577,0.044446708,0.044428
103,9,73,completed,2139,164481,75561,0.041219625,0.041217
103,10,74,completed,2308,166789,75576,0.042801833,0.042725
103,11,75,completed,2273,169062,75553,0.042561666,0.04256
103,12,76,completed,2230,171292,75579,0.04214825,0.04214
103,13,77,completed,2380,173672,75572,0.045274083,0.045252
103,14,78,completed,2199,175871,75581,0.04216,0.04209
103,15,79,completed,2153,178024,75581,0.040870958,0.040812
103,16,80,completed,2220,180244,75551,0.042170541,0.042172
103,17,81,completed,2204,182448,75581,0.041801042,0.041797
103,18,82,completed,2402,184850,75566,0.045181542,0.045145
103,19,83,completed,2013,186863,75566,0.038985208,0.038952
103,20,84,completed,1969,188832,75577,0.037960125,0.037953
103,21,85,completed,2244,191076,75562,0.042203625,0.042168
103,22,86,budget_interrupted,924,192000,75561,0.017663584,0.017662
104,1,87,success,241,192241,75600,0.007983084,0.007985


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/assignment.txt <==
4 9
5 10
6 12
3 14
11 15
4 16
16 18
17 20
11 21
0 24
24 25
26 27
23 28
21 30
8 35
10 36
27 40
38 42
1 45
12 48
9 50
2 54
55 56
33 60
14 63
33 70
64 72
14 75
47 80
26 84
61 90
29 100
23 105
38 108
103 112
80 120
104 126
47 135
63 140
28 144
39 150
39 168
169 175
73 180
98 189
69 200
193 210
200 216
64 225
140 240
86 252
62 270
83 280
279 300
308 315
236 336
19 350
313 360
314 378
169 400
293 420
278 432
439 450
320 504
29 525
290 540
407 560
219 600
302 630
479 675
119 700
133 720
422 756
123 840
79 900
413 945
464 1008
134 1050
170 1080
369 1200
50 1260
884 1350
419 1400
152 1512
1369 1575
567 1680
379 1800
398 1890
1979 2100
92 2160
853 2520
1694 2700
1969 2800
62 3024
2419 3150
1279 3600
2150 3780
3779 4200
4004 4725
487 5040
344 5400
1379 6300
3662 7560
3569 8400
1304 9450
4544 10800
11384 12600
1213 15120
13652 18900
17287 25200
29384 37800
38647 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65773,28,3.358125875,3.357976
101,insertion_2,100000,48000,48000,21,20,1,72726,53,1.173112375,1.173091
102,insertion_3,100000,48000,48000,23,22,1,74707,78,0.868926542,0.868906
103,insertion_4,100000,48000,48000,23,22,1,75252,103,0.883792083,0.883359
104,insertion_5,100000,48000,48000,46,45,1,75288,112,1.447791583,1.447758


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":133,
"completed_trajectories":128,
"budget_interrupted_trajectories":5,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":7.732157167,
"cpu_seconds":7.731498,
"covered":75288,
"uncovered":312,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/stdout.txt <==
segmented m=9 L=75600 seed=2026103105 gaps=312 scans=240000 CPU=7.7315s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2384,2384,64416,0.167327958,0.16733
100,2,2,completed,2491,4875,63728,0.178250416,0.178244
100,3,3,completed,2350,7225,63732,0.169623583,0.169618
100,4,4,completed,2633,9858,65411,0.1856055,0.185607
100,5,5,completed,2538,12396,63748,0.181368458,0.181368
100,6,6,completed,2325,14721,65413,0.158041792,0.157992
100,7,7,completed,2266,16987,65411,0.162438542,0.162439
100,8,8,completed,2458,19445,64170,0.179661917,0.179655
100,9,9,completed,2333,21778,64252,0.16001025,0.160009
100,10,10,completed,2374,24152,65773,0.158703958,0.158704
100,11,11,completed,2564,26716,65443,0.180064959,0.180065
100,12,12,completed,2453,29169,65209,0.178565625,0.178559
100,13,13,completed,2576,31745,62522,0.186932959,0.186927
100,14,14,completed,2125,33870,65443,0.150044167,0.150044
100,15,15,completed,2199,36069,65067,0.154430541,0.154424
100,16,16,completed,2391,38460,65773,0.15845,0.15845
100,17,17,completed,2380,40840,65443,0.156058667,0.156058
100,18,18,completed,2456,43296,65225,0.174523625,0.174476
100,19,19,completed,2375,45671,64484,0.173521917,0.173523
100,20,20,budget_interrupted,2329,48000,65527,0.14437175,0.144367
101,1,21,completed,2274,50274,72684,0.056254125,0.056255
101,2,22,completed,2124,52398,72565,0.054613083,0.054614
101,3,23,completed,2652,55050,72723,0.06300325,0.063004
101,4,24,completed,2382,57432,72711,0.056498333,0.056499
101,5,25,completed,2251,59683,72666,0.05472325,0.054717
101,6,26,completed,2537,62220,72676,0.063612084,0.063613
101,7,27,completed,2674,64894,72520,0.063568667,0.063569
101,8,28,completed,2199,67093,72620,0.049315625,0.049316
101,9,29,completed,2502,69595,72726,0.060961916,0.060962
101,10,30,completed,2468,72063,72565,0.065182792,0.065183
101,11,31,completed,2205,74268,72634,0.054896625,0.05489
101,12,32,completed,2458,76726,72701,0.058900542,0.058901
101,13,33,completed,2149,78875,72636,0.051233791,0.051234
101,14,34,completed,2300,81175,72573,0.06009625,0.060097
101,15,35,completed,2362,83537,72716,0.057216083,0.057216
101,16,36,completed,2251,85788,72517,0.056377083,0.056376
101,17,37,completed,2439,88227,72716,0.057298042,0.057292
101,18,38,completed,2306,90533,72693,0.055203834,0.055205
101,19,39,completed,2276,92809,72692,0.056150458,0.05615
101,20,40,completed,2588,95397,72726,0.063010167,0.063011
101,21,41,budget_interrupted,603,96000,72629,0.014883875,0.014884
102,1,42,completed,2251,98251,74697,0.040251208,0.040252
102,2,43,completed,2165,100416,74707,0.038970708,0.03897
102,3,44,completed,2156,102572,74658,0.038808708,0.038801
102,4,45,completed,2107,104679,74692,0.037420917,0.037421
102,5,46,completed,2091,106770,74665,0.037850459,0.037851
102,6,47,completed,2255,109025,74682,0.0408365,0.040836
102,7,48,completed,2086,111111,74697,0.037331,0.037331
102,8,49,completed,2184,113295,74650,0.0396175,0.039618
102,9,50,completed,2138,115433,74672,0.038686292,0.038687
102,10,51,completed,2056,117489,74688,0.036940208,0.03694
102,11,52,completed,2181,119670,74680,0.039091916,0.039092
102,12,53,completed,2124,121794,74682,0.038135375,0.038135
102,13,54,completed,2186,123980,74672,0.039875792,0.039876
102,14,55,completed,2303,126283,74654,0.042274458,0.042269
102,15,56,completed,2208,128491,74614,0.040077084,0.040077
102,16,57,completed,2129,130620,74689,0.038857583,0.038857
102,17,58,completed,2131,132751,74637,0.038885042,0.038885
102,18,59,completed,2176,134927,74704,0.039355584,0.039356
102,19,60,completed,2269,137196,74667,0.041280875,0.041281
102,20,61,completed,2030,139226,74692,0.037415833,0.037416
102,21,62,completed,2147,141373,74707,0.0392325,0.039233
102,22,63,completed,2242,143615,74707,0.040673917,0.040668
102,23,64,budget_interrupted,385,144000,74707,0.006948917,0.006949
103,1,65,completed,2103,146103,75237,0.038777333,0.038777
103,2,66,completed,2016,148119,75252,0.036591791,0.036592
103,3,67,completed,2073,150192,75252,0.03783475,0.037836
103,4,68,completed,2260,152452,75252,0.041314833,0.041315
103,5,69,completed,2050,154502,75246,0.037514583,0.037508
103,6,70,completed,2182,156684,75252,0.03991875,0.03992
103,7,71,completed,2047,158731,75252,0.03740175,0.037402
103,8,72,completed,2159,160890,75246,0.039565708,0.039566
103,9,73,completed,2165,163055,75252,0.039553,0.039554
103,10,74,completed,2040,165095,75245,0.037351292,0.037351
103,11,75,completed,2028,167123,75246,0.03698375,0.036983
103,12,76,completed,1999,169122,75246,0.03651525,0.036514
103,13,77,completed,2307,171429,75252,0.04245525,0.042455
103,14,78,completed,2227,173656,75252,0.042146291,0.042131
103,15,79,completed,2043,175699,75246,0.038067291,0.037868
103,16,80,completed,2048,177747,75252,0.038456833,0.03846
103,17,81,completed,2201,179948,75252,0.041225833,0.041064
103,18,82,completed,2239,182187,75252,0.040511708,0.040512
103,19,83,completed,2136,184323,75252,0.039375375,0.039333
103,20,84,completed,2067,186390,75237,0.038054333,0.038055
103,21,85,completed,2138,188528,75246,0.039477708,0.039478
103,22,86,completed,2196,190724,75226,0.040877375,0.040878
103,23,87,budget_interrupted,1276,192000,75252,0.023688667,0.023689
104,1,88,completed,1059,193059,75288,0.032766625,0.032761
104,2,89,completed,1079,194138,75288,0.032847208,0.032848
104,3,90,completed,1106,195244,75288,0.033258625,0.03326
104,4,91,completed,986,196230,75288,0.030043833,0.030044
104,5,92,completed,1070,197300,75288,0.032968417,0.032969
104,6,93,completed,1062,198362,75288,0.03253525,0.032538
104,7,94,completed,1074,199436,75288,0.032346625,0.032347
104,8,95,completed,1009,200445,75288,0.030052875,0.030052
104,9,96,completed,1056,201501,75288,0.031664667,0.031665
104,10,97,completed,1010,202511,75288,0.030037375,0.030033
104,11,98,completed,1024,203535,75288,0.030922875,0.030923
104,12,99,completed,1114,204649,75288,0.033645042,0.033645
104,13,100,completed,1076,205725,75288,0.032764916,0.032765
104,14,101,completed,1062,206787,75288,0.031911417,0.031912
104,15,102,completed,1064,207851,75288,0.031812917,0.031813
104,16,103,completed,1047,208898,75288,0.031584833,0.031585
104,17,104,completed,1014,209912,75288,0.030318083,0.030319
104,18,105,completed,1060,210972,75288,0.031746916,0.031748
104,19,106,completed,1071,212043,75288,0.03214575,0.032146
104,20,107,completed,1068,213111,75288,0.031884667,0.031879
104,21,108,completed,1107,214218,75288,0.0332895,0.03329
104,22,109,completed,1026,215244,75288,0.030772292,0.030772
104,23,110,completed,991,216235,75288,0.029830292,0.02983
104,24,111,completed,1072,217307,75288,0.032119875,0.03212
104,25,112,completed,1061,218368,75288,0.03261925,0.032619
104,26,113,completed,1047,219415,75288,0.031706375,0.031706
104,27,114,completed,1031,220446,75288,0.031232959,0.031233
104,28,115,completed,1078,221524,75288,0.032716084,0.032716
104,29,116,completed,1027,222551,75288,0.030871125,0.030871
104,30,117,completed,1046,223597,75288,0.031350875,0.031351
104,31,118,completed,1034,224631,75288,0.031028625,0.031029
104,32,119,completed,1043,225674,75288,0.031334417,0.031334
104,33,120,completed,1134,226808,75288,0.033961959,0.033963
104,34,121,completed,1069,227877,75288,0.031806166,0.0318
104,35,122,completed,1057,228934,75288,0.03196175,0.031961
104,36,123,completed,1030,229964,75288,0.030805291,0.030805
104,37,124,completed,1100,231064,75288,0.033064417,0.033065
104,38,125,completed,1040,232104,75288,0.031280208,0.03128
104,39,126,completed,1047,233151,75288,0.031648541,0.03165
104,40,127,completed,1055,234206,75288,0.032236125,0.032237
104,41,128,completed,1078,235284,75288,0.032609666,0.032609
104,42,129,completed,1082,236366,75288,0.032764584,0.032758
104,43,130,completed,992,237358,75288,0.029869084,0.029869
104,44,131,completed,1067,238425,75288,0.031934583,0.031935
104,45,132,completed,1053,239478,75288,0.031786125,0.031786
104,46,133,budget_interrupted,522,240000,75288,0.015769959,0.015771


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/assignment.txt <==
0 9
3 10
4 12
5 14
2 15
10 16
6 18
1 20
1 21
22 24
24 25
26 27
11 28
8 30
0 35
12 36
11 40
31 42
5 45
34 48
29 50
15 54
55 56
56 60
57 63
65 70
30 72
44 75
71 80
25 84
20 90
89 100
37 105
33 108
79 112
86 120
3 126
125 135
125 140
66 144
14 150
139 168
84 175
57 180
78 189
139 200
7 210
213 216
209 225
146 240
87 252
170 270
231 280
104 300
290 315
143 336
9 350
147 360
197 378
39 400
97 420
321 432
284 450
165 504
394 525
267 540
25 560
254 600
155 630
584 675
209 700
327 720
519 756
195 840
669 900
710 945
239 1008
469 1050
627 1080
1154 1200
1145 1260
1034 1350
1259 1400
1407 1512
1184 1575
911 1680
219 1800
1385 1890
769 2100
537 2160
1595 2520
519 2700
2639 2800
969 3024
59 3150
2919 3600
305 3780
3609 4200
3734 4725
1425 5040
5019 5400
5009 6300
2247 7560
239 8400
5019 9450
969 10800
3927 12600
10887 15120
7109 18900
1407 25200
36687 37800
71967 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65785,28,3.330511,3.330398
101,insertion_2,100000,48000,48000,21,20,1,73133,53,1.185986625,1.175629
102,insertion_3,100000,48000,48000,21,20,1,75074,78,1.059524542,0.897171
103,insertion_4,100000,48000,48000,21,20,1,75568,103,0.826019708,0.824841
104,insertion_5,100000,48000,48000,46,45,1,75593,112,1.368008541,1.366205


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":129,
"completed_trajectories":124,
"budget_interrupted_trajectories":5,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":7.770525916,
"cpu_seconds":7.594716,
"covered":75593,
"uncovered":7,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/stdout.txt <==
segmented m=9 L=75600 seed=2026103106 gaps=7 scans=240000 CPU=7.59472s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2573,2573,65186,0.174391667,0.174393
100,2,2,completed,2355,4928,65746,0.1633865,0.16338
100,3,3,completed,2308,7236,64717,0.159061375,0.159011
100,4,4,completed,2459,9695,64159,0.175650708,0.175651
100,5,5,completed,2351,12046,64837,0.159268833,0.159263
100,6,6,completed,2578,14624,64557,0.183715291,0.183716
100,7,7,completed,2738,17362,65785,0.184964333,0.184959
100,8,8,completed,2180,19542,65446,0.155552542,0.155553
100,9,9,completed,2130,21672,65113,0.149081209,0.149075
100,10,10,completed,2556,24228,65461,0.178049125,0.17805
100,11,11,completed,2515,26743,65344,0.169563083,0.169556
100,12,12,completed,2400,29143,65545,0.168932208,0.168932
100,13,13,completed,2369,31512,65523,0.160564,0.160559
100,14,14,completed,2464,33976,64956,0.175579583,0.17558
100,15,15,completed,2462,36438,65443,0.164620667,0.164615
100,16,16,completed,2435,38873,65355,0.155784042,0.155785
100,17,17,completed,2294,41167,64081,0.16174825,0.161744
100,18,18,completed,2297,43464,63553,0.173313791,0.173314
100,19,19,completed,2544,46008,64158,0.179064959,0.179059
100,20,20,budget_interrupted,1992,48000,64779,0.138081625,0.138082
101,1,21,completed,2254,50254,73017,0.055939375,0.05594
101,2,22,completed,2137,52391,73063,0.052952709,0.052952
101,3,23,completed,2354,54745,72927,0.056140083,0.056136
101,4,24,completed,2312,57057,73114,0.055191541,0.055191
101,5,25,completed,2391,59448,73058,0.057126125,0.057125
101,6,26,completed,2221,61669,73003,0.053378292,0.053379
101,7,27,completed,2236,63905,73030,0.06038425,0.055615
101,8,28,completed,2371,66276,73133,0.06477775,0.062586
101,9,29,completed,2361,68637,72783,0.067071333,0.064088
101,10,30,completed,2233,70870,73019,0.0563715,0.056108
101,11,31,completed,2385,73255,73116,0.057854417,0.057842
101,12,32,completed,2385,75640,73030,0.057615708,0.057611
101,13,33,completed,2357,77997,73058,0.0569675,0.056962
101,14,34,completed,2297,80294,73030,0.05591725,0.055913
101,15,35,completed,2114,82408,73094,0.052038209,0.052032
101,16,36,completed,2602,85010,72970,0.059851875,0.059818
101,17,37,completed,2419,87429,73027,0.056676375,0.056668
101,18,38,completed,2302,89731,73027,0.056101292,0.056097
101,19,39,completed,2464,92195,73042,0.060226541,0.060203
101,20,40,completed,2266,94461,72899,0.055942083,0.055936
101,21,41,budget_interrupted,1539,96000,73023,0.037311416,0.037305
102,1,42,completed,2582,98582,75032,0.045755958,0.045747
102,2,43,completed,2402,100984,74976,0.042734459,0.042728
102,3,44,completed,2288,103272,75056,0.04057025,0.040567
102,4,45,completed,2298,105570,75055,0.146903084,0.050891
102,5,46,completed,2432,108002,75052,0.0968845,0.056509
102,6,47,completed,2307,110309,75070,0.082130834,0.056583
102,7,48,completed,2783,113092,75066,0.050819583,0.050741
102,8,49,completed,2356,115448,74999,0.0431565,0.043135
102,9,50,completed,2532,117980,75052,0.045877958,0.045807
102,10,51,completed,2304,120284,75059,0.041555875,0.04148
102,11,52,completed,2265,122549,74991,0.040854541,0.040849
102,12,53,completed,2404,124953,75060,0.042605667,0.042599
102,13,54,completed,2299,127252,75074,0.040885541,0.04087
102,14,55,completed,2269,129521,74951,0.041451125,0.041448
102,15,56,completed,2381,131902,75029,0.04218175,0.042175
102,16,57,completed,2359,134261,75070,0.042030375,0.042027
102,17,58,completed,2506,136767,74947,0.044060417,0.044051
102,18,59,completed,2581,139348,75058,0.04600925,0.046005
102,19,60,completed,2177,141525,74987,0.039152166,0.039152
102,20,61,completed,2339,143864,75072,0.041319167,0.04126
102,21,62,budget_interrupted,136,144000,75013,0.002406208,0.002407
103,1,63,completed,2349,146349,75560,0.040519375,0.04051
103,2,64,completed,2150,148499,75546,0.037244,0.037223
103,3,65,completed,2352,150851,75558,0.040565958,0.040526
103,4,66,completed,2295,153146,75554,0.038636209,0.038624
103,5,67,completed,2347,155493,75559,0.039875833,0.039868
103,6,68,completed,2155,157648,75568,0.036672,0.036673
103,7,69,completed,2459,160107,75543,0.042330916,0.042325
103,8,70,completed,2443,162550,75547,0.042177042,0.042041
103,9,71,completed,2365,164915,75559,0.041695083,0.041507
103,10,72,completed,2227,167142,75555,0.039245583,0.03907
103,11,73,completed,2156,169298,75553,0.037662833,0.037568
103,12,74,completed,2269,171567,75567,0.039539666,0.039361
103,13,75,completed,2408,173975,75554,0.041477875,0.04141
103,14,76,completed,2508,176483,75559,0.043275792,0.043271
103,15,77,completed,2263,178746,75568,0.038809458,0.038776
103,16,78,completed,2194,180940,75557,0.037760709,0.037731
103,17,79,completed,2156,183096,75563,0.036937959,0.036936
103,18,80,completed,2177,185273,75555,0.037503583,0.037401
103,19,81,completed,2314,187587,75563,0.039416958,0.039405
103,20,82,completed,2260,189847,75553,0.0383315,0.038321
103,21,83,budget_interrupted,2153,192000,75568,0.036181917,0.036172
104,1,84,completed,1010,193010,75593,0.028387667,0.028385
104,2,85,completed,1063,194073,75593,0.029910625,0.029906
104,3,86,completed,1029,195102,75593,0.029021375,0.029017
104,4,87,completed,1071,196173,75593,0.030458542,0.030449
104,5,88,completed,1011,197184,75593,0.028365084,0.028359
104,6,89,completed,1067,198251,75593,0.030055708,0.030052
104,7,90,completed,1029,199280,75593,0.029586125,0.0295
104,8,91,completed,1032,200312,75593,0.029645375,0.029594
104,9,92,completed,1001,201313,75593,0.02866525,0.028612
104,10,93,completed,1030,202343,75593,0.029491917,0.029427
104,11,94,completed,1056,203399,75593,0.030577334,0.030464
104,12,95,completed,1061,204460,75593,0.030456542,0.03038
104,13,96,completed,1091,205551,75593,0.0320745,0.031804
104,14,97,completed,968,206519,75593,0.027661167,0.027662
104,15,98,completed,1067,207586,75593,0.032792042,0.032509
104,16,99,completed,1016,208602,75593,0.028976166,0.028973
104,17,100,completed,1071,209673,75593,0.030404542,0.030401
104,18,101,completed,1064,210737,75593,0.030060709,0.030058
104,19,102,completed,1075,211812,75593,0.030261708,0.030262
104,20,103,completed,1050,212862,75593,0.029840125,0.02984
104,21,104,completed,1058,213920,75593,0.029629791,0.029623
104,22,105,completed,1021,214941,75593,0.028284625,0.028279
104,23,106,completed,1051,215992,75593,0.029223875,0.029212
104,24,107,completed,1085,217077,75593,0.031042625,0.031009
104,25,108,completed,1082,218159,75593,0.030678167,0.030667
104,26,109,completed,1077,219236,75593,0.030721959,0.030719
104,27,110,completed,1058,220294,75593,0.0303915,0.030364
104,28,111,completed,1038,221332,75593,0.029817,0.029782
104,29,112,completed,1126,222458,75593,0.032542625,0.032492
104,30,113,completed,1055,223513,75593,0.030568875,0.030463
104,31,114,completed,1045,224558,75593,0.030749,0.030496
104,32,115,completed,1111,225669,75593,0.032529167,0.03246
104,33,116,completed,1037,226706,75593,0.029058208,0.029055
104,34,117,completed,1059,227765,75593,0.029719291,0.029719
104,35,118,completed,1014,228779,75593,0.028786375,0.028783
104,36,119,completed,1136,229915,75593,0.03197825,0.03197
104,37,120,completed,1069,230984,75593,0.030338666,0.030336
104,38,121,completed,1046,232030,75593,0.029070667,0.029067
104,39,122,completed,1078,233108,75593,0.0302805,0.030281
104,40,123,completed,989,234097,75593,0.027955125,0.027942
104,41,124,completed,980,235077,75593,0.027284459,0.027283
104,42,125,completed,980,236057,75593,0.02739,0.027379
104,43,126,completed,1037,237094,75593,0.030059834,0.030057
104,44,127,completed,1136,238230,75593,0.032547,0.032528
104,45,128,completed,1084,239314,75593,0.030919459,0.030912
104,46,129,budget_interrupted,686,240000,75593,0.019496917,0.019498


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/assignment.txt <==
7 9
1 10
0 12
1 14
5 15
14 16
4 18
13 20
3 21
18 24
24 25
26 27
19 28
8 30
2 35
28 36
3 40
21 42
2 45
6 48
39 50
13 54
55 56
56 60
10 63
67 70
10 72
44 75
23 80
69 84
32 90
9 100
60 105
85 108
95 112
26 120
91 126
17 135
117 140
118 144
134 150
27 168
79 175
77 180
49 189
59 200
135 210
139 216
29 225
86 240
181 252
62 270
5 280
164 300
100 315
143 336
179 350
347 360
157 378
359 400
285 420
31 432
104 450
307 504
219 525
197 540
303 560
314 600
235 630
629 675
229 700
167 720
265 756
145 840
469 900
940 945
959 1008
669 1050
467 1080
614 1200
739 1260
854 1350
369 1400
643 1512
1004 1575
623 1680
779 1800
1075 1890
919 2100
1975 2160
1799 2520
1529 2700
1759 2800
1543 3024
329 3150
3359 3600
2947 3780
2469 4200
319 4725
647 5040
179 5400
4829 6300
5327 7560
4519 8400
2569 9450
4369 10800
679 12600
6397 15120
12469 18900
4679 25200
17869 37800
54622 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65785,28,3.291999,3.291621
101,insertion_2,100000,48000,48000,22,21,1,73137,53,1.159620916,1.159388
102,insertion_3,100000,48000,48000,22,21,1,75154,78,0.849794792,0.849773
103,insertion_4,100000,48000,48000,21,20,1,75590,103,0.814233542,0.81422
104,insertion_5,100000,48000,12,1,1,0,75600,112,0.000492084,0.000491999999999


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":192012,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":86,
"completed_trajectories":82,
"budget_interrupted_trajectories":4,
"first_success_trajectory":86,
"first_success_scans":192012,
"first_success_wall_seconds":6.116275,
"first_success_cpu_seconds":6.115627,
"wall_seconds":6.116547917,
"cpu_seconds":6.115901,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/stdout.txt <==
segmented m=9 L=75600 seed=2026103107 gaps=0 scans=192012 CPU=6.1159s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2420,2420,63670,0.172252375,0.172217
100,2,2,completed,2507,4927,65529,0.174530375,0.174532
100,3,3,completed,2434,7361,65510,0.168295584,0.168289
100,4,4,completed,2237,9598,64795,0.163117667,0.16312
100,5,5,completed,2401,11999,65443,0.16007,0.160064
100,6,6,completed,2424,14423,65182,0.152779833,0.152774
100,7,7,completed,2298,16721,65785,0.155125125,0.155091
100,8,8,completed,2516,19237,65317,0.167867041,0.167867
100,9,9,completed,2411,21648,64377,0.176442125,0.176437
100,10,10,completed,2451,24099,64114,0.181439042,0.181433
100,11,11,completed,2561,26660,64977,0.178388708,0.178153
100,12,12,completed,2682,29342,65077,0.180220375,0.180222
100,13,13,completed,2397,31739,65223,0.164043541,0.164037
100,14,14,completed,2325,34064,65575,0.146280875,0.146281
100,15,15,completed,2435,36499,64993,0.169178708,0.169172
100,16,16,completed,2467,38966,65186,0.164928667,0.16493
100,17,17,completed,2354,41320,65305,0.163534083,0.163528
100,18,18,completed,2216,43536,65218,0.156887709,0.156888
100,19,19,completed,2402,45938,65411,0.16570775,0.165701
100,20,20,budget_interrupted,2062,48000,65735,0.130768542,0.130769
101,1,21,completed,2326,50326,73003,0.055290084,0.055291
101,2,22,completed,2219,52545,72974,0.053973209,0.053973
101,3,23,completed,2203,54748,73137,0.053347042,0.053347
101,4,24,completed,2319,57067,73133,0.055453417,0.055454
101,5,25,completed,2187,59254,73133,0.052349917,0.052343
101,6,26,completed,2358,61612,73030,0.057433,0.057433
101,7,27,completed,2274,63886,73017,0.053999917,0.054
101,8,28,completed,2276,66162,73003,0.056206458,0.056206
101,9,29,completed,2210,68372,73114,0.05474,0.054739
101,10,30,completed,2199,70571,73133,0.052224667,0.052219
101,11,31,completed,2048,72619,72859,0.049814042,0.049814
101,12,32,completed,2326,74945,73046,0.059501958,0.059502
101,13,33,completed,2374,77319,73137,0.058734375,0.058649
101,14,34,completed,2324,79643,73137,0.055364083,0.055318
101,15,35,completed,2218,81861,72947,0.054124,0.054124
101,16,36,completed,2272,84133,73133,0.053207791,0.053212
101,17,37,completed,2347,86480,73123,0.0563215,0.056322
101,18,38,completed,2056,88536,73042,0.049510833,0.049435
101,19,39,completed,2184,90720,73133,0.0508985,0.050899
101,20,40,completed,2205,92925,73114,0.051956875,0.051957
101,21,41,completed,2543,95468,73003,0.061560916,0.061561
101,22,42,budget_interrupted,532,96000,72854,0.013480584,0.013481
102,1,43,completed,2197,98197,75138,0.039038042,0.039037
102,2,44,completed,2173,100370,75123,0.038403833,0.038404
102,3,45,completed,2272,102642,75062,0.039970208,0.03997
102,4,46,completed,2164,104806,75154,0.038115667,0.038117
102,5,47,completed,2168,106974,75154,0.038384166,0.038376
102,6,48,completed,2195,109169,75116,0.039258625,0.039259
102,7,49,completed,2178,111347,75154,0.039144208,0.039145
102,8,50,completed,2270,113617,75062,0.040418167,0.040418
102,9,51,completed,2161,115778,75138,0.038756041,0.038756
102,10,52,completed,2077,117855,75127,0.037122333,0.037123
102,11,53,completed,1979,119834,75083,0.035191083,0.035191
102,12,54,completed,2286,122120,75127,0.039942458,0.039937
102,13,55,completed,2236,124356,75118,0.039183584,0.039184
102,14,56,completed,2124,126480,75145,0.037351709,0.037353
102,15,57,completed,2167,128647,75138,0.038414458,0.038416
102,16,58,completed,2245,130892,75127,0.039490583,0.039491
102,17,59,completed,2159,133051,75133,0.037998834,0.037998
102,18,60,completed,2279,135330,75133,0.040125542,0.040126
102,19,61,completed,2205,137535,75118,0.038723833,0.038724
102,20,62,completed,2178,139713,75154,0.03823225,0.038233
102,21,63,completed,2245,141958,75152,0.040196,0.040196
102,22,64,budget_interrupted,2042,144000,75154,0.036223625,0.036217
103,1,65,completed,2436,146436,75587,0.041360708,0.041361
103,2,66,completed,2097,148533,75588,0.03561525,0.035616
103,3,67,completed,2416,150949,75584,0.041128875,0.041129
103,4,68,completed,2360,153309,75578,0.040295458,0.040295
103,5,69,completed,2231,155540,75582,0.038000541,0.038001
103,6,70,completed,2431,157971,75587,0.041627667,0.041628
103,7,71,completed,2611,160582,75587,0.044351875,0.044352
103,8,72,completed,2382,162964,75587,0.040491459,0.040491
103,9,73,completed,2335,165299,75585,0.039620292,0.03962
103,10,74,completed,2334,167633,75574,0.039619,0.039612
103,11,75,completed,2523,170156,75588,0.042894792,0.042896
103,12,76,completed,2122,172278,75586,0.035939833,0.03594
103,13,77,completed,2221,174499,75590,0.037755,0.037755
103,14,78,completed,2260,176759,75575,0.038372542,0.038373
103,15,79,completed,2253,179012,75585,0.038155167,0.038155
103,16,80,completed,2345,181357,75585,0.039614834,0.039615
103,17,81,completed,2317,183674,75587,0.038744208,0.038738
103,18,82,completed,2309,185983,75588,0.038962583,0.038962
103,19,83,completed,2542,188525,75583,0.04288975,0.04289
103,20,84,completed,2448,190973,75587,0.0413905,0.04139
103,21,85,budget_interrupted,1027,192000,75574,0.017294375,0.017294
104,1,86,success,12,192012,75600,0.000434959000001,0.000435


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/assignment.txt <==
2 9
7 10
6 12
7 14
13 15
8 16
14 18
1 20
3 21
12 24
24 25
26 27
11 28
16 30
5 35
5 36
11 40
9 42
10 45
0 48
19 50
8 54
55 56
22 60
16 63
15 70
4 72
34 75
71 80
69 84
70 90
29 100
33 105
98 108
15 112
52 120
31 126
98 135
25 140
112 144
94 150
143 168
89 175
130 180
44 189
179 200
183 210
44 216
64 225
112 240
23 252
143 270
195 280
154 300
310 315
31 336
239 350
203 360
17 378
279 400
333 420
368 432
214 450
59 504
159 525
305 540
271 560
4 600
115 630
359 675
389 700
23 720
359 756
363 840
814 900
125 945
383 1008
309 1050
529 1080
304 1200
265 1260
1259 1350
139 1400
1105 1512
1564 1575
751 1680
59 1800
1735 1890
1509 2100
35 2160
349 2520
89 2700
1279 2800
2411 3024
2389 3150
2759 3600
2365 3780
4059 4200
314 4725
3439 5040
4489 5400
3289 6300
4885 7560
79 8400
2159 9450
4288 10800
12516 12600
899 15120
4339 18900
2135 25200
24328 37800
61889 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65746,28,3.235563458,3.235499
101,insertion_2,100000,48000,48000,22,21,1,73084,53,1.116867833,1.116848
102,insertion_3,100000,48000,48000,21,20,1,75145,78,0.844321166,0.844301
103,insertion_4,100000,48000,48000,20,19,1,75596,103,0.806501167,0.806488
104,insertion_5,100000,48000,10,1,1,0,75600,112,0.000476666,0.000478


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":192010,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":84,
"completed_trajectories":80,
"budget_interrupted_trajectories":4,
"first_success_trajectory":84,
"first_success_scans":192010,
"first_success_wall_seconds":6.0038515,
"first_success_cpu_seconds":6.003733,
"wall_seconds":6.004121458,
"cpu_seconds":6.004003,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/stdout.txt <==
segmented m=9 L=75600 seed=2026103108 gaps=0 scans=192010 CPU=6.004s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2452,2452,65416,0.16617475,0.166175
100,2,2,completed,2370,4822,65575,0.147335334,0.147335
100,3,3,completed,2635,7457,65305,0.180340708,0.180335
100,4,4,completed,2380,9837,65411,0.166038833,0.166039
100,5,5,completed,2410,12247,65704,0.165387083,0.165381
100,6,6,completed,2556,14803,65413,0.183036542,0.18303
100,7,7,completed,2411,17214,65095,0.15582525,0.155827
100,8,8,completed,2367,19581,63684,0.158468917,0.158469
100,9,9,completed,2193,21774,64822,0.153064166,0.153059
100,10,10,completed,2275,24049,65243,0.160888666,0.160889
100,11,11,completed,2436,26485,65114,0.156570541,0.156565
100,12,12,completed,2340,28825,64754,0.166658667,0.166659
100,13,13,completed,2120,30945,65746,0.137281333,0.137274
100,14,14,completed,2502,33447,65575,0.154241208,0.154241
100,15,15,completed,2454,35901,64903,0.164252916,0.164253
100,16,16,completed,2516,38417,65545,0.171274958,0.171266
100,17,17,completed,2349,40766,65735,0.154546167,0.154548
100,18,18,completed,2481,43247,65368,0.160753458,0.160747
100,19,19,completed,2650,45897,65411,0.189380708,0.189382
100,20,20,budget_interrupted,2103,48000,65746,0.143918417,0.143913
101,1,21,completed,2418,50418,73084,0.056250333,0.056251
101,2,22,completed,2221,52639,73066,0.049857083,0.049857
101,3,23,completed,2209,54848,73006,0.053084167,0.053084
101,4,24,completed,2259,57107,73084,0.053903875,0.053905
101,5,25,completed,2277,59384,73084,0.05328,0.05328
101,6,26,completed,2165,61549,73070,0.050735333,0.050729
101,7,27,completed,2102,63651,73084,0.048236625,0.048237
101,8,28,completed,2136,65787,72972,0.049876167,0.049877
101,9,29,completed,2011,67798,72916,0.046790209,0.04679
101,10,30,completed,2010,69808,72925,0.047483375,0.047484
101,11,31,completed,2192,72000,73084,0.051563917,0.051565
101,12,32,completed,2335,74335,73084,0.053727458,0.053727
101,13,33,completed,2205,76540,72972,0.050995125,0.05099
101,14,34,completed,2118,78658,73084,0.048264541,0.048265
101,15,35,completed,2113,80771,72976,0.050415625,0.050417
101,16,36,completed,2435,83206,73084,0.0565805,0.056582
101,17,37,completed,2108,85314,72975,0.050275584,0.050276
101,18,38,completed,2205,87519,73084,0.049889167,0.049883
101,19,39,completed,2182,89701,73084,0.049610625,0.04961
101,20,40,completed,1956,91657,72972,0.046038958,0.04604
101,21,41,completed,2282,93939,72976,0.054191375,0.054193
101,22,42,budget_interrupted,2061,96000,73084,0.04571225,0.045713
102,1,43,completed,2288,98288,75139,0.040129542,0.040129
102,2,44,completed,2468,100756,75055,0.042760458,0.042762
102,3,45,completed,2376,103132,75047,0.042035375,0.042036
102,4,46,completed,2468,105600,75145,0.043083667,0.043084
102,5,47,completed,2279,107879,75145,0.039323625,0.039317
102,6,48,completed,2459,110338,75145,0.042634917,0.042635
102,7,49,completed,2443,112781,75145,0.043355167,0.043356
102,8,50,completed,2143,114924,75083,0.037998708,0.038
102,9,51,completed,2197,117121,75107,0.038862833,0.038863
102,10,52,completed,2395,119516,75145,0.042585916,0.042586
102,11,53,completed,2630,122146,75100,0.046106375,0.046106
102,12,54,completed,2321,124467,75100,0.040407708,0.040408
102,13,55,completed,2325,126792,75145,0.0410515,0.041052
102,14,56,completed,2354,129146,75145,0.041256042,0.04125
102,15,57,completed,2243,131389,75066,0.039498666,0.039499
102,16,58,completed,2363,133752,75055,0.041828875,0.041829
102,17,59,completed,2224,135976,75145,0.039211,0.039212
102,18,60,completed,2291,138267,75145,0.040548375,0.040549
102,19,61,completed,2384,140651,75139,0.042188125,0.042189
102,20,62,completed,2435,143086,75145,0.043372333,0.043366
102,21,63,budget_interrupted,914,144000,75021,0.01598125,0.015981
103,1,64,completed,2343,146343,75574,0.039287667,0.039288
103,2,65,completed,2504,148847,75594,0.042764958,0.042765
103,3,66,completed,2327,151174,75593,0.0389525,0.038955
103,4,67,completed,2408,153582,75591,0.040379709,0.040382
103,5,68,completed,2445,156027,75595,0.040974625,0.040976
103,6,69,completed,2398,158425,75580,0.040439791,0.040441
103,7,70,completed,2378,160803,75586,0.040224666,0.040225
103,8,71,completed,2429,163232,75584,0.040893667,0.040894
103,9,72,completed,2559,165791,75595,0.043096791,0.043098
103,10,73,completed,2634,168425,75593,0.044433625,0.044427
103,11,74,completed,2175,170600,75593,0.03591425,0.035915
103,12,75,completed,2234,172834,75593,0.03714425,0.037144
103,13,76,completed,2516,175350,75591,0.041916208,0.041916
103,14,77,completed,2483,177833,75595,0.041408458,0.041409
103,15,78,completed,2583,180416,75575,0.043364,0.043365
103,16,79,completed,2246,182662,75585,0.038434166,0.038434
103,17,80,completed,2500,185162,75595,0.0421215,0.042121
103,18,81,completed,2174,187336,75591,0.036506083,0.036506
103,19,82,completed,2355,189691,75593,0.039133708,0.039128
103,20,83,budget_interrupted,2309,192000,75596,0.038984625,0.038985
104,1,84,success,10,192010,75600,0.000417417,0.000417


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/assignment.txt <==
1 9
5 10
0 12
7 14
2 15
10 16
16 18
1 20
18 21
6 24
24 25
26 27
15 28
20 30
23 35
4 36
11 40
3 42
23 45
18 48
9 50
25 54
55 56
56 60
31 63
33 70
22 72
14 75
31 80
57 84
38 90
69 100
12 105
97 108
103 112
86 120
67 126
98 135
13 140
130 144
44 150
27 168
79 175
173 180
88 189
19 200
177 210
43 216
104 225
146 240
85 252
8 270
237 280
284 300
292 315
311 336
229 350
83 360
115 378
34 400
69 420
151 432
254 450
139 504
264 525
413 540
471 560
134 600
247 630
629 675
219 700
623 720
169 756
657 840
29 900
142 945
263 1008
639 1050
683 1080
479 1200
517 1260
854 1350
1319 1400
979 1512
814 1575
1271 1680
1379 1800
817 1890
1189 2100
367 2160
143 2520
1529 2700
719 2800
1663 3024
1489 3150
2239 3600
1357 3780
3119 4200
4489 4725
2383 5040
179 5400
2029 6300
4463 7560
8117 8400
439 9450
8279 10800
4129 12600
982 15120
9889 18900
7601 25200
10429 37800
39679 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,21,20,1,65785,28,3.299021,3.298806
101,insertion_2,100000,48000,48000,22,21,1,73137,53,1.1352275,1.135209
102,insertion_3,100000,48000,48000,23,22,1,75167,78,0.84733525,0.847324
103,insertion_4,100000,48000,48000,21,20,1,75588,103,0.804842833,0.804823
104,insertion_5,100000,48000,11,1,1,0,75600,112,0.000495333,0.000495


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":192011,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":88,
"completed_trajectories":84,
"budget_interrupted_trajectories":4,
"first_success_trajectory":88,
"first_success_scans":192011,
"first_success_wall_seconds":6.087052209,
"first_success_cpu_seconds":6.086788,
"wall_seconds":6.087303042,
"cpu_seconds":6.087038,
"covered":75600,
"uncovered":0,
"classes":112,
"status":"success"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/stdout.txt <==
segmented m=9 L=75600 seed=2026103109 gaps=0 scans=192011 CPU=6.08704s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2515,2515,64493,0.181365916,0.181363
100,2,2,completed,2459,4974,65773,0.162798916,0.162799
100,3,3,completed,2227,7201,65223,0.156713917,0.156602
100,4,4,completed,2269,9470,64465,0.158464791,0.158451
100,5,5,completed,2274,11744,65134,0.15375275,0.153755
100,6,6,completed,2233,13977,65785,0.14594175,0.145936
100,7,7,completed,2167,16144,63855,0.157422042,0.157422
100,8,8,completed,2559,18703,64655,0.163640916,0.163634
100,9,9,completed,2353,21056,65746,0.161172833,0.161173
100,10,10,completed,2498,23554,65650,0.175050375,0.175036
100,11,11,completed,2255,25809,65575,0.13975375,0.139743
100,12,12,completed,2239,28048,65545,0.153661833,0.153663
100,13,13,completed,2331,30379,65363,0.167058666,0.167053
100,14,14,completed,2243,32622,65746,0.147834292,0.147834
100,15,15,completed,2527,35149,65353,0.176649,0.176642
100,16,16,completed,2329,37478,65746,0.161820292,0.161814
100,17,17,completed,2564,40042,65443,0.176694083,0.176694
100,18,18,completed,2637,42679,65368,0.181876542,0.18187
100,19,19,completed,2221,44900,65317,0.158933625,0.158933
100,20,20,completed,2691,47591,65443,0.188054041,0.188047
100,21,21,budget_interrupted,409,48000,63516,0.030236916,0.030238
101,1,22,completed,2053,50053,73017,0.049354625,0.049355
101,2,23,completed,2179,52232,73114,0.051855791,0.051856
101,3,24,completed,2113,54345,73127,0.051794875,0.051795
101,4,25,completed,2309,56654,73058,0.054533625,0.054529
101,5,26,completed,2229,58883,72943,0.054358708,0.054359
101,6,27,completed,2317,61200,73100,0.052700667,0.052701
101,7,28,completed,2387,63587,73030,0.056572458,0.056571
101,8,29,completed,2347,65934,73030,0.056176667,0.056177
101,9,30,completed,2166,68100,73133,0.048910875,0.048911
101,10,31,completed,2307,70407,73137,0.05572825,0.055729
101,11,32,completed,2358,72765,72931,0.056216333,0.056217
101,12,33,completed,2189,74954,73093,0.05091525,0.050908
101,13,34,completed,2170,77124,73133,0.050792875,0.050793
101,14,35,completed,2328,79452,73110,0.055246584,0.055247
101,15,36,completed,2306,81758,73100,0.053310125,0.05331
101,16,37,completed,2224,83982,73057,0.05206425,0.052064
101,17,38,completed,2426,86408,73003,0.056643,0.056643
101,18,39,completed,2175,88583,73137,0.052220125,0.052221
101,19,40,completed,2561,91144,73058,0.059418333,0.059412
101,20,41,completed,2405,93549,73058,0.056926875,0.056927
101,21,42,completed,2282,95831,73058,0.055194334,0.055194
101,22,43,budget_interrupted,169,96000,72907,0.004180917,0.004181
102,1,44,completed,2041,98041,75151,0.036244959,0.036245
102,2,45,completed,2148,100189,75062,0.038248917,0.038249
102,3,46,completed,2210,102399,75157,0.039267375,0.039262
102,4,47,completed,2184,104583,75119,0.038530667,0.03853
102,5,48,completed,2318,106901,75036,0.040548459,0.040549
102,6,49,completed,2147,109048,75086,0.038142292,0.038142
102,7,50,completed,2231,111279,75167,0.039390708,0.039391
102,8,51,completed,2208,113487,75104,0.039465,0.039466
102,9,52,completed,2090,115577,75062,0.036756958,0.036757
102,10,53,completed,1996,117573,75077,0.035359833,0.035359
102,11,54,completed,2390,119963,75104,0.042589792,0.042591
102,12,55,completed,2188,122151,75154,0.03866125,0.038661
102,13,56,completed,2184,124335,75167,0.038371917,0.038373
102,14,57,completed,2202,126537,75081,0.038082542,0.038078
102,15,58,completed,2274,128811,75104,0.040065209,0.040065
102,16,59,completed,2162,130973,75035,0.038392,0.038393
102,17,60,completed,2271,133244,75157,0.040288583,0.040288
102,18,61,completed,2116,135360,75109,0.036990709,0.036991
102,19,62,completed,2202,137562,75157,0.038899541,0.0389
102,20,63,completed,2080,139642,75133,0.03643725,0.036438
102,21,64,completed,1936,141578,75095,0.033905125,0.033905
102,22,65,completed,2305,143883,75062,0.040540792,0.04054
102,23,66,budget_interrupted,117,144000,75027,0.00205425,0.002055
103,1,67,completed,2312,146312,75581,0.039046125,0.039046
103,2,68,completed,2229,148541,75580,0.036997583,0.036992
103,3,69,completed,1976,150517,75579,0.033785625,0.033786
103,4,70,completed,2074,152591,75584,0.035005958,0.035007
103,5,71,completed,2340,154931,75572,0.039641833,0.039641
103,6,72,completed,2508,157439,75584,0.042969291,0.042969
103,7,73,completed,2383,159822,75587,0.040220792,0.040221
103,8,74,completed,2222,162044,75580,0.037636584,0.037636
103,9,75,completed,2539,164583,75585,0.041498541,0.041493
103,10,76,completed,2374,166957,75588,0.039386459,0.039387
103,11,77,completed,2273,169230,75588,0.03795325,0.037956
103,12,78,completed,2449,171679,75576,0.040925666,0.040926
103,13,79,completed,2224,173903,75575,0.037183208,0.037183
103,14,80,completed,2302,176205,75580,0.038396792,0.038396
103,15,81,completed,2174,178379,75580,0.036278625,0.036279
103,16,82,completed,2460,180839,75585,0.041070667,0.041071
103,17,83,completed,2283,183122,75586,0.037966042,0.037968
103,18,84,completed,2344,185466,75588,0.038907209,0.038907
103,19,85,completed,2513,187979,75579,0.041699,0.041692
103,20,86,completed,2218,190197,75582,0.03753625,0.037536
103,21,87,budget_interrupted,1803,192000,75588,0.030620042,0.03062
104,1,88,success,11,192011,75600,0.000435334000001,0.000436


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/assignment.txt <==
4 9
3 10
6 12
5 14
5 15
4 16
10 18
1 20
14 21
0 24
24 25
26 27
23 28
15 30
17 35
34 36
11 40
20 42
25 45
12 48
39 50
44 54
55 56
57 60
32 63
57 70
16 72
59 75
71 80
63 84
55 90
29 100
2 105
62 108
15 112
37 120
68 126
56 135
67 140
124 144
9 150
8 168
94 175
38 180
74 189
69 200
7 210
8 216
29 225
188 240
50 252
146 270
27 280
279 300
137 315
128 336
169 350
217 360
86 378
369 400
377 420
332 432
109 450
488 504
479 525
506 540
31 560
379 600
626 630
569 675
319 700
97 720
338 756
248 840
709 900
401 945
428 1008
164 1050
698 1080
969 1200
722 1260
794 1350
419 1400
590 1512
1514 1575
1551 1680
259 1800
362 1890
1519 2100
236 2160
878 2520
1694 2700
2169 2800
2984 3024
2864 3150
1159 3600
2882 3780
1879 4200
3539 4725
4057 5040
179 5400
614 6300
3728 7560
569 8400
5114 9450
1369 10800
11579 12600
9698 15120
15677 18900
6559 25200
21368 37800
66779 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,48000,48000,20,19,1,65773,28,3.4053915,3.387307
101,insertion_2,100000,48000,48000,21,20,1,72770,53,1.174289125,1.167618
102,insertion_3,100000,48000,48000,22,21,1,74679,78,0.895206708,0.894466
103,insertion_4,100000,48000,48000,23,22,1,75217,103,0.904753167,0.901939
104,insertion_5,100000,48000,48000,48,47,1,75255,112,1.522233708,1.513445


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"segmented",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":134,
"completed_trajectories":129,
"budget_interrupted_trajectories":5,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":7.902342375,
"cpu_seconds":7.865242,
"covered":75255,
"uncovered":345,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/stdout.txt <==
segmented m=9 L=75600 seed=2026103110 gaps=345 scans=240000 CPU=7.86524s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_segmented_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2471,2471,65734,0.16513425,0.164944
100,2,2,completed,2167,4638,65344,0.149913625,0.149786
100,3,3,completed,2582,7220,65510,0.197456542,0.1944
100,4,4,completed,2242,9462,64905,0.159633791,0.159555
100,5,5,completed,2679,12141,65285,0.197415167,0.197203
100,6,6,completed,2598,14739,65416,0.180496708,0.180398
100,7,7,completed,2440,17179,65565,0.175686292,0.175527
100,8,8,completed,2350,19529,65344,0.163228083,0.163161
100,9,9,completed,2728,22257,65443,0.20127825,0.196452
100,10,10,completed,2401,24658,65289,0.165613459,0.165449
100,11,11,completed,2400,27058,65773,0.162098792,0.161962
100,12,12,completed,2542,29600,64826,0.176073708,0.175973
100,13,13,completed,2374,31974,65523,0.170917709,0.168344
100,14,14,completed,2432,34406,65529,0.172582917,0.172506
100,15,15,completed,2687,37093,65575,0.183501625,0.183278
100,16,16,completed,2605,39698,65515,0.18346975,0.183336
100,17,17,completed,2458,42156,65746,0.178566417,0.176347
100,18,18,completed,2673,44829,65734,0.190293417,0.187014
100,19,19,completed,2580,47409,64745,0.188016,0.187722
100,20,20,budget_interrupted,591,48000,64387,0.043789417,0.043785
101,1,21,completed,2287,50287,72726,0.05733125,0.05728
101,2,22,completed,2210,52497,72675,0.052346959,0.052299
101,3,23,completed,2247,54744,72663,0.051417833,0.051396
101,4,24,completed,2320,57064,72744,0.056399208,0.056262
101,5,25,completed,2513,59577,72770,0.059463292,0.059449
101,6,26,completed,2231,61808,72726,0.06034825,0.058166
101,7,27,completed,2555,64363,72599,0.067281542,0.065384
101,8,28,completed,2230,66593,72708,0.050620083,0.050593
101,9,29,completed,2284,68877,72605,0.055553958,0.055535
101,10,30,completed,2294,71171,72706,0.054876834,0.054852
101,11,31,completed,2385,73556,72708,0.056819,0.056754
101,12,32,completed,2341,75897,72727,0.057171,0.057107
101,13,33,completed,2284,78181,72766,0.055711875,0.055712
101,14,34,completed,2268,80449,72677,0.054408666,0.054399
101,15,35,completed,2453,82902,72617,0.05846475,0.058438
101,16,36,completed,2416,85318,72701,0.059045084,0.059024
101,17,37,completed,2127,87445,72658,0.054552,0.054486
101,18,38,completed,2312,89757,72675,0.058210291,0.058197
101,19,39,completed,2306,92063,72551,0.055190791,0.055087
101,20,40,completed,2302,94365,72567,0.059546916,0.057775
101,21,41,budget_interrupted,1635,96000,72646,0.039297042,0.039262
102,1,42,completed,2133,98133,74674,0.039631042,0.039605
102,2,43,completed,2006,100139,74648,0.037855125,0.037843
102,3,44,completed,2111,102250,74638,0.039452792,0.039441
102,4,45,completed,2409,104659,74659,0.04432475,0.04431
102,5,46,completed,2181,106840,74647,0.041215083,0.041205
102,6,47,completed,2287,109127,74672,0.042577708,0.042565
102,7,48,completed,2067,111194,74665,0.037912875,0.037897
102,8,49,completed,2198,113392,74641,0.040472333,0.04044
102,9,50,completed,2339,115731,74651,0.043418042,0.043412
102,10,51,completed,2194,117925,74675,0.040774417,0.040764
102,11,52,completed,2175,120100,74652,0.040711417,0.040641
102,12,53,completed,2075,122175,74665,0.038718459,0.038705
102,13,54,completed,2101,124276,74650,0.039694667,0.039648
102,14,55,completed,2160,126436,74670,0.040523583,0.040511
102,15,56,completed,2249,128685,74650,0.042312459,0.04226
102,16,57,completed,2136,130821,74679,0.039254834,0.039094
102,17,58,completed,2234,133055,74674,0.041536209,0.041485
102,18,59,completed,2492,135547,74609,0.046603833,0.046537
102,19,60,completed,2246,137793,74643,0.041361291,0.041352
102,20,61,completed,2364,140157,74670,0.044207666,0.044201
102,21,62,completed,2246,142403,74643,0.042580291,0.042566
102,22,63,budget_interrupted,1597,144000,74674,0.0298575,0.029842
103,1,64,completed,2243,146243,75205,0.043902167,0.043198
103,2,65,completed,2246,148489,75213,0.042595334,0.042548
103,3,66,completed,2155,150644,75217,0.042019541,0.041071
103,4,67,completed,2199,152843,75215,0.043092667,0.042269
103,5,68,completed,1940,154783,75215,0.036704583,0.036666
103,6,69,completed,2172,156955,75215,0.040568792,0.040557
103,7,70,completed,2197,159152,75214,0.040994209,0.040981
103,8,71,completed,2151,161303,75208,0.040245209,0.040243
103,9,72,completed,2103,163406,75208,0.039695834,0.039692
103,10,73,completed,2193,165599,75217,0.041087833,0.041069
103,11,74,completed,2134,167733,75213,0.039889416,0.039865
103,12,75,completed,2126,169859,75217,0.039690625,0.039681
103,13,76,completed,2085,171944,75207,0.038944042,0.038942
103,14,77,completed,2121,174065,75217,0.0397875,0.039779
103,15,78,completed,2076,176141,75211,0.038988583,0.038968
103,16,79,completed,2063,178204,75215,0.03848775,0.038477
103,17,80,completed,2106,180310,75215,0.039231333,0.039221
103,18,81,completed,2057,182367,75215,0.039052833,0.039047
103,19,82,completed,2333,184700,75215,0.043476666,0.043467
103,20,83,completed,2384,187084,75215,0.044261167,0.044253
103,21,84,completed,2133,189217,75215,0.039667,0.039667
103,22,85,completed,2337,191554,75215,0.043687209,0.043679
103,23,86,budget_interrupted,446,192000,75204,0.008431916,0.00842
104,1,87,completed,1014,193014,75255,0.031718167,0.031689
104,2,88,completed,1009,194023,75255,0.031917708,0.031857
104,3,89,completed,1043,195066,75255,0.032825042,0.032806
104,4,90,completed,1008,196074,75255,0.032191042,0.032136
104,5,91,completed,1026,197100,75255,0.032649791,0.03256
104,6,92,completed,973,198073,75255,0.039401834,0.034076
104,7,93,completed,1001,199074,75255,0.031774791,0.031744
104,8,94,completed,1002,200076,75255,0.0313515,0.031351
104,9,95,completed,1011,201087,75255,0.033074833,0.032898
104,10,96,completed,1041,202128,75255,0.032761417,0.032743
104,11,97,completed,1045,203173,75255,0.032837791,0.032822
104,12,98,completed,1008,204181,75255,0.031613459,0.031604
104,13,99,completed,985,205166,75255,0.031224625,0.03119
104,14,100,completed,1035,206201,75255,0.032045917,0.032048
104,15,101,completed,1013,207214,75255,0.03214375,0.032129
104,16,102,completed,1008,208222,75255,0.031576209,0.031566
104,17,103,completed,1009,209231,75255,0.031546,0.031539
104,18,104,completed,1016,210247,75255,0.032187458,0.032177
104,19,105,completed,1005,211252,75255,0.031529083,0.031505
104,20,106,completed,1030,212282,75255,0.032099292,0.032092
104,21,107,completed,997,213279,75255,0.030970833,0.030962
104,22,108,completed,1036,214315,75255,0.0325375,0.032505
104,23,109,completed,982,215297,75255,0.030397042,0.030398
104,24,110,completed,1032,216329,75255,0.0319765,0.031931
104,25,111,completed,1008,217337,75255,0.031214667,0.031192
104,26,112,completed,1007,218344,75255,0.03206725,0.031815
104,27,113,completed,1030,219374,75255,0.03254975,0.032533
104,28,114,completed,1016,220390,75255,0.031978375,0.031949
104,29,115,completed,971,221361,75255,0.030614958,0.030602
104,30,116,completed,1023,222384,75255,0.03501575,0.034413
104,31,117,completed,995,223379,75255,0.03420275,0.032864
104,32,118,completed,1003,224382,75255,0.031395875,0.031361
104,33,119,completed,1049,225431,75255,0.032787542,0.032783
104,34,120,completed,1026,226457,75255,0.032226709,0.032181
104,35,121,completed,993,227450,75255,0.031045625,0.031033
104,36,122,completed,1037,228487,75255,0.032522833,0.032517
104,37,123,completed,973,229460,75255,0.030335875,0.03033
104,38,124,completed,1059,230519,75255,0.032918291,0.032883
104,39,125,completed,1020,231539,75255,0.031731792,0.031719
104,40,126,completed,1016,232555,75255,0.031930417,0.031898
104,41,127,completed,996,233551,75255,0.030950291,0.030952
104,42,128,completed,1010,234561,75255,0.031667417,0.031651
104,43,129,completed,1020,235581,75255,0.031767833,0.03175
104,44,130,completed,1004,236585,75255,0.03148125,0.031474
104,45,131,completed,1031,237616,75255,0.032162708,0.032138
104,46,132,completed,1024,238640,75255,0.031989791,0.031975
104,47,133,completed,1051,239691,75255,0.033242042,0.033178
104,48,134,budget_interrupted,309,240000,75255,0.0096705,0.009671


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/assignment.txt <==
3 9
0 10
1 12
10 14
11 15
11 16
9 18
18 20
14 21
7 24
24 25
26 27
22 28
23 30
27 35
33 36
8 40
28 42
32 45
19 48
4 50
11 54
55 56
35 60
53 63
12 70
15 72
14 75
28 80
46 84
36 90
44 100
67 105
29 108
64 112
16 120
42 126
47 135
6 140
51 144
64 150
148 168
9 175
5 180
60 189
94 200
142 210
197 216
194 225
148 240
240 252
17 270
86 280
179 300
96 315
36 336
34 350
76 360
312 378
308 400
166 420
305 432
414 450
114 504
509 525
425 540
232 560
196 600
252 630
344 675
284 700
468 720
186 756
226 840
329 900
737 945
204 1008
334 1050
665 1080
68 1200
636 1260
719 1350
594 1400
564 1512
284 1575
702 1680
594 1800
422 1890
1734 2100
947 2160
522 2520
1829 2700
2584 2800
953 3024
1014 3150
1748 3600
2522 3780
1594 4200
2909 4725
3222 5040
1205 5400
5909 6300
5112 7560
394 8400
1134 9450
10019 10800
4156 12600
2592 15120
8642 18900
2034 25200
23184 37800
43992 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,22,21,1,74424,112,5.976998584,5.976799


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":22,
"completed_trajectories":21,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.977345167,
"cpu_seconds":5.977146,
"covered":74424,
"uncovered":1176,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/stdout.txt <==
whole m=9 L=75600 seed=2026103101 gaps=1176 scans=240000 CPU=5.97715s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,10476,10476,73945,0.243924917,0.243918
100,2,2,completed,11256,21732,73090,0.276240166,0.276233
100,3,3,completed,11786,33518,72126,0.304763291,0.304758
100,4,4,completed,9825,43343,72023,0.256552041,0.256547
100,5,5,completed,13328,56671,74424,0.301681875,0.301677
100,6,6,completed,13326,69997,72433,0.351040917,0.351019
100,7,7,completed,12009,82006,72462,0.315108917,0.315045
100,8,8,completed,11257,93263,71504,0.302419084,0.302419
100,9,9,completed,11344,104607,73074,0.277677375,0.277672
100,10,10,completed,11244,115851,72268,0.295922125,0.295917
100,11,11,completed,9951,125802,72923,0.249686208,0.24968
100,12,12,completed,10380,136182,72277,0.272336833,0.272337
100,13,13,completed,10803,146985,71684,0.292421667,0.292417
100,14,14,completed,12336,159321,73310,0.293688834,0.293682
100,15,15,completed,10591,169912,73797,0.246744708,0.246739
100,16,16,completed,13215,183127,74283,0.29765325,0.297647
100,17,17,completed,11797,194924,73325,0.28537025,0.285367
100,18,18,completed,11903,206827,72395,0.306733625,0.306726
100,19,19,completed,10589,217416,73765,0.243578166,0.243582
100,20,20,completed,10257,227673,72082,0.264951167,0.264946
100,21,21,completed,11794,239467,73742,0.28002425,0.280018
100,22,22,budget_interrupted,533,240000,72278,0.018332875,0.018333


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/assignment.txt <==
2 9
5 10
10 12
9 14
3 15
4 16
14 18
17 20
4 21
0 24
24 25
26 27
7 28
21 30
29 35
16 36
27 40
31 42
1 45
12 48
29 50
44 54
55 56
42 60
32 63
33 70
40 72
39 75
66 80
49 84
60 90
19 100
13 105
62 108
13 112
6 120
59 126
8 135
113 140
76 144
144 150
97 168
89 175
90 180
116 189
69 200
1 210
64 216
159 225
186 240
77 252
71 270
127 280
54 300
176 315
209 336
113 350
30 360
179 378
207 400
61 420
28 432
309 450
280 504
43 525
332 540
327 560
369 600
131 630
9 675
183 700
210 720
100 756
207 840
534 900
656 945
41 1008
859 1050
440 1080
90 1200
1111 1260
909 1350
1259 1400
352 1512
509 1575
87 1680
234 1800
773 1890
1303 2100
172 2160
1651 2520
1809 2700
47 2800
2908 3024
2789 3150
570 3600
691 3780
3169 4200
4301 4725
293 5040
1134 5400
1723 6300
6056 7560
7647 8400
5111 9450
9210 10800
3443 12600
11152 15120
14551 18900
19087 25200
24328 37800
32284 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,74361,112,6.3409315,6.340712


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.341297041,
"cpu_seconds":6.341076,
"covered":74361,
"uncovered":1239,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/stdout.txt <==
whole m=9 L=75600 seed=2026103102 gaps=1239 scans=240000 CPU=6.34108s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,12340,12340,73561,0.306737125,0.306738
100,2,2,completed,11461,23801,73465,0.285802625,0.285796
100,3,3,completed,11903,35704,72057,0.328397333,0.328392
100,4,4,completed,10163,45867,71727,0.288192458,0.288186
100,5,5,completed,12007,57874,72577,0.318762625,0.318757
100,6,6,completed,11357,69231,71376,0.325952542,0.325947
100,7,7,completed,10385,79616,71579,0.297013333,0.297007
100,8,8,completed,12440,92056,73603,0.31618825,0.316189
100,9,9,completed,12659,104715,72630,0.333717584,0.333617
100,10,10,completed,11028,115743,69577,0.35716825,0.357154
100,11,11,completed,11911,127654,72183,0.314677458,0.314678
100,12,12,completed,10908,138562,72310,0.287645875,0.287641
100,13,13,completed,11782,150344,71667,0.331777375,0.331772
100,14,14,completed,10804,161148,73112,0.276966916,0.276961
100,15,15,completed,10809,171957,73408,0.269299417,0.269293
100,16,16,completed,12455,184412,73798,0.3004395,0.300432
100,17,17,completed,12115,196527,74328,0.273043584,0.273038
100,18,18,completed,11590,208117,72702,0.306599959,0.3066
100,19,19,completed,12658,220775,72595,0.33366575,0.333659
100,20,20,completed,11140,231915,74361,0.254555209,0.254549
100,21,21,budget_interrupted,8085,240000,72130,0.234194375,0.234188


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/assignment.txt <==
2 9
6 10
3 12
7 14
12 15
6 16
5 18
0 20
19 21
21 24
24 25
26 27
23 28
22 30
10 35
33 36
18 40
1 42
17 45
9 48
14 50
17 54
55 56
48 60
46 63
31 70
9 72
69 75
78 80
13 84
32 90
4 100
52 105
89 108
65 112
28 120
25 126
8 135
90 140
129 144
94 150
37 168
34 175
68 180
130 189
154 200
199 210
35 216
134 225
208 240
223 252
170 270
50 280
84 300
283 315
121 336
84 350
50 360
67 378
110 400
390 420
355 432
194 450
307 504
409 525
368 540
350 560
454 600
73 630
494 675
550 700
88 720
193 756
210 840
834 900
808 945
139 1008
484 1050
530 1080
654 1200
450 1260
284 1350
130 1400
1327 1512
284 1575
1570 1680
234 1800
1123 1890
184 2100
1768 2160
2170 2520
44 2700
750 2800
571 3024
2734 3150
1454 3600
2383 3780
1234 4200
3209 4725
1288 5040
1394 5400
4134 6300
7170 7560
3210 8400
9284 9450
6254 10800
8634 12600
3810 15120
1184 18900
16270 25200
14831 37800
9230 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,74802,112,6.24940725,6.245186


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.249859458,
"cpu_seconds":6.245638,
"covered":74802,
"uncovered":798,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/stdout.txt <==
whole m=9 L=75600 seed=2026103103 gaps=798 scans=240000 CPU=6.24564s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11142,11142,73040,0.291464375,0.291459
100,2,2,completed,10910,22052,73655,0.267385958,0.267381
100,3,3,completed,11790,33842,72792,0.301975917,0.301977
100,4,4,completed,11693,45535,70998,0.351279959,0.3512
100,5,5,completed,12760,58295,73375,0.332978792,0.332975
100,6,6,completed,10698,68993,74014,0.25432025,0.254314
100,7,7,completed,11244,80237,72662,0.298893959,0.29888
100,8,8,completed,12231,92468,72584,0.3343635,0.334364
100,9,9,completed,11245,103713,73963,0.276717916,0.274051
100,10,10,completed,11467,115180,72859,0.300338625,0.300333
100,11,11,completed,10912,126092,73294,0.286495292,0.285249
100,12,12,completed,13211,139303,73092,0.337408625,0.33737
100,13,13,completed,12017,151320,72898,0.313047834,0.313049
100,14,14,completed,10481,161801,73129,0.26634475,0.266339
100,15,15,completed,10359,172160,74802,0.230544875,0.23054
100,16,16,completed,11677,183837,73913,0.279757,0.27975
100,17,17,completed,10914,194751,72216,0.292030583,0.292032
100,18,18,completed,11790,206541,71874,0.325610375,0.325604
100,19,19,completed,11571,218112,71257,0.340204334,0.340199
100,20,20,completed,12348,230460,73103,0.321024375,0.321018
100,21,21,budget_interrupted,9540,240000,72810,0.2470465,0.246968


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/assignment.txt <==
2 9
6 10
1 12
5 14
7 15
14 16
5 18
0 20
0 21
19 24
24 25
26 27
3 28
28 30
8 35
21 36
10 40
39 42
17 45
7 48
14 50
35 54
55 56
48 60
51 63
62 70
9 72
9 75
70 80
15 84
32 90
44 100
72 105
17 108
79 112
18 120
93 126
8 135
52 140
117 144
34 150
27 168
104 175
68 180
6 189
4 200
102 210
45 216
59 225
198 240
135 252
98 270
122 280
94 300
267 315
319 336
304 350
338 360
321 378
54 400
222 420
333 432
144 450
213 504
204 525
395 540
351 560
304 600
372 630
584 675
4 700
518 720
69 756
432 840
894 900
162 945
847 1008
54 1050
611 1080
754 1200
141 1260
1034 1350
354 1400
969 1512
519 1575
1135 1680
194 1800
792 1890
1272 2100
71 2160
1905 2520
494 2700
954 2800
1053 3024
1904 3150
1094 3600
3203 3780
2532 4200
4229 4725
3535 5040
1394 5400
6189 6300
5001 7560
4212 8400
8982 9450
9494 10800
1194 12600
2502 15120
179 18900
5862 25200
12504 37800
9033 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,74967,112,6.159436875,6.159215


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.159794417,
"cpu_seconds":6.159572,
"covered":74967,
"uncovered":633,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/stdout.txt <==
whole m=9 L=75600 seed=2026103104 gaps=633 scans=240000 CPU=6.15957s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,12766,12766,74244,0.301019291,0.301016
100,2,2,completed,11465,24231,73866,0.2773735,0.277374
100,3,3,completed,12237,36468,73883,0.302851667,0.30284
100,4,4,completed,11671,48139,73033,0.304663958,0.304659
100,5,5,completed,13759,61898,73339,0.341197,0.341198
100,6,6,completed,12346,74244,71507,0.344498542,0.344493
100,7,7,completed,13002,87246,72386,0.343438584,0.343425
100,8,8,completed,10140,97386,73205,0.255894708,0.255894
100,9,9,completed,11571,108957,71448,0.338972459,0.338966
100,10,10,completed,10353,119310,74292,0.243081542,0.243075
100,11,11,completed,11040,130350,71281,0.324736875,0.324732
100,12,12,completed,12458,142808,74302,0.2916815,0.291596
100,13,13,completed,12992,155800,72512,0.35906475,0.359061
100,14,14,completed,11581,167381,72856,0.304063333,0.304058
100,15,15,completed,10703,178084,72951,0.275685542,0.275679
100,16,16,completed,11240,189324,73332,0.277482709,0.277483
100,17,17,completed,10368,199692,73643,0.2537285,0.253706
100,18,18,completed,11787,211479,72955,0.30214025,0.302134
100,19,19,completed,13218,224697,74171,0.31769425,0.317689
100,20,20,completed,10477,235174,71986,0.291856208,0.29185
100,21,21,budget_interrupted,4826,240000,74967,0.108176959,0.108177


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/assignment.txt <==
2 9
7 10
1 12
7 14
6 15
10 16
14 18
13 20
9 21
22 24
24 25
26 27
19 28
0 30
15 35
16 36
3 40
41 42
12 45
34 48
14 50
8 54
55 56
48 60
44 63
5 70
28 72
9 75
63 80
79 84
72 90
19 100
45 105
76 108
87 112
91 120
23 126
71 135
95 140
64 144
144 150
151 168
29 175
132 180
139 189
78 200
195 210
40 216
54 225
18 240
185 252
152 270
115 280
69 300
176 315
31 336
39 350
222 360
58 378
198 400
165 420
280 432
354 450
292 504
489 525
368 540
183 560
558 600
221 630
179 675
239 700
402 720
112 756
631 840
129 900
395 945
724 1008
339 1050
148 1080
798 1200
761 1260
584 1350
1179 1400
976 1512
879 1575
1383 1680
318 1800
1331 1890
1989 2100
856 2160
1571 2520
44 2700
1579 2800
220 3024
1859 3150
3438 3600
1408 3780
2059 4200
2904 4725
475 5040
638 5400
3029 6300
2155 7560
2889 8400
8621 9450
3592 10800
6318 12600
9208 15120
9161 18900
16638 25200
22684 37800
59489 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,73719,112,6.25549575,6.255291


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.256693167,
"cpu_seconds":6.255793,
"covered":73719,
"uncovered":1881,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/stdout.txt <==
whole m=9 L=75600 seed=2026103105 gaps=1881 scans=240000 CPU=6.25579s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,13742,13742,73719,0.350304125,0.350298
100,2,2,completed,11798,25540,72858,0.301616542,0.301611
100,3,3,completed,11243,36783,72579,0.300815375,0.300809
100,4,4,completed,12023,48806,73267,0.302524625,0.302525
100,5,5,completed,10604,59410,72855,0.272667917,0.272664
100,6,6,completed,11784,71194,72091,0.330163458,0.330157
100,7,7,completed,11577,82771,72987,0.300658917,0.300654
100,8,8,completed,10592,93363,72945,0.275111666,0.275106
100,9,9,completed,10905,104268,72531,0.289197875,0.289191
100,10,10,completed,10696,114964,72786,0.27334575,0.273339
100,11,11,completed,12778,127742,72266,0.344555209,0.344556
100,12,12,completed,10809,138551,73694,0.267429708,0.267424
100,13,13,completed,10708,149259,73535,0.262767792,0.262684
100,14,14,completed,10701,159960,73285,0.265987125,0.265982
100,15,15,completed,12229,172189,73059,0.314468375,0.314462
100,16,16,completed,11364,183553,72654,0.299230458,0.299224
100,17,17,completed,10476,194029,72507,0.276746792,0.276747
100,18,18,completed,13109,207138,73412,0.343554417,0.343545
100,19,19,completed,12332,219470,71785,0.347706375,0.347701
100,20,20,completed,11903,231373,72458,0.318112459,0.318107
100,21,21,budget_interrupted,8627,240000,73263,0.218385625,0.218378


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/assignment.txt <==
6 9
1 10
4 12
11 14
5 15
6 16
14 18
13 20
12 21
10 24
24 25
26 27
3 28
15 30
2 35
0 36
3 40
18 42
2 45
46 48
39 50
20 54
55 56
25 60
48 63
57 70
18 72
44 75
67 80
43 84
8 90
29 100
47 105
8 108
91 112
23 120
120 126
83 135
77 140
126 144
29 150
7 168
84 175
56 180
129 189
19 200
187 210
44 216
219 225
115 240
156 252
38 270
157 280
209 300
273 315
139 336
309 350
26 360
192 378
169 400
97 420
152 432
254 450
282 504
184 525
326 540
297 560
469 600
336 630
434 675
79 700
206 720
444 756
775 840
164 900
692 945
30 1008
859 1050
146 1080
769 1200
797 1260
1334 1350
583 1400
66 1512
1029 1575
943 1680
1269 1800
1092 1890
409 2100
686 2160
1863 2520
2114 2700
2659 2800
2334 3024
9 3150
369 3600
2100 3780
2119 4200
2667 4725
3355 5040
5354 5400
4559 6300
4620 7560
5617 8400
8409 9450
8414 10800
7303 12600
10322 15120
9959 18900
7909 25200
19623 37800
23696 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,74166,112,6.181694417,6.181398


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.18209575,
"cpu_seconds":6.181799,
"covered":74166,
"uncovered":1434,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/stdout.txt <==
whole m=9 L=75600 seed=2026103106 gaps=1434 scans=240000 CPU=6.1818s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11249,11249,73218,0.287210666,0.287205
100,2,2,completed,11350,22599,72157,0.312211625,0.312208
100,3,3,completed,9919,32518,73335,0.239762875,0.239764
100,4,4,completed,10267,42785,72653,0.2711385,0.271132
100,5,5,completed,11903,54688,72820,0.303744708,0.303738
100,6,6,completed,11038,65726,73282,0.277221375,0.277219
100,7,7,completed,11902,77628,72568,0.316883541,0.316884
100,8,8,completed,10607,88235,73863,0.255382958,0.255377
100,9,9,completed,11897,100132,73074,0.3001445,0.300139
100,10,10,completed,13328,113460,72851,0.34723225,0.347227
100,11,11,completed,11777,125237,72891,0.308998666,0.308994
100,12,12,completed,11246,136483,72849,0.299604792,0.299599
100,13,13,completed,11895,148378,71897,0.338726041,0.338721
100,14,14,completed,12792,161170,73759,0.314463084,0.314375
100,15,15,completed,12236,173406,74038,0.293566875,0.293521
100,16,16,completed,10911,184317,72912,0.280651791,0.280596
100,17,17,completed,12233,196550,74166,0.284651209,0.284645
100,18,18,completed,11688,208238,73514,0.290548583,0.29055
100,19,19,completed,10588,218826,70728,0.314132791,0.314119
100,20,20,completed,11134,229960,72318,0.293460666,0.293462
100,21,21,budget_interrupted,10040,240000,73079,0.25180575,0.251799


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/assignment.txt <==
5 9
6 10
3 12
11 14
10 15
9 16
1 18
8 20
14 21
21 24
24 25
26 27
10 28
22 30
12 35
31 36
38 40
0 42
43 45
33 48
4 50
35 54
55 56
0 60
20 63
32 70
13 72
19 75
58 80
6 84
7 90
64 100
72 105
71 108
18 112
30 120
29 126
65 135
132 140
49 144
84 150
143 168
144 175
151 180
2 189
14 200
2 210
125 216
34 225
90 240
47 252
260 270
192 280
184 300
155 315
162 336
44 350
61 360
65 378
314 400
372 420
17 432
439 450
227 504
519 525
440 540
418 560
334 600
92 630
584 675
444 700
241 720
695 756
582 840
79 900
425 945
353 1008
894 1050
170 1080
514 1200
1181 1260
1034 1350
612 1400
101 1512
1244 1575
1650 1680
1429 1800
1772 1890
1644 2100
1790 2160
173 2520
2684 2700
1458 2800
1073 3024
344 3150
529 3600
62 3780
1452 4200
2945 4725
4018 5040
3034 5400
3134 6300
1142 7560
450 8400
4094 9450
7834 10800
2189 12600
9020 15120
18650 18900
3953 25200
4709 37800
58934 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,74627,112,6.225766125,6.222899


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.226164708,
"cpu_seconds":6.223299,
"covered":74627,
"uncovered":973,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/stdout.txt <==
whole m=9 L=75600 seed=2026103107 gaps=973 scans=240000 CPU=6.2233s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,12226,12226,74627,0.279223667,0.279224
100,2,2,completed,11786,24012,71878,0.335738833,0.335733
100,3,3,completed,11469,35481,72297,0.317195833,0.317129
100,4,4,completed,12113,47594,73424,0.306856167,0.306774
100,5,5,completed,10921,58515,72205,0.295314125,0.295302
100,6,6,completed,12214,70729,73314,0.309320958,0.309317
100,7,7,completed,10150,80879,72172,0.279705,0.2797
100,8,8,completed,10266,91145,72351,0.276124917,0.276125
100,9,9,completed,12673,103818,73528,0.326482167,0.326438
100,10,10,completed,10476,114294,74208,0.242797875,0.242798
100,11,11,completed,10817,125111,73265,0.273811125,0.273799
100,12,12,completed,13867,138978,73349,0.35093175,0.350925
100,13,13,completed,12022,151000,74276,0.28389,0.283884
100,14,14,completed,10802,161802,72706,0.301272208,0.298827
100,15,15,completed,11356,173158,73882,0.267785625,0.26778
100,16,16,completed,11460,184618,73383,0.288111166,0.288111
100,17,17,completed,11902,196520,72506,0.325092583,0.325091
100,18,18,completed,11034,207554,73150,0.283576042,0.283461
100,19,19,completed,12776,220330,73187,0.340242916,0.340228
100,20,20,completed,10591,230921,71149,0.30680675,0.306805
100,21,21,budget_interrupted,9079,240000,73062,0.23529925,0.2353


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/assignment.txt <==
2 9
0 10
7 12
11 14
12 15
1 16
14 18
18 20
15 21
13 24
24 25
26 27
23 28
22 30
31 35
28 36
8 40
21 42
3 45
25 48
4 50
17 54
55 56
36 60
33 63
56 70
5 72
69 75
66 80
69 84
26 90
84 100
45 105
35 108
93 112
108 120
113 126
62 135
86 140
41 144
114 150
27 168
164 175
16 180
180 189
134 200
76 210
197 216
139 225
148 240
203 252
152 270
46 280
94 300
213 315
261 336
129 350
256 360
243 378
234 400
6 420
89 432
214 450
419 504
201 525
8 540
186 560
34 600
423 630
314 675
446 700
508 720
131 756
526 840
544 900
495 945
681 1008
759 1050
908 1080
834 1200
563 1260
44 1350
166 1400
635 1512
831 1575
106 1680
844 1800
873 1890
586 2100
988 2160
1516 2520
494 2700
2266 2800
383 3024
2091 3150
1744 3600
2327 3780
3526 4200
1461 4725
436 5040
4544 5400
2314 6300
4847 7560
1006 8400
2114 9450
10744 10800
4485 12600
10155 15120
1335 18900
20975 25200
35915 37800
52064 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,74710,112,6.1338285,6.114474


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.134231083,
"cpu_seconds":6.114876,
"covered":74710,
"uncovered":890,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/stdout.txt <==
whole m=9 L=75600 seed=2026103108 gaps=890 scans=240000 CPU=6.11488s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11232,11232,73107,0.28802575,0.288023
100,2,2,completed,12111,23343,71714,0.341362375,0.341358
100,3,3,completed,11572,34915,74047,0.270348334,0.270343
100,4,4,completed,11572,46487,72954,0.301189084,0.301189
100,5,5,completed,11255,57742,74710,0.24935525,0.249349
100,6,6,completed,12451,70193,72972,0.318577084,0.318571
100,7,7,completed,11028,81221,73440,0.275064916,0.275059
100,8,8,completed,11465,92686,72009,0.31675725,0.316752
100,9,9,completed,11565,104251,72319,0.306033583,0.306026
100,10,10,completed,11249,115500,73319,0.322725958,0.307733
100,11,11,completed,12682,128182,72735,0.341147375,0.339579
100,12,12,completed,11454,139636,72751,0.299031625,0.299027
100,13,13,completed,10469,150105,74390,0.242986333,0.24298
100,14,14,completed,11465,161570,72712,0.300374125,0.300374
100,15,15,completed,11676,173246,72388,0.311092,0.311087
100,16,16,completed,12127,185373,74353,0.276396292,0.276389
100,17,17,completed,10908,196281,73637,0.268133125,0.268128
100,18,18,completed,12340,208621,74493,0.275187333,0.275181
100,19,19,completed,10606,219227,72310,0.285118291,0.285112
100,20,20,completed,12539,231766,72482,0.328023,0.328019
100,21,21,budget_interrupted,8234,240000,72998,0.216747792,0.214071


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/assignment.txt <==
5 9
0 10
9 12
5 14
13 15
10 16
11 18
12 20
13 21
3 24
24 25
26 27
3 28
6 30
16 35
2 36
22 40
1 42
40 45
30 48
44 50
17 54
55 56
48 60
28 63
66 70
20 72
64 75
2 80
39 84
55 90
84 100
46 105
89 108
71 112
97 120
25 126
98 135
107 140
114 144
19 150
63 168
9 175
25 180
116 189
64 200
166 210
128 216
4 225
198 240
7 252
8 270
135 280
204 300
301 315
15 336
134 350
157 360
35 378
54 400
316 420
416 432
154 450
325 504
79 525
476 540
246 560
564 600
196 630
314 675
334 700
18 720
575 756
303 840
304 900
791 945
637 1008
109 1050
488 1080
1014 1200
67 1260
854 1350
934 1400
251 1512
1309 1575
946 1680
954 1800
656 1890
409 2100
498 2160
427 2520
1304 2700
1334 2800
2627 3024
2629 3150
2514 3600
2276 3780
1479 4200
4139 4725
4207 5040
704 5400
4441 6300
1081 7560
5334 8400
4976 9450
9704 10800
6961 12600
1286 15120
17629 18900
12841 25200
7129 37800
65557 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,22,21,1,74583,112,6.133072084,6.13285


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":22,
"completed_trajectories":21,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.133480542,
"cpu_seconds":6.133258,
"covered":74583,
"uncovered":1017,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/stdout.txt <==
whole m=9 L=75600 seed=2026103109 gaps=1017 scans=240000 CPU=6.13326s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,10711,10711,72675,0.27617875,0.27616
100,2,2,completed,11898,22609,72457,0.321846083,0.321841
100,3,3,completed,11354,33963,73850,0.27022575,0.27022
100,4,4,completed,10152,44115,73180,0.256878583,0.256879
100,5,5,completed,11901,56016,74125,0.278790666,0.278785
100,6,6,completed,12887,68903,72507,0.343659583,0.343654
100,7,7,completed,11139,80042,70603,0.330717209,0.330636
100,8,8,completed,11458,91500,74136,0.272325541,0.27232
100,9,9,completed,11132,102632,74095,0.261351292,0.261345
100,10,10,completed,11019,113651,74110,0.256681583,0.256679
100,11,11,completed,12570,126221,74583,0.279449917,0.279444
100,12,12,completed,13095,139316,72939,0.338369541,0.338362
100,13,13,completed,11465,150781,73250,0.29167,0.291664
100,14,14,completed,10040,160821,72877,0.257496417,0.25749
100,15,15,completed,11032,171853,71637,0.313976125,0.313976
100,16,16,completed,12331,184184,73682,0.301169042,0.301163
100,17,17,completed,10705,194889,72230,0.285182333,0.285176
100,18,18,completed,11455,206344,72202,0.312288542,0.312283
100,19,19,completed,11010,217354,72857,0.282421667,0.282415
100,20,20,completed,12240,229594,72716,0.322430667,0.322424
100,21,21,completed,10377,239971,72500,0.278078625,0.278073
100,22,22,budget_interrupted,29,240000,-1,0.001721083,0.001722


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/assignment.txt <==
2 9
2 10
7 12
5 14
3 15
1 16
5 18
10 20
3 21
0 24
24 25
26 27
21 28
16 30
15 35
32 36
14 40
39 42
28 45
25 48
44 50
17 54
55 56
40 60
9 63
57 70
37 72
28 75
74 80
63 84
58 90
4 100
36 105
8 108
83 112
36 120
51 126
8 135
6 140
61 144
64 150
69 168
134 175
158 180
170 189
164 200
186 210
133 216
43 225
180 240
13 252
98 270
26 280
184 300
156 315
27 336
169 350
86 360
143 378
354 400
126 420
277 432
358 450
373 504
414 525
386 540
41 560
84 600
597 630
341 675
434 700
60 720
683 756
726 840
898 900
30 945
157 1008
729 1050
260 1080
114 1200
366 1260
746 1350
1034 1400
1453 1512
1213 1575
1497 1680
1348 1800
345 1890
388 2100
800 2160
626 2520
2636 2700
34 2800
949 3024
2338 3150
2248 3600
791 3780
489 4200
988 4725
300 5040
1664 5400
1479 6300
35 7560
1234 8400
4138 9450
5876 10800
6519 12600
14557 15120
17638 18900
4620 25200
1286 37800
18997 75600


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,74321,112,6.3355065,6.308399


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"whole",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.335945,
"cpu_seconds":6.308836,
"covered":74321,
"uncovered":1279,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/stdout.txt <==
whole m=9 L=75600 seed=2026103110 gaps=1279 scans=240000 CPU=6.30884s


==> anc/supplementary/experiments_20261031/runs/m9_L75600_whole_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11127,11127,72077,0.312230625,0.312165
100,2,2,completed,11339,22466,73530,0.277523458,0.277518
100,3,3,completed,12778,35244,71511,0.370126166,0.370113
100,4,4,completed,11446,46690,73055,0.29191725,0.291918
100,5,5,completed,10691,57381,73731,0.258492792,0.258487
100,6,6,completed,11806,69187,73040,0.299943583,0.299938
100,7,7,completed,13096,82283,73566,0.330736959,0.330303
100,8,8,completed,11905,94188,73401,0.307968667,0.307494
100,9,9,completed,13214,107402,73936,0.323341666,0.322753
100,10,10,completed,11687,119089,72724,0.315775333,0.314589
100,11,11,completed,10917,130006,71775,0.315724875,0.314943
100,12,12,completed,11906,141912,72835,0.334222167,0.332518
100,13,13,completed,11017,152929,72726,0.296288958,0.294808
100,14,14,completed,11044,163973,73264,0.286324,0.28426
100,15,15,completed,10042,174015,71484,0.296424708,0.293316
100,16,16,completed,11025,185040,72530,0.304677542,0.304491
100,17,17,completed,12777,197817,74321,0.320445209,0.316454
100,18,18,completed,10694,208511,73867,0.261524292,0.261346
100,19,19,completed,12232,220743,73119,0.322428875,0.32
100,20,20,completed,12001,232744,73458,0.315401,0.307212
100,21,21,budget_interrupted,7256,240000,73020,0.193754,0.193606


==> anc/supplementary/experiments_20261031/search_snapshot.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <filesystem>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <numeric>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <tuple>
#include <utility>
#include <vector>

namespace fs = std::filesystem;

struct Config {
  std::vector<int> candidates{25200, 20160, 15120};
  int minimum_modulus = 8;
  int block_size = 20;
  int block_count = 0;
  int prefix_depth = 25;
  int threads = 0;
  int trials_per_thread = 2500;
  int ils_steps = 24;
  bool adjacent_refine = false;
  bool subset_refine = false;
  bool randomized_refine = false;
  bool final_refine = false;
  std::string final_refine_mode = "all";
  int max_refine_blocks = 3;
  int refine_trials_per_thread = 160;
  int final_refine_trials_per_thread = 0;
  int refine_steps = 16;
  int revisit_rounds = 0;
  int random_revisit_windows = 0;
  std::vector<int> structured_refine_bases;
  bool basin_search = false;
  int basin_count = 20;
  int basin_epochs = 6;
  int basin_trials_per_seed = 500;
  int basin_slack = 15;
  int basin_walk_slack = 12;
  int basin_min_uncovered_distance = 8;
  int basin_min_residue_distance = 12;
  std::vector<fs::path> basin_seed_checkpoints;
  int progress_every = 100;
  std::uint64_t seed = 20260808;
  fs::path output_dir = "m8_iterative_block_search";
  bool resume = false;
};

struct SearchResult {
  std::vector<int> residues;
  int covered = -1;
  std::uint64_t trials = 0;
};

struct CandidateState {
  int candidate = 0;
  int minimum_modulus = 8;
  std::vector<int> moduli;
  std::vector<int> prefix;
  std::map<int, int> selected;
};

struct BasinSolution {
  std::vector<int> residues;
  std::vector<int> uncovered;
  int covered = -1;
};

struct BasinTrialOutcome {
  BasinSolution best;
  BasinSolution endpoint;
};

static std::vector<int> factor_primes(int n) {
  std::vector<int> primes;
  for (int p = 2; 1LL * p * p <= n; ++p) {
    if (n % p != 0) continue;
    primes.push_back(p);
    while (n % p == 0) n /= p;
  }
  if (n > 1) primes.push_back(n);
  return primes;
}

static std::vector<int> divisors_at_least(int n, int minimum_modulus) {
  std::vector<int> divisors;
  for (int d = 1; 1LL * d * d <= n; ++d) {
    if (n % d != 0) continue;
    if (d >= minimum_modulus) divisors.push_back(d);
    if (n / d != d && n / d >= minimum_modulus) divisors.push_back(n / d);
  }
  std::sort(divisors.begin(), divisors.end());
  return divisors;
}

// Match the repository's rigorous symmetry convention: among the first
// prefix_depth moduli, choose a pairwise-coprime subset with maximum product;
// break ties by sum and then cardinality.  CRT lets all selected residues be
// fixed to -1 simultaneously after one global translation.
static std::vector<int> maximum_crt_prefix(const std::vector<int>& input) {
  std::set<int> prime_set;
  for (int m : input) {
    for (int p : factor_primes(m)) prime_set.insert(p);
  }
  std::vector<int> primes(prime_set.begin(), prime_set.end());
  std::map<int, int> bit;
  for (int i = 0; i < static_cast<int>(primes.size()); ++i) bit[primes[i]] = i;

  struct Entry {
    long long product = 0;
    std::vector<int> chosen;
  };
  std::map<std::uint64_t, Entry> states;
  states[0] = Entry{1, {}};
  for (int m : input) {
    std::uint64_t mask = 0;
    for (int p : factor_primes(m)) mask |= (std::uint64_t{1} << bit[p]);
    auto updated = states;
    for (const auto& [used, entry] : states) {
      if (used & mask) continue;
      Entry candidate{entry.product * m, entry.chosen};
      candidate.chosen.push_back(m);
      auto key = used | mask;
      auto old = updated.find(key);
      auto score = [](const Entry& e) {
        long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
        return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                             e.chosen.size());
      };
      if (old == updated.end() || score(candidate) > score(old->second)) {
        updated[key] = std::move(candidate);
      }
    }
    states = std::move(updated);
  }
  Entry best;
  auto score = [](const Entry& e) {
    long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
    return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                         e.chosen.size());
  };
  for (const auto& [_, entry] : states) {
    if (score(entry) > score(best)) best = entry;
  }
  std::sort(best.chosen.begin(), best.chosen.end());
  return best.chosen;
}

static int covered_count(const std::vector<std::uint16_t>& counts) {
  return static_cast<int>(std::count_if(counts.begin(), counts.end(),
                                        [](auto c) { return c != 0; }));
}

static void add_class(std::vector<std::uint16_t>& counts, int modulus,
                      int residue, int delta) {
  for (int x = residue; x < static_cast<int>(counts.size()); x += modulus) {
    if (delta > 0) {
      ++counts[x];
    } else {
      --counts[x];
    }
  }
}

static int best_response(std::vector<std::uint16_t>& counts, int modulus,
                         int old_residue, std::mt19937_64& rng,
                         bool random_top = false) {
  if (old_residue >= 0) add_class(counts, modulus, old_residue, -1);
  std::vector<int> gains(modulus, 0);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) ++gains[x % modulus];
  }
  int maximum = *std::max_element(gains.begin(), gains.end());
  std::vector<int> choices;
  if (random_top) {
    int slack = std::max(1, static_cast<int>(counts.size()) / modulus / 25);
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] >= maximum - slack) choices.push_back(a);
    }
  } else {
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] == maximum) choices.push_back(a);
    }
  }
  std::uniform_int_distribution<std::size_t> pick(0, choices.size() - 1);
  int residue = choices[pick(rng)];
  add_class(counts, modulus, residue, +1);
  return residue;
}

static int coordinate_descent(const std::vector<int>& moduli,
                              std::vector<int>& residues,
                              std::vector<std::uint16_t>& counts,
                              std::mt19937_64& rng) {
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  int current = covered_count(counts);
  for (int sweep = 0; sweep < 80; ++sweep) {
    std::shuffle(order.begin(), order.end(), rng);
    int before = current;
    for (int i : order) {
      int old = residues[i];
      residues[i] = best_response(counts, moduli[i], old, rng, false);
      current = covered_count(counts);
    }
    if (current == before) {
      // Try an increasing-order sweep. Random tie moves can enable a later
      // improvement, so a no-gain sweep does not certify local optimality.
      bool improved = false;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        int old_covered = current;
        residues[i] = best_response(counts, moduli[i], residues[i], rng, false);
        current = covered_count(counts);
        improved = improved || current > old_covered;
      }
      if (!improved) break;
    }
  }
  return current;
}

static SearchResult single_trial(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 std::mt19937_64& rng, int ils_steps) {
  std::vector<std::uint16_t> counts = base_counts;
  std::vector<int> residues(moduli.size(), -1);
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  std::shuffle(order.begin(), order.end(), rng);

  // Randomized greedy construction followed by exact one-coordinate ascent.
  for (int i : order) {
    residues[i] = best_response(counts, moduli[i], -1, rng, true);
  }
  int value = coordinate_descent(moduli, residues, counts, rng);
  SearchResult best{residues, value, 1};

  // Iterated local search: ruin 2--6 current classes, rebuild them with a
  // randomized greedy rule, and descend again.  Equal-quality states are kept
  // to walk broad plateaus.
  std::vector<int> current_residues = residues;
  std::vector<std::uint16_t> current_counts = counts;
  int current_value = value;
  for (int step = 0; step < ils_steps; ++step) {
    counts = current_counts;
    residues = current_residues;
    int max_ruin = std::min<int>(6, moduli.size());
    int min_ruin = std::min<int>(2, max_ruin);
    std::uniform_int_distribution<int> strength_pick(min_ruin, max_ruin);
    int strength = strength_pick(rng);
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best.covered) best = SearchResult{residues, value, 1};

    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = residues;
      current_counts = counts;
    } else if (step % 12 == 11) {
      current_value = best.covered;
      current_residues = best.residues;
      current_counts = base_counts;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        add_class(current_counts, moduli[i], current_residues[i], +1);
      }
    }
  }
  return best;
}

static SearchResult search_block(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 const Config& config, int candidate,
                                 int block_number) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::mutex best_mutex;
  SearchResult global;
  std::atomic<int> shared_best{-1};
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(block_number) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.trials_per_thread; ++trial) {
      SearchResult local =
          single_trial(base_counts, moduli, rng, config.ils_steps);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " block " << block_number << ": best="
                  << global.covered << "/" << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
        shared_best.store(global.covered, std::memory_order_relaxed);
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=block block=" << block_number
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) * config.trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
      if (shared_best.load(std::memory_order_relaxed) == candidate) break;
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static SearchResult seeded_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule) {
  std::vector<std::uint16_t> seed_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(seed_counts, moduli[i], seed_residues[i], +1);
  }

  std::vector<int> best_residues = seed_residues;
  std::vector<std::uint16_t> best_counts = seed_counts;
  int best_value = covered_count(best_counts);

  // First exhaust ordinary one-coordinate improvements from the inherited
  // solution.  This can only preserve or increase coverage.
  int descended = coordinate_descent(moduli, best_residues, best_counts, rng);
  if (descended > best_value) best_value = descended;

  std::vector<int> current_residues = best_residues;
  std::vector<std::uint16_t> current_counts = best_counts;
  int current_value = best_value;
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-1, 1);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(6, ruin_max);
      int large_min = std::max(ruin_min, std::max(8, ruin_max / 2));
      std::bernoulli_distribution use_large(0.5);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    // Walk equal-quality states.  Occasionally admit a tiny loss so a large
    // perturbation can cross a narrow basin, while always returning the best
    // solution seen rather than the current walk state.
    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 12 == 11) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }
  return SearchResult{best_residues, best_value, 1};
}

static SearchResult search_seeded_refinement(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    const Config& config, int candidate, int after_block,
    const std::string& window_label, const std::string& mode,
    int ruin_min, int ruin_max) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  SearchResult global{seed_residues, -1, 0};
  auto initial_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(initial_counts, moduli[i], seed_residues[i], +1);
  }
  global.covered = covered_count(initial_counts);
  if (global.covered == candidate) return global;
  std::mutex best_mutex;
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(after_block) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    for (char c : window_label + ':' + mode) {
      mixed_seed ^= static_cast<unsigned char>(c);
      mixed_seed *= 0x100000001B3ULL;
    }
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.refine_trials_per_thread; ++trial) {
      SearchResult local = seeded_perturbation_trial(
          base_counts, moduli, seed_residues, rng, config.refine_steps,
          ruin_min, ruin_max, mode);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " refine " << window_label << ' ' << mode
                  << ": best="
                  << global.covered << '/' << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=refine after_block=" << after_block
                  << " window=" << window_label << " mode=" << mode
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) *
                         config.refine_trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static std::vector<std::uint16_t> coverage_counts(
    int period, const std::map<int, int>& selected) {
  std::vector<std::uint16_t> counts(period, 0);
  for (const auto& [modulus, residue] : selected) {
    add_class(counts, modulus, residue, +1);
  }
  return counts;
}

static std::string join_ints(const std::vector<int>& values, char separator) {
  std::ostringstream out;
  for (std::size_t i = 0; i < values.size(); ++i) {
    if (i) out << separator;
    out << values[i];
  }
  return out.str();
}

static void write_checkpoint(const CandidateState& state, int completed_blocks,
                             std::uint64_t trials, const fs::path& path) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  fs::path temporary = path;
  temporary += ".tmp";
  std::ofstream out(temporary);
  if (!out) throw std::runtime_error("cannot write " + temporary.string());
  out << "candidate=" << state.candidate << "\n";
  out << "minimum_modulus=" << state.minimum_modulus << "\n";
  out << "completed_blocks=" << completed_blocks << "\n";
  out << "trials=" << trials << "\n";
  out << "covered=" << covered << "\n";
  out << "period=" << state.candidate << "\n";
  out << "prefix=" << join_ints(state.prefix, ',') << "\n";
  out << "cover=";
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) out << ';';
    first = false;
    out << a << '(' << m << ')';
  }
  out << "\n";
  out << "uncovered=";
  first = true;
  for (int x = 0; x < state.candidate; ++x) {
    if (counts[x] != 0) continue;
    if (!first) out << ',';
    first = false;
    out << x;
  }
  out << "\n";
  out.close();
  fs::rename(temporary, path);
}

static std::map<std::string, std::string> read_key_values(const fs::path& path) {
  std::ifstream in(path);
  std::map<std::string, std::string> values;
  std::string line;
  while (std::getline(in, line)) {
    auto equals = line.find('=');
    if (equals != std::string::npos) {
      values[line.substr(0, equals)] = line.substr(equals + 1);
    }
  }
  return values;
}

static std::map<int, int> parse_cover(const std::string& text) {
  std::map<int, int> cover;
  std::size_t start = 0;
  while (start < text.size()) {
    auto open = text.find('(', start);
    auto close = text.find(')', open);
    if (open == std::string::npos || close == std::string::npos) break;
    int residue = std::stoi(text.substr(start, open - start));
    int modulus = std::stoi(text.substr(open + 1, close - open - 1));
    cover[modulus] = residue;
    start = close + 1;
    if (start < text.size() && text[start] == ';') ++start;
  }
  return cover;
}

static void append_summary_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,block,block_moduli,covered,period,uncovered,trials,cover\n";
}

static std::string csv_quote(const std::string& text) {
  std::string escaped;
  for (char c : text) {
    if (c == '"') escaped += '"';
    escaped += c;
  }
  return '"' + escaped + '"';
}

static void append_summary(const fs::path& path, const CandidateState& state,
                           int block, const std::vector<int>& block_moduli,
                           std::uint64_t trials) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << block << ','
      << csv_quote(join_ints(block_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << csv_quote(cover.str()) << '\n';
}

static void append_refinement_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,after_block,window_blocks,mode,window_moduli,covered,period,uncovered,"
         "trials,improvement,cover\n";
}

static void append_refinement(const fs::path& path,
                              const CandidateState& state, int after_block,
                              const std::string& window_label,
                              const std::string& mode,
                              const std::vector<int>& window_moduli,
                              std::uint64_t trials, int improvement) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << after_block << ',' << window_label << ','
      << mode << ','
      << csv_quote(join_ints(window_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << improvement << ',' << csv_quote(cover.str()) << '\n';
}

static void verify_state(const CandidateState& state) {
  if (state.moduli.empty() || state.moduli.front() != state.minimum_modulus) {
    throw std::runtime_error("candidate is not divisible by the minimum modulus");
  }
  std::set<int> expected(state.moduli.begin(), state.moduli.end());
  for (const auto& [m, a] : state.selected) {
    if (!expected.count(m)) throw std::runtime_error("unexpected modulus");
    if (a < 0 || a >= m) throw std::runtime_error("invalid residue");
  }
  for (int m : state.prefix) {
    auto it = state.selected.find(m);
    if (it == state.selected.end() || it->second != m - 1) {
      throw std::runtime_error("invalid CRT prefix");
    }
  }
}

static BasinSolution make_basin_solution(
    const std::vector<int>& residues,
    const std::vector<std::uint16_t>& counts) {
  BasinSolution solution;
  solution.residues = residues;
  solution.covered = covered_count(counts);
  solution.uncovered.reserve(counts.size() - solution.covered);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) solution.uncovered.push_back(x);
  }
  return solution;
}

// Return both the best point seen and the endpoint of a temperature-controlled
// walk.  The endpoint may be slightly worse, which is intentional: it gives
// the archive access to nearby basins without ever replacing the elite.
static BasinTrialOutcome basin_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule, int walk_slack) {
  auto current_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(current_counts, moduli[i], seed_residues[i], +1);
  }
  auto current_residues = seed_residues;
  int current_value =
      coordinate_descent(moduli, current_residues, current_counts, rng);
  auto best_counts = current_counts;
  auto best_residues = current_residues;
  int best_value = current_value;

  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));
  walk_slack = std::max(0, walk_slack);

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-2, 2);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(7, ruin_max);
      int large_min = std::max(ruin_min, std::max(10, ruin_max / 2));
      std::bernoulli_distribution use_large(0.6);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }

    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    bool accept = value >= current_value;
    if (!accept && value >= best_value - walk_slack && walk_slack > 0) {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      double temperature =
          std::max(0.75, double(walk_slack) * (1.0 - 0.75 * progress));
      double probability = std::exp(double(value - current_value) / temperature);
      std::bernoulli_distribution admit(std::min(1.0, probability));
      accept = admit(rng);
    }
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 10 == 9) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }

  return BasinTrialOutcome{make_basin_solution(best_residues, best_counts),
                           make_basin_solution(current_residues,
                                               current_counts)};
}

static int uncovered_symmetric_distance(const BasinSolution& left,
                                        const BasinSolution& right) {
  int distance = 0;
  std::size_t i = 0;
  std::size_t j = 0;
  while (i < left.uncovered.size() || j < right.uncovered.size()) {
    if (j == right.uncovered.size() ||
        (i < left.uncovered.size() &&
         left.uncovered[i] < right.uncovered[j])) {
      ++distance;
      ++i;
    } else if (i == left.uncovered.size() ||
               right.uncovered[j] < left.uncovered[i]) {
      ++distance;
      ++j;
    } else {
      ++i;
      ++j;
    }
  }
  return distance;
}

static int residue_hamming_distance(const BasinSolution& left,
                                    const BasinSolution& right) {
  if (left.residues.size() != right.residues.size()) {
    throw std::runtime_error("basin residue size mismatch");
  }
  int distance = 0;
  for (int i = 0; i < static_cast<int>(left.residues.size()); ++i) {
    distance += left.residues[i] != right.residues[i];
  }
  return distance;
}

static std::vector<BasinSolution> select_basin_bank(
    std::vector<BasinSolution> pool, int basin_count, int basin_slack,
    int minimum_uncovered_distance, int minimum_residue_distance) {
  if (pool.empty()) throw std::runtime_error("empty basin candidate pool");
  std::sort(pool.begin(), pool.end(), [](const auto& left, const auto& right) {
    if (left.covered != right.covered) return left.covered > right.covered;
    if (left.uncovered != right.uncovered) {
      return left.uncovered < right.uncovered;
    }
    return left.residues < right.residues;
  });

  int best_covered = pool.front().covered;
  std::vector<BasinSolution> filtered;
  std::set<std::vector<int>> exact_residue_sets;
  for (auto& solution : pool) {
    if (solution.covered < best_covered - basin_slack) continue;
    if (!exact_residue_sets.insert(solution.residues).second) continue;
    filtered.push_back(std::move(solution));
  }

  std::vector<BasinSolution> selected;
  selected.reserve(std::min<int>(basin_count, filtered.size()));
  for (const auto& candidate : filtered) {
    bool too_close = false;
    for (const auto& kept : selected) {
      int uncovered_distance =
          uncovered_symmetric_distance(candidate, kept);
      int residue_distance = residue_hamming_distance(candidate, kept);
      if (uncovered_distance < minimum_uncovered_distance &&
          residue_distance < minimum_residue_distance) {
        too_close = true;
        break;
      }
    }
    if (!too_close) selected.push_back(candidate);
    if (static_cast<int>(selected.size()) == basin_count) break;
  }

  // If the diversity thresholds are too strict, fill the remaining positions
  // with the best exact-distinct solutions instead of shrinking the bank.
  if (static_cast<int>(selected.size()) < basin_count) {
    std::set<std::vector<int>> already;
    for (const auto& solution : selected) already.insert(solution.residues);
    for (const auto& candidate : filtered) {
      if (!already.insert(candidate.residues).second) continue;
      selected.push_back(candidate);
      if (static_cast<int>(selected.size()) == basin_count) break;
    }
  }
  return selected;
}

static BasinSolution basin_solution_from_state(
    const CandidateState& state, const std::vector<int>& free_moduli) {
  std::vector<int> residues;
  residues.reserve(free_moduli.size());
  for (int modulus : free_moduli) {
    auto found = state.selected.find(modulus);
    if (found == state.selected.end()) {
      throw std::runtime_error("basin search requires a complete checkpoint");
    }
    residues.push_back(found->second);
  }
  return make_basin_solution(residues,
                             coverage_counts(state.candidate, state.selected));
}

static void apply_basin_solution(CandidateState& state,
                                 const std::vector<int>& free_moduli,
                                 const BasinSolution& solution) {
  if (free_moduli.size() != solution.residues.size()) {
    throw std::runtime_error("cannot apply basin with wrong residue count");
  }
  for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
    state.selected[free_moduli[i]] = solution.residues[i];
  }
}

static int load_basin_epoch(const fs::path& bank_dir) {
  fs::path epoch_path = bank_dir / "epoch.txt";
  if (!fs::exists(epoch_path)) return 0;
  auto values = read_key_values(epoch_path);
  auto found = values.find("completed_epochs");
  return found == values.end() ? 0 : std::stoi(found->second);
}

static std::vector<BasinSolution> load_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli, const fs::path& bank_dir,
    int maximum_count) {
  std::vector<BasinSolution> bank;
  for (int index = 0; index < maximum_count; ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    fs::path path = bank_dir / name.str();
    if (!fs::exists(path)) continue;
    CandidateState state = template_state;
    auto values = read_key_values(path);
    state.selected = parse_cover(values.at("cover"));
    verify_state(state);
    bank.push_back(basin_solution_from_state(state, free_moduli));
  }
  return bank;
}

static void write_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli,
    const std::vector<BasinSolution>& bank, int blocks, int epoch,
    std::uint64_t cumulative_trials, const fs::path& bank_dir,
    const fs::path& history_path) {
  fs::create_directories(bank_dir);
  fs::path index_path = bank_dir / "seed_bank.csv";
  fs::path temporary_index = index_path;
  temporary_index += ".tmp";
  std::ofstream index_out(temporary_index);
  index_out << "epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,"
               "residue_distance_to_elite,checkpoint,uncovered_points\n";
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    CandidateState state = template_state;
    apply_basin_solution(state, free_moduli, bank[index]);
    write_checkpoint(state, blocks, cumulative_trials, bank_dir / name.str());
    index_out << epoch << ',' << index << ',' << bank[index].covered << ','
              << template_state.candidate - bank[index].covered << ','
              << uncovered_symmetric_distance(bank[index], bank.front()) << ','
              << residue_hamming_distance(bank[index], bank.front()) << ','
              << name.str() << ','
              << csv_quote(join_ints(bank[index].uncovered, ';')) << '\n';
  }
  index_out.close();
  fs::rename(temporary_index, index_path);
  fs::copy_file(index_path, bank_dir / "seed_bank.log",
                fs::copy_options::overwrite_existing);

  if (!fs::exists(history_path)) {
    std::ofstream header(history_path);
    header << "epoch,bank_size,best_covered,best_uncovered,worst_covered,"
              "trials,bank_uncovered_counts\n";
  }
  std::ostringstream uncovered_counts;
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    if (index) uncovered_counts << ';';
    uncovered_counts << template_state.candidate - bank[index].covered;
  }
  std::ofstream history(history_path, std::ios::app);
  history << epoch << ',' << bank.size() << ',' << bank.front().covered << ','
          << template_state.candidate - bank.front().covered << ','
          << bank.back().covered << ',' << cumulative_trials << ','
          << csv_quote(uncovered_counts.str()) << '\n';
  history.close();
  fs::path history_log = history_path;
  history_log.replace_extension(".log");
  fs::copy_file(history_path, history_log,
                fs::copy_options::overwrite_existing);

  fs::path epoch_path = bank_dir / "epoch.txt";
  fs::path temporary_epoch = epoch_path;
  temporary_epoch += ".tmp";
  std::ofstream epoch_out(temporary_epoch);
  epoch_out << "completed_epochs=" << epoch << '\n';
  epoch_out << "cumulative_trials=" << cumulative_trials << '\n';
  epoch_out << "trial_count_semantics=completed_v1\n";
  epoch_out.close();
  fs::rename(temporary_epoch, epoch_path);
}

static void run_basin_search(const Config& config, CandidateState& state,
                             const std::vector<int>& free_moduli, int blocks,
                             const fs::path& checkpoint) {
  fs::path bank_dir = config.output_dir / "seed_bank";
  fs::path history_path = config.output_dir / "basin_history.csv";
  int completed_epochs = config.resume ? load_basin_epoch(bank_dir) : 0;
  std::uint64_t cumulative_trials = 0;
  if (completed_epochs > 0) {
    auto saved = read_key_values(bank_dir / "epoch.txt");
    if (saved["trial_count_semantics"] != "completed_v1") {
      throw std::runtime_error(
          "Cannot recover actual trial counts from a legacy bank. Start a new "
          "output directory with its seed checkpoints instead.");
    }
    cumulative_trials = std::stoull(saved.at("cumulative_trials"));
  }
  std::vector<BasinSolution> bank;
  if (config.resume && completed_epochs > 0) {
    bank = load_basin_bank(state, free_moduli, bank_dir, config.basin_count);
  }
  if (bank.empty()) bank.push_back(basin_solution_from_state(state, free_moduli));
  for (const fs::path& seed_path : config.basin_seed_checkpoints) {
    auto values = read_key_values(seed_path);
    if (std::stoi(values.at("candidate")) != state.candidate) {
      throw std::runtime_error("basin seed candidate mismatch: " +
                               seed_path.string());
    }
    CandidateState seed_state = state;
    seed_state.selected = parse_cover(values.at("cover"));
    verify_state(seed_state);
    bank.push_back(basin_solution_from_state(seed_state, free_moduli));
  }
  std::sort(bank.begin(), bank.end(), [](const auto& left, const auto& right) {
    return left.covered > right.covered;
  });

  CandidateState base_state = state;
  for (int modulus : free_moduli) base_state.selected.erase(modulus);
  auto base_counts = coverage_counts(state.candidate, base_state.selected);
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::uint64_t trials_per_epoch =
      std::uint64_t(config.basin_count) * config.basin_trials_per_seed;

  std::cout << state.candidate << ": basin search bank="
            << config.basin_count << ", epochs=" << config.basin_epochs
            << ", trials/epoch=" << trials_per_epoch
            << ", starting_bank=" << bank.size()
            << ", completed_epochs=" << completed_epochs << std::endl;

  for (int epoch = completed_epochs + 1; epoch <= config.basin_epochs; ++epoch) {
    std::vector<BasinSolution> pool = bank;
    std::mutex pool_mutex;
    std::mutex output_mutex;
    std::atomic<std::uint64_t> next_trial{0};
    std::atomic<std::uint64_t> finished_trials{0};
    std::uint64_t first_success_trial = 0;
    double first_success_seconds = -1.0;
    std::atomic<int> epoch_best{bank.front().covered};
    auto started = std::chrono::steady_clock::now();

    auto worker = [&](int thread_index) {
      while (true) {
        std::uint64_t trial_index = next_trial.fetch_add(1);
        if (trial_index >= trials_per_epoch ||
            epoch_best.load(std::memory_order_relaxed) == state.candidate) {
          break;
        }
        int parent_index = trial_index % bank.size();
        std::uint64_t mixed_seed = config.seed;
        mixed_seed ^= std::uint64_t(state.candidate) * 0x9E3779B97F4A7C15ULL;
        mixed_seed ^= std::uint64_t(epoch) * 0xBF58476D1CE4E5B9ULL;
        mixed_seed ^= std::uint64_t(parent_index + 1) * 0x94D049BB133111EBULL;
        mixed_seed ^= (trial_index + 1) * 0xD6E8FEB86659FD93ULL;
        mixed_seed ^= std::uint64_t(thread_index + 1) * 0xA0761D6478BD642FULL;
        std::mt19937_64 rng(mixed_seed);

        std::string schedule;
        int ruin_min = 2;
        int ruin_max = std::min<int>(
            free_moduli.size(),
            std::max(8, static_cast<int>(free_moduli.size()) / 2));
        if (trial_index % 3 == 0) {
          schedule = "medium";
          ruin_min = std::min<int>(7, free_moduli.size());
          ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(ruin_min,
                       std::min(24,
                                static_cast<int>(free_moduli.size()) / 4)));
        } else if (trial_index % 3 == 1) {
          schedule = "large_to_small";
        } else {
          schedule = "mixed";
        }

        BasinTrialOutcome outcome = basin_perturbation_trial(
            base_counts, free_moduli, bank[parent_index].residues, rng,
            config.refine_steps, ruin_min, ruin_max, schedule,
            config.basin_walk_slack);
        int local_best = outcome.best.covered;
        int observed = epoch_best.load(std::memory_order_relaxed);
        while (local_best > observed &&
               !epoch_best.compare_exchange_weak(observed, local_best)) {
        }
        std::uint64_t finished;
        {
          std::lock_guard<std::mutex> lock(pool_mutex);
          finished = finished_trials.fetch_add(1) + 1;
          if (local_best == state.candidate && first_success_trial == 0) {
            first_success_trial = finished;
            first_success_seconds = std::chrono::duration<double>(
                std::chrono::steady_clock::now() - started).count();
          }
          pool.push_back(std::move(outcome.endpoint));
          pool.push_back(std::move(outcome.best));
        }
        if (config.progress_every > 0 &&
            finished % config.progress_every == 0) {
          double seconds = std::chrono::duration<double>(
                               std::chrono::steady_clock::now() - started)
                               .count();
          std::lock_guard<std::mutex> lock(output_mutex);
          std::cout << "PROGRESS candidate=" << state.candidate
                    << " phase=basin epoch=" << epoch << '/'
                    << config.basin_epochs << " trial=" << finished << '/'
                    << trials_per_epoch << " best="
                    << epoch_best.load(std::memory_order_relaxed) << '/'
                    << state.candidate << " source_bank=" << bank.size()
                    << " elapsed=" << std::fixed << std::setprecision(1)
                    << seconds << "s" << std::endl;
        }
      }
    };

    std::vector<std::thread> workers;
    for (int thread = 0; thread < thread_count; ++thread) {
      workers.emplace_back(worker, thread);
    }
    for (auto& thread : workers) thread.join();

    bank = select_basin_bank(std::move(pool), config.basin_count,
                             config.basin_slack,
                             config.basin_min_uncovered_distance,
                             config.basin_min_residue_distance);
    cumulative_trials += finished_trials.load();
    fs::path timing_path = config.output_dir / "basin_timing.csv";
    if (!fs::exists(timing_path)) {
      std::ofstream header(timing_path);
      header << "epoch,planned_trials,completed_trials,cumulative_completed,"
                "first_success_completion_in_epoch,first_success_seconds,seconds\n";
    }
    std::ofstream timing(timing_path, std::ios::app);
    timing << std::setprecision(12) << epoch << ',' << trials_per_epoch << ','
           << finished_trials.load() << ',' << cumulative_trials << ','
           << first_success_trial << ',' << first_success_seconds << ','
           << std::chrono::duration<double>(
                  std::chrono::steady_clock::now() - started).count() << '\n';
    write_basin_bank(state, free_moduli, bank, blocks, epoch,
                     cumulative_trials, bank_dir, history_path);
    apply_basin_solution(state, free_moduli, bank.front());
    write_checkpoint(state, blocks, cumulative_trials, checkpoint);

    std::cout << state.candidate << " basin epoch " << epoch << '/'
              << config.basin_epochs << " frozen: bank=" << bank.size()
              << ", best=" << bank.front().covered << '/' << state.candidate
              << ", uncovered=" << state.candidate - bank.front().covered
              << ", worst_bank_uncovered="
              << state.candidate - bank.back().covered << std::endl;
    if (bank.front().covered == state.candidate) break;
  }
}

static Config parse_args(int argc, char** argv) {
  Config config;
  for (int i = 1; i < argc; ++i) {
    std::string arg = argv[i];
    auto value = [&]() -> std::string {
      if (i + 1 >= argc) throw std::runtime_error("missing value for " + arg);
      return argv[++i];
    };
    if (arg == "--candidate") {
      config.candidates = {std::stoi(value())};
    } else if (arg == "--minimum-modulus") {
      config.minimum_modulus = std::stoi(value());
    } else if (arg == "--block-size") {
      config.block_size = std::stoi(value());
    } else if (arg == "--block-count") {
      config.block_count = std::stoi(value());
    } else if (arg == "--prefix-depth") {
      config.prefix_depth = std::stoi(value());
    } else if (arg == "--threads") {
      config.threads = std::stoi(value());
    } else if (arg == "--trials-per-thread") {
      config.trials_per_thread = std::stoi(value());
    } else if (arg == "--ils-steps") {
      config.ils_steps = std::stoi(value());
    } else if (arg == "--adjacent-refine") {
      config.adjacent_refine = true;
    } else if (arg == "--subset-refine") {
      config.subset_refine = true;
    } else if (arg == "--randomized-refine") {
      config.randomized_refine = true;
    } else if (arg == "--final-refine") {
      config.final_refine = true;
    } else if (arg == "--final-refine-mode") {
      config.final_refine_mode = value();
    } else if (arg == "--max-refine-blocks") {
      config.max_refine_blocks = std::stoi(value());
    } else if (arg == "--refine-trials-per-thread") {
      config.refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--final-refine-trials-per-thread") {
      config.final_refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--refine-steps") {
      config.refine_steps = std::stoi(value());
    } else if (arg == "--revisit-rounds") {
      config.revisit_rounds = std::stoi(value());
    } else if (arg == "--random-revisit-windows") {
      config.random_revisit_windows = std::stoi(value());
    } else if (arg == "--structured-refine-bases") {
      std::stringstream stream(value());
      std::string item;
      while (std::getline(stream, item, ',')) {
        if (item.empty()) continue;
        config.structured_refine_bases.push_back(std::stoi(item));
      }
    } else if (arg == "--basin-search") {
      config.basin_search = true;
    } else if (arg == "--basin-count") {
      config.basin_count = std::stoi(value());
    } else if (arg == "--basin-epochs") {
      config.basin_epochs = std::stoi(value());
    } else if (arg == "--basin-trials-per-seed") {
      config.basin_trials_per_seed = std::stoi(value());
    } else if (arg == "--basin-slack") {
      config.basin_slack = std::stoi(value());
    } else if (arg == "--basin-walk-slack") {
      config.basin_walk_slack = std::stoi(value());
    } else if (arg == "--basin-min-uncovered-distance") {
      config.basin_min_uncovered_distance = std::stoi(value());
    } else if (arg == "--basin-min-residue-distance") {
      config.basin_min_residue_distance = std::stoi(value());
    } else if (arg == "--basin-seed-checkpoint") {
      config.basin_seed_checkpoints.push_back(value());
    } else if (arg == "--progress-every") {
      config.progress_every = std::stoi(value());
    } else if (arg == "--seed") {
      config.seed = std::stoull(value());
    } else if (arg == "--output-dir") {
      config.output_dir = value();
    } else if (arg == "--resume") {
      config.resume = true;
    } else {
      throw std::runtime_error("unknown argument: " + arg);
    }
  }
  if (config.minimum_modulus < 2 || config.block_size <= 0 ||
      config.block_count < 0 ||
      config.prefix_depth <= 0 ||
      config.trials_per_thread <= 0 || config.ils_steps < 0 ||
      config.refine_trials_per_thread <= 0 ||
      config.final_refine_trials_per_thread < 0 || config.refine_steps < 0 ||
      config.max_refine_blocks < 2 || config.revisit_rounds < 0 ||
      config.random_revisit_windows < 0 ||
      config.basin_count <= 0 || config.basin_epochs < 0 ||
      config.basin_trials_per_seed <= 0 || config.basin_slack < 0 ||
      config.basin_walk_slack < 0 ||
      config.basin_min_uncovered_distance < 0 ||
      config.basin_min_residue_distance < 0 ||
      config.progress_every < 0) {
    throw std::runtime_error("search parameters must be positive");
  }
  if (std::any_of(config.structured_refine_bases.begin(),
                  config.structured_refine_bases.end(),
                  [](int base) { return base < 2; })) {
    throw std::runtime_error("structured refinement bases must be at least 2");
  }
  if (config.final_refine_mode != "all" &&
      config.final_refine_mode != "small" &&
      config.final_refine_mode != "medium" &&
      config.final_refine_mode != "large_to_small" &&
      config.final_refine_mode != "mixed") {
    throw std::runtime_error("invalid final refinement mode");
  }
  return config;
}

int main(int argc, char** argv) {
  try {
    Config config = parse_args(argc, argv);
    fs::create_directories(config.output_dir);
    fs::path summary = config.output_dir / "block_results.csv";
    append_summary_header(summary);
    fs::path refinement_summary =
        config.output_dir / "refinement_results.csv";
    if (config.adjacent_refine || config.subset_refine ||
        config.randomized_refine || config.revisit_rounds > 0 ||
        config.random_revisit_windows > 0 ||
        !config.structured_refine_bases.empty() ||
        config.final_refine) {
      append_refinement_header(refinement_summary);
    }

    for (int candidate : config.candidates) {
      CandidateState state;
      state.candidate = candidate;
      state.minimum_modulus = config.minimum_modulus;
      state.moduli = divisors_at_least(candidate, config.minimum_modulus);
      int prefix_depth = std::min<int>(config.prefix_depth, state.moduli.size());
      std::vector<int> prefix_input(state.moduli.begin(),
                                    state.moduli.begin() + prefix_depth);
      state.prefix = maximum_crt_prefix(prefix_input);
      for (int m : state.prefix) state.selected[m] = m - 1;

      std::vector<int> free_moduli;
      for (int m : state.moduli) {
        if (!state.selected.count(m)) free_moduli.push_back(m);
      }
      fs::path checkpoint =
          config.output_dir / (std::to_string(candidate) + "_checkpoint.txt");
      int completed_blocks = 0;
      if (config.resume && fs::exists(checkpoint)) {
        auto values = read_key_values(checkpoint);
        if (std::stoi(values.at("candidate")) != candidate) {
          throw std::runtime_error("checkpoint candidate mismatch");
        }
        auto stored_minimum = values.find("minimum_modulus");
        if (stored_minimum != values.end() &&
            std::stoi(stored_minimum->second) != config.minimum_modulus) {
          throw std::runtime_error("checkpoint minimum modulus mismatch");
        }
        completed_blocks = std::stoi(values.at("completed_blocks"));
        state.selected = parse_cover(values.at("cover"));
      }
      verify_state(state);

      long long prefix_product = 1;
      for (int m : state.prefix) prefix_product *= m;
      std::cout << candidate << ": minimum modulus=" << config.minimum_modulus
                << ", moduli=" << state.moduli.size()
                << ", prefix=" << join_ints(state.prefix, ',')
                << ", CRT product=" << prefix_product
                << ", free=" << free_moduli.size() << std::endl;

      std::vector<std::vector<int>> block_partition;
      if (config.block_count > 0) {
        if (config.block_count > static_cast<int>(free_moduli.size())) {
          throw std::runtime_error("block count exceeds free moduli");
        }
        int base_size = free_moduli.size() / config.block_count;
        int larger_blocks = free_moduli.size() % config.block_count;
        int begin = 0;
        for (int block = 0; block < config.block_count; ++block) {
          int size = base_size + (block < larger_blocks ? 1 : 0);
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + begin + size);
          begin += size;
        }
      } else {
        int blocks = (free_moduli.size() + config.block_size - 1) /
                     config.block_size;
        for (int block = 0; block < blocks; ++block) {
          int begin = block * config.block_size;
          int end =
              std::min<int>(begin + config.block_size, free_moduli.size());
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + end);
        }
      }
      int blocks = block_partition.size();
      std::cout << candidate << ": block sizes=";
      for (int block = 0; block < blocks; ++block) {
        if (block) std::cout << ',';
        std::cout << block_partition[block].size();
      }
      std::cout << std::endl;

      auto refine_moduli = [&](const std::vector<int>& window_moduli,
                               const std::string& window_label,
                               int after_block) {
        if (window_moduli.empty()) return;
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(window_moduli.size());
        for (int m : window_moduli) {
          seed_residues.push_back(state.selected.at(m));
          base_state.selected.erase(m);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);

        std::vector<std::string> modes =
            (config.subset_refine || config.randomized_refine)
                ? std::vector<std::string>{"large_to_small", "mixed"}
                : std::vector<std::string>{"small", "large"};
        std::uint64_t total_trials = 0;
        for (const std::string& mode : modes) {
          seed_residues.clear();
          for (int m : window_moduli) {
            seed_residues.push_back(state.selected.at(m));
          }
          int ruin_min = 2;
          int ruin_max = std::min<int>(6, window_moduli.size());
          if (mode == "large") {
            ruin_min =
                std::max(8, static_cast<int>(window_moduli.size()) / 4);
            ruin_max = std::max(
                ruin_min, static_cast<int>(window_moduli.size()) / 2);
          } else if (mode == "large_to_small" || mode == "mixed") {
            ruin_max = std::min<int>(
                window_moduli.size(),
                std::max(8, static_cast<int>(window_moduli.size()) / 2));
          }
          int before = covered_count(coverage_counts(candidate, state.selected));
          SearchResult refined = search_seeded_refinement(
              refine_base, window_moduli, seed_residues, config, candidate,
              after_block, window_label, mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(window_moduli.size()); ++i) {
            state.selected[window_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, after_block,
                            window_label, mode, window_moduli,
                            refined.trials, refined.covered - before);
          std::cout << candidate << " refine " << window_label << ' '
                    << mode << " frozen: covered=" << refined.covered << '/'
                    << candidate << ", improvement="
                    << refined.covered - before << std::endl;
          total_trials += refined.trials;
        }
        write_checkpoint(state, after_block, total_trials, checkpoint);
      };

      auto refine_window = [&](const std::vector<int>& block_indices,
                               int after_block) {
        std::vector<int> window_moduli;
        std::ostringstream label;
        for (int index : block_indices) {
          if (label.tellp() > 0) label << '+';
          label << index + 1;
          window_moduli.insert(window_moduli.end(),
                               block_partition[index].begin(),
                               block_partition[index].end());
        }
        refine_moduli(window_moduli, label.str(), after_block);
      };

      for (int block = completed_blocks; block < blocks; ++block) {
        const std::vector<int>& block_moduli = block_partition[block];
        auto base_counts = coverage_counts(candidate, state.selected);
        SearchResult result = search_block(base_counts, block_moduli, config,
                                           candidate, block + 1);
        if (result.residues.size() != block_moduli.size()) {
          throw std::runtime_error("search produced incomplete block");
        }
        for (int i = 0; i < static_cast<int>(block_moduli.size()); ++i) {
          state.selected[block_moduli[i]] = result.residues[i];
        }
        verify_state(state);
        write_checkpoint(state, block + 1, result.trials, checkpoint);
        append_summary(summary, state, block + 1, block_moduli, result.trials);
        std::cout << candidate << " block " << block + 1
                  << " frozen: covered=" << result.covered << '/' << candidate
                  << ", uncovered=" << candidate - result.covered << std::endl;

        if (config.subset_refine && block >= 1) {
          // Every requested subset is visited exactly once, when its latest
          // block is first available.  Selecting r-1 earlier blocks and then
          // appending the current block covers non-adjacent windows as well as
          // full 4-, 5-, or 6-block joint refinements.
          int maximum_size =
              std::min(config.max_refine_blocks, block + 1);
          for (int subset_size = 2; subset_size <= maximum_size;
               ++subset_size) {
            std::vector<int> chosen;
            std::function<void(int, int)> enumerate = [&](int start,
                                                          int remaining) {
              if (remaining == 0) {
                auto indices = chosen;
                indices.push_back(block);
                refine_window(indices, block + 1);
                return;
              }
              for (int index = start; index <= block - remaining; ++index) {
                chosen.push_back(index);
                enumerate(index + 1, remaining - 1);
                chosen.pop_back();
              }
            };
            enumerate(0, subset_size - 1);
          }
        } else if (config.adjacent_refine && block >= 1) {
          refine_window({block - 1, block}, block + 1);
        }
      }

      // After the one-way construction, repeatedly reopen neighboring layers.
      // Alternating reverse and forward scans lets later large moduli influence
      // early decisions without jointly releasing the entire (large) model.
      for (int round = 0; round < config.revisit_rounds; ++round) {
        bool reverse = round % 2 == 0;
        std::cout << candidate << ": revisit round " << round + 1 << '/'
                  << config.revisit_rounds
                  << (reverse ? " reverse" : " forward") << std::endl;
        if (reverse) {
          for (int left = blocks - 2; left >= 0; --left) {
            refine_window({left, left + 1}, blocks);
          }
        } else {
          for (int left = 0; left + 1 < blocks; ++left) {
            refine_window({left, left + 1}, blocks);
          }
        }
      }

      // Reopen randomly ordered two- or three-block windows.  When the full
      // pair/triple subset pass is enabled these are intentional revisits from
      // a later incumbent, rather than missing combinations.
      if (config.random_revisit_windows > 0) {
        std::mt19937_64 window_rng(
            config.seed ^ (std::uint64_t(candidate) * 0xD6E8FEB86659FD93ULL) ^
            (std::uint64_t(blocks) * 0xA5A3564E27F8862FULL));
        std::cout << candidate << ": random block revisits="
                  << config.random_revisit_windows << std::endl;
        for (int visit = 0; visit < config.random_revisit_windows; ++visit) {
          int size = blocks >= 3 ? 2 + static_cast<int>(window_rng() & 1ULL) : 2;
          size = std::min(size, blocks);
          std::vector<int> indices(blocks);
          std::iota(indices.begin(), indices.end(), 0);
          std::shuffle(indices.begin(), indices.end(), window_rng);
          indices.resize(size);
          std::sort(indices.begin(), indices.end());
          refine_window(indices, blocks);
        }
      }

      // Arithmetic-structure windows: jointly reopen every free modulus
      // divisible by a requested base such as 2, 25, 7*13, or 7*13*17.
      for (int base : config.structured_refine_bases) {
        if (candidate % base != 0) {
          throw std::runtime_error("structured refinement base does not divide candidate");
        }
        std::vector<int> group;
        for (int modulus : free_moduli) {
          if (modulus % base == 0) group.push_back(modulus);
        }
        if (group.size() < 2) {
          std::cout << candidate << ": structured refine multiples_" << base
                    << " skipped (size=" << group.size() << ')' << std::endl;
          continue;
        }
        std::cout << candidate << ": structured refine multiples_" << base
                  << " size=" << group.size() << std::endl;
        refine_moduli(group, "multiples_" + std::to_string(base), blocks);
      }

      if (config.final_refine) {
        for (int modulus : free_moduli) {
          if (!state.selected.count(modulus)) {
            throw std::runtime_error(
                "final refinement requires all blocks to be complete");
          }
        }
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(free_moduli.size());
        for (int modulus : free_moduli) {
          seed_residues.push_back(state.selected.at(modulus));
          base_state.selected.erase(modulus);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);
        Config final_refine_config = config;
        if (config.final_refine_trials_per_thread > 0) {
          final_refine_config.refine_trials_per_thread =
              config.final_refine_trials_per_thread;
        }
        std::uint64_t total_trials = 0;
        std::vector<std::string> final_modes =
            config.final_refine_mode == "all"
                ? std::vector<std::string>{"medium", "large_to_small", "mixed"}
                : std::vector<std::string>{config.final_refine_mode};
        for (const std::string& mode : final_modes) {
          seed_residues.clear();
          for (int modulus : free_moduli) {
            seed_residues.push_back(state.selected.at(modulus));
          }
          int before =
              covered_count(coverage_counts(candidate, state.selected));
          int ruin_min = 2;
          int ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(8, static_cast<int>(free_moduli.size()) / 2));
          if (mode == "medium") {
            ruin_min = std::min<int>(7, free_moduli.size());
            ruin_max = std::min<int>(
                free_moduli.size(),
                std::max(ruin_min,
                         std::min(24,
                                  static_cast<int>(free_moduli.size()) / 4)));
          } else if (mode == "small") {
            ruin_max = std::min<int>(6, free_moduli.size());
          }
          SearchResult refined = search_seeded_refinement(
              refine_base, free_moduli, seed_residues, final_refine_config,
              candidate,
              blocks, "all", mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
            state.selected[free_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, blocks, "all", mode,
                            free_moduli, refined.trials,
                            refined.covered - before);
          std::cout << candidate << " final refine " << mode
                    << " frozen: covered=" << refined.covered << '/'
                    << candidate
                    << ", improvement=" << refined.covered - before
                    << std::endl;
          total_trials += refined.trials;
          if (refined.covered == candidate) break;
        }
        write_checkpoint(state, blocks, total_trials, checkpoint);
      }

      if (config.basin_search) {
        run_basin_search(config, state, free_moduli, blocks, checkpoint);
      }
    }
  } catch (const std::exception& error) {
    std::cerr << "error: " << error.what() << std::endl;
    return 1;
  }
  return 0;
}


==> anc/supplementary/experiments_20261031/summary.csv <==
m,L,method,runs,successes,success_wilson95_lower,success_wilson95_upper,median_gaps,min_gaps,max_gaps,mean_gaps,sample_sd_gaps,median_cpu_seconds,median_wall_seconds,median_first_success_cpu_seconds,min_first_success_cpu_seconds,max_first_success_cpu_seconds,median_completed_trajectories,min_completed_trajectories,max_completed_trajectories,median_started_trajectories,initialization_successes,gap_values_in_seed_order
8,20160,whole,10,0,0.0,0.2775327998628892,221.5,122,362,226,80.95815105486427,1.7557770000000001,1.75583575,,,,30.0,29,30,31.0,0,"[323, 286, 135, 122, 246, 142, 210, 233, 201, 362]"
8,20160,segmented,10,0,0.0,0.2775327998628892,60.0,12,102,53.8,38.12785508435182,1.9780405,1.9781464585,,,,99.0,98,102,102.0,0,"[96, 53, 67, 14, 12, 12, 81, 12, 89, 102]"
8,20160,adjacent,10,0,0.0,0.2775327998628892,32.5,12,82,40.1,28.234927149031414,1.684129,1.6841626879999998,,,,65.5,64,67,72.5,0,"[73, 14, 39, 14, 12, 66, 26, 12, 63, 82]"
8,20160,global,10,3,0.10779126740630099,0.6032218525388546,33.0,0,79,34.7,32.069542490586855,1.698922,1.7006784375,1.017519,0.980298,1.316547,57.0,50,59,63.0,0,"[48, 0, 40, 0, 0, 74, 26, 10, 70, 79]"
8,20160,bank1,10,2,0.05668215145437519,0.5098375284633583,21.0,0,87,33,34.18576701884377,1.6971195,1.697302021,1.1874335,1.033763,1.341104,54.0,49,56,62.0,0,"[19, 4, 39, 0, 0, 87, 23, 8, 68, 82]"
8,20160,bank20,10,2,0.05668215145437519,0.5098375284633583,29.5,0,91,38.5,37.337053386087604,1.6904135,1.690456625,1.2083279999999998,1.034017,1.382639,54.0,49,55,62.0,0,"[91, 2, 39, 0, 0, 77, 20, 7, 68, 81]"
8,30240,whole,10,0,0.0,0.2775327998628892,127.5,85,302,151,72.71863585079137,2.3935575,2.3936525834999998,,,,25.0,25,26,26.0,0,"[102, 128, 109, 127, 255, 173, 85, 139, 90, 302]"
8,30240,segmented,10,8,0.49016247153664183,0.9433178485456247,0.0,0,50,5.5,15.71446608843089,2.1641364999999997,2.16423025,2.108498,1.780042,2.232454,74.0,51,125,77.0,8,"[0, 50, 0, 0, 0, 0, 5, 0, 0, 0]"
8,30240,adjacent,10,7,0.39677814746114537,0.8922087325936989,0.0,0,96,12.7,30.54341172822709,1.2674150000000002,1.2678412705,1.068366,0.893782,2.197673,49.0,26,79,52.5,5,"[0, 28, 0, 96, 0, 0, 0, 0, 0, 3]"
8,30240,global,10,7,0.39677814746114537,0.8922087325936989,0.0,0,57,7.3,17.78295063630705,1.264805,1.264898896,1.069317,0.894629,1.588482,49.0,26,67,52.5,5,"[0, 9, 0, 57, 0, 0, 0, 0, 0, 7]"
8,30240,bank1,10,7,0.39677814746114537,0.8922087325936989,0.0,0,93,9.6,29.311355402907516,1.2679615,1.2680711665,1.067932,0.896913,2.122214,49.0,26,66,52.5,5,"[0, 2, 0, 93, 0, 0, 0, 0, 0, 1]"
8,30240,bank20,10,8,0.49016247153664183,0.9433178485456247,0.0,0,93,9.6,29.318935860634507,1.2681395,1.2682054165,1.1023204999999998,0.89518,2.457046,49.0,26,66,52.5,5,"[0, 3, 0, 93, 0, 0, 0, 0, 0, 0]"
9,75600,whole,10,0,0.0,0.2775327998628892,1096.5,633,1881,1132,356.6551400006579,6.202548999999999,6.204130229,,,,20.0,20,21,21.0,0,"[1176, 1239, 798, 633, 1881, 1434, 973, 890, 1017, 1279]"
9,75600,segmented,10,7,0.39677814746114537,0.8922087325936989,0.0,0,345,66.4,138.37485320678755,6.116163,6.1165924375,6.086788,5.88361,6.229222,83.0,80,129,87.0,7,"[0, 0, 0, 0, 312, 7, 0, 0, 0, 345]"
9,75600,adjacent,10,6,0.31267376973365824,0.8318196702937638,0.0,0,423,127.4,172.05632152809085,3.6164129999999997,3.622194521,3.051564,2.958327,4.147631,53.0,39,83,58.0,5,"[0, 0, 352, 0, 276, 0, 0, 423, 0, 223]"
9,75600,global,10,6,0.31267376973365824,0.8318196702937638,0.0,0,382,124.1,165.66931587419023,3.42198,3.4222350004999997,3.042054,2.962649,3.776596,51.5,39,68,56.0,5,"[0, 0, 356, 0, 282, 0, 0, 382, 0, 221]"
9,75600,bank1,10,6,0.31267376973365824,0.8318196702937638,0.0,0,397,125.8,168.48725635951092,3.4465205,3.4533648335000002,3.0458795,2.973641,3.824822,51.5,39,69,56.0,5,"[0, 0, 357, 0, 281, 0, 0, 397, 0, 223]"
9,75600,bank20,10,6,0.31267376973365824,0.8318196702937638,0.0,0,397,125.8,168.48725635951092,3.4203900000000003,3.4213647500000004,3.0419205,2.975661,3.777355,51.5,39,69,56.0,5,"[0, 0, 357, 0, 281, 0, 0, 397, 0, 223]"


==> anc/supplementary/experiments_20261031/summary.json <==
[
  {
    "m": 8,
    "L": 20160,
    "method": "whole",
    "runs": 10,
    "successes": 0,
    "success_wilson95_lower": 0.0,
    "success_wilson95_upper": 0.2775327998628892,
    "median_gaps": 221.5,
    "min_gaps": 122,
    "max_gaps": 362,
    "mean_gaps": 226,
    "sample_sd_gaps": 80.95815105486427,
    "median_cpu_seconds": 1.7557770000000001,
    "median_wall_seconds": 1.75583575,
    "median_first_success_cpu_seconds": null,
    "min_first_success_cpu_seconds": null,
    "max_first_success_cpu_seconds": null,
    "median_completed_trajectories": 30.0,
    "min_completed_trajectories": 29,
    "max_completed_trajectories": 30,
    "median_started_trajectories": 31.0,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      323,
      286,
      135,
      122,
      246,
      142,
      210,
      233,
      201,
      362
    ]
  },
  {
    "m": 8,
    "L": 20160,
    "method": "segmented",
    "runs": 10,
    "successes": 0,
    "success_wilson95_lower": 0.0,
    "success_wilson95_upper": 0.2775327998628892,
    "median_gaps": 60.0,
    "min_gaps": 12,
    "max_gaps": 102,
    "mean_gaps": 53.8,
    "sample_sd_gaps": 38.12785508435182,
    "median_cpu_seconds": 1.9780405,
    "median_wall_seconds": 1.9781464585,
    "median_first_success_cpu_seconds": null,
    "min_first_success_cpu_seconds": null,
    "max_first_success_cpu_seconds": null,
    "median_completed_trajectories": 99.0,
    "min_completed_trajectories": 98,
    "max_completed_trajectories": 102,
    "median_started_trajectories": 102.0,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      96,
      53,
      67,
      14,
      12,
      12,
      81,
      12,
      89,
      102
    ]
  },
  {
    "m": 8,
    "L": 20160,
    "method": "adjacent",
    "runs": 10,
    "successes": 0,
    "success_wilson95_lower": 0.0,
    "success_wilson95_upper": 0.2775327998628892,
    "median_gaps": 32.5,
    "min_gaps": 12,
    "max_gaps": 82,
    "mean_gaps": 40.1,
    "sample_sd_gaps": 28.234927149031414,
    "median_cpu_seconds": 1.684129,
    "median_wall_seconds": 1.6841626879999998,
    "median_first_success_cpu_seconds": null,
    "min_first_success_cpu_seconds": null,
    "max_first_success_cpu_seconds": null,
    "median_completed_trajectories": 65.5,
    "min_completed_trajectories": 64,
    "max_completed_trajectories": 67,
    "median_started_trajectories": 72.5,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      73,
      14,
      39,
      14,
      12,
      66,
      26,
      12,
      63,
      82
    ]
  },
  {
    "m": 8,
    "L": 20160,
    "method": "global",
    "runs": 10,
    "successes": 3,
    "success_wilson95_lower": 0.10779126740630099,
    "success_wilson95_upper": 0.6032218525388546,
    "median_gaps": 33.0,
    "min_gaps": 0,
    "max_gaps": 79,
    "mean_gaps": 34.7,
    "sample_sd_gaps": 32.069542490586855,
    "median_cpu_seconds": 1.698922,
    "median_wall_seconds": 1.7006784375,
    "median_first_success_cpu_seconds": 1.017519,
    "min_first_success_cpu_seconds": 0.980298,
    "max_first_success_cpu_seconds": 1.316547,
    "median_completed_trajectories": 57.0,
    "min_completed_trajectories": 50,
    "max_completed_trajectories": 59,
    "median_started_trajectories": 63.0,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      48,
      0,
      40,
      0,
      0,
      74,
      26,
      10,
      70,
      79
    ]
  },
  {
    "m": 8,
    "L": 20160,
    "method": "bank1",
    "runs": 10,
    "successes": 2,
    "success_wilson95_lower": 0.05668215145437519,
    "success_wilson95_upper": 0.5098375284633583,
    "median_gaps": 21.0,
    "min_gaps": 0,
    "max_gaps": 87,
    "mean_gaps": 33,
    "sample_sd_gaps": 34.18576701884377,
    "median_cpu_seconds": 1.6971195,
    "median_wall_seconds": 1.697302021,
    "median_first_success_cpu_seconds": 1.1874335,
    "min_first_success_cpu_seconds": 1.033763,
    "max_first_success_cpu_seconds": 1.341104,
    "median_completed_trajectories": 54.0,
    "min_completed_trajectories": 49,
    "max_completed_trajectories": 56,
    "median_started_trajectories": 62.0,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      19,
      4,
      39,
      0,
      0,
      87,
      23,
      8,
      68,
      82
    ]
  },
  {
    "m": 8,
    "L": 20160,
    "method": "bank20",
    "runs": 10,
    "successes": 2,
    "success_wilson95_lower": 0.05668215145437519,
    "success_wilson95_upper": 0.5098375284633583,
    "median_gaps": 29.5,
    "min_gaps": 0,
    "max_gaps": 91,
    "mean_gaps": 38.5,
    "sample_sd_gaps": 37.337053386087604,
    "median_cpu_seconds": 1.6904135,
    "median_wall_seconds": 1.690456625,
    "median_first_success_cpu_seconds": 1.2083279999999998,
    "min_first_success_cpu_seconds": 1.034017,
    "max_first_success_cpu_seconds": 1.382639,
    "median_completed_trajectories": 54.0,
    "min_completed_trajectories": 49,
    "max_completed_trajectories": 55,
    "median_started_trajectories": 62.0,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      91,
      2,
      39,
      0,
      0,
      77,
      20,
      7,
      68,
      81
    ]
  },
  {
    "m": 8,
    "L": 30240,
    "method": "whole",
    "runs": 10,
    "successes": 0,
    "success_wilson95_lower": 0.0,
    "success_wilson95_upper": 0.2775327998628892,
    "median_gaps": 127.5,
    "min_gaps": 85,
    "max_gaps": 302,
    "mean_gaps": 151,
    "sample_sd_gaps": 72.71863585079137,
    "median_cpu_seconds": 2.3935575,
    "median_wall_seconds": 2.3936525834999998,
    "median_first_success_cpu_seconds": null,
    "min_first_success_cpu_seconds": null,
    "max_first_success_cpu_seconds": null,
    "median_completed_trajectories": 25.0,
    "min_completed_trajectories": 25,
    "max_completed_trajectories": 26,
    "median_started_trajectories": 26.0,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      102,
      128,
      109,
      127,
      255,
      173,
      85,
      139,
      90,
      302
    ]
  },
  {
    "m": 8,
    "L": 30240,
    "method": "segmented",
    "runs": 10,
    "successes": 8,
    "success_wilson95_lower": 0.49016247153664183,
    "success_wilson95_upper": 0.9433178485456247,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 50,
    "mean_gaps": 5.5,
    "sample_sd_gaps": 15.71446608843089,
    "median_cpu_seconds": 2.1641364999999997,
    "median_wall_seconds": 2.16423025,
    "median_first_success_cpu_seconds": 2.108498,
    "min_first_success_cpu_seconds": 1.780042,
    "max_first_success_cpu_seconds": 2.232454,
    "median_completed_trajectories": 74.0,
    "min_completed_trajectories": 51,
    "max_completed_trajectories": 125,
    "median_started_trajectories": 77.0,
    "initialization_successes": 8,
    "gap_values_in_seed_order": [
      0,
      50,
      0,
      0,
      0,
      0,
      5,
      0,
      0,
      0
    ]
  },
  {
    "m": 8,
    "L": 30240,
    "method": "adjacent",
    "runs": 10,
    "successes": 7,
    "success_wilson95_lower": 0.39677814746114537,
    "success_wilson95_upper": 0.8922087325936989,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 96,
    "mean_gaps": 12.7,
    "sample_sd_gaps": 30.54341172822709,
    "median_cpu_seconds": 1.2674150000000002,
    "median_wall_seconds": 1.2678412705,
    "median_first_success_cpu_seconds": 1.068366,
    "min_first_success_cpu_seconds": 0.893782,
    "max_first_success_cpu_seconds": 2.197673,
    "median_completed_trajectories": 49.0,
    "min_completed_trajectories": 26,
    "max_completed_trajectories": 79,
    "median_started_trajectories": 52.5,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      28,
      0,
      96,
      0,
      0,
      0,
      0,
      0,
      3
    ]
  },
  {
    "m": 8,
    "L": 30240,
    "method": "global",
    "runs": 10,
    "successes": 7,
    "success_wilson95_lower": 0.39677814746114537,
    "success_wilson95_upper": 0.8922087325936989,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 57,
    "mean_gaps": 7.3,
    "sample_sd_gaps": 17.78295063630705,
    "median_cpu_seconds": 1.264805,
    "median_wall_seconds": 1.264898896,
    "median_first_success_cpu_seconds": 1.069317,
    "min_first_success_cpu_seconds": 0.894629,
    "max_first_success_cpu_seconds": 1.588482,
    "median_completed_trajectories": 49.0,
    "min_completed_trajectories": 26,
    "max_completed_trajectories": 67,
    "median_started_trajectories": 52.5,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      9,
      0,
      57,
      0,
      0,
      0,
      0,
      0,
      7
    ]
  },
  {
    "m": 8,
    "L": 30240,
    "method": "bank1",
    "runs": 10,
    "successes": 7,
    "success_wilson95_lower": 0.39677814746114537,
    "success_wilson95_upper": 0.8922087325936989,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 93,
    "mean_gaps": 9.6,
    "sample_sd_gaps": 29.311355402907516,
    "median_cpu_seconds": 1.2679615,
    "median_wall_seconds": 1.2680711665,
    "median_first_success_cpu_seconds": 1.067932,
    "min_first_success_cpu_seconds": 0.896913,
    "max_first_success_cpu_seconds": 2.122214,
    "median_completed_trajectories": 49.0,
    "min_completed_trajectories": 26,
    "max_completed_trajectories": 66,
    "median_started_trajectories": 52.5,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      2,
      0,
      93,
      0,
      0,
      0,
      0,
      0,
      1
    ]
  },
  {
    "m": 8,
    "L": 30240,
    "method": "bank20",
    "runs": 10,
    "successes": 8,
    "success_wilson95_lower": 0.49016247153664183,
    "success_wilson95_upper": 0.9433178485456247,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 93,
    "mean_gaps": 9.6,
    "sample_sd_gaps": 29.318935860634507,
    "median_cpu_seconds": 1.2681395,
    "median_wall_seconds": 1.2682054165,
    "median_first_success_cpu_seconds": 1.1023204999999998,
    "min_first_success_cpu_seconds": 0.89518,
    "max_first_success_cpu_seconds": 2.457046,
    "median_completed_trajectories": 49.0,
    "min_completed_trajectories": 26,
    "max_completed_trajectories": 66,
    "median_started_trajectories": 52.5,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      3,
      0,
      93,
      0,
      0,
      0,
      0,
      0,
      0
    ]
  },
  {
    "m": 9,
    "L": 75600,
    "method": "whole",
    "runs": 10,
    "successes": 0,
    "success_wilson95_lower": 0.0,
    "success_wilson95_upper": 0.2775327998628892,
    "median_gaps": 1096.5,
    "min_gaps": 633,
    "max_gaps": 1881,
    "mean_gaps": 1132,
    "sample_sd_gaps": 356.6551400006579,
    "median_cpu_seconds": 6.202548999999999,
    "median_wall_seconds": 6.204130229,
    "median_first_success_cpu_seconds": null,
    "min_first_success_cpu_seconds": null,
    "max_first_success_cpu_seconds": null,
    "median_completed_trajectories": 20.0,
    "min_completed_trajectories": 20,
    "max_completed_trajectories": 21,
    "median_started_trajectories": 21.0,
    "initialization_successes": 0,
    "gap_values_in_seed_order": [
      1176,
      1239,
      798,
      633,
      1881,
      1434,
      973,
      890,
      1017,
      1279
    ]
  },
  {
    "m": 9,
    "L": 75600,
    "method": "segmented",
    "runs": 10,
    "successes": 7,
    "success_wilson95_lower": 0.39677814746114537,
    "success_wilson95_upper": 0.8922087325936989,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 345,
    "mean_gaps": 66.4,
    "sample_sd_gaps": 138.37485320678755,
    "median_cpu_seconds": 6.116163,
    "median_wall_seconds": 6.1165924375,
    "median_first_success_cpu_seconds": 6.086788,
    "min_first_success_cpu_seconds": 5.88361,
    "max_first_success_cpu_seconds": 6.229222,
    "median_completed_trajectories": 83.0,
    "min_completed_trajectories": 80,
    "max_completed_trajectories": 129,
    "median_started_trajectories": 87.0,
    "initialization_successes": 7,
    "gap_values_in_seed_order": [
      0,
      0,
      0,
      0,
      312,
      7,
      0,
      0,
      0,
      345
    ]
  },
  {
    "m": 9,
    "L": 75600,
    "method": "adjacent",
    "runs": 10,
    "successes": 6,
    "success_wilson95_lower": 0.31267376973365824,
    "success_wilson95_upper": 0.8318196702937638,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 423,
    "mean_gaps": 127.4,
    "sample_sd_gaps": 172.05632152809085,
    "median_cpu_seconds": 3.6164129999999997,
    "median_wall_seconds": 3.622194521,
    "median_first_success_cpu_seconds": 3.051564,
    "min_first_success_cpu_seconds": 2.958327,
    "max_first_success_cpu_seconds": 4.147631,
    "median_completed_trajectories": 53.0,
    "min_completed_trajectories": 39,
    "max_completed_trajectories": 83,
    "median_started_trajectories": 58.0,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      0,
      352,
      0,
      276,
      0,
      0,
      423,
      0,
      223
    ]
  },
  {
    "m": 9,
    "L": 75600,
    "method": "global",
    "runs": 10,
    "successes": 6,
    "success_wilson95_lower": 0.31267376973365824,
    "success_wilson95_upper": 0.8318196702937638,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 382,
    "mean_gaps": 124.1,
    "sample_sd_gaps": 165.66931587419023,
    "median_cpu_seconds": 3.42198,
    "median_wall_seconds": 3.4222350004999997,
    "median_first_success_cpu_seconds": 3.042054,
    "min_first_success_cpu_seconds": 2.962649,
    "max_first_success_cpu_seconds": 3.776596,
    "median_completed_trajectories": 51.5,
    "min_completed_trajectories": 39,
    "max_completed_trajectories": 68,
    "median_started_trajectories": 56.0,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      0,
      356,
      0,
      282,
      0,
      0,
      382,
      0,
      221
    ]
  },
  {
    "m": 9,
    "L": 75600,
    "method": "bank1",
    "runs": 10,
    "successes": 6,
    "success_wilson95_lower": 0.31267376973365824,
    "success_wilson95_upper": 0.8318196702937638,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 397,
    "mean_gaps": 125.8,
    "sample_sd_gaps": 168.48725635951092,
    "median_cpu_seconds": 3.4465205,
    "median_wall_seconds": 3.4533648335000002,
    "median_first_success_cpu_seconds": 3.0458795,
    "min_first_success_cpu_seconds": 2.973641,
    "max_first_success_cpu_seconds": 3.824822,
    "median_completed_trajectories": 51.5,
    "min_completed_trajectories": 39,
    "max_completed_trajectories": 69,
    "median_started_trajectories": 56.0,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      0,
      357,
      0,
      281,
      0,
      0,
      397,
      0,
      223
    ]
  },
  {
    "m": 9,
    "L": 75600,
    "method": "bank20",
    "runs": 10,
    "successes": 6,
    "success_wilson95_lower": 0.31267376973365824,
    "success_wilson95_upper": 0.8318196702937638,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 397,
    "mean_gaps": 125.8,
    "sample_sd_gaps": 168.48725635951092,
    "median_cpu_seconds": 3.4203900000000003,
    "median_wall_seconds": 3.4213647500000004,
    "median_first_success_cpu_seconds": 3.0419205,
    "min_first_success_cpu_seconds": 2.975661,
    "max_first_success_cpu_seconds": 3.777355,
    "median_completed_trajectories": 51.5,
    "min_completed_trajectories": 39,
    "max_completed_trajectories": 69,
    "median_started_trajectories": 56.0,
    "initialization_successes": 5,
    "gap_values_in_seed_order": [
      0,
      0,
      357,
      0,
      281,
      0,
      0,
      397,
      0,
      223
    ]
  }
]


==> anc/supplementary/experiments_20261031/test_accounting.cpp <==
#define main retained_search_main
#include "search_snapshot.cpp"
#undef main

static void require(bool condition, const char* message) {
  if (!condition) throw std::runtime_error(message);
}
static void check_case(int L, int expected, const fs::path& dir) {
  Config c; c.threads=1; c.refine_steps=0; c.basin_search=true;
  c.basin_count=4; c.basin_trials_per_seed=3; c.basin_epochs=1;
  c.output_dir=dir; c.progress_every=0; c.seed=42;
  fs::create_directories(dir);
  CandidateState state; state.candidate=L; state.minimum_modulus=2;
  state.moduli=divisors_at_least(L,2);
  state.prefix=maximum_crt_prefix(state.moduli);
  for (int d:state.moduli) state.selected[d]=0;
  for (int d:state.prefix) state.selected[d]=d-1;
  std::vector<int> free;
  for (int d:state.moduli)
    if (!std::binary_search(state.prefix.begin(),state.prefix.end(),d)) free.push_back(d);
  auto checkpoint=dir/"checkpoint.txt";
  run_basin_search(c,state,free,1,checkpoint);
  auto saved=read_key_values(dir/"seed_bank/epoch.txt");
  require(std::stoull(saved.at("cumulative_trials"))==std::uint64_t(expected),
          "First invocation actual count differs");
  require(saved.at("trial_count_semantics")=="completed_v1","Missing semantics tag");
  c.resume=true; c.basin_epochs=2;
  run_basin_search(c,state,free,1,checkpoint);
  saved=read_key_values(dir/"seed_bank/epoch.txt");
  require(std::stoull(saved.at("cumulative_trials"))==std::uint64_t(L==12?expected:2*expected),
          "Resumed actual count differs");
  std::ofstream legacy(dir/"seed_bank/epoch.txt");
  legacy << "completed_epochs=2\ncumulative_trials=24\n"; legacy.close();
  bool rejected=false;
  try { run_basin_search(c,state,free,1,checkpoint); }
  catch (const std::runtime_error& e) {
    rejected=std::string(e.what()).find("legacy bank")!=std::string::npos;
  }
  require(rejected,"Unverified legacy counts were accepted");
}
int main(int argc,char** argv) {
  if (argc!=2) return 2;
  try {
    check_case(12,1,fs::path(argv[1])/"early_success");
    check_case(6,12,fs::path(argv[1])/"exhausted");
    std::cout << "PASS: early success, exhausted budget, exact resume, legacy-count rejection\n";
  } catch (const std::exception& e) { std::cerr<<e.what()<<'\n';return 1; }
}


==> anc/supplementary/experiments_20261031/test_report.json <==
{
  "tests": {
    "early_success_accounting": "PASS: planned 12, completed 1; resume adds 0 and preserves cumulative 1",
    "budget_exhaustion_accounting": "PASS: planned 12, completed 12; resume cumulative 24",
    "legacy_resume": "PASS: unversioned nominal counters rejected",
    "driver_success": "PASS: 20 actual scans of 2000, first trajectory, full coverage at m=2,L=12",
    "determinism": "PASS: two matching small-budget single-thread runs produce identical assignment, work counters, trajectory counters and status"
  },
  "fixture_scope": "Tests and timing pilot are excluded from the 180 formal runs.",
  "files": {
    "test_accounting.cpp": "d8003d4dfdd312e1f1252a89a94ded6383f7c98fd42233c97099200da2131a1a",
    "accounting_tests.log": "1dbe34788053afaa73c9ef2898559d070f4105ca3e79a9b44a689ffcb517a9d8",
    "driver_success_test/result.json": "13993f936e88611d24461ab2824c1cd2edc54789dbe432c072b28638e8557cc4",
    "determinism_a/assignment.txt": "e044e452355e7870215dd9e87a516185284314bb1ea7fa1d81c2ff1f6619302f",
    "determinism_b/assignment.txt": "e044e452355e7870215dd9e87a516185284314bb1ea7fa1d81c2ff1f6619302f"
  }
}


==> anc/supplementary/experiments_20261031/validation.json <==
{
  "runs_verified": 180,
  "all_full_assignments": true,
  "common_insertion_traces": "PASS",
  "coverage_and_accounting_checks": "PASS",
  "files": {
    "runs/m8_L20160_adjacent_s2026103101/stdout.txt": "b38e93dd71dc0496dfd247802881bfc30f7adcd5c9bfe373d7d05e251a6cb2ad",
    "runs/m8_L20160_adjacent_s2026103101/trials.csv": "aee7908da1acb9db067de1163901e7e26e7c1759dee5833fdf7786008c4f086b",
    "runs/m8_L20160_adjacent_s2026103101/result.json": "4a75fb3bf193ab8e8f712960e8a73a2c1dfb65594d6b5d6fbf60ec0822df6879",
    "runs/m8_L20160_adjacent_s2026103101/phases.csv": "1df38da0c5c1af839b5236b267a1a62c2d2058de1f5cc67d3291f1d51dfa2889",
    "runs/m8_L20160_adjacent_s2026103101/assignment.txt": "9c51d32c492f1cab8d384e1743a29372d7576f6b12d8acb60ca10db907e2160f",
    "runs/m8_L20160_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103102/stdout.txt": "4bc0cecdd244206c676e11e49e7002652f85464c73cbc24527cfe5c4c764417f",
    "runs/m8_L20160_adjacent_s2026103102/trials.csv": "dc24263a6bebe4d7e74f54fe189a396aa873a57ca380767085adcbf55a879924",
    "runs/m8_L20160_adjacent_s2026103102/result.json": "c386d90310855f38972c75948d58d6397169ef8534d4d2c40cf7ff40ab67343d",
    "runs/m8_L20160_adjacent_s2026103102/phases.csv": "0fcce006f3a11c5961323776c968b21121482c4012f71e586f951b7ec87d58ba",
    "runs/m8_L20160_adjacent_s2026103102/assignment.txt": "720dd3afe21858589ea401657a69ec23f468641cb2fe7e374dd35ca7255b2d42",
    "runs/m8_L20160_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103103/stdout.txt": "23f02c097c1ea37426be41f071794ab57bd3888068255a338f270526d4a5d5e2",
    "runs/m8_L20160_adjacent_s2026103103/trials.csv": "9de610d4e3c73740052a4074216383a4f13c1cd1c8d68b6de80b7bd2b5df90d0",
    "runs/m8_L20160_adjacent_s2026103103/result.json": "df24d3e3279f43d5a84f73e7ede26f24d7aa417e127c67faa0841f20809381e7",
    "runs/m8_L20160_adjacent_s2026103103/phases.csv": "971e9a00f8b005660e0a641d92314669301665a494f2cc8167fa9e7839b15f73",
    "runs/m8_L20160_adjacent_s2026103103/assignment.txt": "d37872cc0172ba20ab593e306afa2a2af545bec5d7f426078194a172b61e4870",
    "runs/m8_L20160_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103104/stdout.txt": "ded94ab024c5d7c54d98c9977fce3b3ed18ead1779e596575058950b9acfee1e",
    "runs/m8_L20160_adjacent_s2026103104/trials.csv": "c606e07e69098ae264ecdc8edb8caef453a090f0efdaff46feb62063a8285e94",
    "runs/m8_L20160_adjacent_s2026103104/result.json": "453ffd225cd9d9ff1dcfee3fde89ce22d6cdcb25a2a1736fb580e6130cb35e34",
    "runs/m8_L20160_adjacent_s2026103104/phases.csv": "0b4980db136ccafeaa4173e2a119db9fde87d2906a07cb127ab2d336c152e06c",
    "runs/m8_L20160_adjacent_s2026103104/assignment.txt": "f79ebe2a7f6ffc8a53e70aae2ec6765d7b994eca799f624be14614e9d51e3752",
    "runs/m8_L20160_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103105/stdout.txt": "5a6a445669bdbe8a7897c7e2567ef14bd7dcc5e947c2754ec396f3ab8c9f90a7",
    "runs/m8_L20160_adjacent_s2026103105/trials.csv": "b30b2ee9244986576b9ddbe70bcb7bd8a5738f971c934431b152d992cf1ac7f6",
    "runs/m8_L20160_adjacent_s2026103105/result.json": "c584727c878afb0808e18f6a16e91b19d1fb2ae2a0e901b4a4f6dcdc92672c63",
    "runs/m8_L20160_adjacent_s2026103105/phases.csv": "71eadb364206012b80951166b32dde92043d70e0ae6f02a1e3f2b24c7ff48f98",
    "runs/m8_L20160_adjacent_s2026103105/assignment.txt": "4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88",
    "runs/m8_L20160_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103106/stdout.txt": "23cb9c91500717bc35b4d5c1dea7e48276f3037ae89c951a18d2dca97f1c7899",
    "runs/m8_L20160_adjacent_s2026103106/trials.csv": "ca573dce8b4ef00231cb363ae8b22b46c598b3d20332110dbe15de748c2364a7",
    "runs/m8_L20160_adjacent_s2026103106/result.json": "a96eec8a5f923a763192718d9626d8e495239ff8ef963ffa7ba25570fd586347",
    "runs/m8_L20160_adjacent_s2026103106/phases.csv": "d36bd8b1cd7ccaf6073a9548e4378621ed3b9757782d0710183367d5715e4dc5",
    "runs/m8_L20160_adjacent_s2026103106/assignment.txt": "39695ddc32e3ab9deca7348af098e594892170f783d49cdf7a89d00e7db4bf40",
    "runs/m8_L20160_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103107/stdout.txt": "89c8048673bb1a998b61aed51558590a7a049e6a61321f52b3ea434d9b522a57",
    "runs/m8_L20160_adjacent_s2026103107/trials.csv": "682341570a6ec9f06cd36b35b121bc679c9475982c9bb09ebea6365180a6a395",
    "runs/m8_L20160_adjacent_s2026103107/result.json": "72b4816e14f315b3570339f2cefc2097927514cf080612e2e0f9f7f34ac614a5",
    "runs/m8_L20160_adjacent_s2026103107/phases.csv": "4944cc65bc2fa4a4f67ead2481c4daa4177f18557f032039cef18aef9594a86d",
    "runs/m8_L20160_adjacent_s2026103107/assignment.txt": "3f4c8ce7e158f438df780eba780f814f184df13964f0a00f5342d983c4ee83e8",
    "runs/m8_L20160_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103108/stdout.txt": "e1776cb61f4a887a387725137f70b42cc1fc328d3d8dbdaba5666c30e1e94c07",
    "runs/m8_L20160_adjacent_s2026103108/trials.csv": "fa0177fc6b8ca970424d92e7617286c214ab97538607c0327206135a792e406c",
    "runs/m8_L20160_adjacent_s2026103108/result.json": "3a08933bd19534afaefcf3893979e717d2f7d1fafc50263b598f16b5e062deb1",
    "runs/m8_L20160_adjacent_s2026103108/phases.csv": "81d7a2edf802865e30eb84feac8ad995e56da9007211a94b3a401a6e52e137df",
    "runs/m8_L20160_adjacent_s2026103108/assignment.txt": "5d9b8661a3f47820ddc90f2df4767a28806f3889dfea35336306a948a8144795",
    "runs/m8_L20160_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103109/stdout.txt": "0ac49914c8957d29cae4eb7d3af4eb57272a2e4fb58473c4511f94b734ad87ae",
    "runs/m8_L20160_adjacent_s2026103109/trials.csv": "8e820be178c96ee62cbb57e8d67037470d853ef70a65de1ce54a055bfbccbbe9",
    "runs/m8_L20160_adjacent_s2026103109/result.json": "4025cb2d83b7626c74371a86271f620490cdcb31e7171b478641ce5ec714960e",
    "runs/m8_L20160_adjacent_s2026103109/phases.csv": "c6812c8a1b83ce0cec0ffc7488e7278469ca370a0b594076863ae20b126e0e78",
    "runs/m8_L20160_adjacent_s2026103109/assignment.txt": "4a197388a44d2877083c75b7507258e07ba473754decc6c8baed90de7843d85c",
    "runs/m8_L20160_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_adjacent_s2026103110/stdout.txt": "ad34450e57057d1ce0f177bdae17534b1a18cecdffc65ae5bba09926760d58df",
    "runs/m8_L20160_adjacent_s2026103110/trials.csv": "e74e44405a82a025b38526c5e40e4a8d387ccaecac47c6cafa5ee702016b8ed3",
    "runs/m8_L20160_adjacent_s2026103110/result.json": "570582d630ebdf68f2f9d03bf23b0056ac2c59cc63ed93c04ee760b94c3c3120",
    "runs/m8_L20160_adjacent_s2026103110/phases.csv": "2fd35eb84136057d2670b9dc6853f933c20b63b506259d674b33e5030e6a234d",
    "runs/m8_L20160_adjacent_s2026103110/assignment.txt": "01c2b8e5ca99459ecb5ba72a38a5b622af4d2c3730a262d1f36769e2061de2f8",
    "runs/m8_L20160_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103101/stdout.txt": "95f30257e7fda4ca91dcb7cd7c84d892528adf5a0dca5e6bff44a1a4d857cacd",
    "runs/m8_L20160_bank1_s2026103101/trials.csv": "06b051026367bd8c5b33487d57bc3e383dd28435cba30acfa11d7d88d8595040",
    "runs/m8_L20160_bank1_s2026103101/result.json": "a67c6975aba1dbbe0fb24d6548c234fcd65c22619ccd2467aa9c438c93c16dc8",
    "runs/m8_L20160_bank1_s2026103101/phases.csv": "5d8799eb4d5a0fb5e5cb06891ec7c3998de2ae2743bc46999344167b35105630",
    "runs/m8_L20160_bank1_s2026103101/assignment.txt": "52535a2dc2a6ee1dda5a5aa4d66a79a3af82c4a3e09192d180237ff9cdae30de",
    "runs/m8_L20160_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103102/stdout.txt": "6fc70f6f848ece983a6c13c792058f5dd277c7973d9cfd74105309b1866f4aee",
    "runs/m8_L20160_bank1_s2026103102/trials.csv": "1e9f367c72dfe2017ee9ffe4ed19392553202d67cdd45f501d74b3ca354f3ba8",
    "runs/m8_L20160_bank1_s2026103102/result.json": "47da8478ccceb6b08440736bb90625b89b39953a3a2dfa7b036fda215f7c2ee8",
    "runs/m8_L20160_bank1_s2026103102/phases.csv": "7b2f28bc40beadce73c39177ec2d76cf638ff259b0f7d29d0d251c94c21506c1",
    "runs/m8_L20160_bank1_s2026103102/assignment.txt": "079bd043f938baf4248868ccf1bbd5f646554bf79d705d8669e065b691469bb3",
    "runs/m8_L20160_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103103/stdout.txt": "6c09c3f568306dcf87f12a8ba06217d8e6c124f9d766795c30f28ef316c56d2c",
    "runs/m8_L20160_bank1_s2026103103/trials.csv": "d5fe422fd164e5b23c16164e0e073b8abd63e6fe77de23f6e514d87b35906b64",
    "runs/m8_L20160_bank1_s2026103103/result.json": "db26cda05d081b42d068a1a14be05eba7d8e2ea9445564a97e641a843d66ba26",
    "runs/m8_L20160_bank1_s2026103103/phases.csv": "2ec9eac949fe76c1acb71c6880699c57b9548e6ab006f0449a273b0c568297b0",
    "runs/m8_L20160_bank1_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
    "runs/m8_L20160_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103104/stdout.txt": "671db520393993425f08ab58a36efa0ad72dff94fb59ba1f930a7575151dcdd4",
    "runs/m8_L20160_bank1_s2026103104/trials.csv": "4bfc04c0b48f4a94e5dc02d5fbf915f89dd5c5108de0c9b710fa338fd63408bb",
    "runs/m8_L20160_bank1_s2026103104/result.json": "c66eede7a21ee6901bdff4725654f8a5cd931f59aeccdbda326bd864a7afb1dd",
    "runs/m8_L20160_bank1_s2026103104/phases.csv": "8665152c8137499d8ac964560931482c8b2663360118933999ba419af12f2d25",
    "runs/m8_L20160_bank1_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
    "runs/m8_L20160_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103105/stdout.txt": "5510e61fb7aee26d5052c777ea05e5695d5846013bded115aec400c23782feae",
    "runs/m8_L20160_bank1_s2026103105/trials.csv": "b10ba8714a804a9ab6459eb4154f2409a7569eaa9db3239ecefd2e3805f242b2",
    "runs/m8_L20160_bank1_s2026103105/result.json": "b054f4df8eab72382431dfcb16643301febfb653b80c9e2c23d22535ac3156e2",
    "runs/m8_L20160_bank1_s2026103105/phases.csv": "1cc9219d25f20be65db12b625db60f3411f99c1ec2237b510df43656060caff9",
    "runs/m8_L20160_bank1_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
    "runs/m8_L20160_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103106/stdout.txt": "0ecc59348a513510a6e0d64bb67dd74a8cde729a325e6b208eaada6de906e1aa",
    "runs/m8_L20160_bank1_s2026103106/trials.csv": "ef09b934e8b4feffb5c600afee1ca5472b044bfd44080693cab9f73eb747468e",
    "runs/m8_L20160_bank1_s2026103106/result.json": "d95e34f866999455e43f34ff542faf558a2962d23d4fde208275708304f4bc0a",
    "runs/m8_L20160_bank1_s2026103106/phases.csv": "8740a5327a6480adf714728dee608248028c99979a38807e55eb1dde06e54f48",
    "runs/m8_L20160_bank1_s2026103106/assignment.txt": "5dd86e67f484eeff2b4d0ca48236b4e0756304943c211e7dbc2cbb9a4578306c",
    "runs/m8_L20160_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103107/stdout.txt": "b855bf0f196875e5897a948b359ddfad5182c8c0e90b6b03a0b5d214903050b7",
    "runs/m8_L20160_bank1_s2026103107/trials.csv": "63e463e92e9575278f2a9e92e92a324be0c336d103bb31aa88da3125eaabd9ce",
    "runs/m8_L20160_bank1_s2026103107/result.json": "0c69cd02423ae5d0e80b50146f190a5b8819d8ca0e83d78d6b52744b4aa7418f",
    "runs/m8_L20160_bank1_s2026103107/phases.csv": "2654c55f419a1fbd07bc1434de3b815fe2129bc7564931b55ee230e356d7fe91",
    "runs/m8_L20160_bank1_s2026103107/assignment.txt": "60f1e06d6e52a637cb4497423209e839a45fc0635ab3c26c3c4b9680ccd7bf19",
    "runs/m8_L20160_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103108/stdout.txt": "a9a69f8e280be5677b3293fc393cf7619c1b7f41616df90c93ce8a22bc05c889",
    "runs/m8_L20160_bank1_s2026103108/trials.csv": "ceb79f9c948adb73c0b4f2befe2825103c02c735e83c27668a5ef2e385c796c5",
    "runs/m8_L20160_bank1_s2026103108/result.json": "60dae8d269d5867c54b4b4e7172566a3362a7599137bdd215145b6c5b4798e8d",
    "runs/m8_L20160_bank1_s2026103108/phases.csv": "42867882efdc3e77176525f198576d50e125675612b07cde8e0d59b96ea52cff",
    "runs/m8_L20160_bank1_s2026103108/assignment.txt": "d9bdd7dcae410b053730ab64a824c2104edb174c647db82101896e2ad9a625a8",
    "runs/m8_L20160_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103109/stdout.txt": "2e4f393fa87dd9435da686bbcc25328c79943594359d5f2cb428ee2654f16d11",
    "runs/m8_L20160_bank1_s2026103109/trials.csv": "675985de6577b53593c9ceb3abc55ab9ca121b5badfbc6e859827eba63be6112",
    "runs/m8_L20160_bank1_s2026103109/result.json": "8fcb89ee3c7fcb21ab216f81e94ffdc3cd512572a0e045625c3193f2f91acf20",
    "runs/m8_L20160_bank1_s2026103109/phases.csv": "0283f5c7e31234267e259be2371934ac979d609cc9e1f2319e517e31f5deb100",
    "runs/m8_L20160_bank1_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
    "runs/m8_L20160_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank1_s2026103110/stdout.txt": "4f48163b402a7a6290de03d975a7f05997ca02c8df7e2622002373917bfdc735",
    "runs/m8_L20160_bank1_s2026103110/trials.csv": "df0be5aac7ff92cce369238953c43a0a3868cc2f498e274e91501f1feca37fb5",
    "runs/m8_L20160_bank1_s2026103110/result.json": "d53c3e3d37669a1b9b2babbc6e2c8d0600ceb9b446a2f5383dc5e69c32f0e7d7",
    "runs/m8_L20160_bank1_s2026103110/phases.csv": "06e7877af18e50f7242febee433e170dea938fdd8195430bc72fb55f3e8d822e",
    "runs/m8_L20160_bank1_s2026103110/assignment.txt": "4822a45ae20aa38ba816727b4eeb37d3e3c4bbc8b6eb83003e50174e80a8c353",
    "runs/m8_L20160_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103101/stdout.txt": "4473af52e6467b58539751aacb5c5206741c93a35264890c684e51a7d74c8fe7",
    "runs/m8_L20160_bank20_s2026103101/trials.csv": "59ec2dc3d9e398cd034e5641f19c08b17a6ca2989847839a679fca0322602af0",
    "runs/m8_L20160_bank20_s2026103101/result.json": "7af5185de3d8d58c7b37739558d0d03b07e8f3a43f3be5341e17045b23df9e2a",
    "runs/m8_L20160_bank20_s2026103101/phases.csv": "7d9735a8449676f065e75d378fed4628fb277fa8909d8c63dd48ea5f62ddcf3d",
    "runs/m8_L20160_bank20_s2026103101/assignment.txt": "ce7bbaa0b9bcb91a18089cec2b523d2c417899ff9092434b9ed9c6c5e31899a8",
    "runs/m8_L20160_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103102/stdout.txt": "3b47b5c8292372a04fe1f7f5e9c98aabd39eaf627abf0dc189b9497676eec490",
    "runs/m8_L20160_bank20_s2026103102/trials.csv": "26c9733f0f53b7ea38d6c7efc6e69be22075231f987cf825bb3684a7fb63581b",
    "runs/m8_L20160_bank20_s2026103102/result.json": "68e0700eb4b681f1bfe2aaecf40395943a04fb2b6e634b39e339ea452a5fb4ae",
    "runs/m8_L20160_bank20_s2026103102/phases.csv": "d31411ef609ad8fee990bdcd2d9e6e026d878bf8d9c689e5c56f90443d7a6b4b",
    "runs/m8_L20160_bank20_s2026103102/assignment.txt": "ee7ec3f0ff40762e9018fd02c3ab8349c6ae8a71419422b432bdf291e071fed6",
    "runs/m8_L20160_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103103/stdout.txt": "8317d5768007e21c7728ffbb825a1db17f7ee3c4e33999e4f6ced761326ef196",
    "runs/m8_L20160_bank20_s2026103103/trials.csv": "cfe3698ba7dcdacd7d9f16627435cf8bd3d76e157f54560f76d613dff96352fb",
    "runs/m8_L20160_bank20_s2026103103/result.json": "c394eb22021a3a4256fea51439a1f7f85544bc503a3ffbf46a7122ea7815a31b",
    "runs/m8_L20160_bank20_s2026103103/phases.csv": "5b8d15207dfc4a766afd681f66ab298b625a7f6a51c65496652b76d14c165363",
    "runs/m8_L20160_bank20_s2026103103/assignment.txt": "c04604e5c61e3d64e1f17efb5df7935a0afe9fffbdd2d502b9930438e2ecc218",
    "runs/m8_L20160_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103104/stdout.txt": "715a5da02d12baff487742ad797d5e21db3b5e5ce334f3fa30be6cbaa4e98af7",
    "runs/m8_L20160_bank20_s2026103104/trials.csv": "65509a495825e767683a9d840d73695a783cbde54dc5330873dbef20591cd849",
    "runs/m8_L20160_bank20_s2026103104/result.json": "2eea05a27449df1390a8f3879e66e240b0cbba975bdca25dd54614ee2902afff",
    "runs/m8_L20160_bank20_s2026103104/phases.csv": "988c91a6ed79967162b4c3417c5f1d9356e4a1c4b19198dfa5c4dd30aa2590d6",
    "runs/m8_L20160_bank20_s2026103104/assignment.txt": "ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931",
    "runs/m8_L20160_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103105/stdout.txt": "0a67c8c02b6c6edb5e5277d388ba1aa946810d962472bd0bd2271d35417c588a",
    "runs/m8_L20160_bank20_s2026103105/trials.csv": "763012e0315cc0d23a1bab733039819ce8c2a21ef18fee51fc1279b332e4cc0c",
    "runs/m8_L20160_bank20_s2026103105/result.json": "83441decb3fb3268e57f1b1d06013a74e83a1120f81200816ab0491466d4e8fa",
    "runs/m8_L20160_bank20_s2026103105/phases.csv": "45eda4aade7020859a86ec575cdf81b475ee90de4f65c32d24c351f66d24c652",
    "runs/m8_L20160_bank20_s2026103105/assignment.txt": "12bf2a6e4bcbf1928017351aed89e59e160b3d9b2e7c2d64c191468ac09acfd8",
    "runs/m8_L20160_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103106/stdout.txt": "0ff01bde965e0d397afd2917268a0adbb6fd79c38607862ba31aa52a40c871fa",
    "runs/m8_L20160_bank20_s2026103106/trials.csv": "af583bf92a52d8ccf719cc3c4570e847e7d85f7cbec34ae985fd65e38f302d45",
    "runs/m8_L20160_bank20_s2026103106/result.json": "cc0209f12fd45dcc43578267de1c1ce1a7fde311081c8ad010598701e4815db1",
    "runs/m8_L20160_bank20_s2026103106/phases.csv": "e447aed00c01fb8df20b7e6f20736ca1d4a579596d42f9da5ba89cca4bb0feac",
    "runs/m8_L20160_bank20_s2026103106/assignment.txt": "db5769c57165be8c6d6fac1babe8dee553725071f1e3eea8c011b7780c8f2cc2",
    "runs/m8_L20160_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103107/stdout.txt": "da5c1920064375d3952590af1555455b72127f3c8b84ccd3c2d2b2fdb7dc940b",
    "runs/m8_L20160_bank20_s2026103107/trials.csv": "d75acbbd375c943f3f401e8d1d751b55deb980f61a6d934247c17373d60a1910",
    "runs/m8_L20160_bank20_s2026103107/result.json": "6d16a88245ba76dfad5e242f62a168b67aeb5b51c7ab4915ef7533e88c1eed39",
    "runs/m8_L20160_bank20_s2026103107/phases.csv": "fb9d8ffd20f5d400e2ebdb860b9b065c1a919b77aed6a56f7ffb140cfbcc8b65",
    "runs/m8_L20160_bank20_s2026103107/assignment.txt": "d53ab6adc26cde10f660f373e6c19406701380113950c57ac247dd8d942f80c5",
    "runs/m8_L20160_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103108/stdout.txt": "7c4d7809c0fd5e1b0725272e817e8c04759407057be1b45bfeda6ed0d8541240",
    "runs/m8_L20160_bank20_s2026103108/trials.csv": "d712cf5196fae17ae9e48dab5fc47d70d23050edfb9f4142e8f5ea19ac6a7398",
    "runs/m8_L20160_bank20_s2026103108/result.json": "e04000d07c40d21c19390ef3a8588491c633df2e6342b073918c5dc1f2881db6",
    "runs/m8_L20160_bank20_s2026103108/phases.csv": "a3aab7d0601dc235a8e6a9a22f1eb9f4b173d9a337c6c81a65c5efb80b06b524",
    "runs/m8_L20160_bank20_s2026103108/assignment.txt": "b57339b570ce1c579903ff761e7c843eec34a447f09a88d23a06170e03fd70b2",
    "runs/m8_L20160_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103109/stdout.txt": "ce39c54642979a57bb241e688b43dafbb68b47c6fb1ea25716c9763aa4603c0e",
    "runs/m8_L20160_bank20_s2026103109/trials.csv": "065d4872c735c836fe33bef8a91f0e8c04dd90da3a0e65869c43a80809a42628",
    "runs/m8_L20160_bank20_s2026103109/result.json": "f2c224adb0806da15f0ee647a3fb1ee6da1101a8b3855e59171805e0f28848df",
    "runs/m8_L20160_bank20_s2026103109/phases.csv": "819cdfb7f7a280a0dd6b98de858d96018f2c6fed29f94f45f9efe41a69eb663e",
    "runs/m8_L20160_bank20_s2026103109/assignment.txt": "834696d448ff21ea1356f478280f3c546127044c3203f62bd4d6820877fb91d1",
    "runs/m8_L20160_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_bank20_s2026103110/stdout.txt": "67e33ad09e93e61c9107099d6a8d0d3e0b04f55b1d7b934663b63cabe92db77c",
    "runs/m8_L20160_bank20_s2026103110/trials.csv": "53186a532084eed49ecdee7106a622cf9036e3fce59a5b58f65a945a41e263db",
    "runs/m8_L20160_bank20_s2026103110/result.json": "e74b1878b058eb745eb21cd04cbc6e7b6ad27fe399c8008d0816879af9ebe6c1",
    "runs/m8_L20160_bank20_s2026103110/phases.csv": "f4a5a94475beeeec40ec942850894dfc84e93d7831f6ebd88ababffaa0c5bdc4",
    "runs/m8_L20160_bank20_s2026103110/assignment.txt": "5a310e1f5fef9c5ebdecc116e4c248008adaea49ab4883cbb93442ee0e550b66",
    "runs/m8_L20160_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103101/stdout.txt": "e81d01e1cdf9c705b1b7a7b3658ddb759e34d473827c962f059fee945c1b2820",
    "runs/m8_L20160_global_s2026103101/trials.csv": "7f4feab33480d6f8b828572fee6f1e73e52d68f0ac1cc4e69e8a213115e37e23",
    "runs/m8_L20160_global_s2026103101/result.json": "bede3131ced94823eda7a8df89a786d2d1ebc7bf665dc05dab28347ab0920adc",
    "runs/m8_L20160_global_s2026103101/phases.csv": "d6541b0a074b3486da067691d5b503420f5a8094a0cb7a61ae6cc914952543d4",
    "runs/m8_L20160_global_s2026103101/assignment.txt": "a1020312d09c1616a214efc4ef3f757a69a81c67467db3fd56e15a4938b0b53c",
    "runs/m8_L20160_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103102/stdout.txt": "2eb7e754a567082627cc269c7fa41670b222d0455042c22301252df7158f8093",
    "runs/m8_L20160_global_s2026103102/trials.csv": "c7a39638665abbb5e7732fcf89d7267c8f96da36f6db7805635bcf4dbebf304d",
    "runs/m8_L20160_global_s2026103102/result.json": "93cd0239cbbf062f61727d296fb2e3eb86dac36b6082875daaa99b736686c272",
    "runs/m8_L20160_global_s2026103102/phases.csv": "1531b0bf1197faf8ad3072e176a5900855ee7ba2833c6ab20ac2f400a21eeb40",
    "runs/m8_L20160_global_s2026103102/assignment.txt": "83dec33cd23455c57cb9a50831e01f92ea763d351bceb0d66fc725f101dfe897",
    "runs/m8_L20160_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103103/stdout.txt": "87d6950de099a324a6097e7a105cd59ab708519e4bfe12dff51ad0a570d4aa60",
    "runs/m8_L20160_global_s2026103103/trials.csv": "b091d7818d0f65c79e9ba276b42836fb7f5d653b4ae4a4d535ea8f8cdf3ab7e0",
    "runs/m8_L20160_global_s2026103103/result.json": "4504e5bcd24bcf0fc8c0b4c8c335d60547fa4bec54844e30f65160dbd4703fea",
    "runs/m8_L20160_global_s2026103103/phases.csv": "3a27b9735d25a90de622fbcc949edac8e2376e3af5e9bc8bbf62f2b667e06d2b",
    "runs/m8_L20160_global_s2026103103/assignment.txt": "a55358a9cdd23250237f3c9463639f818910f41fc72dfd15366d71f78280bb39",
    "runs/m8_L20160_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103104/stdout.txt": "ff01366391ba9733bee67f01a95d0136f1397c9564341f6d6078b34e9a2f6151",
    "runs/m8_L20160_global_s2026103104/trials.csv": "df34b43f5476f534517e45cf59fa259c05716ad9e169e206c7959f446f927e5c",
    "runs/m8_L20160_global_s2026103104/result.json": "295d2240ead92af3d99e4e648deb42da1135752b05b80448ea721501ba579547",
    "runs/m8_L20160_global_s2026103104/phases.csv": "65efccf60089cb81208f6f03224441ee41c69f4989060e09b8d988b568105800",
    "runs/m8_L20160_global_s2026103104/assignment.txt": "dfb7d1237f66610b9e056d4f4827bfd182796df3fa7e2602194bb792b70ac80c",
    "runs/m8_L20160_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103105/stdout.txt": "0781f6a486f2e4e26a704b326bf22f3727bbe3c1f8bc833d517619ac17804d54",
    "runs/m8_L20160_global_s2026103105/trials.csv": "e665991d18245513b57e0d68fcdfe48ee36811c01e186aca6bafc7b25b79474e",
    "runs/m8_L20160_global_s2026103105/result.json": "938f7e9785f595c3a65ce2d2c3d208198419df0d40ab06fad86f1b2ffd969e9f",
    "runs/m8_L20160_global_s2026103105/phases.csv": "48cbcf2a28117c921697382fd16ac8e519c1a10ed6104ff9a187c4e26929bd85",
    "runs/m8_L20160_global_s2026103105/assignment.txt": "b8a28a6478e4c3c557f60a46a55699c6ec4045ae343e2247b2b4085ca9f1cae2",
    "runs/m8_L20160_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103106/stdout.txt": "a0e390125c53c0cb1c7f2d5b56721a324bc062d282d71fc13ce60f210ab4f721",
    "runs/m8_L20160_global_s2026103106/trials.csv": "876fea3ce05e941a41b6ef600b6662f905fb364da0060f523e89a19fe88cba14",
    "runs/m8_L20160_global_s2026103106/result.json": "cbe56b45b5bf55079f3e38cd06669b5030863dd1e12927aaaeb67a81584ad24f",
    "runs/m8_L20160_global_s2026103106/phases.csv": "3c9c8693fd9fe733982e813685bf0ac94e5c354cd4fc22afaecc76e4d0ab5927",
    "runs/m8_L20160_global_s2026103106/assignment.txt": "08fd43295f095170ba61d86f932e1c4a051ba77a67762afc3a61dea8ca59861d",
    "runs/m8_L20160_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103107/stdout.txt": "f8e898addb6d0b0adc3c3651764900344382c270189222d9e2608cad87b883c2",
    "runs/m8_L20160_global_s2026103107/trials.csv": "c4a4fbae7e32de8d3c1efe2bd03174040041abd757c3f90ea6739cb1e9e7e908",
    "runs/m8_L20160_global_s2026103107/result.json": "d239479feda22925d550dd24cfb9c3bbb4c1cbe9e3498723bd076b28dab5fdd0",
    "runs/m8_L20160_global_s2026103107/phases.csv": "82c535a580430b6f4d77b6eafd2758bfcdc9207bb4781f914041bdac2041792b",
    "runs/m8_L20160_global_s2026103107/assignment.txt": "eb285571667e2b4e0439e4f583b4e9a2c7e4f06e1d37a5843cec944c8a4c56ff",
    "runs/m8_L20160_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103108/stdout.txt": "39bd992c1b85335d43ba90f8b9906cf12eccb03cc6429d7db7952963cc776981",
    "runs/m8_L20160_global_s2026103108/trials.csv": "5b7ca9b34ef255d0cfd6f3bdbfd073a2f08598c6b33753ffc146644d68962326",
    "runs/m8_L20160_global_s2026103108/result.json": "57343649ceac8096e44391e83845f1716a7484b5a6c9161e1058f4b8b6f4d8dd",
    "runs/m8_L20160_global_s2026103108/phases.csv": "35cf674f82697be38226cd7e56daef83e444f149f15d4e4d2acddc790f9ef66b",
    "runs/m8_L20160_global_s2026103108/assignment.txt": "d0578d6fc1b9cc456d179668d55e54b9c52c55984a832decd2a74d604a0b00e3",
    "runs/m8_L20160_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103109/stdout.txt": "450882e102d5b68422ff3d82796ffae66dc53b78f84956a08ea43d0c294905d9",
    "runs/m8_L20160_global_s2026103109/trials.csv": "00571c20884d4ca0c08c749558c5d2ce2e874a96abc710d5c7cbe08e96beb451",
    "runs/m8_L20160_global_s2026103109/result.json": "11aef55ab77c2056a9b06802bddc8d71ab5c3b051b1d5b001daca218252dac7d",
    "runs/m8_L20160_global_s2026103109/phases.csv": "47bf33a80616fd778e09b82bad9594175924448fb41ddbac9d98f760374fdc0f",
    "runs/m8_L20160_global_s2026103109/assignment.txt": "9e3500f026169043faf5f38e5ff6bb159cabd7c363ec7766c96c8064d6219d0f",
    "runs/m8_L20160_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_global_s2026103110/stdout.txt": "e830df66bb4d189823fce7cd977a26bc05c6ab9f2f6a2029c3889ed6aaafbadf",
    "runs/m8_L20160_global_s2026103110/trials.csv": "dbb4d1c8bd02ca9782a635e02e4e9ac5d7893c9a4a5f8b0b9cc8c670333d4ea5",
    "runs/m8_L20160_global_s2026103110/result.json": "5139338723c55fb7a938ccb38cf30eb7c4f82aa679d1fe3ac9b8c2e082ec0c1e",
    "runs/m8_L20160_global_s2026103110/phases.csv": "f703e3ae28a20b695a89cd4cad098b6dd148d4a1fcfdca5069b353b3470bbea4",
    "runs/m8_L20160_global_s2026103110/assignment.txt": "a46ba656539349cf49a003dbaf0970b481522ab3a864b5cc7e64d436d6ead5cb",
    "runs/m8_L20160_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103101/stdout.txt": "35a2153678501a3028843145f116a015253a10a71379aba0229229204c29f48e",
    "runs/m8_L20160_segmented_s2026103101/trials.csv": "adaf32ca90c1af499ee9e156e1d457578ccc50e965627ea5fc493a082a42e088",
    "runs/m8_L20160_segmented_s2026103101/result.json": "0df01956ffe869ea9f2b417a390ca78c7d8ad50c0da52a0dee24b02bd35909b8",
    "runs/m8_L20160_segmented_s2026103101/phases.csv": "156a94dff4a62e252256b21e5a698f4f32be1be12f6b34583d60c9e86c627c06",
    "runs/m8_L20160_segmented_s2026103101/assignment.txt": "872d0e5435516b9c2a15cfc12969585e125d96be0bcd0d4d60de2aa07d3cdc1e",
    "runs/m8_L20160_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103102/stdout.txt": "91365b19a1d69f1f0baf76df3fee9228251fc168ab6fd20a14a47ae2f54f82cf",
    "runs/m8_L20160_segmented_s2026103102/trials.csv": "792d7cb64fa1bc6948a038c8c46e3d7c8381fd3ce73b36e241242a833263ff59",
    "runs/m8_L20160_segmented_s2026103102/result.json": "096b4b1a47951ece5b18ead1b9cc8b84184a450543959c234310a2457ba5e52d",
    "runs/m8_L20160_segmented_s2026103102/phases.csv": "ef301af74fff1cc91e4af061dcad1352572ed711e1b8088be1b24f06fe0cd6da",
    "runs/m8_L20160_segmented_s2026103102/assignment.txt": "088308fa4005ada694d6b136f07808aeb16002ece52cdecef6ece24ce1b83ba2",
    "runs/m8_L20160_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103103/stdout.txt": "6c121cf19592b091717633c2cee2c283bee84d77e8bfbd94f52702126b8b72e2",
    "runs/m8_L20160_segmented_s2026103103/trials.csv": "35b0f10f5ddf4bc1db11f2459bfd3fabce4b03c10267464ae52185f29ae79407",
    "runs/m8_L20160_segmented_s2026103103/result.json": "323acde7ec05aa1249f904aba3d94aa927bf47e1963f61ccb9f70bbabeb04c9a",
    "runs/m8_L20160_segmented_s2026103103/phases.csv": "1c3fd3278ec82db1c5dc1bf48043df3a73c7085e96b8ce289ad2bedacd1bd8b5",
    "runs/m8_L20160_segmented_s2026103103/assignment.txt": "49df79bd89ac36ee5e0e7a6d4b9b8e7d4f47b6be180451c7a72df78caf4e99d5",
    "runs/m8_L20160_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103104/stdout.txt": "97178cdfc3f778a725fa8abe250880fb751c200bca36426e7e5c248f1e5d2dd6",
    "runs/m8_L20160_segmented_s2026103104/trials.csv": "f42963b9dee6f97aef7964a38f4aedf64abdc3189d2d53ea75dfda2ae5e26c91",
    "runs/m8_L20160_segmented_s2026103104/result.json": "8275bbf0dad87861333e7a11a19ad763ed288d87a36c4fa97de9a20183e4cae4",
    "runs/m8_L20160_segmented_s2026103104/phases.csv": "4237077c3cd603c2eb3ca9c480ca00712d6b84a47bcd0dccd1b86da6663695d4",
    "runs/m8_L20160_segmented_s2026103104/assignment.txt": "e5358399f27efa665667939cb531e507a1fe9ecdc22b8307d5048510ef447aa8",
    "runs/m8_L20160_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103105/stdout.txt": "e8de76aadda2f861c37a69a6c1eba3adcad78fa03490b4e1eab8ffc89d12401a",
    "runs/m8_L20160_segmented_s2026103105/trials.csv": "97021b29f1193be10974e9dc6fb1cb4ffd2427d37089fe319efc985c146a7a90",
    "runs/m8_L20160_segmented_s2026103105/result.json": "c81bd1cf20690d4cb1024dd38d7ab817747b5a0a04b6951d953c55175d0b2a56",
    "runs/m8_L20160_segmented_s2026103105/phases.csv": "eec0d5d7e15a8747bffa986208a8548ee49dd3ada2fb183ec98029382702295f",
    "runs/m8_L20160_segmented_s2026103105/assignment.txt": "4390560576ace22708c3f1237d79baa407929e4624cc3383da4f168b7f3dda88",
    "runs/m8_L20160_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103106/stdout.txt": "7624505d654ee6260581ac82f4e85039c9673acf334423bde5639ce7f044bf21",
    "runs/m8_L20160_segmented_s2026103106/trials.csv": "02a5fb52e6a3a03d63eb37e8398ac30fe776c59527840ae464f72e4be25b6e6d",
    "runs/m8_L20160_segmented_s2026103106/result.json": "83c9193da9a95ace922e1c20a4d9d810488100cb62cda37d30eb191d74e2e776",
    "runs/m8_L20160_segmented_s2026103106/phases.csv": "124dba6d4fb6d9f38474228f49016efb1a4f510b07d49aee45b567f85c934c54",
    "runs/m8_L20160_segmented_s2026103106/assignment.txt": "cd286a3958aafd402da8f427bfe5f3f7cd64cf56de00419dbed3ca44dc2c8d82",
    "runs/m8_L20160_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103107/stdout.txt": "77d52b02519a27c6bb3d6f09ae9fb5bf4b1107405d28b054ad94876f06634466",
    "runs/m8_L20160_segmented_s2026103107/trials.csv": "68f9fe05ce1833bc958c13b25af3728df21f9232480f744fa4e51c8fb4f7222c",
    "runs/m8_L20160_segmented_s2026103107/result.json": "5a382f1e77b8ef231e2ce6d9e8b6fd6ff533261ed162c1ff0789172a5229fd5d",
    "runs/m8_L20160_segmented_s2026103107/phases.csv": "b0337b5111763441456309dcf6d8934ff66e6a859776d9704b8a09e751adf669",
    "runs/m8_L20160_segmented_s2026103107/assignment.txt": "d844014619910ad9f708b54ada187d345616a4c8e4e0bd453d68222f2bbc40b8",
    "runs/m8_L20160_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103108/stdout.txt": "4158ef845a0a74bcf8f44cfac6ab05c8b74fae0b7d75e597f015f22b3b161407",
    "runs/m8_L20160_segmented_s2026103108/trials.csv": "8cd8d792ef1df49a73b3214475b7262221634d69db437cb38784f468c70a299c",
    "runs/m8_L20160_segmented_s2026103108/result.json": "f22d273cd28e135c47ce2234311bbcdcb29c4d22ebc1a884ce88676a0ef990b3",
    "runs/m8_L20160_segmented_s2026103108/phases.csv": "be7613b4b9be12b73c6d8dfd89b851d4867d841a60171718f9ff383bedc2d617",
    "runs/m8_L20160_segmented_s2026103108/assignment.txt": "2fb95e6745ab986b71f527506184f29a06010ee59c28c622cf1a1c6161637b6e",
    "runs/m8_L20160_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103109/stdout.txt": "e4e9eeb086720f2b4ecbe89ea1130cfed14c6dabdc342c4469366a9f5ca013e0",
    "runs/m8_L20160_segmented_s2026103109/trials.csv": "34f0369dfee4207305c6341d09fd7bd9fbbeed1e81d5d0e89756071d2a720959",
    "runs/m8_L20160_segmented_s2026103109/result.json": "155671a4cbf5f997f32bd490bae92a40b3303ae9bad363bbc63b0f79a45c8560",
    "runs/m8_L20160_segmented_s2026103109/phases.csv": "965e3746d8f3313f7bde89206586dd6e68e695a8997c18b597e8ceca22506712",
    "runs/m8_L20160_segmented_s2026103109/assignment.txt": "1ff9437c96331e0b2423e78d15b80b3cfd9aba05f8f2e4a43785bc16100bd26e",
    "runs/m8_L20160_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_segmented_s2026103110/stdout.txt": "43568b091f60f7ce6d9680e65e638eae0aa087e4c797f947e9474bfadb2a131b",
    "runs/m8_L20160_segmented_s2026103110/trials.csv": "72e4a444ee2bc886738566973cbb446ef48bdc27766d35054c5508723a208896",
    "runs/m8_L20160_segmented_s2026103110/result.json": "ae743aedee71d5616392e00ad24ca856a5eb02893b3b4648191566e3dbb2d7e2",
    "runs/m8_L20160_segmented_s2026103110/phases.csv": "a60ead1dc818bc369ea96834550cb8e7163f4c749929a25ad7815bf1e6f8e028",
    "runs/m8_L20160_segmented_s2026103110/assignment.txt": "e10846731b5505d7b1cb49f868536f95cd63cd200d75b3e4188a00bfe1a11f3f",
    "runs/m8_L20160_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103101/stdout.txt": "f52dff767f31e0b7abfe53292e09886dc60ca371536f24a4ecd39562beb063df",
    "runs/m8_L20160_whole_s2026103101/trials.csv": "110db938548c99d4495f536cdae00cb6e7c29cc9ac2b6d273ff05bff18582eee",
    "runs/m8_L20160_whole_s2026103101/result.json": "48f993a69ce85eaddc0c3777176542de0897cf6ee4c3597750b5fc82f23efc3f",
    "runs/m8_L20160_whole_s2026103101/phases.csv": "60e9b08536a3c37742daa371c7898b357575f4b2b1bc080d869f9224e3dfde42",
    "runs/m8_L20160_whole_s2026103101/assignment.txt": "c74306c783d659082c7baab785b2bbf95eb106e9fe77c40b46d94751e5c75b93",
    "runs/m8_L20160_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103102/stdout.txt": "eb5afb2d29f86f82f57dfdd7ba00646cbd90a18863e63245f4659385ffbc7b69",
    "runs/m8_L20160_whole_s2026103102/trials.csv": "87ca17e99160892a3de11f91e06db56f0db2473a089e5908a4dc387ab4ad5e0d",
    "runs/m8_L20160_whole_s2026103102/result.json": "0563f1c8d7fa3371eeb18743241d4e55c18a581b5a55d05e7377868ade60658d",
    "runs/m8_L20160_whole_s2026103102/phases.csv": "83057e307f7f35c8519c34ee8db67d83581ebd83dacb0601eaa90c0b759d7e59",
    "runs/m8_L20160_whole_s2026103102/assignment.txt": "e6675fb9c04405e13f03742847563a910c7e4d940cc9d1632f7f8dd7aea58c91",
    "runs/m8_L20160_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103103/stdout.txt": "7ed9e5c688964b6462a4093d47b6f20ebca047cbb4d2765f0c939eab54736eba",
    "runs/m8_L20160_whole_s2026103103/trials.csv": "1f306d610ac09f3f013a4bf35ac5ca75946600432f30deb0ec3aaa4e00ca8c0b",
    "runs/m8_L20160_whole_s2026103103/result.json": "979dc3d92d40d3abfc98c6810128b2e26a8c63bd0ef13106b462e036a0decce1",
    "runs/m8_L20160_whole_s2026103103/phases.csv": "5e90dddbe7b49c13d049ceef3b888321a5969b858caf4e9a5d3e1f5619b7022c",
    "runs/m8_L20160_whole_s2026103103/assignment.txt": "bbda3af750c2fb34e53ddc913408d2b1342e8275acbfc95b611f9864d43356a5",
    "runs/m8_L20160_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103104/stdout.txt": "02faea700e274cc047942d87dd9008a17152c3b79fcdb06e315ca741aa8d199c",
    "runs/m8_L20160_whole_s2026103104/trials.csv": "2e6a5fe8304f333101eb0d66e216a200419f5c9e3f56c4571d918ea7d18262ea",
    "runs/m8_L20160_whole_s2026103104/result.json": "9fe6c665cfbe327a51f34a4afdb2d8fb79841cf52fb996638b74d4f6cc9e575b",
    "runs/m8_L20160_whole_s2026103104/phases.csv": "3eb260a8205303ee0518ba95ad7aa4f6f761c59eb47f8e22e7ab06adfd7244b3",
    "runs/m8_L20160_whole_s2026103104/assignment.txt": "db6e31bbef47c28c6f675ddeb505d05dff053f2823ff2138ca595c41fe7f7ff8",
    "runs/m8_L20160_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103105/stdout.txt": "de94e2e6ad63c97e1a3001a8c78ce27f79e636cce9b85425b05bbb8e09412f67",
    "runs/m8_L20160_whole_s2026103105/trials.csv": "824612fe884f4328c5effb218ca88c05b7afd6c0c966696c1a39cb1056acff23",
    "runs/m8_L20160_whole_s2026103105/result.json": "ae1fe871509c5cf9a43bbe7eb0faaaf77c9d3241ddfcbb76b77b795415f59a6e",
    "runs/m8_L20160_whole_s2026103105/phases.csv": "e74bccf0813415d2392ccffe521726f7e3c28d2e89843fc6a0d55adc2474ed71",
    "runs/m8_L20160_whole_s2026103105/assignment.txt": "f577141ac92bfaa506c4936e0da6266b14a9438c972eb13d5af5878aa20dbfb6",
    "runs/m8_L20160_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103106/stdout.txt": "83eab9c95dba906a4fe2cb1b1f77ec8b190cc0c2c04aa23bfe873eb11f21cf62",
    "runs/m8_L20160_whole_s2026103106/trials.csv": "e73e2d2152a91e3602522b88b71d12655c12719baca393155539862e413a10a6",
    "runs/m8_L20160_whole_s2026103106/result.json": "03a7d2ec0214805c5f9478741ec8292d7535f00236e37c27042ba47741185b0e",
    "runs/m8_L20160_whole_s2026103106/phases.csv": "94e330bbff229d73c917e85a78012d27a84c70f990c26b6473b28f53c0cb5ab2",
    "runs/m8_L20160_whole_s2026103106/assignment.txt": "3573c89b032c88757c19ebf43531b4b189eb7d8d192fb6e9a8afed0ae962bae8",
    "runs/m8_L20160_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103107/stdout.txt": "a7b9e48d7394fb65519c13c0b1bae54899ba6c968e0adf5dabeebbb704897b04",
    "runs/m8_L20160_whole_s2026103107/trials.csv": "9908c545b82dc318a58fad23fe6825a2ab2f970b31344784faca9721f8ad0108",
    "runs/m8_L20160_whole_s2026103107/result.json": "4651503c5ae4293c83a1dbf7bf715d69d71c6dc0d39433b7729b702aae9a7c68",
    "runs/m8_L20160_whole_s2026103107/phases.csv": "21b0b186a44a1f143f036339c2ea863e6299d4e631e0de843a08d001d42d14bc",
    "runs/m8_L20160_whole_s2026103107/assignment.txt": "447ef57ff33efafea774d7556a3d420779032225242d393a71a3bb85f64953d3",
    "runs/m8_L20160_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103108/stdout.txt": "49c39fd286d94fbbf6740ab32d924e840ac6c69a39f7777de6fa326b17c4915b",
    "runs/m8_L20160_whole_s2026103108/trials.csv": "6a140b199c3445f7107e0099f1704f0fc5d709c6f9feb477966aa66f7a93a3b9",
    "runs/m8_L20160_whole_s2026103108/result.json": "5c32b0894ea8945d5593934deeef9ce48e466e25651d200f35b0622a429177df",
    "runs/m8_L20160_whole_s2026103108/phases.csv": "bfe4ea2970681d3fc99521e3ef4bc26e01d94c557c5efe0f0f77c148acb3f634",
    "runs/m8_L20160_whole_s2026103108/assignment.txt": "89b8380c7c3b572ad6cc7713902ff844a5a0826d42b4d68ad3eb44625a26fe41",
    "runs/m8_L20160_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103109/stdout.txt": "ebaac042c760aa01bef8ac794b9f74be43d767271ccb28136c8f28719ac32863",
    "runs/m8_L20160_whole_s2026103109/trials.csv": "3323c0bab779a597b6f99a0d3c1f76c272d644db27c5c1a915530404356533de",
    "runs/m8_L20160_whole_s2026103109/result.json": "3de8e6668ae93a21e445e9f5da83fb271ee9ca00b067aec7e84de16ac7bbf1f4",
    "runs/m8_L20160_whole_s2026103109/phases.csv": "ce0c16a8f42ad2eb2a7c40ea64c4d7e3ac76091c67d920d7a21861db8f000077",
    "runs/m8_L20160_whole_s2026103109/assignment.txt": "1e96e8cbee242d4edcb88af91b6b717b46a9b1ac937e2c8c699c894c472363b8",
    "runs/m8_L20160_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L20160_whole_s2026103110/stdout.txt": "d74ac2283221ebf7280b432a483a2a7c4be3eecef15a92456fe9670e03d3deaa",
    "runs/m8_L20160_whole_s2026103110/trials.csv": "a17245b812bb8d93c4fd34ed005549106e457a5fd25379e4478d0e8a90283ee2",
    "runs/m8_L20160_whole_s2026103110/result.json": "54b67deecd910e31d0bd79db6cad9616e4494eb284b107b909fc55fd55e0be5e",
    "runs/m8_L20160_whole_s2026103110/phases.csv": "e44da65af1e3ac7286425ef48c97a0a2bc96b75bb44fe6b2ae9ef2d112483bcc",
    "runs/m8_L20160_whole_s2026103110/assignment.txt": "b0be3b0adb4c6a2160110d5d78dd6f8ffe80a2cd6f6a23e0de3e0a13a700ad80",
    "runs/m8_L20160_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103101/stdout.txt": "55abb10fe4d5741a6fd895a9fc91e66dd22b3c930bed61c2af740d14907d8113",
    "runs/m8_L30240_adjacent_s2026103101/trials.csv": "16a297f05a4cc3c118221389df75c48b81e08227aea0f1ffd3f87c1c8b7f99fc",
    "runs/m8_L30240_adjacent_s2026103101/result.json": "9632c81bee20e2e64dce42f23dda745d17b772c3793a724402f835491a6aa66f",
    "runs/m8_L30240_adjacent_s2026103101/phases.csv": "5752ee8ffac8884904670f97f36916b018d00c9b586745e6d246f4b36f72ac56",
    "runs/m8_L30240_adjacent_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "runs/m8_L30240_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103102/stdout.txt": "b93bbd94e21fa6cc6c131196d6908b398c6dcd0ce4c906ac3bfc769b0e9dcc75",
    "runs/m8_L30240_adjacent_s2026103102/trials.csv": "dd2b28bc9119746d5684e72aac3675008a8b1cbb58b7ae3b741eb65a3eb037c1",
    "runs/m8_L30240_adjacent_s2026103102/result.json": "ed72c055bdb517361ae96448dfce1fdf6653035d37ab600b925a677cb284bc4e",
    "runs/m8_L30240_adjacent_s2026103102/phases.csv": "08aa8649397c574c7a37f5efd75797550815bd4f0913e6bb4920a19c0ab07ae0",
    "runs/m8_L30240_adjacent_s2026103102/assignment.txt": "6cc556537bcd6a77506fa5648912a18f0d249165f2ba55f9cf32509b14a06e80",
    "runs/m8_L30240_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103103/stdout.txt": "01be06cb027337ebf6b22abee13a4b806a0b7e7396a6de1063a7fd81f4942e6c",
    "runs/m8_L30240_adjacent_s2026103103/trials.csv": "a63b95eb7c8ee2e2c333df1d8145d588c4036435c2f77cfb8411bf5aa305ea14",
    "runs/m8_L30240_adjacent_s2026103103/result.json": "d92982ef35e955fa01c12fb838b7fe313756a95ccdb9e9de29fb073282bfce39",
    "runs/m8_L30240_adjacent_s2026103103/phases.csv": "704379cb5a092cfd7d4be3d4d72f72a318fac6d3d33a8235073857e0f250cb24",
    "runs/m8_L30240_adjacent_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "runs/m8_L30240_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103104/stdout.txt": "f20793ee96dae4bd9e00708a8046f95aebd5bc53211b42cd5fc3f27388db2b24",
    "runs/m8_L30240_adjacent_s2026103104/trials.csv": "020b8f7a447715525eb81e7ef5a2d6f47c0b6fc26d3619710230de4315c02ef0",
    "runs/m8_L30240_adjacent_s2026103104/result.json": "ce1406890442fb88076f9226dbce9ae8229f34be538c3137cbf08c36de89ffff",
    "runs/m8_L30240_adjacent_s2026103104/phases.csv": "4cfb1570e5cb7407445758afb7f6ac8083969bafdea0a442c2ed8f9e5da75fc7",
    "runs/m8_L30240_adjacent_s2026103104/assignment.txt": "7c1d6a9300e8031e89c592f6e272729b65d9daadf7fd968dd808e387521e73cf",
    "runs/m8_L30240_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103105/stdout.txt": "0ecc7468c73a449c2dafa595580050be293a0cf066e628a47822eab21ea2d52d",
    "runs/m8_L30240_adjacent_s2026103105/trials.csv": "42a2b35a96640beb854aa615ddaf0b18f42d6a12ee1e7148b19cb949b9206750",
    "runs/m8_L30240_adjacent_s2026103105/result.json": "bca8ff273f40a68ad4e5be346e37d4158cced1f837b10d37a096c429577d11e3",
    "runs/m8_L30240_adjacent_s2026103105/phases.csv": "23db2c04cbda3930135db2602cffa8f8a9932abd552ce3957bbc88534b3b45d4",
    "runs/m8_L30240_adjacent_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "runs/m8_L30240_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103106/stdout.txt": "8f021665be711a66382330d9e7c984cae98a435fd7e7db8f8251021e48d060dd",
    "runs/m8_L30240_adjacent_s2026103106/trials.csv": "280b065e552a6ae1bb1035f07f40970b00397909990084ff084a357c3cbf7067",
    "runs/m8_L30240_adjacent_s2026103106/result.json": "bf039864a128df91392ea0c3122ab44713433e0df2b661c5108e6b31b3c5e103",
    "runs/m8_L30240_adjacent_s2026103106/phases.csv": "4d766e18837fc84262c0c3cac4643cad7e17c863094d1caa7a2903ca20b5eab9",
    "runs/m8_L30240_adjacent_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "runs/m8_L30240_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103107/stdout.txt": "dc09ad58caea340c4cc4775b42e4d4fe2806e147c13301e7fa9e8a371a8aa2c0",
    "runs/m8_L30240_adjacent_s2026103107/trials.csv": "2e40c9ffa517c55e8528bab57e4384dc2e40540f4da23f67334bb21524e90442",
    "runs/m8_L30240_adjacent_s2026103107/result.json": "f5ca27914b32a8f620abd223d4a2adb1b3dbac53d575a51248a591b0cf61a948",
    "runs/m8_L30240_adjacent_s2026103107/phases.csv": "a8ccd48cbcc2c30a0ca814b51539aeccc2ff1599f4eb78fe00fa15db40c55696",
    "runs/m8_L30240_adjacent_s2026103107/assignment.txt": "b28c415ba8aac9fb9f1acbdab41762bae7abc8689e26a1036c76bef98426c25e",
    "runs/m8_L30240_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103108/stdout.txt": "d52bca122e48706d353f38d77d44ac5c0ddf3f3eca403b28f60264643dab40bb",
    "runs/m8_L30240_adjacent_s2026103108/trials.csv": "de0f77f14add0fd719d1f3169606ac84547942512c94c7c6b3d83a9b32db6cbc",
    "runs/m8_L30240_adjacent_s2026103108/result.json": "b12e50aa1825f240ab7f0d733b5c23b47fa498f8c6015d2dc0600dfd5ca2cfd0",
    "runs/m8_L30240_adjacent_s2026103108/phases.csv": "23e7072a3af6e899862c9c4f3a3bcfce0691c2dfc0242f23869c872fdcc06eed",
    "runs/m8_L30240_adjacent_s2026103108/assignment.txt": "17e2e4649f9fc0b81ee3653564dc614caaf5d15063eb7bb5ee73f6358568f289",
    "runs/m8_L30240_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103109/stdout.txt": "74ea755e64799c2eff912c42db6ecc59678c3202b2b64f01789f1b703e56b146",
    "runs/m8_L30240_adjacent_s2026103109/trials.csv": "61fe4190235ac889744c7b6f12921e5dc3713e3d7b066d7fc6f017bc82889b82",
    "runs/m8_L30240_adjacent_s2026103109/result.json": "012b63f1ef393ff6dbccd1a2ace8f577fc7f223f04ad6c9d983e1bae792f7764",
    "runs/m8_L30240_adjacent_s2026103109/phases.csv": "25ab570d51d35b3d2c7091445f29f09b85b1ad157805a2b7b22916544802ec1c",
    "runs/m8_L30240_adjacent_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "runs/m8_L30240_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_adjacent_s2026103110/stdout.txt": "bfbc96b138f6a5735a53c98471e831cab8e85c0c2c9ba00858d315fae5458d04",
    "runs/m8_L30240_adjacent_s2026103110/trials.csv": "1f87afeac2cc305f48309d0864c7e8bb001a800c0f22f0012f77bf9b1be9252f",
    "runs/m8_L30240_adjacent_s2026103110/result.json": "6412df2c612439d60645c8570575b8a2de3a2bcfed66f779a4ff8a3ff3f16baa",
    "runs/m8_L30240_adjacent_s2026103110/phases.csv": "a15c97433f0f1886336209135edc1f9a2af167c2be535a6f0a8fae2a8f1d2cb7",
    "runs/m8_L30240_adjacent_s2026103110/assignment.txt": "d7ce8ba7c52336632c65fb0465f0e9e52a5ecacf53dc61f61a65a3b0d722e196",
    "runs/m8_L30240_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103101/stdout.txt": "1ff563f560ae0728e3b5abe15534885a97c8bfd591cc05dd7b1a24d8943afc85",
    "runs/m8_L30240_bank1_s2026103101/trials.csv": "59dc95d9190d6847f3edceaf20238c3c081996ba4c22beac0f155d5d66fd58f2",
    "runs/m8_L30240_bank1_s2026103101/result.json": "fd0a49ac4e4a57971bd0a01af741fee97b905a814f70ed6625e188b9b6e38d86",
    "runs/m8_L30240_bank1_s2026103101/phases.csv": "2a67e2d99e371bdd16295561b35c18f276a70e509f053dd4169e1d0c354dfc73",
    "runs/m8_L30240_bank1_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "runs/m8_L30240_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103102/stdout.txt": "531f32a280dcaa531ac08d2306af6f67c89dc4a3fa2197eb754b0a143b3a7aad",
    "runs/m8_L30240_bank1_s2026103102/trials.csv": "8f0dd223527882f329a22a9f125a2a18c4e9ee7e3771dafc8e3b1c00857d703b",
    "runs/m8_L30240_bank1_s2026103102/result.json": "dd17aa8f1d62206a10b867fe54823d0e7295c4b8ee752584788e65e0f3cc2369",
    "runs/m8_L30240_bank1_s2026103102/phases.csv": "a101f3b9f3e95b24ec72f3391f41b4c6b4d207b9cd9a8b1e95005959bae89ee7",
    "runs/m8_L30240_bank1_s2026103102/assignment.txt": "764899dc7ac105bbac90d0636594287d9644ddaeedc677560f191b51a2fd16ad",
    "runs/m8_L30240_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103103/stdout.txt": "da614772106b1062f416e4f17a4b5ebba9922ecad755098b3c5200d401a74633",
    "runs/m8_L30240_bank1_s2026103103/trials.csv": "b4ce6da93b00611aeb3c49baf4a5301dd51973de62f941b2833b9aa6a5e82ac4",
    "runs/m8_L30240_bank1_s2026103103/result.json": "cfd403d94f3f29d1850ce9ba30ac3515d4ac125c1bdbd17dba8a4d1a9f2cea29",
    "runs/m8_L30240_bank1_s2026103103/phases.csv": "002317f068c1b66444b4492ee74caf6ee99e7a846a30ebb3e52cc650e7628c84",
    "runs/m8_L30240_bank1_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "runs/m8_L30240_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103104/stdout.txt": "ea41533fb28d932d2e179ee5d22fe9674e2dbde6dc0c500164e9a3771bb973f0",
    "runs/m8_L30240_bank1_s2026103104/trials.csv": "8ccd84fd09a3fc21fe0106f97529ab0b41d55c74249aff6298fb24a4bbbc16ce",
    "runs/m8_L30240_bank1_s2026103104/result.json": "4e99e2d0b0298804bed245f09d79715e5667f1f769b15880936115450443e420",
    "runs/m8_L30240_bank1_s2026103104/phases.csv": "a00dd96e61ac6ae1694b827e056260b0c4013d76f7f64a4427a9ea31b3c4dda5",
    "runs/m8_L30240_bank1_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
    "runs/m8_L30240_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103105/stdout.txt": "115071fb61762860a12371572a80c5c4b91bd7c41d0028a018debf2c04518aca",
    "runs/m8_L30240_bank1_s2026103105/trials.csv": "90db259b4c3b4cada53f30ba1d03379192fff44e67d9c33a594cb8bcf0877814",
    "runs/m8_L30240_bank1_s2026103105/result.json": "0c9ae1cc106000b94e09d2256049c24e89c44ab40229268f33ee4a1b35b85cc1",
    "runs/m8_L30240_bank1_s2026103105/phases.csv": "95ea98553d7becc6b66dc69e02fab1a5cd2f09f850546e8eaeb25a9f1471f175",
    "runs/m8_L30240_bank1_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "runs/m8_L30240_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103106/stdout.txt": "e1141a72e7d58e0fbded0bdac91ad0994c0d05eaadf98efdaef9e66c0c601068",
    "runs/m8_L30240_bank1_s2026103106/trials.csv": "3e396ca53beeb37b67673aaed0e35122ac5e8982027607f08236b9f6849540e3",
    "runs/m8_L30240_bank1_s2026103106/result.json": "3678245c427398598a95f0ac30dca22dcaf2de935b9f1c2e8eaa133d050f6ca1",
    "runs/m8_L30240_bank1_s2026103106/phases.csv": "46550c32a0fb8f13663fc0d728f30edd4fa1cdb25ede622d61435d7faf40c39f",
    "runs/m8_L30240_bank1_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "runs/m8_L30240_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103107/stdout.txt": "b9b30f104165ff859e12a8bd8df98c081a1fed224ea7279265c2da703657b323",
    "runs/m8_L30240_bank1_s2026103107/trials.csv": "d78dc73c5dc90f99a3dc2235557efa9c3555d5981d45948e51b6918f7b950ee4",
    "runs/m8_L30240_bank1_s2026103107/result.json": "054f1cc893eea783fda9a96523f0dd0be97032101f26ef69062363846ae33dc7",
    "runs/m8_L30240_bank1_s2026103107/phases.csv": "0159e5e34c90395233e3b57562659bf2d9740276552b75560dff37a09dfdeb70",
    "runs/m8_L30240_bank1_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
    "runs/m8_L30240_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103108/stdout.txt": "303a63ed0e66ce97f1aa359effc0cb6c617ee2d2375a9a27a07de5349e744b99",
    "runs/m8_L30240_bank1_s2026103108/trials.csv": "3de0916e3d742fcb897448587b0fe9993417d5c9320757573b9851b212d83f90",
    "runs/m8_L30240_bank1_s2026103108/result.json": "2a2205f7ad69b8f63d5c01c9d5ca00423ac39cdca31237f5f0ab41a592639ac1",
    "runs/m8_L30240_bank1_s2026103108/phases.csv": "4a654d97a1788cd8cb656f6c846c383724ba8d084bad83423e04423c34914322",
    "runs/m8_L30240_bank1_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
    "runs/m8_L30240_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103109/stdout.txt": "f1d6e29ec413021433e3ca8a08d9984771520ab586cda3b7e765317d5c0427c2",
    "runs/m8_L30240_bank1_s2026103109/trials.csv": "0742fc4d6d22bc33877889d83ff1c4119272a142d276fb95ef6216fc85f50784",
    "runs/m8_L30240_bank1_s2026103109/result.json": "bea37466ae69c63719beb4bf6c421e66a3d6b4ee025ec95e5aa8f995cf304b33",
    "runs/m8_L30240_bank1_s2026103109/phases.csv": "ed5a2de0c58945d2b2d6193c59cb1a461781e1960806e92269cd5d83689d00b9",
    "runs/m8_L30240_bank1_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "runs/m8_L30240_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank1_s2026103110/stdout.txt": "af73fdf7e82aedc23ec9485a07053c531b1d08c994bd9b3ce4672667f3e5aa3f",
    "runs/m8_L30240_bank1_s2026103110/trials.csv": "dbae2cb0a399d655ae162f932ffd0d6dd06fb6973fce3572c041469e5ba82b72",
    "runs/m8_L30240_bank1_s2026103110/result.json": "45946d03c3e7b18f2ca89ddd4b71a36fc9620bd1bd5d9170c1bba1782121e325",
    "runs/m8_L30240_bank1_s2026103110/phases.csv": "421abc82ff30d083ed4f56ff5daf287935e2a0e72a5b37037216d950a0d05873",
    "runs/m8_L30240_bank1_s2026103110/assignment.txt": "0dc5ee547b0173d97bfc31f48c2ae572b6738fc2b7e931bb6c5795b8d9dd3bbf",
    "runs/m8_L30240_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103101/stdout.txt": "3eb77a289437d44fc095ae6cb932b90b1015cb938dd41f9af1eedb7405214d0f",
    "runs/m8_L30240_bank20_s2026103101/trials.csv": "921b128f2b3f3cec54f5ed31fc5100d44e78c006e75b94161dc63bfb1628d32f",
    "runs/m8_L30240_bank20_s2026103101/result.json": "ca7cd67e869cd140a24b0b81e83a78cda406175cbcf2b818e767539300b57f11",
    "runs/m8_L30240_bank20_s2026103101/phases.csv": "c4447826cc09a62d68235fab8463485e56fa0ec70992b4c7cb28aa54fd3b1320",
    "runs/m8_L30240_bank20_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "runs/m8_L30240_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103102/stdout.txt": "33d97b166a0a6b114ed7ce9e83f3e4f78005a3858153618684cf0aecdb5f221d",
    "runs/m8_L30240_bank20_s2026103102/trials.csv": "a6ce9ad49945087b7140fc4e887bf30c9090ad13849b618bce050747ef384516",
    "runs/m8_L30240_bank20_s2026103102/result.json": "e6e464b64dad4cecc7b1ef9231bf99d65febad163334b7427864d98094d17694",
    "runs/m8_L30240_bank20_s2026103102/phases.csv": "025044de34cfdef808c1b93877091cecfe692a3b1b150df98db9fe2629bf5d10",
    "runs/m8_L30240_bank20_s2026103102/assignment.txt": "bf248e4f9b0ebdc022c467b97d58f9b0ca76838d8d4638e5c3bb7d8de642abcd",
    "runs/m8_L30240_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103103/stdout.txt": "838a889e34dc9df04f41341a6f6d3edb587ffea305e2a84d0c9a0d2071bde5f1",
    "runs/m8_L30240_bank20_s2026103103/trials.csv": "ec48da4d390329697e2d48cdeebf172c255f4b824f7d0e8eed756e390920a0ee",
    "runs/m8_L30240_bank20_s2026103103/result.json": "8050ad75718a18439d4388312c562f5786b92905781af2901c91456b8a77a047",
    "runs/m8_L30240_bank20_s2026103103/phases.csv": "6d5c033c4b59533d566a6f74fdef07072c4900457ebf185609b2dc858d052b57",
    "runs/m8_L30240_bank20_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "runs/m8_L30240_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103104/stdout.txt": "852902b0852a2855de14cdb7d958a804c7d2e4c25980547bbd9e84ecf7ec9900",
    "runs/m8_L30240_bank20_s2026103104/trials.csv": "00e6491309ce08493849e323e3f7a89cbebcf57427062cdd7af8e2bbcb081969",
    "runs/m8_L30240_bank20_s2026103104/result.json": "068024e3fbf8e14fb6462fdb4c2465fef7605053addfd36d82e4f8dd5c0d3ef4",
    "runs/m8_L30240_bank20_s2026103104/phases.csv": "a16b56b0c769a87ca284fd8c0a5ec957f229e3fbf3e15d8710713714ced1597f",
    "runs/m8_L30240_bank20_s2026103104/assignment.txt": "e5f2f2f8fe808295dcd8da10d40bc4a0d102a3c6783958623f8b1e54d8ce1c02",
    "runs/m8_L30240_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103105/stdout.txt": "732e543c03fa24f249fec47f13a3deecf8c383bd30772ee1f3fdd7a18dfb8985",
    "runs/m8_L30240_bank20_s2026103105/trials.csv": "bf3555c60bb5f1d50837f0defb157255388410e94b03a3cf372268179b192290",
    "runs/m8_L30240_bank20_s2026103105/result.json": "2358a28ebcf4e0d98ba77403da987d995898cb545a092297de5f9632bd18b5b1",
    "runs/m8_L30240_bank20_s2026103105/phases.csv": "bd7f85919cb8b48b8e8def9550d20309107d120cd0566b88e0f87e5fb1c236ac",
    "runs/m8_L30240_bank20_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "runs/m8_L30240_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103106/stdout.txt": "7de788f84a6daaf2eb081de3f4f90c97ab91ccd0bb15d71869c0fbd616044c7c",
    "runs/m8_L30240_bank20_s2026103106/trials.csv": "1410bace4c22b1c96c00fda85b769c802ff9cfd19ebd933aff8c91d5978401fa",
    "runs/m8_L30240_bank20_s2026103106/result.json": "0d5f2703fe07000847144b9be5c5f4355537e0f103b70fae1cf16b0b789620ef",
    "runs/m8_L30240_bank20_s2026103106/phases.csv": "de262b5efe50ca177b04a4962fe33ff84abb13aae3d0c97adf5bc43687b10f7a",
    "runs/m8_L30240_bank20_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "runs/m8_L30240_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103107/stdout.txt": "0df3b48b3497b36cea36055c5b4c565ed149c8b3e478aeac92c2b4f5eb2d62eb",
    "runs/m8_L30240_bank20_s2026103107/trials.csv": "964f8b21c42d61b01b64ea73f98c42dfca3030b414aa6526bb87050a4d27d5d7",
    "runs/m8_L30240_bank20_s2026103107/result.json": "de9c4bd3e1e7e74898bf0a808d6e970c83154e994d1e5e4614b7432ec3fd166c",
    "runs/m8_L30240_bank20_s2026103107/phases.csv": "a34799a1dfbbaf3e828a4df7f3706fa37dfca73527769612436e59ac6f9bc188",
    "runs/m8_L30240_bank20_s2026103107/assignment.txt": "7800a97e636d237bb748f459f0ba4ec36364b0bf0647a0e5ebd467f1806f808a",
    "runs/m8_L30240_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103108/stdout.txt": "9e8a92b75f5129a50daae5ee525a6af37272eef6e8dd4255110e057334306d9f",
    "runs/m8_L30240_bank20_s2026103108/trials.csv": "d5fad37d579db8e13d72ce9763d36d4240e6a7b634a189901dda249392f13939",
    "runs/m8_L30240_bank20_s2026103108/result.json": "9df2c8835ca6bc65fc9fd3ea8c6f30af2049349833821d4b598a8094b2d323cb",
    "runs/m8_L30240_bank20_s2026103108/phases.csv": "8ab33e10c54e9101fbdaaaaa1ddbe45bd59d98ec9b7ecb5287c13f4fe94c70d2",
    "runs/m8_L30240_bank20_s2026103108/assignment.txt": "c6f473da19dfce507eef1b768afb8777f2fb76d4fc36e37f9fcd55e5544f7715",
    "runs/m8_L30240_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103109/stdout.txt": "c9584895538e0fbddcb260196983d2274b016114e93e1c4ad3d2d769e9f980d9",
    "runs/m8_L30240_bank20_s2026103109/trials.csv": "d5b78b7fce86c85e9ac13934c9f7ce19baba2a177fff01b61799e45288c2fa99",
    "runs/m8_L30240_bank20_s2026103109/result.json": "3792c1970a27d29ca7c65a9af6ddc35d9ccf0f418b3a5e0a6541c8dd4c9b0927",
    "runs/m8_L30240_bank20_s2026103109/phases.csv": "e73eee7cb72697d6d2956734b06ed0b2cecdafbf0bfd0fcc96de378e94d0a187",
    "runs/m8_L30240_bank20_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "runs/m8_L30240_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_bank20_s2026103110/stdout.txt": "73e152638b718b6b134ee1c474c069e6028504fee7aefa3f0dee4fa640ee59e8",
    "runs/m8_L30240_bank20_s2026103110/trials.csv": "ce9a38e8d5de8f7355873229de377ce0341c8d466e07069246d0b19d3b83d06c",
    "runs/m8_L30240_bank20_s2026103110/result.json": "48e9c9feb97a99bf0233b19b1e432f3409d05087d47224bdf94fafc56e3145d7",
    "runs/m8_L30240_bank20_s2026103110/phases.csv": "6c6ec338480df195fb1941f2a3c26f6b95eae61050a7078f398dc89d75af0012",
    "runs/m8_L30240_bank20_s2026103110/assignment.txt": "67f4812c9bc6c63c2f1e653bf723bc5f92ed235a3cd0de1a8aed5d4a8744c953",
    "runs/m8_L30240_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103101/stdout.txt": "8daf5ab48cdd691ab59d732fd9a631ec064e0c391f22408de4b2a84777fc0f1b",
    "runs/m8_L30240_global_s2026103101/trials.csv": "88d62e88eb43559f65faaf86c5366d6a6a494ef24586d870fb8d4855c5e28083",
    "runs/m8_L30240_global_s2026103101/result.json": "e8606878579e0124f16ab001364685fd68547a26a61187462a1f809c3184ff52",
    "runs/m8_L30240_global_s2026103101/phases.csv": "defecfd7528de0a6a10fb99ec6d29a7ed09f3c47e2df898dc04c2d303152b65c",
    "runs/m8_L30240_global_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "runs/m8_L30240_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103102/stdout.txt": "d2409c62885847a8c80071cda7c5c3b442f9259e43f1b2c736da603fc69d8ddf",
    "runs/m8_L30240_global_s2026103102/trials.csv": "fe77a261f7933d58ed730b5056aff043fdede2b96c56b4bf003b057f6e285baa",
    "runs/m8_L30240_global_s2026103102/result.json": "2730ecb1719a2c7213013758f6bb118952611c9b40827b8a7335564276efac0a",
    "runs/m8_L30240_global_s2026103102/phases.csv": "dd6d0311d2b5e64de425c56168c283c140f8b3a61310a9519ea587a07a80ba5f",
    "runs/m8_L30240_global_s2026103102/assignment.txt": "d4cba82b3b86e820b168112a7dd4e760f4c99548c6544529e4f95f7ce13e75f4",
    "runs/m8_L30240_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103103/stdout.txt": "c6f3f11b824c1a335f4d4581b541e91d50f4576ab196eadbb7957ec130bd0dab",
    "runs/m8_L30240_global_s2026103103/trials.csv": "b8bdbd1e2eaba614f8f28cd90ff2b4d164d7ba1ea0b8e7d61d0b0b540ba40017",
    "runs/m8_L30240_global_s2026103103/result.json": "f72201d6422a210ea68dd2e316ab50d4d4d066ed4d157bcead1518a90a659c38",
    "runs/m8_L30240_global_s2026103103/phases.csv": "6ea1207a04c16869d4ed01a6fcedabe63df38449dea80299c87da9ba84da8193",
    "runs/m8_L30240_global_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "runs/m8_L30240_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103104/stdout.txt": "3541397740d12276d2a873c74564ff092a52ebf23c0dc41ac368a0188d198366",
    "runs/m8_L30240_global_s2026103104/trials.csv": "75b4f64f7aca43b5047cf188bc1b52e5c2af25ad3ea34fabd5fd05851115c174",
    "runs/m8_L30240_global_s2026103104/result.json": "90cbd7dac95856a3214bf37c90fb9a8f6e8f9e24a995c41c509b23b5ef270072",
    "runs/m8_L30240_global_s2026103104/phases.csv": "edd756441063be3771f8f0b6dd0c9be9561aa9d7659cb158b7447c34c0f2c674",
    "runs/m8_L30240_global_s2026103104/assignment.txt": "dbec53c008cd39f04f3a74847842ec63bbeb9e30c7dcaa319315b6368f945ce4",
    "runs/m8_L30240_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103105/stdout.txt": "4efbe9eb06ef773361d65bd615239d0335aaa4430a050327e3db5b6234a46d89",
    "runs/m8_L30240_global_s2026103105/trials.csv": "8979853945c60b0ba276be6fc053a5840b002274ead79ca39b2e3b41d2087f0b",
    "runs/m8_L30240_global_s2026103105/result.json": "9d22e8f324ee63b85d6ffcee39e64cf97b98dd936c36b14e09d5576a15a9a180",
    "runs/m8_L30240_global_s2026103105/phases.csv": "90b2323e04dd60a3eeda32cbfc3a62215546d032de44f5fd4d2ddb7c813e9462",
    "runs/m8_L30240_global_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "runs/m8_L30240_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103106/stdout.txt": "d5207874612bfa4e1e567df74df37d2095f78341c043a76a37cf01b3b3554d2f",
    "runs/m8_L30240_global_s2026103106/trials.csv": "a448319b2af2c924787de054f6931daec8f706e55e24554239da64889a95fc8b",
    "runs/m8_L30240_global_s2026103106/result.json": "a417e2824b08307b10fc8ec06271e2addd7052607f334321e7eb60f5d388ad56",
    "runs/m8_L30240_global_s2026103106/phases.csv": "738bf9a376bf741aa8874345b0805b5eafd3bbdbcc4e75dd930e79aa40b275bc",
    "runs/m8_L30240_global_s2026103106/assignment.txt": "7993861504551fe9562ca4e778970d4054b47bd8d537579d75adce7aa5e52afb",
    "runs/m8_L30240_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103107/stdout.txt": "31022c693697ad148fc13d00826b69afd0ff98be993c2a883455fb58b9b88265",
    "runs/m8_L30240_global_s2026103107/trials.csv": "be6ea6b9a1abc76b173ca9a9cf22f82bd45572aaeb344f0f8d328bb655f7f94a",
    "runs/m8_L30240_global_s2026103107/result.json": "86155884962b9d3937746d608badf407f61798b5b57efa9040116af6941b7d69",
    "runs/m8_L30240_global_s2026103107/phases.csv": "fba9d94762fecb6d539d10df558a759519b3f509e42b1386eb30513cca275ef7",
    "runs/m8_L30240_global_s2026103107/assignment.txt": "1f1c3b5b264429dbcedecdc0bb8ddd539f547614639bd3da784a912bc3017760",
    "runs/m8_L30240_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103108/stdout.txt": "642bf094bdaf50d51ab25d23edb51b25b3b41d64a98cd6b17a2bee517eee2e19",
    "runs/m8_L30240_global_s2026103108/trials.csv": "1dd2ab75081d4758619ee658ef4208f22b52b35ecce53d0aebfd87a8d596991e",
    "runs/m8_L30240_global_s2026103108/result.json": "058b9212fe9dc473da14ecd883b92a42443acd42a8ef86fafe5d37fa894ab43f",
    "runs/m8_L30240_global_s2026103108/phases.csv": "65c6b67b166dc072eb6b8711638a8c265cd26c27114ad8e3c5781845017dab5a",
    "runs/m8_L30240_global_s2026103108/assignment.txt": "68ac8bda79d7ad70fc7bc8a069523d95631c18196b0022dcd6c0eebb85777b15",
    "runs/m8_L30240_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103109/stdout.txt": "dd5e40551262ad11ac11f20100b6474d9a2b1b6682d3f3a006456215d5d671f5",
    "runs/m8_L30240_global_s2026103109/trials.csv": "9ab6b19b0ead5ed537fa7a2441e3d9b4013be58e5a8dd5fc4f84dc6a167dcee8",
    "runs/m8_L30240_global_s2026103109/result.json": "05174f62086c51bf9149e4dce38fbd2f2591317bbce23c90c36825aa68acfbc0",
    "runs/m8_L30240_global_s2026103109/phases.csv": "2791d684a40d104c81dc4b6ad06ae9fc274b6a4619a1334b66e3d88c494c7612",
    "runs/m8_L30240_global_s2026103109/assignment.txt": "bd316a893a09d9687f4552abe097f28358eb321203d4b96877b6fae5870a1220",
    "runs/m8_L30240_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_global_s2026103110/stdout.txt": "6c63c4c83d5ddc31a5de6802c524ad6d029c61d2c06bb15f7d9de3ccd60c1e1b",
    "runs/m8_L30240_global_s2026103110/trials.csv": "532c4b2fca6a62016cd310ed8fba811af7ccfe0c455f74ba0801b744038fd5e8",
    "runs/m8_L30240_global_s2026103110/result.json": "3b8d84a53ad6a75467c31e7dedf8be655caaeca266a89fd9072b3de4d2e6ddd8",
    "runs/m8_L30240_global_s2026103110/phases.csv": "265623f2bb32d1b08cd70a1c09fc67ffbcb99a005f42171bd6a672e3c05834a6",
    "runs/m8_L30240_global_s2026103110/assignment.txt": "daff6584593ebfaf62b0fd38906647b3fcaa07588a3e2240715deba4d666a982",
    "runs/m8_L30240_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103101/stdout.txt": "75abf31230691a9b8f5a330d4da45a9027ebe4b8aae46e0166daf42ec686eb49",
    "runs/m8_L30240_segmented_s2026103101/trials.csv": "31496bcca425f53d515cb9461bb6db7befbd50bdff9ff86d12ff30f3be24a68e",
    "runs/m8_L30240_segmented_s2026103101/result.json": "fb35ad76b41a00bbe28e0afb7f20327d1922002547f66dd1d19d4d319eb3b937",
    "runs/m8_L30240_segmented_s2026103101/phases.csv": "52aa6e6523d1cb3737ae349ce35462879bbc2754bb25e46f9868c4f547a9a928",
    "runs/m8_L30240_segmented_s2026103101/assignment.txt": "6145b4c52eb375aef8f6376581391d6178e89574996eb8132c93c50051bf9fd0",
    "runs/m8_L30240_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103102/stdout.txt": "8779629047f6fb62033ac50a02abe613f1836f234e3b243defadbeb7ade002ff",
    "runs/m8_L30240_segmented_s2026103102/trials.csv": "0e44fb124fc2503521f135dd306f29121f069e155c599ece926c51419b4ef048",
    "runs/m8_L30240_segmented_s2026103102/result.json": "332d52e9fac4e46d9c2ee77183fc24c07fe1d9d90d48211dfe1197177b1d1fe7",
    "runs/m8_L30240_segmented_s2026103102/phases.csv": "c687dddf9b28674e7f5fbd34c25ac822896bb442eb5e8b83789c3c79eba9add1",
    "runs/m8_L30240_segmented_s2026103102/assignment.txt": "825eae49722d8869b726b09fddb2da62404bbee2290689f62de6fb142b5cadeb",
    "runs/m8_L30240_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103103/stdout.txt": "c2d8f04509cec581bb8362d1af4a46ef1649cc91ea633d68032193b1661598fa",
    "runs/m8_L30240_segmented_s2026103103/trials.csv": "018282528217665f51ef3c6ed0ae03f843ebe82b5e7b245d2a77612126c93a03",
    "runs/m8_L30240_segmented_s2026103103/result.json": "3178af39952e250052469e6def257447201db9072ee3c2b9e64e53aca74e08d8",
    "runs/m8_L30240_segmented_s2026103103/phases.csv": "7c3599a177543600f52cf4013cf49a27fa99cd3086b8ecf8fe2083c1db55f766",
    "runs/m8_L30240_segmented_s2026103103/assignment.txt": "05cf4058f947cd0d3468f5ce6de06ef2ecdf3a2546711ac76f25edbfafb6f60c",
    "runs/m8_L30240_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103104/stdout.txt": "a857da1a233a661730eeb43d0a9ddca2896b0b08b49b1f72878d7d1d21b28d00",
    "runs/m8_L30240_segmented_s2026103104/trials.csv": "6b229138afa8d7b70c9296cf1a21e7397d68674c2f9754a9db5704cad9eb8bb5",
    "runs/m8_L30240_segmented_s2026103104/result.json": "0c6ac561940160721de11d244c61afa270610297c941e8bb2a4f3f38bcf817c1",
    "runs/m8_L30240_segmented_s2026103104/phases.csv": "b5b46710aa97d13132e75e2718bbb81f720f581a2aa5dc7ab8f6436e5a27b1b3",
    "runs/m8_L30240_segmented_s2026103104/assignment.txt": "520b34cab05616037be6ac152695edfc043d1ebd089b23f963225d6d9267dd9c",
    "runs/m8_L30240_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103105/stdout.txt": "9ab1d5135a2adc321f2fcca2f1837054610fddc7e3378443167193e20b9a86b0",
    "runs/m8_L30240_segmented_s2026103105/trials.csv": "8ff24307caa98a0dd759557974ad63cf9bd4b03122a40269a0bc150931898c05",
    "runs/m8_L30240_segmented_s2026103105/result.json": "e78657fabd68cfeda572ea732941cf6707ba66af168d227e396049ae81fcbdae",
    "runs/m8_L30240_segmented_s2026103105/phases.csv": "410149b1ac3c690ce2ae7e14db34dce2cca86c9d7d74ecad3849ab94857cf846",
    "runs/m8_L30240_segmented_s2026103105/assignment.txt": "ae42d838b7d362bb3f4a69cf70adb10504afb0101d5ab4f147322787bc197e1d",
    "runs/m8_L30240_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103106/stdout.txt": "b4a25fac4ff0ad3ddbc6d7dd8e82b61ad70e4940f6936a386b92544658481bf6",
    "runs/m8_L30240_segmented_s2026103106/trials.csv": "91e8913cd9921704f6e1a55f47d73db38d5654581b6243b46014f9cb0da73ab0",
    "runs/m8_L30240_segmented_s2026103106/result.json": "3608e1cb6d44021d155a346a6ebf02aeb8df95d9f83be6a8ab96e47f6fa61923",
    "runs/m8_L30240_segmented_s2026103106/phases.csv": "70301427a4ae91525be643175f893226301611a3d57a122d072ff92e67e44322",
    "runs/m8_L30240_segmented_s2026103106/assignment.txt": "41fb0b8301d3f369731aae231070a752dc328a51c2f07706f59c2433b5366e9c",
    "runs/m8_L30240_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103107/stdout.txt": "35dce7228b1506449f9080f0d7d793985d999414d3366ab053c5fd030de254f8",
    "runs/m8_L30240_segmented_s2026103107/trials.csv": "267adeea5d129bf4ec5ec9bd8ed8892f6b61bf556cc44be2ad8a66e8559250af",
    "runs/m8_L30240_segmented_s2026103107/result.json": "e04ea7ed405e5e5ec15f51da5fef523e6069a91ba577b38389893f5a3a33dc37",
    "runs/m8_L30240_segmented_s2026103107/phases.csv": "2d6b08722492bb286a03db03f44cf94d4db95f712e79ebb90139548f748aa8cb",
    "runs/m8_L30240_segmented_s2026103107/assignment.txt": "4489eaae4f958428013fee1a50f04b15725c5d02387431b81fc7b850bc1286cc",
    "runs/m8_L30240_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103108/stdout.txt": "06eec51e778ddfd967f4fe4b98ccfd3a30a655eb18935552c9871d262d7eae8b",
    "runs/m8_L30240_segmented_s2026103108/trials.csv": "4ff9f8a47d7e68b3b2a19a979abf47c8e5ccf8380353f109ce7725b63555e02c",
    "runs/m8_L30240_segmented_s2026103108/result.json": "540c480b903c876f4abf63e7dd701dae75e6019292d9e44399a875b0fe8fa503",
    "runs/m8_L30240_segmented_s2026103108/phases.csv": "62d74045a8e9e2d23ea4955067802c2e95511cb5a5bf570b52224dabcd5d3cf9",
    "runs/m8_L30240_segmented_s2026103108/assignment.txt": "8fc393ab8d4c809d2adfe5230ef14c665546eb8186996fbd01692320737f86a4",
    "runs/m8_L30240_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103109/stdout.txt": "45c885b99b9294d03e786755f5536eff8f16fc214bb5a879deae61e472db5b79",
    "runs/m8_L30240_segmented_s2026103109/trials.csv": "62882aa26e8345efd429f8175ac7458f31f75faa9e8786751d2c811e9742cd4d",
    "runs/m8_L30240_segmented_s2026103109/result.json": "251c9558070b8e03c88348f60b7b6adea84be19d435f030d7e56fdba513360cc",
    "runs/m8_L30240_segmented_s2026103109/phases.csv": "16f80d2616baa3559dc7a9f48c6b250d51fd1742ae40493acaee4f240e9256b4",
    "runs/m8_L30240_segmented_s2026103109/assignment.txt": "15566a2c10ff7e31e69c3031fa12dd87d30a3ce30936d285c905d78992e614e1",
    "runs/m8_L30240_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_segmented_s2026103110/stdout.txt": "4216033f9e8e5277655d5eba7222fd400579bf5139f33027f102847533038bf6",
    "runs/m8_L30240_segmented_s2026103110/trials.csv": "9d4431421f26fd2345f071978671e31a4f1206430db9378329cccef6d97f86ab",
    "runs/m8_L30240_segmented_s2026103110/result.json": "ecfaa71fcbe4495473b8ad55e62e1dac739a485332ac4808de5dcf7aed201084",
    "runs/m8_L30240_segmented_s2026103110/phases.csv": "203469b67eba05bfdf034fa966e37b02e7c47e02f774bf532718b31ab74b7097",
    "runs/m8_L30240_segmented_s2026103110/assignment.txt": "a86b344ff5a2e46a15edcf2be0e0b81bacc6c6d59c4f7e22af001e261d6a9d56",
    "runs/m8_L30240_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103101/stdout.txt": "8b57fd54c102c8b6663c782bc0b410fb716e35388ad605739809adeedc552fb0",
    "runs/m8_L30240_whole_s2026103101/trials.csv": "7b9414981b43792c70f457ca34333875c76d32ad349824357c200987dc348ee4",
    "runs/m8_L30240_whole_s2026103101/result.json": "6947be4d75e7227734ed96cc0e8689bf73f4053db72f8eefde95a5c85b8459f4",
    "runs/m8_L30240_whole_s2026103101/phases.csv": "0370695e842e9d65f7abbdc59bde34b82608e1fa8b284d1ce66d348e1a01f818",
    "runs/m8_L30240_whole_s2026103101/assignment.txt": "6a3630db3998440e3dacae0e29b245caafb86c55e9df0404cc1b219d9fd7fb30",
    "runs/m8_L30240_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103102/stdout.txt": "f86a87513c4beaf9493fb287f6cd20fbb0011fde077857135b8992cfae5b7614",
    "runs/m8_L30240_whole_s2026103102/trials.csv": "e7a439c5b472c4b39b9126a52f604d911724b2c6a5a47a53569eacc82d50c9a2",
    "runs/m8_L30240_whole_s2026103102/result.json": "a10a24839675c0b19dd113e6984116b0114bdfa85e08ce3e76fe06447fbb7b05",
    "runs/m8_L30240_whole_s2026103102/phases.csv": "b5be9a443f0324adff205631ab7660aa2aa61f67125ad9b8d751802ad6fdbbce",
    "runs/m8_L30240_whole_s2026103102/assignment.txt": "5c20a04bd496692f853d0c08dd1a0a4cec7a35d223c4a76ae82d3877908fbd48",
    "runs/m8_L30240_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103103/stdout.txt": "b87dc13a02c32a07b3f97bbcf31cb9c6bf59516b74a81c34f9b790013d5c5a4e",
    "runs/m8_L30240_whole_s2026103103/trials.csv": "595c4dcd87e8097f344199656c18d95c4441cb906e28604d16cf666bf137d371",
    "runs/m8_L30240_whole_s2026103103/result.json": "4152fcd317dd8b32ccfceeb4bb25f361d9675171fcd501b602baaf01668daede",
    "runs/m8_L30240_whole_s2026103103/phases.csv": "131585f40b341a373aba6a6a75b17ee5df24dcdf12ce6c1f886b6062b7f63e31",
    "runs/m8_L30240_whole_s2026103103/assignment.txt": "54018201daa72f3ace2fccbcefdf6da1955de43360f055865ccc539880d1440e",
    "runs/m8_L30240_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103104/stdout.txt": "54d902eae9a1f311db0f90665e4c8e8e9f283deba4f28b0fd59b553504e95c0f",
    "runs/m8_L30240_whole_s2026103104/trials.csv": "0d2a2f3b6be16578d29d2c069c96913eca5df4c3df86354bffdd83393dffa3c2",
    "runs/m8_L30240_whole_s2026103104/result.json": "2d9cd42942e1aa2c521de52e3fb8768b5d41de8833c0192e9c566d2dd718ba52",
    "runs/m8_L30240_whole_s2026103104/phases.csv": "b44d119958245faa5b32c04766e0fab456ed4605c6c0c7e604ed871b2fc1495f",
    "runs/m8_L30240_whole_s2026103104/assignment.txt": "d9b6fb85bbdd3fa41832eeae92027f688367723b997e78d95233d1c9603c3e59",
    "runs/m8_L30240_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103105/stdout.txt": "6a489fb8cecb6f3633ec0695f42f635c141ae9ec390f0edb5221ab2012099adb",
    "runs/m8_L30240_whole_s2026103105/trials.csv": "bf5fae0187ec7d82ba8c7b4ae30b7feabfe3869c5da9001d81e68f1876be8675",
    "runs/m8_L30240_whole_s2026103105/result.json": "068a8d663f139e82c3949add17ec46813319ad2c168859491a9bbde2b483ac4e",
    "runs/m8_L30240_whole_s2026103105/phases.csv": "5a3d4eb3575492cdbfe7b36ed1cbd3434f5a28cbed46bf83b35f9a33a32f99cf",
    "runs/m8_L30240_whole_s2026103105/assignment.txt": "1a4223db955d88e31a638773b041d1efed0c256e3f06dffc17c4d45ae0e5963d",
    "runs/m8_L30240_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103106/stdout.txt": "319a3ad18ecc27ca5ac2bcb02e1418dda46a9e9d1ec3ed614bb89222b1f5e6d6",
    "runs/m8_L30240_whole_s2026103106/trials.csv": "514aeef397e141ab70b095853a9c7fb6555a4f358a1641f0afe18daf0165a601",
    "runs/m8_L30240_whole_s2026103106/result.json": "382096b002cf104cbdb992bae3156c997e9f765988fee61598187758495efb96",
    "runs/m8_L30240_whole_s2026103106/phases.csv": "813585e31948fa7b5c4a1aeeb1f6137176c46e197a8ee97d7e787608b8997e87",
    "runs/m8_L30240_whole_s2026103106/assignment.txt": "b6817b6df1de49607014ef71044b98221b84ec54a9bdacd6e9b1da12b2f83140",
    "runs/m8_L30240_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103107/stdout.txt": "ada92443ff3c9cbda0141eb8d77f736636cdc99b50d89f10868fac895482c4ab",
    "runs/m8_L30240_whole_s2026103107/trials.csv": "e1c268be555bc34771f760fe4adc4053f3c643d9fad6162af5bbb762882c6398",
    "runs/m8_L30240_whole_s2026103107/result.json": "a9b9cc133b9bf7b2bf8e8c19aad1a08e0bb99c187cf1078318cbc7ab5408e82c",
    "runs/m8_L30240_whole_s2026103107/phases.csv": "875b87f79cc31d06cc86e1577ce97f91ea6e83b185cc6cf384585447689ee81b",
    "runs/m8_L30240_whole_s2026103107/assignment.txt": "3ce993679632379441402ea4de003e7134a6de61478578b68113228ebd943dab",
    "runs/m8_L30240_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103108/stdout.txt": "6d41f1c7ebf529c4208e928304dd6e040742f0bae5703156667a20c8ecb6179f",
    "runs/m8_L30240_whole_s2026103108/trials.csv": "6244b67b3f15eae431c4c94f7063605746717edc13e5e251820df42419988ee6",
    "runs/m8_L30240_whole_s2026103108/result.json": "f1695ce92b57dd5ecc0e8820234367ded3e2f00b257dacf1147908d9e54f681b",
    "runs/m8_L30240_whole_s2026103108/phases.csv": "f8245beeb22110836c92edb4f96dd3b51177f7e3bdb641f8820d9a093925f2d6",
    "runs/m8_L30240_whole_s2026103108/assignment.txt": "e8eb7a6dfa0b722de46c23429ac26e77d291983262d2dbc98a8506a27b1be891",
    "runs/m8_L30240_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103109/stdout.txt": "2c209d06d9343ef5f2269882912e8d59b0868a0b04d6cbd28f0ec1da5c29481a",
    "runs/m8_L30240_whole_s2026103109/trials.csv": "bf94c628e609d163dd1264610673251ffda204b6d53d6862b6d0522244c766f7",
    "runs/m8_L30240_whole_s2026103109/result.json": "065d07e43e1c273eb9bbf4e0011aa8049b55e645b0afefede8abe91209a0acb0",
    "runs/m8_L30240_whole_s2026103109/phases.csv": "be4bb50a8ebc313acf059518deb604106f49f42bcf70cbb0ab0370c4cfec3bec",
    "runs/m8_L30240_whole_s2026103109/assignment.txt": "7589a8c92aeda2b8735da5b5fdd93c838c7c23106df17806ff303a783888323b",
    "runs/m8_L30240_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m8_L30240_whole_s2026103110/stdout.txt": "b72db765efd624bf539e6cda27141dcaa636e5115e3b03d85a3bce27bc95465b",
    "runs/m8_L30240_whole_s2026103110/trials.csv": "58bfd12cbbb2d7691d296465d8f472348c5003b32eff68bf09567375b37b339f",
    "runs/m8_L30240_whole_s2026103110/result.json": "1d4a3d99ba578bf42e4818557e5366a106c1c6e1bd4ac44011718812308cca1e",
    "runs/m8_L30240_whole_s2026103110/phases.csv": "79bcbe2a1fd261aa62079f40f38bff90c3881211cf00cba861b4ddeccef0557c",
    "runs/m8_L30240_whole_s2026103110/assignment.txt": "15acd926badbb94a7d55fbc26f6cd4e77809dc193d79595e946d79264e7058a4",
    "runs/m8_L30240_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103101/stdout.txt": "b0ff1e03515707fb55d1a98e2e0765e9028ced8e9aa1c1b07d2ff8b60bf7a610",
    "runs/m9_L75600_adjacent_s2026103101/trials.csv": "40924cc4d9f4295425b9a0a00070f314698955ce137ae9a3829caad640af531a",
    "runs/m9_L75600_adjacent_s2026103101/result.json": "b643d04ea54a6527e1cac632c10a454e1cf14fa2579e022ce22756c8518c0188",
    "runs/m9_L75600_adjacent_s2026103101/phases.csv": "d7e045169714c65820c07606fd3733760936c60a559d060f244788a9eefd11fd",
    "runs/m9_L75600_adjacent_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "runs/m9_L75600_adjacent_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103102/stdout.txt": "e9c50bfeb172c298ac0004a5dd2a326a9c56f47144897c046ef004ff722e0f1e",
    "runs/m9_L75600_adjacent_s2026103102/trials.csv": "0f468e4cf693f799d0ed7489bceb86e948a036c93a277242eae1e3cf472427ba",
    "runs/m9_L75600_adjacent_s2026103102/result.json": "1d3af836ae07e4883dd3dee41928522cdc3c0768dcf7fe987d0432fb39cd4f4f",
    "runs/m9_L75600_adjacent_s2026103102/phases.csv": "ca015020a9a36e03986912fbc6182bc6d8f60a21e67935bafdcc4b1602a1efa8",
    "runs/m9_L75600_adjacent_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "runs/m9_L75600_adjacent_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103103/stdout.txt": "c28630e61bc297f702cf6f3ee1718ae3d7550d3ef7910a0f23eb511b0fe00ace",
    "runs/m9_L75600_adjacent_s2026103103/trials.csv": "a8c6b32a7fef9e70c5e85e1792c997a212920d47d2fef0e4355fc8d53e75329a",
    "runs/m9_L75600_adjacent_s2026103103/result.json": "5aac27717038a5025b6a299e040ee5e4026e09856a7debb208bbbb8d53dd4471",
    "runs/m9_L75600_adjacent_s2026103103/phases.csv": "e6cf249291bcd2cb6a8ddbd76e1639510c1a2c5f613eb71bded538e00a7310e8",
    "runs/m9_L75600_adjacent_s2026103103/assignment.txt": "eaf14b5e616adb4110f0a1430957110d187307b240d3f836da164b956944b862",
    "runs/m9_L75600_adjacent_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103104/stdout.txt": "4764ff2da631a8e66cfcf4599b3e3fd3088d492e61f5ae075680244738f49b07",
    "runs/m9_L75600_adjacent_s2026103104/trials.csv": "8f26a212275cbbfd9704474a64d45894c7051cdec2c2834bf1f44298a78c1b60",
    "runs/m9_L75600_adjacent_s2026103104/result.json": "dcde9c60a484e4fba9b1929530a4d51efd0eb78fff715692f22c18830d33eb4f",
    "runs/m9_L75600_adjacent_s2026103104/phases.csv": "859ff8a1945bdcc33680f619fd50002bca1464d86e063d8c977c36b90d792184",
    "runs/m9_L75600_adjacent_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "runs/m9_L75600_adjacent_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103105/stdout.txt": "0eb72e6a1378ba1c5bc23d3d75493e142e90544027e13da3ae03bfe8fbc4380a",
    "runs/m9_L75600_adjacent_s2026103105/trials.csv": "9caed5dba31eda7936d1c30e6dd2864b362f0814a08de66c100f27cb6c1d0304",
    "runs/m9_L75600_adjacent_s2026103105/result.json": "b9cc6fa8825157c114ae643f47fac27672f89f7e1439247c8ede6d519bfffdc7",
    "runs/m9_L75600_adjacent_s2026103105/phases.csv": "c72102a37ece04d9a5ac194ba4afac681880c4c0608f2101784dd0e674a2f283",
    "runs/m9_L75600_adjacent_s2026103105/assignment.txt": "715cb795d02f4aaf4476ce68695113967412a34eb4087ab4e536f07d9ad4cb74",
    "runs/m9_L75600_adjacent_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103106/stdout.txt": "c9bc7ba83339f95835be33cac48b3ae82e7e157deef48014f5bb65a3fbdbdf13",
    "runs/m9_L75600_adjacent_s2026103106/trials.csv": "b8d0b2d9620abaadcc13fddc82456e371523f3e3d3a1c6b39604fa21c621e59e",
    "runs/m9_L75600_adjacent_s2026103106/result.json": "2512267509d9f62a3f51fab5200edf9ae3450edf13464d53ec8b3ab6f9235e60",
    "runs/m9_L75600_adjacent_s2026103106/phases.csv": "487464d893e178b029b0a99fed1e021301dd6a59df6955b41a2ab7921856542d",
    "runs/m9_L75600_adjacent_s2026103106/assignment.txt": "f7df45833b90aedbc6824b075b399ff838d226f7b635977802c6a8b0a3ad3f8f",
    "runs/m9_L75600_adjacent_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103107/stdout.txt": "285c3ce922dbb374d9d4674a66b32a9f1aabc706395a3120c82faad30d8a5123",
    "runs/m9_L75600_adjacent_s2026103107/trials.csv": "2158d40f0e698d92f4ace83d1588255243dc48f1e4fd7bfe818054d19af3b9c8",
    "runs/m9_L75600_adjacent_s2026103107/result.json": "863b5f56e12ef82b17e927343b6e9c9f7f0ea1130f89c1313700c832e2138bb8",
    "runs/m9_L75600_adjacent_s2026103107/phases.csv": "27d30ce56dcb105e6df589776b561e3bc1f04410af57f422bb0b517f9be93739",
    "runs/m9_L75600_adjacent_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "runs/m9_L75600_adjacent_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103108/stdout.txt": "c64f902987ec82c32edda0839753581558e01932472c82c950fa15e40141cc6f",
    "runs/m9_L75600_adjacent_s2026103108/trials.csv": "2336a280828e54c3653cf52f9170ea668446ad75e12042e69299b64fbc103700",
    "runs/m9_L75600_adjacent_s2026103108/result.json": "155bbb0a2951ec65a4e82ce2f1155df20647a1f147e30ae9591973a123a35a01",
    "runs/m9_L75600_adjacent_s2026103108/phases.csv": "0f29583ded1e54de7ac7e462b35e843afafd7ac8ae854110ed238823a46b6c07",
    "runs/m9_L75600_adjacent_s2026103108/assignment.txt": "2d92d9163858948a86f65537c8e4e73948bef03efc52352177e86fbefaa64764",
    "runs/m9_L75600_adjacent_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103109/stdout.txt": "2bd3269d3ec44da84c3c5007f1f93f0170ff5d03b4cf09b824d10ab58204411c",
    "runs/m9_L75600_adjacent_s2026103109/trials.csv": "e0fe26594688cff79fab8808c476a6ffa01d5e285e8b1cadcb306612a19d76bc",
    "runs/m9_L75600_adjacent_s2026103109/result.json": "5db375aac0b635335af198c6ecd4d0eae5c4cd3380b49ae330a536829aaf6707",
    "runs/m9_L75600_adjacent_s2026103109/phases.csv": "3db4aec8fc43c5bdd25cafe2527cbd39edfca7fefe10740e1036acc553917a93",
    "runs/m9_L75600_adjacent_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "runs/m9_L75600_adjacent_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_adjacent_s2026103110/stdout.txt": "047ce221f304f039c7cda3e97e52018c8bbbf6b733b9c00718c1781525304936",
    "runs/m9_L75600_adjacent_s2026103110/trials.csv": "d684ae85381b1cb700ecabf469e2deb04cd3317bff0ccc4e8e5877f73cd9a09e",
    "runs/m9_L75600_adjacent_s2026103110/result.json": "d618fbdf7edae29f8785d56d45c4867d1ebb50c770a54b81e8531c9d63c1b90b",
    "runs/m9_L75600_adjacent_s2026103110/phases.csv": "117ecf9529341fd286833099b05fd8b7614ae59424dd6e3d05c890cc80325d6a",
    "runs/m9_L75600_adjacent_s2026103110/assignment.txt": "a8463c333b6f0be9fa0023fdb189a9841d9396efef6a7f2809960eb9efc87f1c",
    "runs/m9_L75600_adjacent_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103101/stdout.txt": "6669a41405dd47919de163caaed5010963b31f290cc5a3ac061f6597a14282c3",
    "runs/m9_L75600_bank1_s2026103101/trials.csv": "f905ed817a3543b3ca6d3044eafbbe490814ff8199cc6d4f24775ca26f5fbb2b",
    "runs/m9_L75600_bank1_s2026103101/result.json": "b987db87e4495fd3e24521d8a0906adb02f764cd8003827d8a9bed7dfcc5c944",
    "runs/m9_L75600_bank1_s2026103101/phases.csv": "fa620ab1014938fb8c3457e3aa1ebe22a2eb6f9eaa444d82cc15ebc36ef630cb",
    "runs/m9_L75600_bank1_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "runs/m9_L75600_bank1_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103102/stdout.txt": "028b50d692da6ef42cc4c03f46c9a20c663f09f1e983a2dd54c39bb484bebcbc",
    "runs/m9_L75600_bank1_s2026103102/trials.csv": "3d79bb7d7b4bf3b9483196c217c6948e495b30a0dda1192d0752cb4ea2d5432b",
    "runs/m9_L75600_bank1_s2026103102/result.json": "cd3c724fc739f5b88ea6ff1e37135a94d4880b1f02372e20754dc664748a7be8",
    "runs/m9_L75600_bank1_s2026103102/phases.csv": "f2796a302060c598fe2d993507957f992b24bd996926bb8eb8d7810033e5cde9",
    "runs/m9_L75600_bank1_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "runs/m9_L75600_bank1_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103103/stdout.txt": "2828007a2061dd34a02ac3a3ba35b2b015a4fa74d6bdf1e475c5f399f00211bb",
    "runs/m9_L75600_bank1_s2026103103/trials.csv": "b4bc73a65cb44f61a64066cf404e827aa10ee1365c6ba14c6ee44b8c59880c7b",
    "runs/m9_L75600_bank1_s2026103103/result.json": "20ee3d2c79b9ca5ba04970b97aa53ee420d0911bd342a20fc9bce82c8bfbfce4",
    "runs/m9_L75600_bank1_s2026103103/phases.csv": "f0246b62c54e06caeb7e0375f05097762db796cba7b10c7f1361f4b866be286d",
    "runs/m9_L75600_bank1_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
    "runs/m9_L75600_bank1_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103104/stdout.txt": "aba0f81270f1abda29943056b47010a3ae4c5693fd7019350be4077b1791951c",
    "runs/m9_L75600_bank1_s2026103104/trials.csv": "ea01ae5b94afc812aaceb848dcf7c6a9888433264fa418688776ed747a644928",
    "runs/m9_L75600_bank1_s2026103104/result.json": "38a8fa0b53ee629071d2952ce155dfafee19749e098fd218539bc3d1db9adf39",
    "runs/m9_L75600_bank1_s2026103104/phases.csv": "a415e877d5593ad61f398519ee9e1b986869cd1285df9f35441c08c1a3e21e16",
    "runs/m9_L75600_bank1_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "runs/m9_L75600_bank1_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103105/stdout.txt": "fd9b5feef900ebc1ae6565bb74079ba390900364898d82d65d9abbfaf4695a51",
    "runs/m9_L75600_bank1_s2026103105/trials.csv": "cae9eef46fb904fcfd57ba918cd5cb0b1af15ce737e7ebe2d1a6c3dd75134a6e",
    "runs/m9_L75600_bank1_s2026103105/result.json": "2dc7627a25fcf1e45c6b65b123f14ad4987e83b778d81b3f22fdf42cbc09453e",
    "runs/m9_L75600_bank1_s2026103105/phases.csv": "a68621b983f7b568ef707f6b88031f3d4c05134b74942ff6b5a987b48f99f957",
    "runs/m9_L75600_bank1_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
    "runs/m9_L75600_bank1_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103106/stdout.txt": "3a7c53123aab6d58846a01810aea1243e2d4489e8a5cefbeda8b26e4e15332d8",
    "runs/m9_L75600_bank1_s2026103106/trials.csv": "7cb57b1e9db22c39fad3153e9d82c135a0a67b3e5a0300769a31be23bd613dea",
    "runs/m9_L75600_bank1_s2026103106/result.json": "adf12a8ff88e679cad136ca3a7cebda3c0ae7b8be8f9f8e2e81be7471a246418",
    "runs/m9_L75600_bank1_s2026103106/phases.csv": "70d2466017a50e95bfab4ccf1ea816b7a97a677889c03a498f11f175a1a48575",
    "runs/m9_L75600_bank1_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
    "runs/m9_L75600_bank1_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103107/stdout.txt": "bbc1611c84fe0fa8e7bbe0a6e11b7c0289c999b664c0bd31355135595bdedf7e",
    "runs/m9_L75600_bank1_s2026103107/trials.csv": "284ae71e320b96cd2b81b10f635c4258196af4946134cb858e20e3b8db6727a8",
    "runs/m9_L75600_bank1_s2026103107/result.json": "63d47e23ec5f9cb7c963a6bcfb999a9d820b22759eeb9643908f83f782740722",
    "runs/m9_L75600_bank1_s2026103107/phases.csv": "0acfb0bcdf85e27abbcfe9c6d65744fa19d62579cbaa0736ade8b90951a11e2e",
    "runs/m9_L75600_bank1_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "runs/m9_L75600_bank1_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103108/stdout.txt": "1206381e10df3169d651d4cd4cd5f37594de65f438deb0695bcbc4ecb10fc3fc",
    "runs/m9_L75600_bank1_s2026103108/trials.csv": "29e73c41a4a0193615a3df8fb1a1d0a0fb4ee861a2738569182916f47821ae5a",
    "runs/m9_L75600_bank1_s2026103108/result.json": "f6aaedfd5de303b15297780d42cde76d003fa2d9087bf6d01ffa69b5bf52675d",
    "runs/m9_L75600_bank1_s2026103108/phases.csv": "e0749a33bf51892d8bed71afa7675704cfa905d4f052759b71f5debc3f050a00",
    "runs/m9_L75600_bank1_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
    "runs/m9_L75600_bank1_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103109/stdout.txt": "3472270d1797a2ee1cd2652c1ca43502d75040185c7b0e2a20786a07590c46af",
    "runs/m9_L75600_bank1_s2026103109/trials.csv": "1a1087f47932a2ae17af15d51c7c4dc88440d3219b73a2b5029d8b7cf8c19817",
    "runs/m9_L75600_bank1_s2026103109/result.json": "04f4667d93c3f9260e66171cc2a4cb8c726191ccb4c84e7cac00c695fcd7e453",
    "runs/m9_L75600_bank1_s2026103109/phases.csv": "32215ebe694d54834fb5a628fddb1a2e75ded627e8bdc79d81d86eb2ff601c89",
    "runs/m9_L75600_bank1_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "runs/m9_L75600_bank1_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank1_s2026103110/stdout.txt": "a46c982db329fa6e9c5b11203cb840bdfa1bc29d711a9817b254bfaabe18a440",
    "runs/m9_L75600_bank1_s2026103110/trials.csv": "b307955df72226e102bd93b7fcf2d0346f3bdd589f712377de36c58ac03de803",
    "runs/m9_L75600_bank1_s2026103110/result.json": "7225a045fde535468ddcc128ec19cb9069e415646a9f34752bf9486db08c0311",
    "runs/m9_L75600_bank1_s2026103110/phases.csv": "04c3abd592ee76068ea5097c7da0631bbe529aa1acc738c552cdcabec9c64cd5",
    "runs/m9_L75600_bank1_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
    "runs/m9_L75600_bank1_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103101/stdout.txt": "9935a1959056e8700ef061b211e458d72b2b643c07eb4005650a50c093186ae8",
    "runs/m9_L75600_bank20_s2026103101/trials.csv": "f75426b9c773be08155e23a7f7bb077acdccd724c35b2c76ff87bc2bec4cbbb0",
    "runs/m9_L75600_bank20_s2026103101/result.json": "8e357e86b8b5eb8891d7c7da9576fa32fb2b1e3ec7c2c95ee9e3241202f8c48b",
    "runs/m9_L75600_bank20_s2026103101/phases.csv": "2aba1d7c7b37608b9411b09cfdbfc975376a47665e2d8af6e7dba99881c19b3b",
    "runs/m9_L75600_bank20_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "runs/m9_L75600_bank20_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103102/stdout.txt": "d665453dfcf944e1d63c553faa21ed299db206a97330aea77a821624426ae726",
    "runs/m9_L75600_bank20_s2026103102/trials.csv": "60b157f4ef396d43cfd79064a25abb1e87ee074b01230ba5bb609f34e4f31e83",
    "runs/m9_L75600_bank20_s2026103102/result.json": "719bf3bc336e7802afbbbb09157192d64678ea4d6ab75cfac3084a424cd6cdc1",
    "runs/m9_L75600_bank20_s2026103102/phases.csv": "f24d17ee03a51b23c6f623011671e2b3ef6e8a0407a6b2224aa326f1a8faab09",
    "runs/m9_L75600_bank20_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "runs/m9_L75600_bank20_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103103/stdout.txt": "dc09c7cce83e442820c63a127589a9011b611ee1ecf6928c64bc043fcfd0e1b9",
    "runs/m9_L75600_bank20_s2026103103/trials.csv": "338f399775699b3a4d5231f9e8e337a6308ebaecf8c71f19e6f2b525729a69af",
    "runs/m9_L75600_bank20_s2026103103/result.json": "59361265fd2635461d011e5a82177b8a3b19645ea8ef16384f5e21554f065207",
    "runs/m9_L75600_bank20_s2026103103/phases.csv": "0f01924c755a3bfb0429e3f144bb0b6ba8eb6de5ee5fb2c7465ce729b06f7c47",
    "runs/m9_L75600_bank20_s2026103103/assignment.txt": "b740474a251cca7d9ed0bd8e42d55944c1849ba4d1582288562752a1cfc23d90",
    "runs/m9_L75600_bank20_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103104/stdout.txt": "a7c1bc8d31053474e3187c000646d09f9447978d54572eb803b7416d422fef94",
    "runs/m9_L75600_bank20_s2026103104/trials.csv": "c91a278b5a30a5d962333666df9ab1f46991cc36afe94f54add97a038474decb",
    "runs/m9_L75600_bank20_s2026103104/result.json": "c162dff8357219ea6c9cbc9c63d7bf3f89731271985b17463b48d08466db180c",
    "runs/m9_L75600_bank20_s2026103104/phases.csv": "3e70c17f1a123246cf6a5882dafac8c9056da4175206bc51579696c04c8c135f",
    "runs/m9_L75600_bank20_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "runs/m9_L75600_bank20_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103105/stdout.txt": "2a46d47296f504aeefa44273b3ae811b9ebf2817e0084c422c6192c15d0f66c0",
    "runs/m9_L75600_bank20_s2026103105/trials.csv": "98c9c65da97319385093661553fe54970de0d24841e9b5ab30c297a5e978fe0f",
    "runs/m9_L75600_bank20_s2026103105/result.json": "0ca31f7e58f7e2f27a28576298685d8a81b21f08189ec0103aedaac92e1bf40e",
    "runs/m9_L75600_bank20_s2026103105/phases.csv": "1594cf05c7bd9d1fa0689dbf19efe6d8a6eeebc0ef86e6a543a772a4351c2f89",
    "runs/m9_L75600_bank20_s2026103105/assignment.txt": "2a2d6cf9034b6ac6fa1962cae677ef5232d3c8684d6ff096412ec9b45626bc9c",
    "runs/m9_L75600_bank20_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103106/stdout.txt": "6fcbe76438c79d6da112053b92cdd92313c6acd4022338cd0ec8b71144ec9f66",
    "runs/m9_L75600_bank20_s2026103106/trials.csv": "fa8c3887e2793c4a550655e0b6cf688be1021d53674f93a8e945e13f6c0ee63b",
    "runs/m9_L75600_bank20_s2026103106/result.json": "94644a0c486b2726436985c6f3123f398f479578e893754bc6aaf9bdd4b756d4",
    "runs/m9_L75600_bank20_s2026103106/phases.csv": "d7df7e17dd24d6a9983a1e6253e6449cdcaea72bbf14e91f9c8850b8699561d5",
    "runs/m9_L75600_bank20_s2026103106/assignment.txt": "af978003b4aab1df63b78bd6b0ff5fdba2b8f4612a200c7575b44dc95dfae14e",
    "runs/m9_L75600_bank20_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103107/stdout.txt": "566168069655a07c9283173abfe64a5e8c8e6904a874d9646247521cabac34b5",
    "runs/m9_L75600_bank20_s2026103107/trials.csv": "f2255a3188fc899ebcd87bb50935a13e7e49010e4cafbec710da46a89b92eeef",
    "runs/m9_L75600_bank20_s2026103107/result.json": "94d8c5c927c0609bbb674ca24aa2efb5662cc20a147bdd89cb25ecca62e502d4",
    "runs/m9_L75600_bank20_s2026103107/phases.csv": "d5bbd48ea5a40067b8b8071c4e89a2493a521d7c53fbc18fe5f188595d519735",
    "runs/m9_L75600_bank20_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "runs/m9_L75600_bank20_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103108/stdout.txt": "8b5bcb980f85b14fb5a13c1cc3b93d7846d68a5fc7b58e72d8cada7195446376",
    "runs/m9_L75600_bank20_s2026103108/trials.csv": "234887b4ff3dc6db93dd10f3370de52e78891a90a6d912a2c0bd9ed3932797e0",
    "runs/m9_L75600_bank20_s2026103108/result.json": "29eec73e49c3aa1fb6bb87e3bb96b83d5c7dd6678ad53f915bf01d19522de2ea",
    "runs/m9_L75600_bank20_s2026103108/phases.csv": "6ddeccddaf7d4021fdcf0a742582d9fd9f6e3ae2be4027a3cc13d099a3b82c2b",
    "runs/m9_L75600_bank20_s2026103108/assignment.txt": "c06ca2f99ac0a3fc5cc32eea8afe42cfcd6a6d69fd7498b2c5c8ec5b1d59eb32",
    "runs/m9_L75600_bank20_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103109/stdout.txt": "339e4c452c13bcd3ba325118aeed3ebe6dd0a5762dde4ae1813ce9953b60d550",
    "runs/m9_L75600_bank20_s2026103109/trials.csv": "79cbbc09a22266805686c3dcc3b2924ed38af35a66277d4a8084696d50932735",
    "runs/m9_L75600_bank20_s2026103109/result.json": "a1bde0583333b97a5fd88f2ff826abc631d66494bc33f0260f19988df4056c2b",
    "runs/m9_L75600_bank20_s2026103109/phases.csv": "66cd3d7a506907b9ebb19131e8f3d330beb4b9a71668b9aa449a06fc4394dc24",
    "runs/m9_L75600_bank20_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "runs/m9_L75600_bank20_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_bank20_s2026103110/stdout.txt": "0e57294564b6f81695b6cd070a45803873c58c512af4a32b146f551996ddf2b6",
    "runs/m9_L75600_bank20_s2026103110/trials.csv": "f40292439179152cb0156052c804a9e1fb029e584ce30dacc6cd9eafc532a31e",
    "runs/m9_L75600_bank20_s2026103110/result.json": "0982a61cdd4c30f3d3ed9a3a23424f097bf735b84b0cdbc24c0e53d75ce1f99f",
    "runs/m9_L75600_bank20_s2026103110/phases.csv": "a09e83d9a59d9b1b6785242ee13f5f1a8006bb5c3996cf3bcbd60ecf716a091c",
    "runs/m9_L75600_bank20_s2026103110/assignment.txt": "8214435b4bdc4458189477cc19b0197d64d20579e8c082af2ac5b60f9f059876",
    "runs/m9_L75600_bank20_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103101/stdout.txt": "a0aa9ee4bc26b793f0fca933e67b8d5cab921545403bd716f95ba6498f177265",
    "runs/m9_L75600_global_s2026103101/trials.csv": "685aa3ed9e866b4b16e9b24caf36258ec86296fa9c137d8cec59c75c3cea1851",
    "runs/m9_L75600_global_s2026103101/result.json": "c132124e95c265162cce9de02665b5fd9996f4be9be98f39064f0a216a8815cc",
    "runs/m9_L75600_global_s2026103101/phases.csv": "ed85163fa8f700f13b3628eab6e6a012cac050b73f476cc1feb082189c879b0b",
    "runs/m9_L75600_global_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "runs/m9_L75600_global_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103102/stdout.txt": "6288bd1248f6118dc83dd126c94dc475d9fea79c7e230b9f9dcf9c8617006292",
    "runs/m9_L75600_global_s2026103102/trials.csv": "6ca86fa41cf5648121cf6b41257b6b3edbfef9ffdc1a219102f89dd06ab52085",
    "runs/m9_L75600_global_s2026103102/result.json": "65f0a5b290a0c683c57dc2aa589b50d76bda62d2ca5d73fdea9248c377564be5",
    "runs/m9_L75600_global_s2026103102/phases.csv": "663ce67adb43bc9ab58572bc838b1f81d1f1d0462014576fa96cf9fbd5ac99b1",
    "runs/m9_L75600_global_s2026103102/assignment.txt": "779c7529f57a6c64f16a8d4441d6a643017d525c1805c58713b504575b2e02e0",
    "runs/m9_L75600_global_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103103/stdout.txt": "e48ab06ee82c8d32de03d9f1e6cfebdbd2af310705350ae9802bb35337776fb6",
    "runs/m9_L75600_global_s2026103103/trials.csv": "53e1bf8aa9721fab387c403de1e49f2dbc3a526709f11676420567df11e7a29a",
    "runs/m9_L75600_global_s2026103103/result.json": "c6bc73e70781b0b274ad61f24991c28f772d14708e1eddf0741810c133358d56",
    "runs/m9_L75600_global_s2026103103/phases.csv": "29cfa98005847b1bc9d0a76f1e726a2117444537e911615b8b782c139558a5e6",
    "runs/m9_L75600_global_s2026103103/assignment.txt": "74b3e58350e25f8db2100feb70b1a83208130a8ac72db3c4d82e594590ba8f5f",
    "runs/m9_L75600_global_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103104/stdout.txt": "2eb9211790f75ec13726f1c0e3d3baa90037cf4a4cae08aa21408b2c1254c899",
    "runs/m9_L75600_global_s2026103104/trials.csv": "2a7808c8a430e43c50d0ae6f0caa99c98ce837b72476fa0590ee5faffe933977",
    "runs/m9_L75600_global_s2026103104/result.json": "66cd2c608dcdea323bb41eedc8ebcac871684b85ef94fb1d6c12e8fd77e6f69b",
    "runs/m9_L75600_global_s2026103104/phases.csv": "fe30e01bd94f50c577ecefc00cd3e8d47e4e5f5b0745c3914415f4811548cfa4",
    "runs/m9_L75600_global_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "runs/m9_L75600_global_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103105/stdout.txt": "bda69406821fb593503a77cd820cb6f21d4dd884da646461629298c5eebf2d60",
    "runs/m9_L75600_global_s2026103105/trials.csv": "ddd8d4b679a4904f3f89c378776343315ec3ed32de2bdd76444f086f4dcc9215",
    "runs/m9_L75600_global_s2026103105/result.json": "d2eca907873905036b6f936ff7a701a4a3a08e34ded75d87dc56ed358f92cd8d",
    "runs/m9_L75600_global_s2026103105/phases.csv": "16d802b55c1e391596eadeca32134dd9ba4f3282f5bf8859ff4020f1b562d6e6",
    "runs/m9_L75600_global_s2026103105/assignment.txt": "0aef181702f9ec8aac72a92f6e6e36d47adc271272edafb692bfb087b8afd921",
    "runs/m9_L75600_global_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103106/stdout.txt": "575ba098c836978605a44a542d0456292545cfff71198ddc7602b2aa4e47519a",
    "runs/m9_L75600_global_s2026103106/trials.csv": "f82fa84cb04556940e0e83d6beb1c89924322817db47fb28024521328ceae660",
    "runs/m9_L75600_global_s2026103106/result.json": "40331b92ce70b4b93d24d66ec1574f73dffdeb7b73ddffd85b422c3ad2a5be2b",
    "runs/m9_L75600_global_s2026103106/phases.csv": "1c38decbc449f2f02788077a43dce35fe1f742268a123a7c79d8a9a94657402c",
    "runs/m9_L75600_global_s2026103106/assignment.txt": "34c45def37bdb387ed8d1d41dd5b692d30ffce5a961a10125b59d1f7afb2ed8f",
    "runs/m9_L75600_global_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103107/stdout.txt": "caf55ba8a1f0c2ad3eb74fcc1a8ef7aa56b7e8445fedb6fd77f63c2ab8918de0",
    "runs/m9_L75600_global_s2026103107/trials.csv": "06ff918c8aaa339324007c5f1f888b7b13815477ff9e225139720b41c8fda1e3",
    "runs/m9_L75600_global_s2026103107/result.json": "ae3bc34321c6d7e89e6f6e309437e138fc2d9a8e12ec37b8322cb9ea903c68da",
    "runs/m9_L75600_global_s2026103107/phases.csv": "5f25747d88e685620d047270d1adb50cd9d69e57cd49b48564429e5646f50136",
    "runs/m9_L75600_global_s2026103107/assignment.txt": "5dd3f96578906976987ee2445ff09f686477e90c0069937e770df42b6da0b40c",
    "runs/m9_L75600_global_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103108/stdout.txt": "e198bc1836c30a6a71a9a7aa5a547af3e2aa81cd87b0f6ee04e41e19efb07a44",
    "runs/m9_L75600_global_s2026103108/trials.csv": "2cffbdc5374b7b97926026ebf8ec88278546aa131fc18d693f73cac72d02785a",
    "runs/m9_L75600_global_s2026103108/result.json": "a36f10a3266584062c9bb90ad68329fe3541f6cd09e115be21d31f670a0a7a43",
    "runs/m9_L75600_global_s2026103108/phases.csv": "a11d2eaf8b8732702051247d8eb87506e6c5ce2a98a32a84d6aa7b15c8c05287",
    "runs/m9_L75600_global_s2026103108/assignment.txt": "90fe83b166a20f3f08ad4d603f4a36c8b9bb10b2f8c3d49d6ca252593e62083d",
    "runs/m9_L75600_global_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103109/stdout.txt": "e9e3e77c84eaaf067190a04c15979757cc24605579b0251dff8739cf49557cbd",
    "runs/m9_L75600_global_s2026103109/trials.csv": "cee7406a69ff4720b6c65889a4c5e53fe2d523b586898277062129801c7bd70d",
    "runs/m9_L75600_global_s2026103109/result.json": "bb9f0c710a098667799ee73a039a6f4c51b600ef168f00f82d7ebd7e5083eaba",
    "runs/m9_L75600_global_s2026103109/phases.csv": "b1a9af44efbb409b7233ca295f5325e9aba726823080c16fec7741408a036bbe",
    "runs/m9_L75600_global_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "runs/m9_L75600_global_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_global_s2026103110/stdout.txt": "c0092d335979477611d114b0c7d04164d8ee0303dea9e227cea38b1f3c318fa1",
    "runs/m9_L75600_global_s2026103110/trials.csv": "66e7c54c4e5f5cc18c2b7c7ecdf8963dc2b20cecdfcbcbf6004bb1e3c9dd6e10",
    "runs/m9_L75600_global_s2026103110/result.json": "bfb96dc95bb9ae7dcb1fce094d1d9a48a58a6999ddf8820d6f2b1d29cc72b9c7",
    "runs/m9_L75600_global_s2026103110/phases.csv": "99da1c8ad4cbf26daaf17b11a44d6fc797557606a34855c60232d1b4a09693ca",
    "runs/m9_L75600_global_s2026103110/assignment.txt": "dcfa62d08b39c2503b590811ab8fe90b1d95abb2e50e70a01518b4a943811b99",
    "runs/m9_L75600_global_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103101/stdout.txt": "b35c9188d4cc89a70b3493314acbca42b11403bdb82a385e3d6ffc7cc4d5fadd",
    "runs/m9_L75600_segmented_s2026103101/trials.csv": "e18e13c09556463522f66e2b25b3720ea0c979b6962d839bda4904b8e233bd20",
    "runs/m9_L75600_segmented_s2026103101/result.json": "dc4be18b2e7030f0ba863723c1adcf550c0ba4040a8c0ff398f7c4548f811db3",
    "runs/m9_L75600_segmented_s2026103101/phases.csv": "4264a1eb78a658c938800fcb046ac4316475805e676ae1c78984e34737febb62",
    "runs/m9_L75600_segmented_s2026103101/assignment.txt": "8e1235e7c43153c369aa594e807892eeaa7ef129ab1c508451564edc61b415e6",
    "runs/m9_L75600_segmented_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103102/stdout.txt": "d791e8f7c08c44206c7d861116c0047455fd67cc36dc16531c1ca9c008afe16d",
    "runs/m9_L75600_segmented_s2026103102/trials.csv": "924a3940b897df517327714cdb0b754fe081d40dde025a40e17702c985f2a0f6",
    "runs/m9_L75600_segmented_s2026103102/result.json": "5684ddd2bf0554bc75e25ef4060dc7aee4796db4abbfcf32c9280d6e8d424df8",
    "runs/m9_L75600_segmented_s2026103102/phases.csv": "5383b117395de7ffc6a56e0d0912d181d03c37e39833b4818bc25bf1e5d3763f",
    "runs/m9_L75600_segmented_s2026103102/assignment.txt": "7c0bda7d2eb45930203a5b0914c1730466ac8a0f7b1c56ac034b577406513c9c",
    "runs/m9_L75600_segmented_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103103/stdout.txt": "11bb97de658494bfea8ce991b35dc6b7322977afa853e0a3ea9240d5f6f75e8a",
    "runs/m9_L75600_segmented_s2026103103/trials.csv": "bec20b7365445d8dbff1b7818dedca5a635a825219ab43ed367d044f058e8183",
    "runs/m9_L75600_segmented_s2026103103/result.json": "156643f77042556d56a881e79dfed0cbcd7e5eb1b5233e4a6b21add4ef44a958",
    "runs/m9_L75600_segmented_s2026103103/phases.csv": "04bb28535de967dde12f01dbc4dfe9e4288720cdc3381845b1786d99c5313136",
    "runs/m9_L75600_segmented_s2026103103/assignment.txt": "462df7a62e709dd91c358293340715e268dbca38919d475609441cd42c5c5321",
    "runs/m9_L75600_segmented_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103104/stdout.txt": "0c1a64978169e282e8a0da2a6e0baf62cfefc3a477767948b2b65f467f4d30af",
    "runs/m9_L75600_segmented_s2026103104/trials.csv": "0a0983f68c1057eb3e1899f0331247f73aa414fea08bd3dc4b26a4a78322d473",
    "runs/m9_L75600_segmented_s2026103104/result.json": "5c8c2e724379136174eac3a95d071bd7b435ba0bf1dd19f0edfdc2c3742b3279",
    "runs/m9_L75600_segmented_s2026103104/phases.csv": "c21db432ad6b5e9ac4e88f5a09aa42769f7e661d51c45a9ade379da6c6c813c8",
    "runs/m9_L75600_segmented_s2026103104/assignment.txt": "ddf6e07da27fe4ee24ad6cf7d8e8f2db1a70a554a884aaad49262cb50392ecfe",
    "runs/m9_L75600_segmented_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103105/stdout.txt": "d2ea3c76494b0fee9a4c2e28c7281038e150cc1df1c68579c2434846d651ad07",
    "runs/m9_L75600_segmented_s2026103105/trials.csv": "66927080ec66226c696c4e920d25abb424fc6b71ae034761fc088d3b201dea4f",
    "runs/m9_L75600_segmented_s2026103105/result.json": "8f4ff7fa9282765c5333cf68f18e02b8fb99d508d8a6521b6b1878dc2b5b66ae",
    "runs/m9_L75600_segmented_s2026103105/phases.csv": "5cc2f6234ba5381583dc46dfdf48868d7e694e2f3c151c3c92287e384bf9c1e3",
    "runs/m9_L75600_segmented_s2026103105/assignment.txt": "79485b8a7a93a2fa1a135e2b8cf5982470df27c5487c8b5dfe104f7a2aa4aaf9",
    "runs/m9_L75600_segmented_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103106/stdout.txt": "d1233a241b3c818bbefd1b79453d9329b4ae436acc813623e6bfdb7ff923f7f8",
    "runs/m9_L75600_segmented_s2026103106/trials.csv": "141408cdf6f092825c6b6ca0574f8ced98ea0d9d7a7119baf7dd0c6ff96a640c",
    "runs/m9_L75600_segmented_s2026103106/result.json": "c5720a266bc4a8a3973bfe56d0b10aa39d0a3bca6ef8bc3fb47e169e92b67445",
    "runs/m9_L75600_segmented_s2026103106/phases.csv": "e6015d898064b3ae2194fa49a99d46a6d54d1c05dcf3923712c7993302865803",
    "runs/m9_L75600_segmented_s2026103106/assignment.txt": "6dd852380eae5b67bfc99fbcda597d8a7503f38c3cc7633f210161117abb171c",
    "runs/m9_L75600_segmented_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103107/stdout.txt": "d2b56dfa6d0ee4074454318115a119c11d99ed4d9c0bf67ab24b5f584b6511ed",
    "runs/m9_L75600_segmented_s2026103107/trials.csv": "0dc90b29af95df6d0c3067bfad965692ea559a9e714625d85ad5b5b6620f42e7",
    "runs/m9_L75600_segmented_s2026103107/result.json": "0763ecd0816891851eb08df1f944357b7a23ae3cec0d88758cfb5639d9775d50",
    "runs/m9_L75600_segmented_s2026103107/phases.csv": "94a0f38cd4b1051c4694b0bb0c9a162a29b7690e1e4f70d646524e8532f21d86",
    "runs/m9_L75600_segmented_s2026103107/assignment.txt": "e107fca7c4c852202a8e458218e42dfbdb6e600da12ad0c494548d920a75e9e5",
    "runs/m9_L75600_segmented_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103108/stdout.txt": "1f4f2b8cf35e5748b3b84da06b5ef2acdb739ce9e1f7b0680df9e125e5a70bae",
    "runs/m9_L75600_segmented_s2026103108/trials.csv": "3f2d20ba034f5df50dee675f44dec1d8183523d7707a0dde4bed6846327c4ce7",
    "runs/m9_L75600_segmented_s2026103108/result.json": "c6abec8c7fe5bcef9bf4a91865031b0a934bd0d92dc35879ad48d529120b37b0",
    "runs/m9_L75600_segmented_s2026103108/phases.csv": "0b617d134fad3adf00c2f20465ea988fd4cbe5f9427631c3d45f936ae4c06ecb",
    "runs/m9_L75600_segmented_s2026103108/assignment.txt": "700644b93931e65b54cae39d9fe1f0d23556981a8d22f1e831594d84bbb81ae1",
    "runs/m9_L75600_segmented_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103109/stdout.txt": "c380f06988af96eb28c86f24e0801811d8ca8cd645a551efe0937f48dc894d40",
    "runs/m9_L75600_segmented_s2026103109/trials.csv": "16a48146ac1d5186bd1278c3d363197a996735b46fb35ca6c8442be47c01f9e1",
    "runs/m9_L75600_segmented_s2026103109/result.json": "999d43c566cfb27ceeb84b2ad9ff7862c803f7f54fa7a2c1c6e11dc696457667",
    "runs/m9_L75600_segmented_s2026103109/phases.csv": "93d71567b45776688f72625fcd3f1a7414015e5c0a4c1b2f83b3f170afce236b",
    "runs/m9_L75600_segmented_s2026103109/assignment.txt": "384b43350234882ae2416529a7e997c03447b9c56543fe4cdde5c886c424e84e",
    "runs/m9_L75600_segmented_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_segmented_s2026103110/stdout.txt": "6a04e1e90e220adf6cff600dd0a455454271a2125f3e3d0a1ffba99dea290910",
    "runs/m9_L75600_segmented_s2026103110/trials.csv": "02d3ab80f874c3ffa10cfba1fe6bc0125989dc0632f13efb9f87591610eac42c",
    "runs/m9_L75600_segmented_s2026103110/result.json": "06609ce3aa40fca3dbffe0137701c29b6fb108d5ed637da438e4b6040c3d022c",
    "runs/m9_L75600_segmented_s2026103110/phases.csv": "c16f536ed25e8e0d17616106a4a696f711ccde4dbb39be855fde4a2457a3038b",
    "runs/m9_L75600_segmented_s2026103110/assignment.txt": "f51925c9f489989035b8e32fe52e69a617ce752fdfd3332099f6fc43e97303f5",
    "runs/m9_L75600_segmented_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103101/stdout.txt": "c9deb8680c3927425d0f0f810ba6168f1e7b19347a7170c538c9f0f4cb52d8b5",
    "runs/m9_L75600_whole_s2026103101/trials.csv": "6075330456a4edf8a6edb5ba99ed0b0eaf2cf475983889773b3888eecfc18967",
    "runs/m9_L75600_whole_s2026103101/result.json": "a26cdbe60656d99d91037b3dd38489faa7a29897c529097fa85245661cd10385",
    "runs/m9_L75600_whole_s2026103101/phases.csv": "186b67f795819a9d6af630b8319500bf3ae67476591115621f9e2f788b7c6123",
    "runs/m9_L75600_whole_s2026103101/assignment.txt": "dfdcada25397094ca98634ecf6f20cd12a4f644a286b1405994ecbb27d902964",
    "runs/m9_L75600_whole_s2026103101/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103102/stdout.txt": "a1535fda2647948ed67f60c110dc327baa413860d9f6c8923589ed73f1d66046",
    "runs/m9_L75600_whole_s2026103102/trials.csv": "a6b4898f10f9cdad93705b71b8d82c970dd52b5806d8e1c8ce7cb551565a8d80",
    "runs/m9_L75600_whole_s2026103102/result.json": "ee207c931facb0bc6ba75f58c7f7a048f2f92cca2f535d0acf6b7e41f837646c",
    "runs/m9_L75600_whole_s2026103102/phases.csv": "b7f4fd9d66ac53c42f9123c1add7171e098c1a2545a11b4e02f2450661490de0",
    "runs/m9_L75600_whole_s2026103102/assignment.txt": "e69ba300d93076292f25b65907c8fd56f3715ca25f764d3986a3d3c8cd85f6fc",
    "runs/m9_L75600_whole_s2026103102/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103103/stdout.txt": "76cd47fae8c07f59b995ffc800210b19d04a1718ebf461259906640c73babdd5",
    "runs/m9_L75600_whole_s2026103103/trials.csv": "6bc0376930e18f784e61da2303354a0d98cb2fb5e333a5ebcca531ad6d99cbcd",
    "runs/m9_L75600_whole_s2026103103/result.json": "53bc3c1ff396a78b281efc7e2b064e9243d97982246676b056d87f6b881901c2",
    "runs/m9_L75600_whole_s2026103103/phases.csv": "9298bf99b137b58ce7dfb3bea1dda6f6b1c59384c61273055931cd32238fd1cf",
    "runs/m9_L75600_whole_s2026103103/assignment.txt": "81dcf7d0e6cf353dd674f37735ab9a0f9ed6c1fe35462541ad70d8cdbc1f6c3f",
    "runs/m9_L75600_whole_s2026103103/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103104/stdout.txt": "77cc3f2bdc39dcbd8439a2acaa182e7b2095dba496d31094c4c4194b6fb60655",
    "runs/m9_L75600_whole_s2026103104/trials.csv": "92c236f1d04f1df84cc822d29d25ea94c15679f02f2d2f561d66cb9493266e9e",
    "runs/m9_L75600_whole_s2026103104/result.json": "2acd04475fe03a6072b7c96d759571f840dfbaf0050479581f898017c27d9c46",
    "runs/m9_L75600_whole_s2026103104/phases.csv": "ed7199ab2c44c1c88c6d323b7e904d96a1f443e81f01fd6a89f4d0de8b5c5288",
    "runs/m9_L75600_whole_s2026103104/assignment.txt": "10d75a0d53468b2af06489c5421b2e5998469e6871cd5329fe5d9a203395c53c",
    "runs/m9_L75600_whole_s2026103104/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103105/stdout.txt": "63796ce6bc04ee8a1992f66a9e171ab3a153c6acb4173d091050dec8a163b935",
    "runs/m9_L75600_whole_s2026103105/trials.csv": "6f126a19c95924cb15bb4f85b087cdfe7c2c6ccab202c57f94d34f2cd70da61c",
    "runs/m9_L75600_whole_s2026103105/result.json": "5e6f5a7daae0e089a8a2405bac34f1c700d5509b983d0c44fc2efc8d1d2b3d25",
    "runs/m9_L75600_whole_s2026103105/phases.csv": "a7efcc5b59a36ac3d8beab34b10fd85ebfc6b2eb2d1b52978e5e91d2782fa256",
    "runs/m9_L75600_whole_s2026103105/assignment.txt": "f312675a05f2e35865a1c5c9b70027d114d3ec937b80751dfa0be1872b1a4818",
    "runs/m9_L75600_whole_s2026103105/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103106/stdout.txt": "2e5f1a0a68821c695b26bd1cf31464964d5a2f8ffcf1cc674e70c349f6d59749",
    "runs/m9_L75600_whole_s2026103106/trials.csv": "466d45902f7947b2a69842f605574d50adf82f28019030199c665a279a4fa71a",
    "runs/m9_L75600_whole_s2026103106/result.json": "c0ea116e5a98b3e1e3d34389973374e145098f2a1a095c7e0313b02363ad81a3",
    "runs/m9_L75600_whole_s2026103106/phases.csv": "2e56f24dcc847872ec6652fa1a6f1c13b760d27c6127a9b0363f90b99c33147a",
    "runs/m9_L75600_whole_s2026103106/assignment.txt": "5a742b5d962866e393838f3d7f356c4f6927fe66bffd72ba067f2a69aa45d9c0",
    "runs/m9_L75600_whole_s2026103106/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103107/stdout.txt": "cb4a1bd01afb890b7395f1515611d49856d3410f02a374aca91c7ded8f6f5e99",
    "runs/m9_L75600_whole_s2026103107/trials.csv": "f306ba38de29d43f0f4ad559d8069d18ac16100017efbbc4a7ad45f483f5c7d8",
    "runs/m9_L75600_whole_s2026103107/result.json": "31593035b1564ab2f36a47c30e0ea5ddee295a25d65682a04120ef0f9ff85098",
    "runs/m9_L75600_whole_s2026103107/phases.csv": "1dbfc57201673f02944274542a19f24a634b232d193bfbb1f461d718092730c4",
    "runs/m9_L75600_whole_s2026103107/assignment.txt": "d2e6c443391b4a383af307dc1c2bc72d400052bafdf55f064bd28a579b9ff0c2",
    "runs/m9_L75600_whole_s2026103107/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103108/stdout.txt": "e5a54239d6f66f49137bed8183d3888b1d051f2837d9b79884292a3edc9bcf5b",
    "runs/m9_L75600_whole_s2026103108/trials.csv": "fe5a6fe725c4a96f2c0a581249e15f616fecbc62ae19c5eb75f237e5eee73692",
    "runs/m9_L75600_whole_s2026103108/result.json": "f16a01d5ed9e32909c46dd48b10ba8e67dd11d9a451ecdf8bfea7e106eeaf6c9",
    "runs/m9_L75600_whole_s2026103108/phases.csv": "5a531560cd6fba5b4dc1a13cff1f80da7577be91500cc55f06a19b1aee7af4bb",
    "runs/m9_L75600_whole_s2026103108/assignment.txt": "062bb47d0222bbf39579e1a5f2edf38faf223950fa9a79f3d8e1f17a109a8bad",
    "runs/m9_L75600_whole_s2026103108/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103109/stdout.txt": "0932a7917d6454cb9e09d687959016ec99d6aea386e475982f0add68eab5fc47",
    "runs/m9_L75600_whole_s2026103109/trials.csv": "d024420bea1b09b6258c51e17eed4a92bb1c05dbd211de01d1bae14842b24d8f",
    "runs/m9_L75600_whole_s2026103109/result.json": "d7f89e2f943115eec8f8197849a6f65d5d75c66e0609540963e7e09db86589cc",
    "runs/m9_L75600_whole_s2026103109/phases.csv": "77f919a9edcd4f729a15a91a41f7dd5d296c83c16c3804aa6cd1e0f07df33e5d",
    "runs/m9_L75600_whole_s2026103109/assignment.txt": "587d0236009ba922048717b7c4fb4438d47a5e4f304dce4691709c7651502ec3",
    "runs/m9_L75600_whole_s2026103109/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
    "runs/m9_L75600_whole_s2026103110/stdout.txt": "32006adf828812f2f3707aabd7764dbcd19504d04bd9c4507a7dbc8d1ac4e7c0",
    "runs/m9_L75600_whole_s2026103110/trials.csv": "f3d52141078d4dcf8195af1601291b95832222dba31185763d769298a809a382",
    "runs/m9_L75600_whole_s2026103110/result.json": "e2f47443be5172e0ce78a08dca881975f65bb227d7fe011296dc4a9dab7ef123",
    "runs/m9_L75600_whole_s2026103110/phases.csv": "5e7927cc05def2442e8f7dbd637477a537fb9b39230f937de77c1ecbee5d2d7b",
    "runs/m9_L75600_whole_s2026103110/assignment.txt": "7383a300d018e3e6a8f9ec0596b97c55ca812a15f2039282388b2435609b97c5",
    "runs/m9_L75600_whole_s2026103110/stderr.txt": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  }
}


==> anc/supplementary/followup_20261031/README.md <==
# Follow-up experiments, October 31, 2026

This batch was designed after reviewing the initial 180-run batch. Its protocol was frozen before all 130 formal follow-up runs. It is an informed follow-up, not an independent preregistered discovery study. The initial batch remains unchanged in the adjacent `experiments_20261031` directory.

## Locked matrix

| Purpose | Instances | Methods | Scans per run | Random seeds per row | New runs |
| --- | --- | --- | --- | --- | --- |
| Initialization order | (8, 20160), (8, 30240), (9, 75600) | Ordered-Whole | 240000 | 10 | 30 |
| Bank sampling | (8, 20160) | revised Bank-1, revised Bank-20 | 240000 and 960000 | 10 | 40 |
| Larger periods | (10, 302400), (11, 3326400) | Ordered-Whole, Segmented, Global | 15000 and 60000 | 5 | 60 |

The integer random seeds are 2026103101 through 2026103110, or the first five for the larger-period tests. The ordering controls use unchanged Whole and Segmented outcomes from the initial batch as comparators. Old outcomes are not counted as new runs. No configuration or failed run is omitted from the summaries.

Ordered-Whole changes only the initial greedy traversal to increasing modulus order. It retains the original greedy tolerance, coordinate search and ruin–recreate perturbations. It is a control inspired by increasing-order greedy constructions, not a reproduction of Bosma's program.

In both revised banks, a separate generator shuffles all retained parent positions at every epoch; trajectories cycle through that permutation. The schedule counter continues across epochs, cycling medium, large-to-small and mixed. Bank-1 and Bank-20 share the same insertion seeds, insertion budget, acceptance kernel and updated sampling policy. Their capacity is the controlled difference. Comparing an old bank with a revised bank changes both parent sampling and schedule cycling.

Every row matches the full-period gain-scan allowance within its instance. Ordered-Whole uses all work on full-set trajectories; Segmented divides it among insertion blocks. Global and bank methods allocate half to insertion and half to three global phases or five bank epochs. Initialization is included. Other operations are timed but not work-normalized. A scan costs O(L), so scan counts are not a cross-period measure of equal arithmetic effort. The first observed cover stops a run; incomplete proposals are discarded at phase limits, while valid observed assignments are retained. Failed outputs contain all allowed divisors.

## Files and audit

- `protocol.json`: frozen matrix, rationale, budgets, random seeds and limits.
- `execution_manifest.json`: actual commands, times, hardware/compiler metadata and original source/binary hashes.
- `runs/`: every formal assignment and trajectory/phase/parent log, including failures.
- `runs.csv`, `summary.csv`, `summary.json`: all outcomes and descriptive statistics. First-success work is conditional on success.
- `parent_work.csv`, `parent_summary.json`: actual parent positions, schedules and work; a capacity limit is not an exposure count.
- `initial_bank_exposure_audit.json`: reproducible audit of the first batch's parent starvation and absent mixed-schedule calls.
- `ordering_comparison.json`: new ordered results alongside their unchanged initial comparators.
- `paired_bank_comparison.json`: paired differences for the revised capacity comparison.
- `validation.json`: independent coverage, budget, count, shared-initialization and source-hash checks.
- `fixtures/`, `test_report.json`: unchanged-kernel replay, early-success check and parent/schedule exposure check. These three runs are excluded from the formal sample.

Audit the stored results with Python 3.9 or later:

```sh
python3 analyze_results.py
```

To repeat the experiment, copy `benchmark.cpp`, `instrumented_kernel.cpp`, `search_snapshot.cpp`, `protocol.json`, `run_experiments.py`, and `analyze_results.py` into a fresh sibling directory. Keep the original `experiments_20261031` directory beside it for the recorded comparators. Then run:

```sh
clang++ -std=c++17 -O3 -DNDEBUG -pthread benchmark.cpp -o benchmark
python3 run_experiments.py
python3 analyze_results.py
```

The runner refuses to overwrite a `runs` directory. It uses one worker and serial execution. Hardware collection is conditional on macOS. The numerical kernels use standard C++17; random distributions can differ across standard-library implementations. The host was not reserved exclusively and timing is not treated as a portable constant.

The follow-up has ten random seeds in the order/bank tests and five in the larger-period tests. It supports descriptions of these procedures at these budgets, not a general ranking, nonexistence claims, or conclusions about optimal LCMs.


==> anc/supplementary/followup_20261031/analysis_output.txt <==
{
  "runs_verified": 130,
  "verified_covers": 21,
  "full_assignment_enumeration": "PASS",
  "counter_and_budget_audit": "PASS",
  "bank_sampling_and_schedule_audit": "PASS",
  "shared_bank_insertion_audit": "PASS",
  "frozen_files_audit": "PASS",
  "started": 7372,
  "completed": 6631,
  "interrupted": 741
}
m=8 L=20160 W=240000 bank_rr1: 3/10, gaps 27.0 [0,82]
m=8 L=20160 W=960000 bank_rr1: 4/10, gaps 2.5 [0,63]
m=8 L=20160 W=240000 bank_rr20: 2/10, gaps 25.5 [0,78]
m=8 L=20160 W=960000 bank_rr20: 4/10, gaps 4.0 [0,73]
m=8 L=20160 W=240000 ordered: 0/10, gaps 151.5 [96,206]
m=8 L=30240 W=240000 ordered: 0/10, gaps 87.5 [35,142]
m=9 L=75600 W=240000 ordered: 0/10, gaps 421.5 [168,528]
m=10 L=302400 W=15000 global: 0/5, gaps 1880 [576,4745]
m=10 L=302400 W=60000 global: 0/5, gaps 826 [631,1714]
m=10 L=302400 W=15000 ordered: 0/5, gaps 3741 [2780,6390]
m=10 L=302400 W=60000 ordered: 0/5, gaps 2780 [1431,3169]
m=10 L=302400 W=15000 segmented: 0/5, gaps 639 [561,4917]
m=10 L=302400 W=60000 segmented: 0/5, gaps 775 [541,1871]
m=11 L=3326400 W=15000 global: 0/5, gaps 3814 [330,4352]
m=11 L=3326400 W=60000 global: 2/5, gaps 1228 [0,2295]
m=11 L=3326400 W=15000 ordered: 0/5, gaps 12765 [215,23453]
m=11 L=3326400 W=60000 ordered: 1/5, gaps 712 [0,1462]
m=11 L=3326400 W=15000 segmented: 0/5, gaps 1014 [33,4479]
m=11 L=3326400 W=60000 segmented: 5/5, gaps 0 [0,0]


==> anc/supplementary/followup_20261031/analyze_results.py <==
"""Verify all locked follow-up outcomes and summarize without dropping failures."""
from pathlib import Path
from collections import Counter, defaultdict
import csv
import hashlib
import itertools
import json
import math
import statistics

HERE = Path(__file__).resolve().parent


def require(ok, message):
    if not ok:
        raise ValueError(message)


def read_csv(path):
    with path.open() as stream:
        return list(csv.DictReader(stream))


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    protocol = json.loads((HERE / "protocol.json").read_text())
    manifest = json.loads((HERE / "execution_manifest.json").read_text())
    expected = {}
    for b in protocol["batches"]:
        for instance, method, budget, seed in itertools.product(
                b["instances"], b["methods"], b["budgets"], b["seeds"]):
            expected[(instance["m"], instance["L"], method, budget, seed)] = b["name"]
    require(len(expected) == protocol["formal_runs"], "Protocol count mismatch")
    records, seen, groups, parent_rows = [], set(), defaultdict(list), []
    for folder in sorted((HERE / "runs").iterdir()):
        r = json.loads((folder / "result.json").read_text())
        key = r["m"], r["L"], r["method"], r["budget_scans"], r["seed"]
        require(key in expected and key not in seen, "Unexpected/duplicate run")
        seen.add(key)
        pairs = [tuple(map(int, s.split())) for s in (folder / "assignment.txt").read_text().splitlines()]
        moduli = [d for a, d in pairs]
        require(len(set(moduli)) == len(pairs) == r["classes"], "Repeated/missing modulus")
        require(all(0 <= a < d for a, d in pairs), "Invalid residue")
        require(set(moduli) == {d for d in range(r["m"], r["L"] + 1) if r["L"] % d == 0},
                "Wrong divisor set")
        require(min(moduli) == r["m"] and math.lcm(*moduli) == r["L"], "Wrong parameters")
        hit = bytearray(r["L"])
        for a, d in pairs:
            hit[a:r["L"]:d] = b"\x01" * len(range(a, r["L"], d))
        require(hit.count(0) == r["uncovered"] == r["L"] - r["covered"], "Wrong coverage")
        phases, trials = read_csv(folder / "phases.csv"), read_csv(folder / "trials.csv")
        require(len(phases) == r["phases_executed"] and len(trials) == r["started_trajectories"],
                "Phase/trial count mismatch")
        cumulative = 0
        for ordinal, t in enumerate(trials, 1):
            cumulative += int(t["scans"])
            require(int(t["trial_started_ordinal"]) == ordinal
                    and int(t["cumulative_scans"]) == cumulative, "Noncumulative trace")
        require(cumulative == r["actual_scans"] <= r["budget_scans"], "Budget mismatch")
        for field, result in [("started", "started_trajectories"), ("completed", "completed_trajectories"),
                              ("interrupted", "budget_interrupted_trajectories")]:
            require(sum(int(p[field]) for p in phases) == r[result], "Phase aggregate mismatch")
        require(r["started_trajectories"] == r["completed_trajectories"] + r["budget_interrupted_trajectories"],
                "Completed/interrupted count mismatch")
        for p in phases:
            children = [t for t in trials if t["phase"] == p["phase"]]
            require(len(children) == int(p["started"]), "Wrong starts")
            require(sum(t["status"] == "budget_interrupted" for t in children) == int(p["interrupted"]),
                    "Wrong interruptions")
            require(sum(int(t["scans"]) for t in children) == int(p["actual_scans"])
                    <= int(p["planned_scan_allowance"]), "Phase scan mismatch")
        success_trials = [t for t in trials if t["status"] == "success"]
        if r["uncovered"] == 0:
            require(r["status"] == "success" and len(success_trials) == 1, "Missing success trace")
            require(int(success_trials[0]["trial_started_ordinal"]) == r["first_success_trajectory"],
                    "Success ordinal mismatch")
            require(r["first_success_scans"] == r["actual_scans"], "Wrong first-cover work")
            for kind in ["cpu", "wall"]:
                require(0 <= r[f"first_success_{kind}_seconds"] <= r[f"{kind}_seconds"], "Invalid timing")
        else:
            require(not success_trials and r["status"] == "budget_exhausted"
                    and r["actual_scans"] == r["budget_scans"], "Wrong failure status")
        r["success_during_insertion"] = bool(success_trials and int(success_trials[0]["phase"]) < 200)
        insertions = [p for p in phases if int(p["phase"]) < 200]
        r["gaps_after_insertion"] = r["L"] - int(insertions[-1]["covered"])
        r["post_insertion_entered"] = bool([p for p in phases if int(p["phase"]) >= 200])
        r["post_insertion_success"] = r["uncovered"] == 0 and r["post_insertion_entered"]
        usage = read_csv(folder / "bank_usage.csv")
        bank_trials = [t for t in trials if int(t["phase"]) >= 400]
        require(len(usage) == len(bank_trials), "Missing parent log")
        for serial, (u, t) in enumerate(zip(usage, bank_trials), 1):
            require(int(u["serial"]) == serial, "Schedule counter restarted")
            require(u["schedule"] == ["medium", "large_to_small", "mixed"][(serial - 1) % 3],
                    "Wrong cross-epoch schedule")
            require(0 <= int(u["parent_index"]) < int(u["bank_size"]), "Invalid parent")
            require(int(u["scans"]) == int(t["scans"]) and u["status"] == t["status"],
                    "Parent work mismatch")
            parent_rows.append({"run": folder.name, "budget": r["budget_scans"], "method": r["method"], **u})
        r["maximum_sampled_parent_position"] = max([int(u["parent_index"]) + 1 for u in usage], default=0)
        r["maximum_bank_size_at_sampling"] = max([int(u["bank_size"]) for u in usage], default=0)
        r["batch"], r["folder"] = expected[key], str(folder.relative_to(HERE))
        r["assignment_sha256"] = sha(folder / "assignment.txt")
        records.append(r)
        groups[key[:4]].append(r)
    require(seen == set(expected), f"Missing {len(expected) - len(seen)} runs")
    require(len(manifest["runs"]) == len(expected) and all(r["exit_code"] == 0 for r in manifest["runs"]),
            "Incomplete execution manifest")
    for name, digest in manifest["files"].items():
        require(sha(HERE / name) == digest, f"Changed frozen file: {name}")
    # Both revised banks must receive precisely the same insertion work and outputs.
    for budget in [240000, 960000]:
        for seed in protocol["batches"][1]["seeds"]:
            states = []
            for method in ["bank_rr1", "bank_rr20"]:
                folder = HERE / "runs" / f"m8_L20160_{method}_w{budget}_s{seed}"
                states.append([{k: v for k, v in p.items() if "seconds" not in k}
                               for p in read_csv(folder / "phases.csv") if int(p["phase"]) < 200])
            require(states[0] == states[1], "Revised-bank initializations differ")
    records.sort(key=lambda r: (r["batch"], r["m"], r["L"], r["budget_scans"], r["method"], r["seed"]))
    with (HERE / "runs.csv").open("w") as stream:
        w = csv.DictWriter(stream, fieldnames=list(records[0])); w.writeheader(); w.writerows(records)
    summaries = []
    for key, rs in sorted(groups.items()):
        m, L, method, budget = key
        n = len(rs); successes = sum(r["uncovered"] == 0 for r in rs)
        work = [r["first_success_scans"] for r in rs if r["uncovered"] == 0]
        z = 1.959963984540054; phat = successes / n; den = 1 + z * z / n
        center = (phat + z * z / (2 * n)) / den
        half = z * math.sqrt(phat * (1 - phat) / n + z * z / (4 * n * n)) / den
        summaries.append({"m": m, "L": L, "method": method, "budget": budget, "runs": n,
            "successes": successes, "median_gaps": statistics.median(r["uncovered"] for r in rs),
            "min_gaps": min(r["uncovered"] for r in rs), "max_gaps": max(r["uncovered"] for r in rs),
            "first_success_scans_median": statistics.median(work) if work else None,
            "median_cpu_seconds": statistics.median(r["cpu_seconds"] for r in rs),
            "median_wall_seconds": statistics.median(r["wall_seconds"] for r in rs),
            "insertion_successes": sum(r["success_during_insertion"] for r in rs),
            "post_insertion_entered": sum(r["post_insertion_entered"] for r in rs),
            "post_insertion_successes": sum(r["post_insertion_success"] for r in rs),
            "maximum_sampled_parent_position": max(r["maximum_sampled_parent_position"] for r in rs),
            "maximum_bank_size_at_sampling": max(r["maximum_bank_size_at_sampling"] for r in rs),
            "wilson95_lower": max(0, center - half), "wilson95_upper": min(1, center + half)})
    (HERE / "summary.json").write_text(json.dumps(summaries, indent=2) + "\n")
    with (HERE / "summary.csv").open("w") as stream:
        w = csv.DictWriter(stream, fieldnames=list(summaries[0])); w.writeheader(); w.writerows(summaries)
    with (HERE / "parent_work.csv").open("w") as stream:
        w = csv.DictWriter(stream, fieldnames=list(parent_rows[0])); w.writeheader(); w.writerows(parent_rows)
    parent_summary = []
    for budget, method in itertools.product([240000, 960000], ["bank_rr1", "bank_rr20"]):
        us = [r for r in parent_rows if r["budget"] == budget and r["method"] == method]
        parent_summary.append({"budget": budget, "method": method, "starts": len(us),
            "sampled_position_histogram": dict(Counter(int(u["parent_index"]) + 1 for u in us)),
            "schedule_starts": dict(Counter(u["schedule"] for u in us)),
            "schedule_scans": {s: sum(int(u["scans"]) for u in us if u["schedule"] == s)
                               for s in ["medium", "large_to_small", "mixed"]}})
    (HERE / "parent_summary.json").write_text(json.dumps(parent_summary, indent=2) + "\n")
    paired = []
    for budget in [240000, 960000]:
        one = {r["seed"]: r for r in groups[(8, 20160, "bank_rr1", budget)]}
        many = {r["seed"]: r for r in groups[(8, 20160, "bank_rr20", budget)]}
        diffs = [many[s]["uncovered"] - one[s]["uncovered"] for s in sorted(one)]
        paired.append({"budget": budget, "lower_equal_higher": [sum(d < 0 for d in diffs),
                       sum(d == 0 for d in diffs), sum(d > 0 for d in diffs)], "gap_differences": diffs})
    (HERE / "paired_bank_comparison.json").write_text(json.dumps(paired, indent=2) + "\n")
    original = HERE.parent / "experiments_20261031"
    old_usage, old_epochs = [], []
    for path in sorted((original / "bank_usage_replays").glob("*/bank_usage.csv")):
        old_usage.extend(r for r in read_csv(path) if r["event"] == "parent")
        old_epochs.extend(r for r in read_csv(path.with_name("phases.csv"))
                          if r["label"].startswith("bank_epoch"))
    old_audit = {"epochs": len(old_epochs), "starts": len(old_usage),
        "sampled_position_histogram": dict(Counter(int(r["parent_index"]) + 1 for r in old_usage)),
        "epoch_started_completed_interrupted_histogram": {
            str(k): v for k, v in Counter((int(r["started"]), int(r["completed"]), int(r["interrupted"]))
                                         for r in old_epochs).items()},
        "third_schedule_starts": sum(int(r["trial"]) % 3 == 0 for r in old_usage)}
    require(old_audit["epochs"] == 85 and old_audit["starts"] == 165
            and old_audit["third_schedule_starts"] == 0, "Original bank audit differs")
    (HERE / "initial_bank_exposure_audit.json").write_text(json.dumps(old_audit, indent=2) + "\n")
    order_comparison = []
    old_records = read_csv(original / "runs.csv")
    for instance in protocol["batches"][0]["instances"]:
        m, L = instance["m"], instance["L"]
        for method in ["whole", "ordered", "segmented"]:
            if method == "ordered":
                order_comparison.append(next(s for s in summaries if (s["m"], s["L"], s["method"], s["budget"])
                                             == (m, L, method, 240000)))
            else:
                rs = [r for r in old_records if (int(r["m"]), int(r["L"]), r["method"]) == (m, L, method)]
                gaps = [int(r["uncovered"]) for r in rs]
                work = [int(r["first_success_scans"]) for r in rs if r["status"] == "success"]
                order_comparison.append({"m": m, "L": L, "method": method, "budget": 240000,
                    "runs": len(rs), "successes": sum(g == 0 for g in gaps),
                    "median_gaps": statistics.median(gaps), "min_gaps": min(gaps), "max_gaps": max(gaps),
                    "first_success_scans_median": statistics.median(work) if work else None,
                    "source": "unchanged initial study"})
    (HERE / "ordering_comparison.json").write_text(json.dumps(order_comparison, indent=2) + "\n")
    validation = {"runs_verified": len(records), "verified_covers": sum(r["uncovered"] == 0 for r in records),
        "full_assignment_enumeration": "PASS", "counter_and_budget_audit": "PASS",
        "bank_sampling_and_schedule_audit": "PASS", "shared_bank_insertion_audit": "PASS",
        "frozen_files_audit": "PASS", "started": sum(r["started_trajectories"] for r in records),
        "completed": sum(r["completed_trajectories"] for r in records),
        "interrupted": sum(r["budget_interrupted_trajectories"] for r in records)}
    (HERE / "validation.json").write_text(json.dumps(validation, indent=2) + "\n")
    print(json.dumps(validation, indent=2))
    for s in summaries:
        print(f'm={s["m"]} L={s["L"]} W={s["budget"]} {s["method"]}: '
              f'{s["successes"]}/{s["runs"]}, gaps {s["median_gaps"]} [{s["min_gaps"]},{s["max_gaps"]}]')


if __name__ == "__main__":
    main()


==> anc/supplementary/followup_20261031/benchmark.cpp <==
// Follow-up: ordered initialization and shuffled bank-parent sampling.
// Protocol and kernel changes are frozen before formal runs.
#define COSC_BENCHMARK
#define main retained_search_main
#include "instrumented_kernel.cpp"
#undef main
#include <ctime>

struct PhaseLimit {};
struct FoundCover {};
using Steady = std::chrono::steady_clock;

struct Meter {
  std::uint64_t used = 0, limit = 0, budget = 0;
  std::uint64_t started = 0, completed = 0, interrupted = 0;
  std::uint64_t success_trial = 0, success_work = 0;
  double success_wall = -1, success_cpu = -1;
  int period = 0;
  SearchResult observed;
  Steady::time_point start = Steady::now();
  std::clock_t cpu_start = std::clock();
  double wall() const {
    return std::chrono::duration<double>(Steady::now()-start).count();
  }
  double cpu() const { return double(std::clock()-cpu_start)/CLOCKS_PER_SEC; }
};
static Meter* meter = nullptr;

void benchmark_consume() {
  if (meter->used >= meter->limit) throw PhaseLimit{};
  ++meter->used;
}

void benchmark_observe(const std::vector<int>& residues, int value) {
  if (value > meter->observed.covered)
    meter->observed = SearchResult{residues,value,0};
  if (value == meter->period) {
    meter->success_trial = meter->started;
    meter->success_work = meter->used;
    meter->success_wall = meter->wall();
    meter->success_cpu = meter->cpu();
    throw FoundCover{};
  }
}

struct Runner {
  Meter measurement;
  CandidateState state;
  std::vector<int> free_moduli;
  std::vector<std::vector<int>> blocks;
  std::uint64_t seed;
  std::string method;
  fs::path output;
  std::ofstream phases, trials, bank_usage;
  std::uint64_t bank_trial_serial = 0;
  bool success = false;
  int completed_blocks = 0, phase_count = 0;
  static constexpr int steps = 32;
  static constexpr std::uint64_t trial_cap = 100000;

  Runner(int m, int L, std::uint64_t s, std::string mode,
         std::uint64_t budget, fs::path dir)
      : seed(s), method(std::move(mode)), output(std::move(dir)) {
    meter = &measurement;
    measurement.period = L; measurement.budget = budget;
    state.candidate=L; state.minimum_modulus=m;
    state.moduli=divisors_at_least(L,m);
    auto input=state.moduli;
    input.resize(std::min<std::size_t>(25,input.size()));
    state.prefix=maximum_crt_prefix(input);
    for (int d: state.prefix) state.selected[d]=d-1;
    for (int d: state.moduli)
      if (!state.selected.count(d)) free_moduli.push_back(d);
    for (std::size_t i=0;i<free_moduli.size();i+=25)
      blocks.emplace_back(free_moduli.begin()+i,
          free_moduli.begin()+std::min(i+25,free_moduli.size()));
    fs::create_directories(output);
    phases.open(output/"phases.csv"); trials.open(output/"trials.csv");
    phases << "phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds\n";
    trials << "phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds\n";
    phases << std::setprecision(12); trials << std::setprecision(12);
    bank_usage.open(output/"bank_usage.csv");
    bank_usage << "epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered\n";
  }

  std::uint64_t random_seed(int phase, std::uint64_t trial) const {
    return seed ^ (std::uint64_t(state.candidate)*0x9E3779B97F4A7C15ULL)
      ^ (std::uint64_t(phase)*0xBF58476D1CE4E5B9ULL)
      ^ ((trial+1)*0xD6E8FEB86659FD93ULL);
  }

  BasinTrialOutcome execute(const std::function<BasinTrialOutcome()>& call,
                            int phase_id, std::uint64_t trial) {
    ++measurement.started;
    measurement.observed=SearchResult{};
    auto used=measurement.used; double w=measurement.wall(),c=measurement.cpu();
    BasinTrialOutcome result;
    std::string status="completed";
    try {
      result=call(); ++measurement.completed;
    } catch (const PhaseLimit&) {
      ++measurement.interrupted; status="budget_interrupted";
      result.best.residues=measurement.observed.residues;
      result.best.covered=measurement.observed.covered;
      result.endpoint=result.best;
    } catch (const FoundCover&) {
      ++measurement.completed; success=true; status="success";
      result.best.residues=measurement.observed.residues;
      result.best.covered=measurement.observed.covered;
      result.endpoint=result.best;
    }
    trials << phase_id << ',' << trial+1 << ',' << measurement.started << ','
      << status << ',' << measurement.used-used << ',' << measurement.used << ','
      << result.best.covered << ',' << measurement.wall()-w << ','
      << measurement.cpu()-c << '\n';
    return result;
  }

  // Insertions use only earlier assigned blocks. Refinements hold other
  // coordinates fixed, and all trajectories in a phase share its initial seed.
  void ordinary(const std::vector<int>& active, bool insertion,
                std::string schedule, int id, std::uint64_t limit,
                const std::string& label) {
    if (success) return;
    std::uint64_t begin=measurement.used, ns=measurement.started,
      nc=measurement.completed, ni=measurement.interrupted;
    double w=measurement.wall(),c=measurement.cpu();
    measurement.limit=limit; ++phase_count;
    auto fixed=state.selected;
    std::vector<int> initial;
    std::mt19937_64 fallback(random_seed(id,trial_cap));
    for (int d: active) {
      initial.push_back(insertion ? int(fallback()%d) : fixed.at(d));
      fixed.erase(d);
    }
    auto base=coverage_counts(state.candidate,fixed);
    auto initial_counts=base;
    for (std::size_t i=0;i<active.size();++i)
      add_class(initial_counts,active[i],initial[i],1);
    SearchResult best{initial,covered_count(initial_counts),0};
    for (std::uint64_t trial=0;trial<trial_cap && measurement.used<limit;++trial) {
      std::mt19937_64 rng(random_seed(id,trial));
      auto outcome=execute([&]() {
        SearchResult r;
        if (insertion) r=single_trial(base,active,rng,steps,method=="ordered");
        else {
          int lo=2,hi=std::min<int>(active.size(),std::max(8,int(active.size())/2));
          if (schedule=="medium") {
            lo=std::min<int>(7,active.size());
            hi=std::min<int>(active.size(),std::max(lo,std::min(24,int(active.size())/4)));
          }
          r=seeded_perturbation_trial(base,active,initial,rng,steps,lo,hi,schedule);
        }
        BasinSolution b; b.residues=r.residues; b.covered=r.covered;
        return BasinTrialOutcome{b,b};
      },id,trial);
      if (outcome.best.covered>best.covered)
        best=SearchResult{outcome.best.residues,outcome.best.covered,0};
      if (success) break;
    }
    if (best.residues.size()!=active.size()) throw std::runtime_error("Incomplete phase result");
    for (std::size_t i=0;i<active.size();++i) state.selected[active[i]]=best.residues[i];
    if (insertion) ++completed_blocks;
    if (!success && measurement.used!=limit) throw std::runtime_error("Trial cap exhausted before work cap");
    verify_state(state);
    phases << id << ',' << label << ',' << trial_cap << ',' << limit-begin << ','
      << measurement.used-begin << ',' << measurement.started-ns << ','
      << measurement.completed-nc << ',' << measurement.interrupted-ni << ','
      << best.covered << ',' << state.selected.size() << ','
      << measurement.wall()-w << ',' << measurement.cpu()-c << '\n';
  }

  void bank_search(std::uint64_t initial_budget, int capacity) {
    auto fixed=state.selected;
    for (int d:free_moduli) fixed.erase(d);
    auto base=coverage_counts(state.candidate,fixed);
    auto bank=std::vector<BasinSolution>{basin_solution_from_state(state,free_moduli)};
    for (int epoch=1;epoch<=5 && !success;++epoch) {
      auto begin=measurement.used, ns=measurement.started,
        nc=measurement.completed, ni=measurement.interrupted;
      double w=measurement.wall(),c=measurement.cpu();
      auto limit=initial_budget+(measurement.budget-initial_budget)*epoch/5;
      measurement.limit=limit; ++phase_count;
      auto pool=bank;
      std::vector<std::size_t> parent_order(bank.size());
      std::iota(parent_order.begin(),parent_order.end(),0);
      std::mt19937_64 parent_rng(random_seed(700+epoch,0));
      std::shuffle(parent_order.begin(),parent_order.end(),parent_rng);
      for (std::uint64_t t=0;t<trial_cap && measurement.used<limit;++t) {
        std::mt19937_64 rng(random_seed(400+epoch,t));
        auto parent_index=parent_order[t%parent_order.size()];
        auto schedule_index=bank_trial_serial++%3;
        std::string schedule=schedule_index==0?"medium":schedule_index==1?"large_to_small":"mixed";
        auto used_before=measurement.used, interrupted_before=measurement.interrupted;
        auto outcome=execute([&]() {
          int lo=2,hi=std::min<int>(free_moduli.size(),std::max(8,int(free_moduli.size())/2));
          if (schedule_index==0) {
            lo=std::min<int>(7,free_moduli.size());
            hi=std::min<int>(free_moduli.size(),std::max(lo,std::min(24,int(free_moduli.size())/4)));
          }
          return basin_perturbation_trial(base,free_moduli,bank[parent_index].residues,
              rng,steps,lo,hi,schedule,12);
        },400+epoch,t);
        bank_usage << epoch << ',' << t+1 << ',' << bank_trial_serial << ','
          << parent_index << ',' << bank.size() << ',' << bank[parent_index].covered << ','
          << schedule << ',' << (success?"success":measurement.interrupted>interrupted_before?"budget_interrupted":"completed")
          << ',' << measurement.used-used_before << ',' << outcome.best.covered << '\n';
        for (auto candidate:{outcome.best,outcome.endpoint}) {
          if (candidate.residues.size()!=free_moduli.size()) continue;
          auto counts=base;
          for (std::size_t i=0;i<free_moduli.size();++i)
            add_class(counts,free_moduli[i],candidate.residues[i],1);
          auto checked=make_basin_solution(candidate.residues,counts);
          if (checked.covered!=candidate.covered) throw std::runtime_error("Bank score mismatch");
          pool.push_back(std::move(checked));
        }
        if (success) break;
      }
      bank=select_basin_bank(std::move(pool),capacity,15,8,12);
      apply_basin_solution(state,free_moduli,bank.front());
      if (!success && measurement.used!=limit) throw std::runtime_error("Bank trial cap exhausted");
      phases << 400+epoch << ",bank_epoch_" << epoch << ',' << trial_cap << ','
        << limit-begin << ',' << measurement.used-begin << ',' << measurement.started-ns << ','
        << measurement.completed-nc << ',' << measurement.interrupted-ni << ','
        << bank.front().covered << ',' << state.selected.size() << ','
        << measurement.wall()-w << ',' << measurement.cpu()-c << '\n';
    }
  }

  void run() {
    const auto W=measurement.budget;
    if (method=="whole" || method=="ordered") ordinary(free_moduli,true,"",100,W,"whole_insertion");
    else {
      auto insertion_budget=method=="segmented"?W:W/2;
      for (std::size_t j=0;j<blocks.size() && !success;++j)
        ordinary(blocks[j],true,"",100+j,insertion_budget*(j+1)/blocks.size(),
            "insertion_"+std::to_string(j+1));
      if (method=="adjacent") {
        std::vector<int> windows;
        for (int j=int(blocks.size())-2;j>=0;--j) windows.push_back(j);
        for (int j=0;j+1<int(blocks.size());++j) windows.push_back(j);
        for (std::size_t j=0;j<windows.size() && !success;++j) {
          auto active=blocks[windows[j]];
          active.insert(active.end(),blocks[windows[j]+1].begin(),blocks[windows[j]+1].end());
          ordinary(active,false,j%2?"mixed":"large_to_small",200+j,
            insertion_budget+(W-insertion_budget)*(j+1)/windows.size(),
            "adjacent_"+std::to_string(windows[j]+1));
        }
      } else if (method=="global") {
        std::vector<std::string> schedules{"medium","large_to_small","mixed"};
        for (int j=0;j<3 && !success;++j)
          ordinary(free_moduli,false,schedules[j],300+j,
            insertion_budget+(W-insertion_budget)*(j+1)/3,"global_"+schedules[j]);
      } else if (method=="bank_rr1" || method=="bank_rr20") {
        if (!success) bank_search(insertion_budget,method=="bank_rr1"?1:20);
      } else if (method!="segmented") throw std::runtime_error("Unknown method");
    }
    // A partial set that already covers may be extended without losing coverage.
    for (int d:state.moduli) if (!state.selected.count(d)) state.selected[d]=0;
    verify_state(state);
    int covered=covered_count(coverage_counts(state.candidate,state.selected));
    if ((covered==state.candidate)!=success) throw std::runtime_error("Success bookkeeping mismatch");
    if (measurement.started!=measurement.completed+measurement.interrupted)
      throw std::runtime_error("Trial accounting mismatch");
    std::ofstream certificate(output/"assignment.txt");
    for (auto [d,a]:state.selected) certificate << a << ' ' << d << '\n';
    certificate.close();
    double wall=measurement.wall(),cpu=measurement.cpu();
    std::ofstream result(output/"result.json"); result << std::setprecision(12);
    result << "{\n\"m\":" << state.minimum_modulus << ",\n\"L\":" << state.candidate
      << ",\n\"method\":\"" << method << "\",\n\"seed\":" << seed
      << ",\n\"budget_scans\":" << W << ",\n\"actual_scans\":" << measurement.used
      << ",\n\"planned_trajectory_cap_per_phase\":" << trial_cap
      << ",\n\"phases_executed\":" << phase_count
      << ",\n\"started_trajectories\":" << measurement.started
      << ",\n\"completed_trajectories\":" << measurement.completed
      << ",\n\"budget_interrupted_trajectories\":" << measurement.interrupted
      << ",\n\"first_success_trajectory\":" << measurement.success_trial
      << ",\n\"first_success_scans\":" << measurement.success_work
      << ",\n\"first_success_wall_seconds\":" << measurement.success_wall
      << ",\n\"first_success_cpu_seconds\":" << measurement.success_cpu
      << ",\n\"wall_seconds\":" << wall << ",\n\"cpu_seconds\":" << cpu
      << ",\n\"covered\":" << covered << ",\n\"uncovered\":" << state.candidate-covered
      << ",\n\"classes\":" << state.selected.size()
      << ",\n\"status\":\"" << (success?"success":"budget_exhausted") << "\"\n}\n";
    std::cout << method << " m=" << state.minimum_modulus << " L=" << state.candidate
      << " seed=" << seed << " gaps=" << state.candidate-covered
      << " scans=" << measurement.used << " CPU=" << cpu << "s\n";
  }
};

int main(int argc,char** argv) {
  try {
    if (argc!=7) throw std::runtime_error("Usage: benchmark m L seed method scan_budget output_dir");
    Runner run(std::stoi(argv[1]),std::stoi(argv[2]),std::stoull(argv[3]),argv[4],
        std::stoull(argv[5]),argv[6]);
    run.run();
  } catch (const std::exception& e) {
    std::cerr << e.what() << '\n'; return 1;
  }
}


==> anc/supplementary/followup_20261031/execution_manifest.json <==
{
  "started_utc": "2026-10-30T23:51:58.348793+00:00",
  "platform": "macOS-27.0.1-arm64-arm-64bit-Mach-O",
  "hardware": [
    {
      "chip_type": "Apple M4",
      "machine_model": "Mac16,1",
      "machine_name": "MacBook Pro",
      "number_processors": "proc 10:0:4:6",
      "physical_memory": "24 GB"
    }
  ],
  "compiler": "Apple clang version 21.0.0 (clang-2100.3.34.2)\nTarget: arm64-apple-darwin27.0.0\nThread model: posix\nInstalledDir: /Library/Developer/CommandLineTools/usr/bin\n",
  "build_command": "clang++ -std=c++17 -O3 -DNDEBUG -pthread benchmark.cpp -o benchmark",
  "execution": "serial, one worker; host not reserved exclusively",
  "files": {
    "protocol.json": "bbd911f64a7b55a31d4698fbcb3990f83b3566897254ce24e7d24fe13c99c479",
    "benchmark.cpp": "2821c7c3acb7fdb45156b84daa7cb5c73662fed695130200ca95b5f4175ca13d",
    "instrumented_kernel.cpp": "7223dc3d1e3d7efd591024689d4df965bad1763ebe4e1c8c4af3d737757513bc",
    "search_snapshot.cpp": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c",
    "benchmark": "ecad3aca43c4787b523e9334a116d3713d05bd6f312d191a4b0e67b07d2e4e04",
    "run_experiments.py": "7326f371002cbdf113ab0dea2888c93ac074933cdc2c5ad8100c12b8d1e1f69e"
  },
  "runs": [
    {
      "name": "m8_L20160_ordered_w240000_s2026103101",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:51:58.373818+00:00",
      "finished_utc": "2026-10-30T23:51:59.803532+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103101",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103101",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:51:59.803869+00:00",
      "finished_utc": "2026-10-30T23:52:01.713249+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103101",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103101",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:52:01.713611+00:00",
      "finished_utc": "2026-10-30T23:52:06.561374+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103102",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:52:06.561739+00:00",
      "finished_utc": "2026-10-30T23:52:07.993896+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103102",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103102",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:52:07.994250+00:00",
      "finished_utc": "2026-10-30T23:52:10.306141+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103102",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103102",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:52:10.306510+00:00",
      "finished_utc": "2026-10-30T23:52:15.321291+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103103",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103"
      ],
      "started_utc": "2026-10-30T23:52:15.321693+00:00",
      "finished_utc": "2026-10-30T23:52:16.787230+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103103",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103103",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103"
      ],
      "started_utc": "2026-10-30T23:52:16.787638+00:00",
      "finished_utc": "2026-10-30T23:52:18.732602+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103103",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103103",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103"
      ],
      "started_utc": "2026-10-30T23:52:18.732964+00:00",
      "finished_utc": "2026-10-30T23:52:23.626157+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103104",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104"
      ],
      "started_utc": "2026-10-30T23:52:23.626538+00:00",
      "finished_utc": "2026-10-30T23:52:25.044670+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103104",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103104",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104"
      ],
      "started_utc": "2026-10-30T23:52:25.045061+00:00",
      "finished_utc": "2026-10-30T23:52:27.000917+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103104",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103104",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104"
      ],
      "started_utc": "2026-10-30T23:52:27.001308+00:00",
      "finished_utc": "2026-10-30T23:52:32.115181+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103105",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105"
      ],
      "started_utc": "2026-10-30T23:52:32.115594+00:00",
      "finished_utc": "2026-10-30T23:52:33.551346+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103105",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103105",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105"
      ],
      "started_utc": "2026-10-30T23:52:33.551742+00:00",
      "finished_utc": "2026-10-30T23:52:35.520122+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103105",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103105",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105"
      ],
      "started_utc": "2026-10-30T23:52:35.520545+00:00",
      "finished_utc": "2026-10-30T23:52:40.511081+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103106",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106"
      ],
      "started_utc": "2026-10-30T23:52:40.511497+00:00",
      "finished_utc": "2026-10-30T23:52:41.964009+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103106",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103106",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106"
      ],
      "started_utc": "2026-10-30T23:52:41.964473+00:00",
      "finished_utc": "2026-10-30T23:52:43.968579+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103106",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103106",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106"
      ],
      "started_utc": "2026-10-30T23:52:43.969017+00:00",
      "finished_utc": "2026-10-30T23:52:49.198278+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103107",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107"
      ],
      "started_utc": "2026-10-30T23:52:49.198735+00:00",
      "finished_utc": "2026-10-30T23:52:50.654046+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103107",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103107",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107"
      ],
      "started_utc": "2026-10-30T23:52:50.654461+00:00",
      "finished_utc": "2026-10-30T23:52:52.643704+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103107",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103107",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107"
      ],
      "started_utc": "2026-10-30T23:52:52.644150+00:00",
      "finished_utc": "2026-10-30T23:52:57.768020+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103108",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108"
      ],
      "started_utc": "2026-10-30T23:52:57.768432+00:00",
      "finished_utc": "2026-10-30T23:52:59.240588+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103108",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103108",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108"
      ],
      "started_utc": "2026-10-30T23:52:59.241017+00:00",
      "finished_utc": "2026-10-30T23:53:01.229379+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103108",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103108",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108"
      ],
      "started_utc": "2026-10-30T23:53:01.229805+00:00",
      "finished_utc": "2026-10-30T23:53:06.392885+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103109",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109"
      ],
      "started_utc": "2026-10-30T23:53:06.393331+00:00",
      "finished_utc": "2026-10-30T23:53:07.863205+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103109",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103109",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109"
      ],
      "started_utc": "2026-10-30T23:53:07.863612+00:00",
      "finished_utc": "2026-10-30T23:53:09.881729+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103109",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103109",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109"
      ],
      "started_utc": "2026-10-30T23:53:09.882133+00:00",
      "finished_utc": "2026-10-30T23:53:15.026874+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_ordered_w240000_s2026103110",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110"
      ],
      "started_utc": "2026-10-30T23:53:15.027295+00:00",
      "finished_utc": "2026-10-30T23:53:16.518368+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L30240_ordered_w240000_s2026103110",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "30240",
        "2026103110",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110"
      ],
      "started_utc": "2026-10-30T23:53:16.518818+00:00",
      "finished_utc": "2026-10-30T23:53:18.534178+00:00",
      "exit_code": 0
    },
    {
      "name": "m9_L75600_ordered_w240000_s2026103110",
      "batch": "ordering_control",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "9",
        "75600",
        "2026103110",
        "ordered",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110"
      ],
      "started_utc": "2026-10-30T23:53:18.534602+00:00",
      "finished_utc": "2026-10-30T23:53:23.725625+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103101",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:53:23.726053+00:00",
      "finished_utc": "2026-10-30T23:53:25.404457+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103101",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:53:25.404920+00:00",
      "finished_utc": "2026-10-30T23:53:27.074281+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103101",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:53:27.074687+00:00",
      "finished_utc": "2026-10-30T23:53:33.764057+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103101",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103101",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:53:33.764480+00:00",
      "finished_utc": "2026-10-30T23:53:40.489016+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103102",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:53:40.489453+00:00",
      "finished_utc": "2026-10-30T23:53:42.123392+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103102",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:53:42.123829+00:00",
      "finished_utc": "2026-10-30T23:53:43.478856+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103102",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:53:43.479285+00:00",
      "finished_utc": "2026-10-30T23:53:49.981119+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103102",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103102",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:53:49.981530+00:00",
      "finished_utc": "2026-10-30T23:53:56.467506+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103103",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103"
      ],
      "started_utc": "2026-10-30T23:53:56.467942+00:00",
      "finished_utc": "2026-10-30T23:53:58.164295+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103103",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103"
      ],
      "started_utc": "2026-10-30T23:53:58.164735+00:00",
      "finished_utc": "2026-10-30T23:53:59.821222+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103103",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103"
      ],
      "started_utc": "2026-10-30T23:53:59.821648+00:00",
      "finished_utc": "2026-10-30T23:54:06.444284+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103103",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103103",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103"
      ],
      "started_utc": "2026-10-30T23:54:06.444715+00:00",
      "finished_utc": "2026-10-30T23:54:13.123066+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103104",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104"
      ],
      "started_utc": "2026-10-30T23:54:13.123494+00:00",
      "finished_utc": "2026-10-30T23:54:14.130629+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103104",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104"
      ],
      "started_utc": "2026-10-30T23:54:14.131108+00:00",
      "finished_utc": "2026-10-30T23:54:15.131031+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103104",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104"
      ],
      "started_utc": "2026-10-30T23:54:15.131469+00:00",
      "finished_utc": "2026-10-30T23:54:21.860698+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103104",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103104",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104"
      ],
      "started_utc": "2026-10-30T23:54:21.861189+00:00",
      "finished_utc": "2026-10-30T23:54:28.471644+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103105",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105"
      ],
      "started_utc": "2026-10-30T23:54:28.472101+00:00",
      "finished_utc": "2026-10-30T23:54:29.667006+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103105",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105"
      ],
      "started_utc": "2026-10-30T23:54:29.667472+00:00",
      "finished_utc": "2026-10-30T23:54:30.852403+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103105",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105"
      ],
      "started_utc": "2026-10-30T23:54:30.852836+00:00",
      "finished_utc": "2026-10-30T23:54:34.802322+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103105",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103105",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105"
      ],
      "started_utc": "2026-10-30T23:54:34.802759+00:00",
      "finished_utc": "2026-10-30T23:54:38.768548+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103106",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106"
      ],
      "started_utc": "2026-10-30T23:54:38.768989+00:00",
      "finished_utc": "2026-10-30T23:54:40.449368+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103106",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106"
      ],
      "started_utc": "2026-10-30T23:54:40.449798+00:00",
      "finished_utc": "2026-10-30T23:54:42.144669+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103106",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106"
      ],
      "started_utc": "2026-10-30T23:54:42.145138+00:00",
      "finished_utc": "2026-10-30T23:54:46.437741+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103106",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103106",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106"
      ],
      "started_utc": "2026-10-30T23:54:46.438220+00:00",
      "finished_utc": "2026-10-30T23:54:50.712802+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103107",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107"
      ],
      "started_utc": "2026-10-30T23:54:50.713312+00:00",
      "finished_utc": "2026-10-30T23:54:52.382944+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103107",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107"
      ],
      "started_utc": "2026-10-30T23:54:52.383463+00:00",
      "finished_utc": "2026-10-30T23:54:54.026959+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103107",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107"
      ],
      "started_utc": "2026-10-30T23:54:54.027429+00:00",
      "finished_utc": "2026-10-30T23:55:00.571564+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103107",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103107",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107"
      ],
      "started_utc": "2026-10-30T23:55:00.572042+00:00",
      "finished_utc": "2026-10-30T23:55:07.175014+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103108",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108"
      ],
      "started_utc": "2026-10-30T23:55:07.175531+00:00",
      "finished_utc": "2026-10-30T23:55:08.826952+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103108",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108"
      ],
      "started_utc": "2026-10-30T23:55:08.827443+00:00",
      "finished_utc": "2026-10-30T23:55:10.469882+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103108",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108"
      ],
      "started_utc": "2026-10-30T23:55:10.470346+00:00",
      "finished_utc": "2026-10-30T23:55:14.441556+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103108",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103108",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108"
      ],
      "started_utc": "2026-10-30T23:55:14.442052+00:00",
      "finished_utc": "2026-10-30T23:55:18.480839+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103109",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109"
      ],
      "started_utc": "2026-10-30T23:55:18.481326+00:00",
      "finished_utc": "2026-10-30T23:55:20.164847+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103109",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109"
      ],
      "started_utc": "2026-10-30T23:55:20.165321+00:00",
      "finished_utc": "2026-10-30T23:55:21.845435+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103109",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109"
      ],
      "started_utc": "2026-10-30T23:55:21.845919+00:00",
      "finished_utc": "2026-10-30T23:55:28.633488+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103109",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103109",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109"
      ],
      "started_utc": "2026-10-30T23:55:28.633950+00:00",
      "finished_utc": "2026-10-30T23:55:35.399249+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w240000_s2026103110",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "bank_rr20",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110"
      ],
      "started_utc": "2026-10-30T23:55:35.399746+00:00",
      "finished_utc": "2026-10-30T23:55:37.092653+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w240000_s2026103110",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "bank_rr1",
        "240000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110"
      ],
      "started_utc": "2026-10-30T23:55:37.093138+00:00",
      "finished_utc": "2026-10-30T23:55:38.803889+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr20_w960000_s2026103110",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "bank_rr20",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110"
      ],
      "started_utc": "2026-10-30T23:55:38.804378+00:00",
      "finished_utc": "2026-10-30T23:55:42.876140+00:00",
      "exit_code": 0
    },
    {
      "name": "m8_L20160_bank_rr1_w960000_s2026103110",
      "batch": "bank_sampling",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "8",
        "20160",
        "2026103110",
        "bank_rr1",
        "960000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110"
      ],
      "started_utc": "2026-10-30T23:55:42.876634+00:00",
      "finished_utc": "2026-10-30T23:55:46.966203+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w15000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103101",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:55:46.966706+00:00",
      "finished_utc": "2026-10-30T23:55:48.181295+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w15000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103101",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:55:48.181792+00:00",
      "finished_utc": "2026-10-30T23:55:49.881393+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w15000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103101",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:55:49.881879+00:00",
      "finished_utc": "2026-10-30T23:55:51.329731+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w60000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103101",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:55:51.330214+00:00",
      "finished_utc": "2026-10-30T23:55:56.161041+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w60000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103101",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:55:56.161507+00:00",
      "finished_utc": "2026-10-30T23:56:03.038572+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w60000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103101",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:56:03.039077+00:00",
      "finished_utc": "2026-10-30T23:56:08.992879+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w15000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103101",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:56:08.993377+00:00",
      "finished_utc": "2026-10-30T23:56:19.640481+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w15000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103101",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:56:19.641039+00:00",
      "finished_utc": "2026-10-30T23:56:37.202494+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w15000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103101",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:56:37.203001+00:00",
      "finished_utc": "2026-10-30T23:56:52.594363+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w60000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103101",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:56:52.594883+00:00",
      "finished_utc": "2026-10-30T23:57:34.818895+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w60000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103101",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:57:34.819416+00:00",
      "finished_utc": "2026-10-30T23:58:26.119157+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w60000_s2026103101",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103101",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101"
      ],
      "started_utc": "2026-10-30T23:58:26.119694+00:00",
      "finished_utc": "2026-10-30T23:59:24.808453+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w15000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103102",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:59:24.808965+00:00",
      "finished_utc": "2026-10-30T23:59:26.531793+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w15000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103102",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:59:26.532340+00:00",
      "finished_utc": "2026-10-30T23:59:28.032569+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w15000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103102",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:59:28.033059+00:00",
      "finished_utc": "2026-10-30T23:59:29.293813+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w60000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103102",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:59:29.294331+00:00",
      "finished_utc": "2026-10-30T23:59:36.125559+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w60000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103102",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:59:36.126048+00:00",
      "finished_utc": "2026-10-30T23:59:41.978713+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w60000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103102",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:59:41.979223+00:00",
      "finished_utc": "2026-10-30T23:59:46.927462+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w15000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103102",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102"
      ],
      "started_utc": "2026-10-30T23:59:46.927973+00:00",
      "finished_utc": "2026-10-31T00:00:03.741013+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w15000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103102",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102"
      ],
      "started_utc": "2026-10-31T00:00:03.741551+00:00",
      "finished_utc": "2026-10-31T00:00:18.592427+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w15000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103102",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102"
      ],
      "started_utc": "2026-10-31T00:00:18.592937+00:00",
      "finished_utc": "2026-10-31T00:00:31.467615+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w60000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103102",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102"
      ],
      "started_utc": "2026-10-31T00:00:31.468178+00:00",
      "finished_utc": "2026-10-31T00:01:22.827726+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w60000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103102",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102"
      ],
      "started_utc": "2026-10-31T00:01:22.828249+00:00",
      "finished_utc": "2026-10-31T00:01:51.610825+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w60000_s2026103102",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103102",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102"
      ],
      "started_utc": "2026-10-31T00:01:51.611371+00:00",
      "finished_utc": "2026-10-31T00:02:39.906038+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w15000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103103",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:02:39.906586+00:00",
      "finished_utc": "2026-10-31T00:02:41.572675+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w15000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103103",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:02:41.573209+00:00",
      "finished_utc": "2026-10-31T00:02:42.777435+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w15000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103103",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:02:42.777979+00:00",
      "finished_utc": "2026-10-31T00:02:44.686265+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w60000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103103",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:02:44.686811+00:00",
      "finished_utc": "2026-10-31T00:02:50.890742+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w60000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103103",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:02:50.891266+00:00",
      "finished_utc": "2026-10-31T00:02:55.876686+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w60000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103103",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:02:55.877209+00:00",
      "finished_utc": "2026-10-31T00:03:02.898828+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w15000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103103",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:03:02.899357+00:00",
      "finished_utc": "2026-10-31T00:03:18.229005+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w15000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103103",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:03:18.229567+00:00",
      "finished_utc": "2026-10-31T00:03:30.942148+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w15000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103103",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:03:30.942732+00:00",
      "finished_utc": "2026-10-31T00:03:48.444184+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w60000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103103",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:03:48.444744+00:00",
      "finished_utc": "2026-10-31T00:04:48.372197+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w60000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103103",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:04:48.372735+00:00",
      "finished_utc": "2026-10-31T00:05:35.896209+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w60000_s2026103103",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103103",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103"
      ],
      "started_utc": "2026-10-31T00:05:35.896799+00:00",
      "finished_utc": "2026-10-31T00:06:28.275816+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w15000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103104",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:06:28.276372+00:00",
      "finished_utc": "2026-10-31T00:06:29.486300+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w15000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103104",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:06:29.486843+00:00",
      "finished_utc": "2026-10-31T00:06:31.256789+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w15000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103104",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:06:31.257350+00:00",
      "finished_utc": "2026-10-31T00:06:32.779566+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w60000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103104",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:06:32.780109+00:00",
      "finished_utc": "2026-10-31T00:06:37.631234+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w60000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103104",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:06:37.631808+00:00",
      "finished_utc": "2026-10-31T00:06:44.696378+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w60000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103104",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:06:44.696909+00:00",
      "finished_utc": "2026-10-31T00:06:50.750661+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w15000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103104",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:06:50.751207+00:00",
      "finished_utc": "2026-10-31T00:07:01.411235+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w15000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103104",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:07:01.411800+00:00",
      "finished_utc": "2026-10-31T00:07:18.045275+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w15000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103104",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:07:18.045874+00:00",
      "finished_utc": "2026-10-31T00:07:33.484684+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w60000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103104",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:07:33.485253+00:00",
      "finished_utc": "2026-10-31T00:07:57.469403+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w60000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103104",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:07:57.470039+00:00",
      "finished_utc": "2026-10-31T00:08:50.721364+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w60000_s2026103104",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103104",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104"
      ],
      "started_utc": "2026-10-31T00:08:50.721926+00:00",
      "finished_utc": "2026-10-31T00:09:22.084301+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w15000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103105",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:09:22.084864+00:00",
      "finished_utc": "2026-10-31T00:09:23.839870+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w15000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103105",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:09:23.840435+00:00",
      "finished_utc": "2026-10-31T00:09:25.355012+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w15000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103105",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:09:25.355593+00:00",
      "finished_utc": "2026-10-31T00:09:26.658239+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_segmented_w60000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103105",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:09:26.658793+00:00",
      "finished_utc": "2026-10-31T00:09:33.711684+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_global_w60000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103105",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:09:33.712299+00:00",
      "finished_utc": "2026-10-31T00:09:39.692711+00:00",
      "exit_code": 0
    },
    {
      "name": "m10_L302400_ordered_w60000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "10",
        "302400",
        "2026103105",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:09:39.693272+00:00",
      "finished_utc": "2026-10-31T00:09:44.667807+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w15000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103105",
        "segmented",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:09:44.668402+00:00",
      "finished_utc": "2026-10-31T00:10:02.304481+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w15000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103105",
        "global",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:10:02.305093+00:00",
      "finished_utc": "2026-10-31T00:10:17.473822+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w15000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103105",
        "ordered",
        "15000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:10:17.474446+00:00",
      "finished_utc": "2026-10-31T00:10:30.047710+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_segmented_w60000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103105",
        "segmented",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:10:30.048279+00:00",
      "finished_utc": "2026-10-31T00:11:32.813800+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_global_w60000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103105",
        "global",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:11:32.814406+00:00",
      "finished_utc": "2026-10-31T00:12:35.091386+00:00",
      "exit_code": 0
    },
    {
      "name": "m11_L3326400_ordered_w60000_s2026103105",
      "batch": "larger_periods",
      "command": [
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/benchmark",
        "11",
        "3326400",
        "2026103105",
        "ordered",
        "60000",
        "/Users/zhangjiheng/Desktop/codex/COSCPaper/papers/english/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105"
      ],
      "started_utc": "2026-10-31T00:12:35.091963+00:00",
      "finished_utc": "2026-10-31T00:13:22.686777+00:00",
      "exit_code": 0
    }
  ],
  "finished_utc": "2026-10-31T00:13:22.687312+00:00"
}


==> anc/supplementary/followup_20261031/fixtures/bank_sampling/assignment.txt <==
3 8
8 9
6 10
9 12
2 14
13 15
7 16
14 18
2 20
1 21
13 24
4 28
18 30
15 32
34 35
5 36
10 40
28 42
38 45
25 48
12 56
54 60
0 63
63 64
24 70
65 72
30 80
36 84
74 90
1 96
19 105
52 112
40 120
84 126
132 140
101 144
31 160
96 168
20 180
159 192
90 210
17 224
150 240
168 252
192 280
29 288
55 315
95 320
193 336
110 360
214 420
401 448
70 480
488 504
220 560
95 576
182 630
49 672
605 720
360 840
607 960
97 1008
332 1120
92 1260
625 1344
1037 1440
712 1680
817 2016
892 2240
1420 2520
2207 2880
2230 3360
3505 4032
1552 5040
2719 6720
6481 10080
749 20160


==> anc/supplementary/followup_20261031/fixtures/bank_sampling/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20048,medium,completed,12967,20058
1,2,2,0,1,20048,large_to_small,budget_interrupted,11033,20061
2,1,3,2,3,20048,mixed,completed,13917,20057
2,2,4,1,3,20058,medium,budget_interrupted,10083,20059
3,1,5,1,5,20059,large_to_small,completed,13212,20064
3,2,6,2,5,20058,mixed,budget_interrupted,10788,20062
4,1,7,2,7,20062,medium,completed,12702,20062
4,2,8,4,7,20059,large_to_small,budget_interrupted,11298,20059
5,1,9,7,9,20058,mixed,completed,12567,20058
5,2,10,8,9,20057,medium,budget_interrupted,11433,20064


==> anc/supplementary/followup_20261031/fixtures/bank_sampling/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18380,28,0.484991375,0.484948
101,insertion_2,100000,40000,40000,18,17,1,19805,53,0.209318291,0.209283
102,insertion_3,100000,40000,40000,17,16,1,20048,77,0.235063958,0.235009
401,bank_epoch_1,100000,24000,24000,2,1,1,20061,77,0.13881425,0.138783
402,bank_epoch_2,100000,24000,24000,2,1,1,20061,77,0.139317083,0.139188
403,bank_epoch_3,100000,24000,24000,2,1,1,20064,77,0.1407365,0.140715
404,bank_epoch_4,100000,24000,24000,2,1,1,20064,77,0.138038167,0.138017
405,bank_epoch_5,100000,24000,24000,2,1,1,20064,77,0.137750292,0.137735


==> anc/supplementary/followup_20261031/fixtures/bank_sampling/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":987654321,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":61,
"completed_trajectories":53,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.624455625,
"cpu_seconds":1.624102,
"covered":20064,
"uncovered":96,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/fixtures/bank_sampling/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2551,2551,17920,0.033767125,0.033765
100,2,2,completed,2458,5009,18298,0.028873459,0.028874
100,3,3,completed,2278,7287,18380,0.029602333,0.029601
100,4,4,completed,2861,10148,18247,0.032404458,0.032405
100,5,5,completed,2497,12645,17880,0.02944375,0.029442
100,6,6,completed,2394,15039,18183,0.0284885,0.028486
100,7,7,completed,2768,17807,18302,0.030933625,0.030927
100,8,8,completed,2254,20061,17964,0.025406167,0.025407
100,9,9,completed,2684,22745,17994,0.032474292,0.032473
100,10,10,completed,2408,25153,17913,0.031222208,0.031222
100,11,11,completed,2401,27554,18213,0.028251625,0.028251
100,12,12,completed,2653,30207,18000,0.031127375,0.031121
100,13,13,completed,2566,32773,17964,0.033075,0.033073
100,14,14,completed,2553,35326,18205,0.03036975,0.030363
100,15,15,completed,2389,37715,18298,0.03005975,0.030056
100,16,16,budget_interrupted,2285,40000,17762,0.029420541,0.029421
101,1,17,completed,2262,42262,19781,0.012190292,0.012185
101,2,18,completed,2202,44464,19768,0.011410625,0.011411
101,3,19,completed,2345,46809,19781,0.012208042,0.012208
101,4,20,completed,2144,48953,19770,0.011324334,0.011319
101,5,21,completed,2236,51189,19785,0.011541833,0.011541
101,6,22,completed,2172,53361,19792,0.0108035,0.010799
101,7,23,completed,2529,55890,19802,0.012890833,0.012888
101,8,24,completed,2411,58301,19783,0.012721958,0.012718
101,9,25,completed,2320,60621,19798,0.012126125,0.012125
101,10,26,completed,2312,62933,19753,0.012067042,0.012065
101,11,27,completed,2168,65101,19805,0.011536875,0.011538
101,12,28,completed,2376,67477,19775,0.012615084,0.012613
101,13,29,completed,2233,69710,19805,0.011725541,0.011727
101,14,30,completed,2353,72063,19791,0.012459834,0.012458
101,15,31,completed,2182,74245,19805,0.011315875,0.011316
101,16,32,completed,2389,76634,19797,0.012524667,0.012523
101,17,33,completed,2204,78838,19801,0.011572292,0.011571
101,18,34,budget_interrupted,1162,80000,19774,0.006208042,0.006208
102,1,35,completed,2260,82260,20047,0.013553125,0.013548
102,2,36,completed,2410,84670,20048,0.014248458,0.014246
102,3,37,completed,2354,87024,20046,0.01382375,0.013824
102,4,38,completed,2207,89231,20047,0.013006541,0.013001
102,5,39,completed,2344,91575,20047,0.013770917,0.013769
102,6,40,completed,2459,94034,20047,0.014388708,0.014389
102,7,41,completed,2479,96513,20040,0.014484,0.014482
102,8,42,completed,2382,98895,20048,0.013832333,0.013828
102,9,43,completed,2633,101528,20048,0.015465334,0.01546
102,10,44,completed,2346,103874,20045,0.013681958,0.013682
102,11,45,completed,2471,106345,20048,0.01477025,0.014759
102,12,46,completed,2354,108699,20048,0.013870458,0.013868
102,13,47,completed,2509,111208,20048,0.014752333,0.014747
102,14,48,completed,2446,113654,20048,0.014297958,0.014297
102,15,49,completed,2230,115884,20047,0.013047,0.013045
102,16,50,completed,2335,118219,20048,0.013634458,0.013632
102,17,51,budget_interrupted,1781,120000,20045,0.010378292,0.010376
401,1,52,completed,12967,132967,20058,0.072300792,0.072282
401,2,53,budget_interrupted,11033,144000,20061,0.066435458,0.066425
402,1,54,completed,13917,157917,20057,0.08259,0.082573
402,2,55,budget_interrupted,10083,168000,20059,0.056641209,0.056531
403,1,56,completed,13212,181212,20064,0.077219417,0.07721
403,2,57,budget_interrupted,10788,192000,20062,0.06343425,0.063425
404,1,58,completed,12702,204702,20062,0.069624959,0.069615
404,2,59,budget_interrupted,11298,216000,20059,0.068320041,0.068311
405,1,60,completed,12567,228567,20058,0.07493875,0.074931
405,2,61,budget_interrupted,11433,240000,20064,0.062698625,0.062692


==> anc/supplementary/followup_20261031/fixtures/early_success/assignment.txt <==
0 2
0 3
1 4
1 6
11 12


==> anc/supplementary/followup_20261031/fixtures/early_success/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/fixtures/early_success/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,2000,158,1,1,0,12,5,4.6875e-05,4.8e-05


==> anc/supplementary/followup_20261031/fixtures/early_success/result.json <==
{
"m":2,
"L":12,
"method":"ordered",
"seed":987654321,
"budget_scans":2000,
"actual_scans":158,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":1,
"budget_interrupted_trajectories":0,
"first_success_trajectory":1,
"first_success_scans":158,
"first_success_wall_seconds":0.000176042,
"first_success_cpu_seconds":0.000177,
"wall_seconds":0.000260334,
"cpu_seconds":0.000261,
"covered":12,
"uncovered":0,
"classes":5,
"status":"success"
}


==> anc/supplementary/followup_20261031/fixtures/early_success/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,success,158,158,12,3.9708e-05,4e-05


==> anc/supplementary/followup_20261031/fixtures/old_whole_replay/assignment.txt <==
2 8
8 9
1 10
0 12
11 14
0 15
6 16
14 18
19 20
13 21
16 24
7 28
27 30
14 32
34 35
20 36
23 40
37 42
20 45
4 48
3 56
33 60
40 63
63 64
29 70
41 72
43 80
49 84
5 90
76 96
85 105
19 112
47 120
61 126
129 140
77 144
126 160
157 168
173 180
28 192
127 210
30 224
197 240
145 252
149 280
28 288
148 315
62 320
73 336
137 360
369 420
350 448
318 480
271 504
323 560
124 576
299 630
382 672
293 720
609 840
222 960
241 1008
414 1120
673 1260
94 1344
1037 1440
723 1680
2014 2016
1214 2240
1513 2520
1757 2880
894 3360
3388 4032
1667 5040
2215 6720
253 10080
9603 20160


==> anc/supplementary/followup_20261031/fixtures/old_whole_replay/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/fixtures/old_whole_replay/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,30,29,1,19837,77,1.719949583,1.719483


==> anc/supplementary/followup_20261031/fixtures/old_whole_replay/result.json <==
{
"m":8,
"L":20160,
"method":"whole",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":30,
"completed_trajectories":29,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.7209195,
"cpu_seconds":1.720453,
"covered":19837,
"uncovered":323,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/fixtures/old_whole_replay/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7306,7306,19337,0.083595709,0.083541
100,2,2,completed,8102,15408,19331,0.060826042,0.060812
100,3,3,completed,8105,23513,19537,0.054313167,0.054305
100,4,4,completed,7448,30961,19613,0.048965041,0.048962
100,5,5,completed,8189,39150,19704,0.0529455,0.052939
100,6,6,completed,8484,47634,19486,0.062480042,0.062466
100,7,7,completed,8484,56118,19228,0.063653125,0.063642
100,8,8,completed,8428,64546,19610,0.058771666,0.058763
100,9,9,completed,7612,72158,19305,0.05602575,0.056012
100,10,10,completed,8486,80644,19588,0.057904708,0.057899
100,11,11,completed,8280,88924,19364,0.061558667,0.061547
100,12,12,completed,9318,98242,19470,0.067135334,0.067065
100,13,13,completed,8275,106517,19379,0.059129459,0.059125
100,14,14,completed,7601,114118,19679,0.051437125,0.051431
100,15,15,completed,7917,122035,19584,0.054951417,0.054941
100,16,16,completed,7675,129710,19170,0.059398833,0.059389
100,17,17,completed,7446,137156,19708,0.05169975,0.051692
100,18,18,completed,8045,145201,19686,0.052152416,0.052144
100,19,19,completed,8413,153614,19537,0.0562335,0.056227
100,20,20,completed,6996,160610,19793,0.044862709,0.044848
100,21,21,completed,8503,169113,19837,0.05193425,0.051927
100,22,22,completed,7365,176478,19272,0.054362625,0.054351
100,23,23,completed,7747,184225,19574,0.052671958,0.05265
100,24,24,completed,7373,191598,19761,0.046733959,0.046716
100,25,25,completed,9144,200742,19519,0.063486792,0.063469
100,26,26,completed,7897,208639,19140,0.060123042,0.060114
100,27,27,completed,7668,216307,19590,0.051637458,0.051626
100,28,28,completed,7612,223919,18899,0.062239125,0.062221
100,29,29,completed,8045,231964,19487,0.055452959,0.055431
100,30,30,budget_interrupted,8036,240000,19021,0.063085208,0.063069


==> anc/supplementary/followup_20261031/initial_bank_exposure_audit.json <==
{
  "epochs": 85,
  "starts": 165,
  "sampled_position_histogram": {
    "1": 104,
    "2": 61
  },
  "epoch_started_completed_interrupted_histogram": {
    "(2, 1, 1)": 79,
    "(1, 1, 0)": 5,
    "(2, 2, 0)": 1
  },
  "third_schedule_starts": 0
}


==> anc/supplementary/followup_20261031/instrumented_kernel.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <filesystem>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <numeric>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <tuple>
#include <utility>
#include <vector>


#ifdef COSC_BENCHMARK
void benchmark_consume();
void benchmark_observe(const std::vector<int>&, int);
#endif

namespace fs = std::filesystem;

struct Config {
  std::vector<int> candidates{25200, 20160, 15120};
  int minimum_modulus = 8;
  int block_size = 20;
  int block_count = 0;
  int prefix_depth = 25;
  int threads = 0;
  int trials_per_thread = 2500;
  int ils_steps = 24;
  bool adjacent_refine = false;
  bool subset_refine = false;
  bool randomized_refine = false;
  bool final_refine = false;
  std::string final_refine_mode = "all";
  int max_refine_blocks = 3;
  int refine_trials_per_thread = 160;
  int final_refine_trials_per_thread = 0;
  int refine_steps = 16;
  int revisit_rounds = 0;
  int random_revisit_windows = 0;
  std::vector<int> structured_refine_bases;
  bool basin_search = false;
  int basin_count = 20;
  int basin_epochs = 6;
  int basin_trials_per_seed = 500;
  int basin_slack = 15;
  int basin_walk_slack = 12;
  int basin_min_uncovered_distance = 8;
  int basin_min_residue_distance = 12;
  std::vector<fs::path> basin_seed_checkpoints;
  int progress_every = 100;
  std::uint64_t seed = 20260808;
  fs::path output_dir = "m8_iterative_block_search";
  bool resume = false;
};

struct SearchResult {
  std::vector<int> residues;
  int covered = -1;
  std::uint64_t trials = 0;
};

struct CandidateState {
  int candidate = 0;
  int minimum_modulus = 8;
  std::vector<int> moduli;
  std::vector<int> prefix;
  std::map<int, int> selected;
};

struct BasinSolution {
  std::vector<int> residues;
  std::vector<int> uncovered;
  int covered = -1;
};

struct BasinTrialOutcome {
  BasinSolution best;
  BasinSolution endpoint;
};

static std::vector<int> factor_primes(int n) {
  std::vector<int> primes;
  for (int p = 2; 1LL * p * p <= n; ++p) {
    if (n % p != 0) continue;
    primes.push_back(p);
    while (n % p == 0) n /= p;
  }
  if (n > 1) primes.push_back(n);
  return primes;
}

static std::vector<int> divisors_at_least(int n, int minimum_modulus) {
  std::vector<int> divisors;
  for (int d = 1; 1LL * d * d <= n; ++d) {
    if (n % d != 0) continue;
    if (d >= minimum_modulus) divisors.push_back(d);
    if (n / d != d && n / d >= minimum_modulus) divisors.push_back(n / d);
  }
  std::sort(divisors.begin(), divisors.end());
  return divisors;
}

// Match the repository's rigorous symmetry convention: among the first
// prefix_depth moduli, choose a pairwise-coprime subset with maximum product;
// break ties by sum and then cardinality.  CRT lets all selected residues be
// fixed to -1 simultaneously after one global translation.
static std::vector<int> maximum_crt_prefix(const std::vector<int>& input) {
  std::set<int> prime_set;
  for (int m : input) {
    for (int p : factor_primes(m)) prime_set.insert(p);
  }
  std::vector<int> primes(prime_set.begin(), prime_set.end());
  std::map<int, int> bit;
  for (int i = 0; i < static_cast<int>(primes.size()); ++i) bit[primes[i]] = i;

  struct Entry {
    long long product = 0;
    std::vector<int> chosen;
  };
  std::map<std::uint64_t, Entry> states;
  states[0] = Entry{1, {}};
  for (int m : input) {
    std::uint64_t mask = 0;
    for (int p : factor_primes(m)) mask |= (std::uint64_t{1} << bit[p]);
    auto updated = states;
    for (const auto& [used, entry] : states) {
      if (used & mask) continue;
      Entry candidate{entry.product * m, entry.chosen};
      candidate.chosen.push_back(m);
      auto key = used | mask;
      auto old = updated.find(key);
      auto score = [](const Entry& e) {
        long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
        return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                             e.chosen.size());
      };
      if (old == updated.end() || score(candidate) > score(old->second)) {
        updated[key] = std::move(candidate);
      }
    }
    states = std::move(updated);
  }
  Entry best;
  auto score = [](const Entry& e) {
    long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
    return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                         e.chosen.size());
  };
  for (const auto& [_, entry] : states) {
    if (score(entry) > score(best)) best = entry;
  }
  std::sort(best.chosen.begin(), best.chosen.end());
  return best.chosen;
}

static int covered_count(const std::vector<std::uint16_t>& counts) {
  return static_cast<int>(std::count_if(counts.begin(), counts.end(),
                                        [](auto c) { return c != 0; }));
}

static void add_class(std::vector<std::uint16_t>& counts, int modulus,
                      int residue, int delta) {
  for (int x = residue; x < static_cast<int>(counts.size()); x += modulus) {
    if (delta > 0) {
      ++counts[x];
    } else {
      --counts[x];
    }
  }
}

static int best_response(std::vector<std::uint16_t>& counts, int modulus,
                         int old_residue, std::mt19937_64& rng,
                         bool random_top = false) {
#ifdef COSC_BENCHMARK
  benchmark_consume();
#endif
  if (old_residue >= 0) add_class(counts, modulus, old_residue, -1);
  std::vector<int> gains(modulus, 0);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) ++gains[x % modulus];
  }
  int maximum = *std::max_element(gains.begin(), gains.end());
  std::vector<int> choices;
  if (random_top) {
    int slack = std::max(1, static_cast<int>(counts.size()) / modulus / 25);
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] >= maximum - slack) choices.push_back(a);
    }
  } else {
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] == maximum) choices.push_back(a);
    }
  }
  std::uniform_int_distribution<std::size_t> pick(0, choices.size() - 1);
  int residue = choices[pick(rng)];
  add_class(counts, modulus, residue, +1);
  return residue;
}

static int coordinate_descent(const std::vector<int>& moduli,
                              std::vector<int>& residues,
                              std::vector<std::uint16_t>& counts,
                              std::mt19937_64& rng) {
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  int current = covered_count(counts);
#ifdef COSC_BENCHMARK
  benchmark_observe(residues, current);
#endif
  for (int sweep = 0; sweep < 80; ++sweep) {
    std::shuffle(order.begin(), order.end(), rng);
    int before = current;
    for (int i : order) {
      int old = residues[i];
      residues[i] = best_response(counts, moduli[i], old, rng, false);
      current = covered_count(counts);
#ifdef COSC_BENCHMARK
      benchmark_observe(residues, current);
#endif
    }
    if (current == before) {
      // Try an increasing-order sweep. Random tie moves can enable a later
      // improvement, so a no-gain sweep does not certify local optimality.
      bool improved = false;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        int old_covered = current;
        residues[i] = best_response(counts, moduli[i], residues[i], rng, false);
        current = covered_count(counts);
#ifdef COSC_BENCHMARK
      benchmark_observe(residues, current);
#endif
        improved = improved || current > old_covered;
      }
      if (!improved) break;
    }
  }
  return current;
}

static SearchResult single_trial(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 std::mt19937_64& rng, int ils_steps,
                                 bool ordered_initialization = false) {
  std::vector<std::uint16_t> counts = base_counts;
  std::vector<int> residues(moduli.size(), -1);
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  if (!ordered_initialization) std::shuffle(order.begin(), order.end(), rng);

  // Randomized greedy construction followed by exact one-coordinate ascent.
  for (int i : order) {
    residues[i] = best_response(counts, moduli[i], -1, rng, true);
  }
  int value = coordinate_descent(moduli, residues, counts, rng);
  SearchResult best{residues, value, 1};

  // Iterated local search: ruin 2--6 current classes, rebuild them with a
  // randomized greedy rule, and descend again.  Equal-quality states are kept
  // to walk broad plateaus.
  std::vector<int> current_residues = residues;
  std::vector<std::uint16_t> current_counts = counts;
  int current_value = value;
  for (int step = 0; step < ils_steps; ++step) {
    counts = current_counts;
    residues = current_residues;
    int max_ruin = std::min<int>(6, moduli.size());
    int min_ruin = std::min<int>(2, max_ruin);
    std::uniform_int_distribution<int> strength_pick(min_ruin, max_ruin);
    int strength = strength_pick(rng);
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best.covered) best = SearchResult{residues, value, 1};

    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = residues;
      current_counts = counts;
    } else if (step % 12 == 11) {
      current_value = best.covered;
      current_residues = best.residues;
      current_counts = base_counts;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        add_class(current_counts, moduli[i], current_residues[i], +1);
      }
    }
  }
  return best;
}

static SearchResult search_block(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 const Config& config, int candidate,
                                 int block_number) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::mutex best_mutex;
  SearchResult global;
  std::atomic<int> shared_best{-1};
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(block_number) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.trials_per_thread; ++trial) {
      SearchResult local =
          single_trial(base_counts, moduli, rng, config.ils_steps);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " block " << block_number << ": best="
                  << global.covered << "/" << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
        shared_best.store(global.covered, std::memory_order_relaxed);
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=block block=" << block_number
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) * config.trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
      if (shared_best.load(std::memory_order_relaxed) == candidate) break;
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static SearchResult seeded_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule) {
  std::vector<std::uint16_t> seed_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(seed_counts, moduli[i], seed_residues[i], +1);
  }

  std::vector<int> best_residues = seed_residues;
  std::vector<std::uint16_t> best_counts = seed_counts;
  int best_value = covered_count(best_counts);

  // First exhaust ordinary one-coordinate improvements from the inherited
  // solution.  This can only preserve or increase coverage.
  int descended = coordinate_descent(moduli, best_residues, best_counts, rng);
  if (descended > best_value) best_value = descended;

  std::vector<int> current_residues = best_residues;
  std::vector<std::uint16_t> current_counts = best_counts;
  int current_value = best_value;
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-1, 1);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(6, ruin_max);
      int large_min = std::max(ruin_min, std::max(8, ruin_max / 2));
      std::bernoulli_distribution use_large(0.5);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    // Walk equal-quality states.  Occasionally admit a tiny loss so a large
    // perturbation can cross a narrow basin, while always returning the best
    // solution seen rather than the current walk state.
    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 12 == 11) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }
  return SearchResult{best_residues, best_value, 1};
}

static SearchResult search_seeded_refinement(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    const Config& config, int candidate, int after_block,
    const std::string& window_label, const std::string& mode,
    int ruin_min, int ruin_max) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  SearchResult global{seed_residues, -1, 0};
  auto initial_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(initial_counts, moduli[i], seed_residues[i], +1);
  }
  global.covered = covered_count(initial_counts);
  if (global.covered == candidate) return global;
  std::mutex best_mutex;
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(after_block) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    for (char c : window_label + ':' + mode) {
      mixed_seed ^= static_cast<unsigned char>(c);
      mixed_seed *= 0x100000001B3ULL;
    }
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.refine_trials_per_thread; ++trial) {
      SearchResult local = seeded_perturbation_trial(
          base_counts, moduli, seed_residues, rng, config.refine_steps,
          ruin_min, ruin_max, mode);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " refine " << window_label << ' ' << mode
                  << ": best="
                  << global.covered << '/' << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=refine after_block=" << after_block
                  << " window=" << window_label << " mode=" << mode
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) *
                         config.refine_trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static std::vector<std::uint16_t> coverage_counts(
    int period, const std::map<int, int>& selected) {
  std::vector<std::uint16_t> counts(period, 0);
  for (const auto& [modulus, residue] : selected) {
    add_class(counts, modulus, residue, +1);
  }
  return counts;
}

static std::string join_ints(const std::vector<int>& values, char separator) {
  std::ostringstream out;
  for (std::size_t i = 0; i < values.size(); ++i) {
    if (i) out << separator;
    out << values[i];
  }
  return out.str();
}

static void write_checkpoint(const CandidateState& state, int completed_blocks,
                             std::uint64_t trials, const fs::path& path) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  fs::path temporary = path;
  temporary += ".tmp";
  std::ofstream out(temporary);
  if (!out) throw std::runtime_error("cannot write " + temporary.string());
  out << "candidate=" << state.candidate << "\n";
  out << "minimum_modulus=" << state.minimum_modulus << "\n";
  out << "completed_blocks=" << completed_blocks << "\n";
  out << "trials=" << trials << "\n";
  out << "covered=" << covered << "\n";
  out << "period=" << state.candidate << "\n";
  out << "prefix=" << join_ints(state.prefix, ',') << "\n";
  out << "cover=";
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) out << ';';
    first = false;
    out << a << '(' << m << ')';
  }
  out << "\n";
  out << "uncovered=";
  first = true;
  for (int x = 0; x < state.candidate; ++x) {
    if (counts[x] != 0) continue;
    if (!first) out << ',';
    first = false;
    out << x;
  }
  out << "\n";
  out.close();
  fs::rename(temporary, path);
}

static std::map<std::string, std::string> read_key_values(const fs::path& path) {
  std::ifstream in(path);
  std::map<std::string, std::string> values;
  std::string line;
  while (std::getline(in, line)) {
    auto equals = line.find('=');
    if (equals != std::string::npos) {
      values[line.substr(0, equals)] = line.substr(equals + 1);
    }
  }
  return values;
}

static std::map<int, int> parse_cover(const std::string& text) {
  std::map<int, int> cover;
  std::size_t start = 0;
  while (start < text.size()) {
    auto open = text.find('(', start);
    auto close = text.find(')', open);
    if (open == std::string::npos || close == std::string::npos) break;
    int residue = std::stoi(text.substr(start, open - start));
    int modulus = std::stoi(text.substr(open + 1, close - open - 1));
    cover[modulus] = residue;
    start = close + 1;
    if (start < text.size() && text[start] == ';') ++start;
  }
  return cover;
}

static void append_summary_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,block,block_moduli,covered,period,uncovered,trials,cover\n";
}

static std::string csv_quote(const std::string& text) {
  std::string escaped;
  for (char c : text) {
    if (c == '"') escaped += '"';
    escaped += c;
  }
  return '"' + escaped + '"';
}

static void append_summary(const fs::path& path, const CandidateState& state,
                           int block, const std::vector<int>& block_moduli,
                           std::uint64_t trials) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << block << ','
      << csv_quote(join_ints(block_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << csv_quote(cover.str()) << '\n';
}

static void append_refinement_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,after_block,window_blocks,mode,window_moduli,covered,period,uncovered,"
         "trials,improvement,cover\n";
}

static void append_refinement(const fs::path& path,
                              const CandidateState& state, int after_block,
                              const std::string& window_label,
                              const std::string& mode,
                              const std::vector<int>& window_moduli,
                              std::uint64_t trials, int improvement) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << after_block << ',' << window_label << ','
      << mode << ','
      << csv_quote(join_ints(window_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << improvement << ',' << csv_quote(cover.str()) << '\n';
}

static void verify_state(const CandidateState& state) {
  if (state.moduli.empty() || state.moduli.front() != state.minimum_modulus) {
    throw std::runtime_error("candidate is not divisible by the minimum modulus");
  }
  std::set<int> expected(state.moduli.begin(), state.moduli.end());
  for (const auto& [m, a] : state.selected) {
    if (!expected.count(m)) throw std::runtime_error("unexpected modulus");
    if (a < 0 || a >= m) throw std::runtime_error("invalid residue");
  }
  for (int m : state.prefix) {
    auto it = state.selected.find(m);
    if (it == state.selected.end() || it->second != m - 1) {
      throw std::runtime_error("invalid CRT prefix");
    }
  }
}

static BasinSolution make_basin_solution(
    const std::vector<int>& residues,
    const std::vector<std::uint16_t>& counts) {
  BasinSolution solution;
  solution.residues = residues;
  solution.covered = covered_count(counts);
  solution.uncovered.reserve(counts.size() - solution.covered);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) solution.uncovered.push_back(x);
  }
  return solution;
}

// Return both the best point seen and the endpoint of a temperature-controlled
// walk.  The endpoint may be slightly worse, which is intentional: it gives
// the archive access to nearby basins without ever replacing the elite.
static BasinTrialOutcome basin_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule, int walk_slack) {
  auto current_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(current_counts, moduli[i], seed_residues[i], +1);
  }
  auto current_residues = seed_residues;
  int current_value =
      coordinate_descent(moduli, current_residues, current_counts, rng);
  auto best_counts = current_counts;
  auto best_residues = current_residues;
  int best_value = current_value;

  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));
  walk_slack = std::max(0, walk_slack);

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-2, 2);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(7, ruin_max);
      int large_min = std::max(ruin_min, std::max(10, ruin_max / 2));
      std::bernoulli_distribution use_large(0.6);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }

    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    bool accept = value >= current_value;
    if (!accept && value >= best_value - walk_slack && walk_slack > 0) {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      double temperature =
          std::max(0.75, double(walk_slack) * (1.0 - 0.75 * progress));
      double probability = std::exp(double(value - current_value) / temperature);
      std::bernoulli_distribution admit(std::min(1.0, probability));
      accept = admit(rng);
    }
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 10 == 9) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }

  return BasinTrialOutcome{make_basin_solution(best_residues, best_counts),
                           make_basin_solution(current_residues,
                                               current_counts)};
}

static int uncovered_symmetric_distance(const BasinSolution& left,
                                        const BasinSolution& right) {
  int distance = 0;
  std::size_t i = 0;
  std::size_t j = 0;
  while (i < left.uncovered.size() || j < right.uncovered.size()) {
    if (j == right.uncovered.size() ||
        (i < left.uncovered.size() &&
         left.uncovered[i] < right.uncovered[j])) {
      ++distance;
      ++i;
    } else if (i == left.uncovered.size() ||
               right.uncovered[j] < left.uncovered[i]) {
      ++distance;
      ++j;
    } else {
      ++i;
      ++j;
    }
  }
  return distance;
}

static int residue_hamming_distance(const BasinSolution& left,
                                    const BasinSolution& right) {
  if (left.residues.size() != right.residues.size()) {
    throw std::runtime_error("basin residue size mismatch");
  }
  int distance = 0;
  for (int i = 0; i < static_cast<int>(left.residues.size()); ++i) {
    distance += left.residues[i] != right.residues[i];
  }
  return distance;
}

static std::vector<BasinSolution> select_basin_bank(
    std::vector<BasinSolution> pool, int basin_count, int basin_slack,
    int minimum_uncovered_distance, int minimum_residue_distance) {
  if (pool.empty()) throw std::runtime_error("empty basin candidate pool");
  std::sort(pool.begin(), pool.end(), [](const auto& left, const auto& right) {
    if (left.covered != right.covered) return left.covered > right.covered;
    if (left.uncovered != right.uncovered) {
      return left.uncovered < right.uncovered;
    }
    return left.residues < right.residues;
  });

  int best_covered = pool.front().covered;
  std::vector<BasinSolution> filtered;
  std::set<std::vector<int>> exact_residue_sets;
  for (auto& solution : pool) {
    if (solution.covered < best_covered - basin_slack) continue;
    if (!exact_residue_sets.insert(solution.residues).second) continue;
    filtered.push_back(std::move(solution));
  }

  std::vector<BasinSolution> selected;
  selected.reserve(std::min<int>(basin_count, filtered.size()));
  for (const auto& candidate : filtered) {
    bool too_close = false;
    for (const auto& kept : selected) {
      int uncovered_distance =
          uncovered_symmetric_distance(candidate, kept);
      int residue_distance = residue_hamming_distance(candidate, kept);
      if (uncovered_distance < minimum_uncovered_distance &&
          residue_distance < minimum_residue_distance) {
        too_close = true;
        break;
      }
    }
    if (!too_close) selected.push_back(candidate);
    if (static_cast<int>(selected.size()) == basin_count) break;
  }

  // If the diversity thresholds are too strict, fill the remaining positions
  // with the best exact-distinct solutions instead of shrinking the bank.
  if (static_cast<int>(selected.size()) < basin_count) {
    std::set<std::vector<int>> already;
    for (const auto& solution : selected) already.insert(solution.residues);
    for (const auto& candidate : filtered) {
      if (!already.insert(candidate.residues).second) continue;
      selected.push_back(candidate);
      if (static_cast<int>(selected.size()) == basin_count) break;
    }
  }
  return selected;
}

static BasinSolution basin_solution_from_state(
    const CandidateState& state, const std::vector<int>& free_moduli) {
  std::vector<int> residues;
  residues.reserve(free_moduli.size());
  for (int modulus : free_moduli) {
    auto found = state.selected.find(modulus);
    if (found == state.selected.end()) {
      throw std::runtime_error("basin search requires a complete checkpoint");
    }
    residues.push_back(found->second);
  }
  return make_basin_solution(residues,
                             coverage_counts(state.candidate, state.selected));
}

static void apply_basin_solution(CandidateState& state,
                                 const std::vector<int>& free_moduli,
                                 const BasinSolution& solution) {
  if (free_moduli.size() != solution.residues.size()) {
    throw std::runtime_error("cannot apply basin with wrong residue count");
  }
  for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
    state.selected[free_moduli[i]] = solution.residues[i];
  }
}

static int load_basin_epoch(const fs::path& bank_dir) {
  fs::path epoch_path = bank_dir / "epoch.txt";
  if (!fs::exists(epoch_path)) return 0;
  auto values = read_key_values(epoch_path);
  auto found = values.find("completed_epochs");
  return found == values.end() ? 0 : std::stoi(found->second);
}

static std::vector<BasinSolution> load_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli, const fs::path& bank_dir,
    int maximum_count) {
  std::vector<BasinSolution> bank;
  for (int index = 0; index < maximum_count; ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    fs::path path = bank_dir / name.str();
    if (!fs::exists(path)) continue;
    CandidateState state = template_state;
    auto values = read_key_values(path);
    state.selected = parse_cover(values.at("cover"));
    verify_state(state);
    bank.push_back(basin_solution_from_state(state, free_moduli));
  }
  return bank;
}

static void write_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli,
    const std::vector<BasinSolution>& bank, int blocks, int epoch,
    std::uint64_t cumulative_trials, const fs::path& bank_dir,
    const fs::path& history_path) {
  fs::create_directories(bank_dir);
  fs::path index_path = bank_dir / "seed_bank.csv";
  fs::path temporary_index = index_path;
  temporary_index += ".tmp";
  std::ofstream index_out(temporary_index);
  index_out << "epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,"
               "residue_distance_to_elite,checkpoint,uncovered_points\n";
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    CandidateState state = template_state;
    apply_basin_solution(state, free_moduli, bank[index]);
    write_checkpoint(state, blocks, cumulative_trials, bank_dir / name.str());
    index_out << epoch << ',' << index << ',' << bank[index].covered << ','
              << template_state.candidate - bank[index].covered << ','
              << uncovered_symmetric_distance(bank[index], bank.front()) << ','
              << residue_hamming_distance(bank[index], bank.front()) << ','
              << name.str() << ','
              << csv_quote(join_ints(bank[index].uncovered, ';')) << '\n';
  }
  index_out.close();
  fs::rename(temporary_index, index_path);
  fs::copy_file(index_path, bank_dir / "seed_bank.log",
                fs::copy_options::overwrite_existing);

  if (!fs::exists(history_path)) {
    std::ofstream header(history_path);
    header << "epoch,bank_size,best_covered,best_uncovered,worst_covered,"
              "trials,bank_uncovered_counts\n";
  }
  std::ostringstream uncovered_counts;
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    if (index) uncovered_counts << ';';
    uncovered_counts << template_state.candidate - bank[index].covered;
  }
  std::ofstream history(history_path, std::ios::app);
  history << epoch << ',' << bank.size() << ',' << bank.front().covered << ','
          << template_state.candidate - bank.front().covered << ','
          << bank.back().covered << ',' << cumulative_trials << ','
          << csv_quote(uncovered_counts.str()) << '\n';
  history.close();
  fs::path history_log = history_path;
  history_log.replace_extension(".log");
  fs::copy_file(history_path, history_log,
                fs::copy_options::overwrite_existing);

  fs::path epoch_path = bank_dir / "epoch.txt";
  fs::path temporary_epoch = epoch_path;
  temporary_epoch += ".tmp";
  std::ofstream epoch_out(temporary_epoch);
  epoch_out << "completed_epochs=" << epoch << '\n';
  epoch_out << "cumulative_trials=" << cumulative_trials << '\n';
  epoch_out << "trial_count_semantics=completed_v1\n";
  epoch_out.close();
  fs::rename(temporary_epoch, epoch_path);
}

static void run_basin_search(const Config& config, CandidateState& state,
                             const std::vector<int>& free_moduli, int blocks,
                             const fs::path& checkpoint) {
  fs::path bank_dir = config.output_dir / "seed_bank";
  fs::path history_path = config.output_dir / "basin_history.csv";
  int completed_epochs = config.resume ? load_basin_epoch(bank_dir) : 0;
  std::uint64_t cumulative_trials = 0;
  if (completed_epochs > 0) {
    auto saved = read_key_values(bank_dir / "epoch.txt");
    if (saved["trial_count_semantics"] != "completed_v1") {
      throw std::runtime_error(
          "Cannot recover actual trial counts from a legacy bank. Start a new "
          "output directory with its seed checkpoints instead.");
    }
    cumulative_trials = std::stoull(saved.at("cumulative_trials"));
  }
  std::vector<BasinSolution> bank;
  if (config.resume && completed_epochs > 0) {
    bank = load_basin_bank(state, free_moduli, bank_dir, config.basin_count);
  }
  if (bank.empty()) bank.push_back(basin_solution_from_state(state, free_moduli));
  for (const fs::path& seed_path : config.basin_seed_checkpoints) {
    auto values = read_key_values(seed_path);
    if (std::stoi(values.at("candidate")) != state.candidate) {
      throw std::runtime_error("basin seed candidate mismatch: " +
                               seed_path.string());
    }
    CandidateState seed_state = state;
    seed_state.selected = parse_cover(values.at("cover"));
    verify_state(seed_state);
    bank.push_back(basin_solution_from_state(seed_state, free_moduli));
  }
  std::sort(bank.begin(), bank.end(), [](const auto& left, const auto& right) {
    return left.covered > right.covered;
  });

  CandidateState base_state = state;
  for (int modulus : free_moduli) base_state.selected.erase(modulus);
  auto base_counts = coverage_counts(state.candidate, base_state.selected);
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::uint64_t trials_per_epoch =
      std::uint64_t(config.basin_count) * config.basin_trials_per_seed;

  std::cout << state.candidate << ": basin search bank="
            << config.basin_count << ", epochs=" << config.basin_epochs
            << ", trials/epoch=" << trials_per_epoch
            << ", starting_bank=" << bank.size()
            << ", completed_epochs=" << completed_epochs << std::endl;

  for (int epoch = completed_epochs + 1; epoch <= config.basin_epochs; ++epoch) {
    std::vector<BasinSolution> pool = bank;
    std::mutex pool_mutex;
    std::mutex output_mutex;
    std::atomic<std::uint64_t> next_trial{0};
    std::atomic<std::uint64_t> finished_trials{0};
    std::uint64_t first_success_trial = 0;
    double first_success_seconds = -1.0;
    std::atomic<int> epoch_best{bank.front().covered};
    auto started = std::chrono::steady_clock::now();

    auto worker = [&](int thread_index) {
      while (true) {
        std::uint64_t trial_index = next_trial.fetch_add(1);
        if (trial_index >= trials_per_epoch ||
            epoch_best.load(std::memory_order_relaxed) == state.candidate) {
          break;
        }
        int parent_index = trial_index % bank.size();
        std::uint64_t mixed_seed = config.seed;
        mixed_seed ^= std::uint64_t(state.candidate) * 0x9E3779B97F4A7C15ULL;
        mixed_seed ^= std::uint64_t(epoch) * 0xBF58476D1CE4E5B9ULL;
        mixed_seed ^= std::uint64_t(parent_index + 1) * 0x94D049BB133111EBULL;
        mixed_seed ^= (trial_index + 1) * 0xD6E8FEB86659FD93ULL;
        mixed_seed ^= std::uint64_t(thread_index + 1) * 0xA0761D6478BD642FULL;
        std::mt19937_64 rng(mixed_seed);

        std::string schedule;
        int ruin_min = 2;
        int ruin_max = std::min<int>(
            free_moduli.size(),
            std::max(8, static_cast<int>(free_moduli.size()) / 2));
        if (trial_index % 3 == 0) {
          schedule = "medium";
          ruin_min = std::min<int>(7, free_moduli.size());
          ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(ruin_min,
                       std::min(24,
                                static_cast<int>(free_moduli.size()) / 4)));
        } else if (trial_index % 3 == 1) {
          schedule = "large_to_small";
        } else {
          schedule = "mixed";
        }

        BasinTrialOutcome outcome = basin_perturbation_trial(
            base_counts, free_moduli, bank[parent_index].residues, rng,
            config.refine_steps, ruin_min, ruin_max, schedule,
            config.basin_walk_slack);
        int local_best = outcome.best.covered;
        int observed = epoch_best.load(std::memory_order_relaxed);
        while (local_best > observed &&
               !epoch_best.compare_exchange_weak(observed, local_best)) {
        }
        std::uint64_t finished;
        {
          std::lock_guard<std::mutex> lock(pool_mutex);
          finished = finished_trials.fetch_add(1) + 1;
          if (local_best == state.candidate && first_success_trial == 0) {
            first_success_trial = finished;
            first_success_seconds = std::chrono::duration<double>(
                std::chrono::steady_clock::now() - started).count();
          }
          pool.push_back(std::move(outcome.endpoint));
          pool.push_back(std::move(outcome.best));
        }
        if (config.progress_every > 0 &&
            finished % config.progress_every == 0) {
          double seconds = std::chrono::duration<double>(
                               std::chrono::steady_clock::now() - started)
                               .count();
          std::lock_guard<std::mutex> lock(output_mutex);
          std::cout << "PROGRESS candidate=" << state.candidate
                    << " phase=basin epoch=" << epoch << '/'
                    << config.basin_epochs << " trial=" << finished << '/'
                    << trials_per_epoch << " best="
                    << epoch_best.load(std::memory_order_relaxed) << '/'
                    << state.candidate << " source_bank=" << bank.size()
                    << " elapsed=" << std::fixed << std::setprecision(1)
                    << seconds << "s" << std::endl;
        }
      }
    };

    std::vector<std::thread> workers;
    for (int thread = 0; thread < thread_count; ++thread) {
      workers.emplace_back(worker, thread);
    }
    for (auto& thread : workers) thread.join();

    bank = select_basin_bank(std::move(pool), config.basin_count,
                             config.basin_slack,
                             config.basin_min_uncovered_distance,
                             config.basin_min_residue_distance);
    cumulative_trials += finished_trials.load();
    fs::path timing_path = config.output_dir / "basin_timing.csv";
    if (!fs::exists(timing_path)) {
      std::ofstream header(timing_path);
      header << "epoch,planned_trials,completed_trials,cumulative_completed,"
                "first_success_completion_in_epoch,first_success_seconds,seconds\n";
    }
    std::ofstream timing(timing_path, std::ios::app);
    timing << std::setprecision(12) << epoch << ',' << trials_per_epoch << ','
           << finished_trials.load() << ',' << cumulative_trials << ','
           << first_success_trial << ',' << first_success_seconds << ','
           << std::chrono::duration<double>(
                  std::chrono::steady_clock::now() - started).count() << '\n';
    write_basin_bank(state, free_moduli, bank, blocks, epoch,
                     cumulative_trials, bank_dir, history_path);
    apply_basin_solution(state, free_moduli, bank.front());
    write_checkpoint(state, blocks, cumulative_trials, checkpoint);

    std::cout << state.candidate << " basin epoch " << epoch << '/'
              << config.basin_epochs << " frozen: bank=" << bank.size()
              << ", best=" << bank.front().covered << '/' << state.candidate
              << ", uncovered=" << state.candidate - bank.front().covered
              << ", worst_bank_uncovered="
              << state.candidate - bank.back().covered << std::endl;
    if (bank.front().covered == state.candidate) break;
  }
}

static Config parse_args(int argc, char** argv) {
  Config config;
  for (int i = 1; i < argc; ++i) {
    std::string arg = argv[i];
    auto value = [&]() -> std::string {
      if (i + 1 >= argc) throw std::runtime_error("missing value for " + arg);
      return argv[++i];
    };
    if (arg == "--candidate") {
      config.candidates = {std::stoi(value())};
    } else if (arg == "--minimum-modulus") {
      config.minimum_modulus = std::stoi(value());
    } else if (arg == "--block-size") {
      config.block_size = std::stoi(value());
    } else if (arg == "--block-count") {
      config.block_count = std::stoi(value());
    } else if (arg == "--prefix-depth") {
      config.prefix_depth = std::stoi(value());
    } else if (arg == "--threads") {
      config.threads = std::stoi(value());
    } else if (arg == "--trials-per-thread") {
      config.trials_per_thread = std::stoi(value());
    } else if (arg == "--ils-steps") {
      config.ils_steps = std::stoi(value());
    } else if (arg == "--adjacent-refine") {
      config.adjacent_refine = true;
    } else if (arg == "--subset-refine") {
      config.subset_refine = true;
    } else if (arg == "--randomized-refine") {
      config.randomized_refine = true;
    } else if (arg == "--final-refine") {
      config.final_refine = true;
    } else if (arg == "--final-refine-mode") {
      config.final_refine_mode = value();
    } else if (arg == "--max-refine-blocks") {
      config.max_refine_blocks = std::stoi(value());
    } else if (arg == "--refine-trials-per-thread") {
      config.refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--final-refine-trials-per-thread") {
      config.final_refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--refine-steps") {
      config.refine_steps = std::stoi(value());
    } else if (arg == "--revisit-rounds") {
      config.revisit_rounds = std::stoi(value());
    } else if (arg == "--random-revisit-windows") {
      config.random_revisit_windows = std::stoi(value());
    } else if (arg == "--structured-refine-bases") {
      std::stringstream stream(value());
      std::string item;
      while (std::getline(stream, item, ',')) {
        if (item.empty()) continue;
        config.structured_refine_bases.push_back(std::stoi(item));
      }
    } else if (arg == "--basin-search") {
      config.basin_search = true;
    } else if (arg == "--basin-count") {
      config.basin_count = std::stoi(value());
    } else if (arg == "--basin-epochs") {
      config.basin_epochs = std::stoi(value());
    } else if (arg == "--basin-trials-per-seed") {
      config.basin_trials_per_seed = std::stoi(value());
    } else if (arg == "--basin-slack") {
      config.basin_slack = std::stoi(value());
    } else if (arg == "--basin-walk-slack") {
      config.basin_walk_slack = std::stoi(value());
    } else if (arg == "--basin-min-uncovered-distance") {
      config.basin_min_uncovered_distance = std::stoi(value());
    } else if (arg == "--basin-min-residue-distance") {
      config.basin_min_residue_distance = std::stoi(value());
    } else if (arg == "--basin-seed-checkpoint") {
      config.basin_seed_checkpoints.push_back(value());
    } else if (arg == "--progress-every") {
      config.progress_every = std::stoi(value());
    } else if (arg == "--seed") {
      config.seed = std::stoull(value());
    } else if (arg == "--output-dir") {
      config.output_dir = value();
    } else if (arg == "--resume") {
      config.resume = true;
    } else {
      throw std::runtime_error("unknown argument: " + arg);
    }
  }
  if (config.minimum_modulus < 2 || config.block_size <= 0 ||
      config.block_count < 0 ||
      config.prefix_depth <= 0 ||
      config.trials_per_thread <= 0 || config.ils_steps < 0 ||
      config.refine_trials_per_thread <= 0 ||
      config.final_refine_trials_per_thread < 0 || config.refine_steps < 0 ||
      config.max_refine_blocks < 2 || config.revisit_rounds < 0 ||
      config.random_revisit_windows < 0 ||
      config.basin_count <= 0 || config.basin_epochs < 0 ||
      config.basin_trials_per_seed <= 0 || config.basin_slack < 0 ||
      config.basin_walk_slack < 0 ||
      config.basin_min_uncovered_distance < 0 ||
      config.basin_min_residue_distance < 0 ||
      config.progress_every < 0) {
    throw std::runtime_error("search parameters must be positive");
  }
  if (std::any_of(config.structured_refine_bases.begin(),
                  config.structured_refine_bases.end(),
                  [](int base) { return base < 2; })) {
    throw std::runtime_error("structured refinement bases must be at least 2");
  }
  if (config.final_refine_mode != "all" &&
      config.final_refine_mode != "small" &&
      config.final_refine_mode != "medium" &&
      config.final_refine_mode != "large_to_small" &&
      config.final_refine_mode != "mixed") {
    throw std::runtime_error("invalid final refinement mode");
  }
  return config;
}

int main(int argc, char** argv) {
  try {
    Config config = parse_args(argc, argv);
    fs::create_directories(config.output_dir);
    fs::path summary = config.output_dir / "block_results.csv";
    append_summary_header(summary);
    fs::path refinement_summary =
        config.output_dir / "refinement_results.csv";
    if (config.adjacent_refine || config.subset_refine ||
        config.randomized_refine || config.revisit_rounds > 0 ||
        config.random_revisit_windows > 0 ||
        !config.structured_refine_bases.empty() ||
        config.final_refine) {
      append_refinement_header(refinement_summary);
    }

    for (int candidate : config.candidates) {
      CandidateState state;
      state.candidate = candidate;
      state.minimum_modulus = config.minimum_modulus;
      state.moduli = divisors_at_least(candidate, config.minimum_modulus);
      int prefix_depth = std::min<int>(config.prefix_depth, state.moduli.size());
      std::vector<int> prefix_input(state.moduli.begin(),
                                    state.moduli.begin() + prefix_depth);
      state.prefix = maximum_crt_prefix(prefix_input);
      for (int m : state.prefix) state.selected[m] = m - 1;

      std::vector<int> free_moduli;
      for (int m : state.moduli) {
        if (!state.selected.count(m)) free_moduli.push_back(m);
      }
      fs::path checkpoint =
          config.output_dir / (std::to_string(candidate) + "_checkpoint.txt");
      int completed_blocks = 0;
      if (config.resume && fs::exists(checkpoint)) {
        auto values = read_key_values(checkpoint);
        if (std::stoi(values.at("candidate")) != candidate) {
          throw std::runtime_error("checkpoint candidate mismatch");
        }
        auto stored_minimum = values.find("minimum_modulus");
        if (stored_minimum != values.end() &&
            std::stoi(stored_minimum->second) != config.minimum_modulus) {
          throw std::runtime_error("checkpoint minimum modulus mismatch");
        }
        completed_blocks = std::stoi(values.at("completed_blocks"));
        state.selected = parse_cover(values.at("cover"));
      }
      verify_state(state);

      long long prefix_product = 1;
      for (int m : state.prefix) prefix_product *= m;
      std::cout << candidate << ": minimum modulus=" << config.minimum_modulus
                << ", moduli=" << state.moduli.size()
                << ", prefix=" << join_ints(state.prefix, ',')
                << ", CRT product=" << prefix_product
                << ", free=" << free_moduli.size() << std::endl;

      std::vector<std::vector<int>> block_partition;
      if (config.block_count > 0) {
        if (config.block_count > static_cast<int>(free_moduli.size())) {
          throw std::runtime_error("block count exceeds free moduli");
        }
        int base_size = free_moduli.size() / config.block_count;
        int larger_blocks = free_moduli.size() % config.block_count;
        int begin = 0;
        for (int block = 0; block < config.block_count; ++block) {
          int size = base_size + (block < larger_blocks ? 1 : 0);
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + begin + size);
          begin += size;
        }
      } else {
        int blocks = (free_moduli.size() + config.block_size - 1) /
                     config.block_size;
        for (int block = 0; block < blocks; ++block) {
          int begin = block * config.block_size;
          int end =
              std::min<int>(begin + config.block_size, free_moduli.size());
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + end);
        }
      }
      int blocks = block_partition.size();
      std::cout << candidate << ": block sizes=";
      for (int block = 0; block < blocks; ++block) {
        if (block) std::cout << ',';
        std::cout << block_partition[block].size();
      }
      std::cout << std::endl;

      auto refine_moduli = [&](const std::vector<int>& window_moduli,
                               const std::string& window_label,
                               int after_block) {
        if (window_moduli.empty()) return;
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(window_moduli.size());
        for (int m : window_moduli) {
          seed_residues.push_back(state.selected.at(m));
          base_state.selected.erase(m);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);

        std::vector<std::string> modes =
            (config.subset_refine || config.randomized_refine)
                ? std::vector<std::string>{"large_to_small", "mixed"}
                : std::vector<std::string>{"small", "large"};
        std::uint64_t total_trials = 0;
        for (const std::string& mode : modes) {
          seed_residues.clear();
          for (int m : window_moduli) {
            seed_residues.push_back(state.selected.at(m));
          }
          int ruin_min = 2;
          int ruin_max = std::min<int>(6, window_moduli.size());
          if (mode == "large") {
            ruin_min =
                std::max(8, static_cast<int>(window_moduli.size()) / 4);
            ruin_max = std::max(
                ruin_min, static_cast<int>(window_moduli.size()) / 2);
          } else if (mode == "large_to_small" || mode == "mixed") {
            ruin_max = std::min<int>(
                window_moduli.size(),
                std::max(8, static_cast<int>(window_moduli.size()) / 2));
          }
          int before = covered_count(coverage_counts(candidate, state.selected));
          SearchResult refined = search_seeded_refinement(
              refine_base, window_moduli, seed_residues, config, candidate,
              after_block, window_label, mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(window_moduli.size()); ++i) {
            state.selected[window_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, after_block,
                            window_label, mode, window_moduli,
                            refined.trials, refined.covered - before);
          std::cout << candidate << " refine " << window_label << ' '
                    << mode << " frozen: covered=" << refined.covered << '/'
                    << candidate << ", improvement="
                    << refined.covered - before << std::endl;
          total_trials += refined.trials;
        }
        write_checkpoint(state, after_block, total_trials, checkpoint);
      };

      auto refine_window = [&](const std::vector<int>& block_indices,
                               int after_block) {
        std::vector<int> window_moduli;
        std::ostringstream label;
        for (int index : block_indices) {
          if (label.tellp() > 0) label << '+';
          label << index + 1;
          window_moduli.insert(window_moduli.end(),
                               block_partition[index].begin(),
                               block_partition[index].end());
        }
        refine_moduli(window_moduli, label.str(), after_block);
      };

      for (int block = completed_blocks; block < blocks; ++block) {
        const std::vector<int>& block_moduli = block_partition[block];
        auto base_counts = coverage_counts(candidate, state.selected);
        SearchResult result = search_block(base_counts, block_moduli, config,
                                           candidate, block + 1);
        if (result.residues.size() != block_moduli.size()) {
          throw std::runtime_error("search produced incomplete block");
        }
        for (int i = 0; i < static_cast<int>(block_moduli.size()); ++i) {
          state.selected[block_moduli[i]] = result.residues[i];
        }
        verify_state(state);
        write_checkpoint(state, block + 1, result.trials, checkpoint);
        append_summary(summary, state, block + 1, block_moduli, result.trials);
        std::cout << candidate << " block " << block + 1
                  << " frozen: covered=" << result.covered << '/' << candidate
                  << ", uncovered=" << candidate - result.covered << std::endl;

        if (config.subset_refine && block >= 1) {
          // Every requested subset is visited exactly once, when its latest
          // block is first available.  Selecting r-1 earlier blocks and then
          // appending the current block covers non-adjacent windows as well as
          // full 4-, 5-, or 6-block joint refinements.
          int maximum_size =
              std::min(config.max_refine_blocks, block + 1);
          for (int subset_size = 2; subset_size <= maximum_size;
               ++subset_size) {
            std::vector<int> chosen;
            std::function<void(int, int)> enumerate = [&](int start,
                                                          int remaining) {
              if (remaining == 0) {
                auto indices = chosen;
                indices.push_back(block);
                refine_window(indices, block + 1);
                return;
              }
              for (int index = start; index <= block - remaining; ++index) {
                chosen.push_back(index);
                enumerate(index + 1, remaining - 1);
                chosen.pop_back();
              }
            };
            enumerate(0, subset_size - 1);
          }
        } else if (config.adjacent_refine && block >= 1) {
          refine_window({block - 1, block}, block + 1);
        }
      }

      // After the one-way construction, repeatedly reopen neighboring layers.
      // Alternating reverse and forward scans lets later large moduli influence
      // early decisions without jointly releasing the entire (large) model.
      for (int round = 0; round < config.revisit_rounds; ++round) {
        bool reverse = round % 2 == 0;
        std::cout << candidate << ": revisit round " << round + 1 << '/'
                  << config.revisit_rounds
                  << (reverse ? " reverse" : " forward") << std::endl;
        if (reverse) {
          for (int left = blocks - 2; left >= 0; --left) {
            refine_window({left, left + 1}, blocks);
          }
        } else {
          for (int left = 0; left + 1 < blocks; ++left) {
            refine_window({left, left + 1}, blocks);
          }
        }
      }

      // Reopen randomly ordered two- or three-block windows.  When the full
      // pair/triple subset pass is enabled these are intentional revisits from
      // a later incumbent, rather than missing combinations.
      if (config.random_revisit_windows > 0) {
        std::mt19937_64 window_rng(
            config.seed ^ (std::uint64_t(candidate) * 0xD6E8FEB86659FD93ULL) ^
            (std::uint64_t(blocks) * 0xA5A3564E27F8862FULL));
        std::cout << candidate << ": random block revisits="
                  << config.random_revisit_windows << std::endl;
        for (int visit = 0; visit < config.random_revisit_windows; ++visit) {
          int size = blocks >= 3 ? 2 + static_cast<int>(window_rng() & 1ULL) : 2;
          size = std::min(size, blocks);
          std::vector<int> indices(blocks);
          std::iota(indices.begin(), indices.end(), 0);
          std::shuffle(indices.begin(), indices.end(), window_rng);
          indices.resize(size);
          std::sort(indices.begin(), indices.end());
          refine_window(indices, blocks);
        }
      }

      // Arithmetic-structure windows: jointly reopen every free modulus
      // divisible by a requested base such as 2, 25, 7*13, or 7*13*17.
      for (int base : config.structured_refine_bases) {
        if (candidate % base != 0) {
          throw std::runtime_error("structured refinement base does not divide candidate");
        }
        std::vector<int> group;
        for (int modulus : free_moduli) {
          if (modulus % base == 0) group.push_back(modulus);
        }
        if (group.size() < 2) {
          std::cout << candidate << ": structured refine multiples_" << base
                    << " skipped (size=" << group.size() << ')' << std::endl;
          continue;
        }
        std::cout << candidate << ": structured refine multiples_" << base
                  << " size=" << group.size() << std::endl;
        refine_moduli(group, "multiples_" + std::to_string(base), blocks);
      }

      if (config.final_refine) {
        for (int modulus : free_moduli) {
          if (!state.selected.count(modulus)) {
            throw std::runtime_error(
                "final refinement requires all blocks to be complete");
          }
        }
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(free_moduli.size());
        for (int modulus : free_moduli) {
          seed_residues.push_back(state.selected.at(modulus));
          base_state.selected.erase(modulus);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);
        Config final_refine_config = config;
        if (config.final_refine_trials_per_thread > 0) {
          final_refine_config.refine_trials_per_thread =
              config.final_refine_trials_per_thread;
        }
        std::uint64_t total_trials = 0;
        std::vector<std::string> final_modes =
            config.final_refine_mode == "all"
                ? std::vector<std::string>{"medium", "large_to_small", "mixed"}
                : std::vector<std::string>{config.final_refine_mode};
        for (const std::string& mode : final_modes) {
          seed_residues.clear();
          for (int modulus : free_moduli) {
            seed_residues.push_back(state.selected.at(modulus));
          }
          int before =
              covered_count(coverage_counts(candidate, state.selected));
          int ruin_min = 2;
          int ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(8, static_cast<int>(free_moduli.size()) / 2));
          if (mode == "medium") {
            ruin_min = std::min<int>(7, free_moduli.size());
            ruin_max = std::min<int>(
                free_moduli.size(),
                std::max(ruin_min,
                         std::min(24,
                                  static_cast<int>(free_moduli.size()) / 4)));
          } else if (mode == "small") {
            ruin_max = std::min<int>(6, free_moduli.size());
          }
          SearchResult refined = search_seeded_refinement(
              refine_base, free_moduli, seed_residues, final_refine_config,
              candidate,
              blocks, "all", mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
            state.selected[free_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, blocks, "all", mode,
                            free_moduli, refined.trials,
                            refined.covered - before);
          std::cout << candidate << " final refine " << mode
                    << " frozen: covered=" << refined.covered << '/'
                    << candidate
                    << ", improvement=" << refined.covered - before
                    << std::endl;
          total_trials += refined.trials;
          if (refined.covered == candidate) break;
        }
        write_checkpoint(state, blocks, total_trials, checkpoint);
      }

      if (config.basin_search) {
        run_basin_search(config, state, free_moduli, blocks, checkpoint);
      }
    }
  } catch (const std::exception& error) {
    std::cerr << "error: " << error.what() << std::endl;
    return 1;
  }
  return 0;
}


==> anc/supplementary/followup_20261031/ordering_comparison.json <==
[
  {
    "m": 8,
    "L": 20160,
    "method": "whole",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 221.5,
    "min_gaps": 122,
    "max_gaps": 362,
    "first_success_scans_median": null,
    "source": "unchanged initial study"
  },
  {
    "m": 8,
    "L": 20160,
    "method": "ordered",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 151.5,
    "min_gaps": 96,
    "max_gaps": 206,
    "first_success_scans_median": null,
    "median_cpu_seconds": 1.4504329999999999,
    "median_wall_seconds": 1.4508545625,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.2775327998628892
  },
  {
    "m": 8,
    "L": 20160,
    "method": "segmented",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 60.0,
    "min_gaps": 12,
    "max_gaps": 102,
    "first_success_scans_median": null,
    "source": "unchanged initial study"
  },
  {
    "m": 8,
    "L": 30240,
    "method": "whole",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 127.5,
    "min_gaps": 85,
    "max_gaps": 302,
    "first_success_scans_median": null,
    "source": "unchanged initial study"
  },
  {
    "m": 8,
    "L": 30240,
    "method": "ordered",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 87.5,
    "min_gaps": 35,
    "max_gaps": 142,
    "first_success_scans_median": null,
    "median_cpu_seconds": 1.9852385,
    "median_wall_seconds": 1.9858425414999998,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.2775327998628892
  },
  {
    "m": 8,
    "L": 30240,
    "method": "segmented",
    "budget": 240000,
    "runs": 10,
    "successes": 8,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 50,
    "first_success_scans_median": 180011.0,
    "source": "unchanged initial study"
  },
  {
    "m": 9,
    "L": 75600,
    "method": "whole",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 1096.5,
    "min_gaps": 633,
    "max_gaps": 1881,
    "first_success_scans_median": null,
    "source": "unchanged initial study"
  },
  {
    "m": 9,
    "L": 75600,
    "method": "ordered",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 421.5,
    "min_gaps": 168,
    "max_gaps": 528,
    "first_success_scans_median": null,
    "median_cpu_seconds": 5.1145615,
    "median_wall_seconds": 5.1160112705,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.2775327998628892
  },
  {
    "m": 9,
    "L": 75600,
    "method": "segmented",
    "budget": 240000,
    "runs": 10,
    "successes": 7,
    "median_gaps": 0.0,
    "min_gaps": 0,
    "max_gaps": 345,
    "first_success_scans_median": 192011,
    "source": "unchanged initial study"
  }
]


==> anc/supplementary/followup_20261031/paired_bank_comparison.json <==
[
  {
    "budget": 240000,
    "lower_equal_higher": [
      4,
      2,
      4
    ],
    "gap_differences": [
      3,
      3,
      6,
      0,
      0,
      -16,
      -13,
      4,
      -12,
      -4
    ]
  },
  {
    "budget": 960000,
    "lower_equal_higher": [
      2,
      6,
      2
    ],
    "gap_differences": [
      -28,
      0,
      0,
      61,
      0,
      0,
      3,
      0,
      -14,
      0
    ]
  }
]


==> anc/supplementary/followup_20261031/parent_summary.json <==
[
  {
    "budget": 240000,
    "method": "bank_rr1",
    "starts": 85,
    "sampled_position_histogram": {
      "1": 85
    },
    "schedule_starts": {
      "medium": 34,
      "large_to_small": 26,
      "mixed": 25
    },
    "schedule_scans": {
      "medium": 379415,
      "large_to_small": 294717,
      "mixed": 297299
    }
  },
  {
    "budget": 240000,
    "method": "bank_rr20",
    "starts": 86,
    "sampled_position_histogram": {
      "1": 32,
      "3": 13,
      "2": 19,
      "4": 7,
      "5": 4,
      "7": 4,
      "8": 1,
      "6": 5,
      "9": 1
    },
    "schedule_starts": {
      "medium": 35,
      "large_to_small": 26,
      "mixed": 25
    },
    "schedule_scans": {
      "medium": 415367,
      "large_to_small": 303154,
      "mixed": 300161
    }
  },
  {
    "budget": 960000,
    "method": "bank_rr1",
    "starts": 255,
    "sampled_position_histogram": {
      "1": 255
    },
    "schedule_starts": {
      "medium": 89,
      "large_to_small": 83,
      "mixed": 83
    },
    "schedule_scans": {
      "medium": 1029238,
      "large_to_small": 1059377,
      "mixed": 995471
    }
  },
  {
    "budget": 960000,
    "method": "bank_rr20",
    "starts": 255,
    "sampled_position_histogram": {
      "1": 94,
      "11": 10,
      "13": 5,
      "2": 13,
      "6": 9,
      "3": 12,
      "4": 15,
      "8": 12,
      "5": 13,
      "16": 10,
      "15": 6,
      "7": 9,
      "19": 4,
      "18": 6,
      "17": 6,
      "9": 9,
      "12": 9,
      "14": 8,
      "10": 3,
      "20": 2
    },
    "schedule_starts": {
      "medium": 89,
      "large_to_small": 83,
      "mixed": 83
    },
    "schedule_scans": {
      "medium": 1034266,
      "large_to_small": 1048292,
      "mixed": 1001528
    }
  }
]


==> anc/supplementary/followup_20261031/parent_work.csv <==
run,budget,method,epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,1,1,1,0,1,20064,medium,completed,13696,20064
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,1,2,2,0,1,20064,large_to_small,budget_interrupted,10304,20064
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,2,1,3,0,1,20064,mixed,completed,13478,20079
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,2,2,4,0,1,20064,medium,budget_interrupted,10522,20069
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,3,1,5,0,1,20079,large_to_small,completed,13726,20084
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,3,2,6,0,1,20079,mixed,budget_interrupted,10274,20079
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,4,1,7,0,1,20084,medium,completed,12176,20087
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,4,2,8,0,1,20084,large_to_small,budget_interrupted,11824,20084
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,5,1,9,0,1,20087,mixed,completed,13046,20087
m8_L20160_bank_rr1_w240000_s2026103101,240000,bank_rr1,5,2,10,0,1,20087,medium,budget_interrupted,10954,20087
m8_L20160_bank_rr1_w240000_s2026103102,240000,bank_rr1,1,1,1,0,1,20146,medium,completed,14108,20156
m8_L20160_bank_rr1_w240000_s2026103102,240000,bank_rr1,1,2,2,0,1,20146,large_to_small,budget_interrupted,9892,20146
m8_L20160_bank_rr1_w240000_s2026103102,240000,bank_rr1,2,1,3,0,1,20156,mixed,completed,12055,20156
m8_L20160_bank_rr1_w240000_s2026103102,240000,bank_rr1,2,2,4,0,1,20156,medium,budget_interrupted,11945,20156
m8_L20160_bank_rr1_w240000_s2026103102,240000,bank_rr1,3,1,5,0,1,20156,large_to_small,completed,14384,20158
m8_L20160_bank_rr1_w240000_s2026103102,240000,bank_rr1,3,2,6,0,1,20156,mixed,budget_interrupted,9616,20156
m8_L20160_bank_rr1_w240000_s2026103102,240000,bank_rr1,4,1,7,0,1,20158,medium,success,749,20160
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,1,1,1,0,1,20082,medium,completed,12703,20107
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,1,2,2,0,1,20082,large_to_small,budget_interrupted,11297,20109
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,2,1,3,0,1,20109,mixed,completed,13146,20109
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,2,2,4,0,1,20109,medium,budget_interrupted,10854,20121
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,3,1,5,0,1,20121,large_to_small,completed,13711,20121
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,3,2,6,0,1,20121,mixed,budget_interrupted,10289,20123
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,4,1,7,0,1,20123,medium,completed,12397,20127
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,4,2,8,0,1,20123,large_to_small,budget_interrupted,11603,20124
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,5,1,9,0,1,20127,mixed,completed,15868,20127
m8_L20160_bank_rr1_w240000_s2026103103,240000,bank_rr1,5,2,10,0,1,20127,medium,budget_interrupted,8132,20127
m8_L20160_bank_rr1_w240000_s2026103104,240000,bank_rr1,1,1,1,0,1,20139,medium,success,12706,20160
m8_L20160_bank_rr1_w240000_s2026103105,240000,bank_rr1,1,1,1,0,1,20148,medium,completed,12360,20159
m8_L20160_bank_rr1_w240000_s2026103105,240000,bank_rr1,1,2,2,0,1,20148,large_to_small,budget_interrupted,11640,20148
m8_L20160_bank_rr1_w240000_s2026103105,240000,bank_rr1,2,1,3,0,1,20159,mixed,completed,14362,20159
m8_L20160_bank_rr1_w240000_s2026103105,240000,bank_rr1,2,2,4,0,1,20159,medium,success,7614,20160
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,1,1,1,0,1,20068,medium,completed,12460,20068
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,1,2,2,0,1,20068,large_to_small,budget_interrupted,11540,20068
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,2,1,3,0,1,20068,mixed,completed,12431,20068
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,2,2,4,0,1,20068,medium,budget_interrupted,11569,20068
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,3,1,5,0,1,20068,large_to_small,completed,14031,20083
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,3,2,6,0,1,20068,mixed,budget_interrupted,9969,20068
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,4,1,7,0,1,20083,medium,completed,13182,20083
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,4,2,8,0,1,20083,large_to_small,budget_interrupted,10818,20083
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,5,1,9,0,1,20083,mixed,completed,11476,20083
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,5,2,10,0,1,20083,medium,completed,12176,20085
m8_L20160_bank_rr1_w240000_s2026103106,240000,bank_rr1,5,3,11,0,1,20083,large_to_small,budget_interrupted,348,20083
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,1,1,1,0,1,20130,medium,completed,12728,20130
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,1,2,2,0,1,20130,large_to_small,budget_interrupted,11272,20130
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,2,1,3,0,1,20130,mixed,completed,10979,20130
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,2,2,4,0,1,20130,medium,completed,12910,20130
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,2,3,5,0,1,20130,large_to_small,budget_interrupted,111,20130
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,3,1,6,0,1,20130,mixed,completed,14124,20132
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,3,2,7,0,1,20130,medium,budget_interrupted,9876,20130
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,4,1,8,0,1,20132,large_to_small,completed,13067,20136
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,4,2,9,0,1,20132,mixed,completed,10656,20136
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,4,3,10,0,1,20132,medium,budget_interrupted,277,20132
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,5,1,11,0,1,20136,large_to_small,completed,14457,20136
m8_L20160_bank_rr1_w240000_s2026103107,240000,bank_rr1,5,2,12,0,1,20136,mixed,budget_interrupted,9543,20139
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,1,1,1,0,1,20138,medium,completed,13515,20146
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,1,2,2,0,1,20138,large_to_small,budget_interrupted,10485,20139
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,2,1,3,0,1,20146,mixed,completed,12782,20146
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,2,2,4,0,1,20146,medium,budget_interrupted,11218,20148
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,3,1,5,0,1,20148,large_to_small,completed,14592,20148
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,3,2,6,0,1,20148,mixed,budget_interrupted,9408,20148
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,4,1,7,0,1,20148,medium,completed,12978,20148
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,4,2,8,0,1,20148,large_to_small,budget_interrupted,11022,20148
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,5,1,9,0,1,20148,mixed,completed,12572,20148
m8_L20160_bank_rr1_w240000_s2026103108,240000,bank_rr1,5,2,10,0,1,20148,medium,budget_interrupted,11428,20152
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,1,1,1,0,1,20071,medium,completed,11718,20071
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,1,2,2,0,1,20071,large_to_small,budget_interrupted,12282,20071
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,2,1,3,0,1,20071,mixed,completed,12935,20071
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,2,2,4,0,1,20071,medium,budget_interrupted,11065,20071
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,3,1,5,0,1,20071,large_to_small,completed,13875,20071
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,3,2,6,0,1,20071,mixed,budget_interrupted,10125,20071
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,4,1,7,0,1,20071,medium,completed,13494,20082
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,4,2,8,0,1,20071,large_to_small,budget_interrupted,10506,20080
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,5,1,9,0,1,20082,mixed,completed,13541,20083
m8_L20160_bank_rr1_w240000_s2026103109,240000,bank_rr1,5,2,10,0,1,20082,medium,budget_interrupted,10459,20083
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,1,1,1,0,1,20078,medium,completed,12528,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,1,2,2,0,1,20078,large_to_small,budget_interrupted,11472,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,2,1,3,0,1,20078,mixed,completed,11714,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,2,2,4,0,1,20078,medium,budget_interrupted,12286,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,3,1,5,0,1,20078,large_to_small,completed,13870,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,3,2,6,0,1,20078,mixed,budget_interrupted,10130,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,4,1,7,0,1,20078,medium,completed,11412,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,4,2,8,0,1,20078,large_to_small,budget_interrupted,12588,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,5,1,9,0,1,20078,mixed,completed,12780,20078
m8_L20160_bank_rr1_w240000_s2026103110,240000,bank_rr1,5,2,10,0,1,20078,medium,budget_interrupted,11220,20078
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,1,1,0,1,20062,medium,completed,13794,20062
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,2,2,0,1,20062,large_to_small,completed,13135,20065
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,3,3,0,1,20062,mixed,completed,13620,20068
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,4,4,0,1,20062,medium,completed,12697,20064
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,5,5,0,1,20062,large_to_small,completed,12614,20065
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,6,6,0,1,20062,mixed,completed,14422,20063
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,7,7,0,1,20062,medium,completed,12454,20065
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,1,8,8,0,1,20062,large_to_small,budget_interrupted,3264,20062
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,1,9,0,1,20068,mixed,completed,13369,20079
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,2,10,0,1,20068,medium,completed,12486,20068
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,3,11,0,1,20068,large_to_small,completed,13585,20095
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,4,12,0,1,20068,mixed,completed,11029,20079
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,5,13,0,1,20068,medium,completed,12580,20068
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,6,14,0,1,20068,large_to_small,completed,13121,20077
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,7,15,0,1,20068,mixed,completed,12303,20068
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,2,8,16,0,1,20068,medium,budget_interrupted,7527,20068
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,1,17,0,1,20095,large_to_small,completed,13349,20101
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,2,18,0,1,20095,mixed,completed,12260,20095
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,3,19,0,1,20095,medium,completed,11219,20103
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,4,20,0,1,20095,large_to_small,completed,14174,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,5,21,0,1,20095,mixed,completed,11561,20095
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,6,22,0,1,20095,medium,completed,11879,20103
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,7,23,0,1,20095,large_to_small,completed,14678,20103
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,3,8,24,0,1,20095,mixed,budget_interrupted,6880,20102
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,1,25,0,1,20106,medium,completed,12168,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,2,26,0,1,20106,large_to_small,completed,14388,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,3,27,0,1,20106,mixed,completed,13101,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,4,28,0,1,20106,medium,completed,12685,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,5,29,0,1,20106,large_to_small,completed,13208,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,6,30,0,1,20106,mixed,completed,12241,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,7,31,0,1,20106,medium,completed,12316,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,4,8,32,0,1,20106,large_to_small,budget_interrupted,5893,20106
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,1,33,0,1,20107,mixed,completed,12849,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,2,34,0,1,20107,medium,completed,12916,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,3,35,0,1,20107,large_to_small,completed,13647,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,4,36,0,1,20107,mixed,completed,11389,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,5,37,0,1,20107,medium,completed,12295,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,6,38,0,1,20107,large_to_small,completed,13217,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,7,39,0,1,20107,mixed,completed,14337,20107
m8_L20160_bank_rr1_w960000_s2026103101,960000,bank_rr1,5,8,40,0,1,20107,medium,budget_interrupted,5350,20107
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,1,1,0,1,20107,medium,completed,11878,20133
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,2,2,0,1,20107,large_to_small,completed,13858,20137
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,3,3,0,1,20107,mixed,completed,13072,20134
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,4,4,0,1,20107,medium,completed,13435,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,5,5,0,1,20107,large_to_small,completed,14906,20114
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,6,6,0,1,20107,mixed,completed,12653,20137
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,7,7,0,1,20107,medium,completed,12077,20141
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,1,8,8,0,1,20107,large_to_small,budget_interrupted,4121,20107
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,1,9,0,1,20159,mixed,completed,12900,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,2,10,0,1,20159,medium,completed,14589,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,3,11,0,1,20159,large_to_small,completed,14168,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,4,12,0,1,20159,mixed,completed,12709,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,5,13,0,1,20159,medium,completed,13292,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,6,14,0,1,20159,large_to_small,completed,14094,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,7,15,0,1,20159,mixed,completed,13716,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,2,8,16,0,1,20159,medium,budget_interrupted,532,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,3,1,17,0,1,20159,large_to_small,completed,14320,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,3,2,18,0,1,20159,mixed,completed,14044,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,3,3,19,0,1,20159,medium,completed,13312,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,3,4,20,0,1,20159,large_to_small,completed,13881,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,3,5,21,0,1,20159,mixed,completed,13214,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,3,6,22,0,1,20159,medium,completed,13502,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,3,7,23,0,1,20159,large_to_small,budget_interrupted,13727,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,1,24,0,1,20159,mixed,completed,13937,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,2,25,0,1,20159,medium,completed,13559,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,3,26,0,1,20159,large_to_small,completed,12976,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,4,27,0,1,20159,mixed,completed,12221,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,5,28,0,1,20159,medium,completed,13561,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,6,29,0,1,20159,large_to_small,completed,14823,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,7,30,0,1,20159,mixed,completed,13401,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,4,8,31,0,1,20159,medium,budget_interrupted,1522,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,1,32,0,1,20159,large_to_small,completed,13726,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,2,33,0,1,20159,mixed,completed,12860,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,3,34,0,1,20159,medium,completed,13006,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,4,35,0,1,20159,large_to_small,completed,13873,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,5,36,0,1,20159,mixed,completed,11727,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,6,37,0,1,20159,medium,completed,13567,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,7,38,0,1,20159,large_to_small,completed,13652,20159
m8_L20160_bank_rr1_w960000_s2026103102,960000,bank_rr1,5,8,39,0,1,20159,mixed,budget_interrupted,3589,20159
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,1,1,0,1,20093,medium,completed,12079,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,2,2,0,1,20093,large_to_small,completed,13347,20093
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,3,3,0,1,20093,mixed,completed,14005,20093
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,4,4,0,1,20093,medium,completed,14239,20097
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,5,5,0,1,20093,large_to_small,completed,13438,20098
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,6,6,0,1,20093,mixed,completed,12746,20093
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,7,7,0,1,20093,medium,completed,12641,20097
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,1,8,8,0,1,20093,large_to_small,budget_interrupted,3505,20093
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,1,9,0,1,20108,mixed,completed,12811,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,2,10,0,1,20108,medium,completed,12072,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,3,11,0,1,20108,large_to_small,completed,13486,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,4,12,0,1,20108,mixed,completed,11608,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,5,13,0,1,20108,medium,completed,12740,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,6,14,0,1,20108,large_to_small,completed,14029,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,7,15,0,1,20108,mixed,completed,13059,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,2,8,16,0,1,20108,medium,budget_interrupted,6195,20108
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,1,17,0,1,20111,large_to_small,completed,13283,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,2,18,0,1,20111,mixed,completed,12529,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,3,19,0,1,20111,medium,completed,11856,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,4,20,0,1,20111,large_to_small,completed,16096,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,5,21,0,1,20111,mixed,completed,13679,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,6,22,0,1,20111,medium,completed,12592,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,7,23,0,1,20111,large_to_small,completed,13966,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,3,8,24,0,1,20111,mixed,budget_interrupted,1999,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,1,25,0,1,20111,medium,completed,12844,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,2,26,0,1,20111,large_to_small,completed,13288,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,3,27,0,1,20111,mixed,completed,14629,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,4,28,0,1,20111,medium,completed,11484,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,5,29,0,1,20111,large_to_small,completed,13288,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,6,30,0,1,20111,mixed,completed,13193,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,7,31,0,1,20111,medium,completed,12421,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,4,8,32,0,1,20111,large_to_small,budget_interrupted,4853,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,1,33,0,1,20111,mixed,completed,11659,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,2,34,0,1,20111,medium,completed,12471,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,3,35,0,1,20111,large_to_small,completed,14755,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,4,36,0,1,20111,mixed,completed,12159,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,5,37,0,1,20111,medium,completed,11129,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,6,38,0,1,20111,large_to_small,completed,13591,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,7,39,0,1,20111,mixed,completed,12231,20111
m8_L20160_bank_rr1_w960000_s2026103103,960000,bank_rr1,5,8,40,0,1,20111,medium,budget_interrupted,8005,20111
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,1,1,1,0,1,20066,medium,completed,12769,20069
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,1,2,2,0,1,20066,large_to_small,completed,14687,20068
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,1,3,3,0,1,20066,mixed,completed,14773,20066
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,1,4,4,0,1,20066,medium,completed,14337,20072
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,1,5,5,0,1,20066,large_to_small,completed,15417,20079
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,1,6,6,0,1,20066,mixed,completed,13034,20066
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,1,7,7,0,1,20066,medium,budget_interrupted,10983,20077
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,1,8,0,1,20079,large_to_small,completed,13567,20117
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,2,9,0,1,20079,mixed,completed,12172,20082
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,3,10,0,1,20079,medium,completed,12038,20082
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,4,11,0,1,20079,large_to_small,completed,14318,20087
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,5,12,0,1,20079,mixed,completed,12038,20082
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,6,13,0,1,20079,medium,completed,12981,20082
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,7,14,0,1,20079,large_to_small,completed,14142,20087
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,2,8,15,0,1,20079,mixed,budget_interrupted,4744,20080
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,1,16,0,1,20117,medium,completed,13268,20117
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,2,17,0,1,20117,large_to_small,completed,14975,20121
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,3,18,0,1,20117,mixed,completed,13921,20128
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,4,19,0,1,20117,medium,completed,12472,20144
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,5,20,0,1,20117,large_to_small,completed,14554,20128
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,6,21,0,1,20117,mixed,completed,11875,20126
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,7,22,0,1,20117,medium,completed,12648,20129
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,3,8,23,0,1,20117,large_to_small,budget_interrupted,2287,20117
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,1,24,0,1,20144,mixed,completed,13841,20146
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,2,25,0,1,20144,medium,completed,12077,20144
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,3,26,0,1,20144,large_to_small,completed,13412,20144
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,4,27,0,1,20144,mixed,completed,13355,20145
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,5,28,0,1,20144,medium,completed,12224,20145
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,6,29,0,1,20144,large_to_small,completed,14005,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,7,30,0,1,20144,mixed,completed,12574,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,4,8,31,0,1,20144,medium,budget_interrupted,4512,20144
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,1,32,0,1,20148,large_to_small,completed,14688,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,2,33,0,1,20148,mixed,completed,11138,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,3,34,0,1,20148,medium,completed,12174,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,4,35,0,1,20148,large_to_small,completed,15494,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,5,36,0,1,20148,mixed,completed,11375,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,6,37,0,1,20148,medium,completed,12213,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,7,38,0,1,20148,large_to_small,completed,13423,20148
m8_L20160_bank_rr1_w960000_s2026103104,960000,bank_rr1,5,8,39,0,1,20148,mixed,budget_interrupted,5495,20148
m8_L20160_bank_rr1_w960000_s2026103105,960000,bank_rr1,1,1,1,0,1,20148,medium,completed,12360,20159
m8_L20160_bank_rr1_w960000_s2026103105,960000,bank_rr1,1,2,2,0,1,20148,large_to_small,completed,14009,20148
m8_L20160_bank_rr1_w960000_s2026103105,960000,bank_rr1,1,3,3,0,1,20148,mixed,success,4380,20160
m8_L20160_bank_rr1_w960000_s2026103106,960000,bank_rr1,1,1,1,0,1,20148,medium,completed,13112,20153
m8_L20160_bank_rr1_w960000_s2026103106,960000,bank_rr1,1,2,2,0,1,20148,large_to_small,completed,14759,20156
m8_L20160_bank_rr1_w960000_s2026103106,960000,bank_rr1,1,3,3,0,1,20148,mixed,completed,11921,20153
m8_L20160_bank_rr1_w960000_s2026103106,960000,bank_rr1,1,4,4,0,1,20148,medium,completed,14318,20153
m8_L20160_bank_rr1_w960000_s2026103106,960000,bank_rr1,1,5,5,0,1,20148,large_to_small,completed,14032,20158
m8_L20160_bank_rr1_w960000_s2026103106,960000,bank_rr1,1,6,6,0,1,20148,mixed,completed,14074,20154
m8_L20160_bank_rr1_w960000_s2026103106,960000,bank_rr1,1,7,7,0,1,20148,medium,success,5460,20160
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,1,1,0,1,20107,medium,completed,13255,20144
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,2,2,0,1,20107,large_to_small,completed,13647,20142
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,3,3,0,1,20107,mixed,completed,14601,20134
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,4,4,0,1,20107,medium,completed,11714,20131
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,5,5,0,1,20107,large_to_small,completed,12815,20122
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,6,6,0,1,20107,mixed,completed,12755,20122
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,7,7,0,1,20107,medium,completed,13705,20147
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,1,8,8,0,1,20107,large_to_small,budget_interrupted,3508,20107
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,1,9,0,1,20147,mixed,completed,13172,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,2,10,0,1,20147,medium,completed,13790,20151
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,3,11,0,1,20147,large_to_small,completed,14829,20152
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,4,12,0,1,20147,mixed,completed,13573,20152
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,5,13,0,1,20147,medium,completed,12827,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,6,14,0,1,20147,large_to_small,completed,14906,20147
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,7,15,0,1,20147,mixed,completed,12710,20147
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,2,8,16,0,1,20147,medium,budget_interrupted,193,20147
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,1,17,0,1,20153,large_to_small,completed,14321,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,2,18,0,1,20153,mixed,completed,12203,20155
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,3,19,0,1,20153,medium,completed,13028,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,4,20,0,1,20153,large_to_small,completed,13654,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,5,21,0,1,20153,mixed,completed,13052,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,6,22,0,1,20153,medium,completed,12758,20154
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,7,23,0,1,20153,large_to_small,completed,14978,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,3,8,24,0,1,20153,mixed,budget_interrupted,2006,20153
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,1,25,0,1,20155,medium,completed,14085,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,2,26,0,1,20155,large_to_small,completed,13428,20155
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,3,27,0,1,20155,mixed,completed,13005,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,4,28,0,1,20155,medium,completed,14190,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,5,29,0,1,20155,large_to_small,completed,13712,20155
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,6,30,0,1,20155,mixed,completed,13865,20155
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,7,31,0,1,20155,medium,completed,13568,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,4,8,32,0,1,20155,large_to_small,budget_interrupted,147,20155
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,1,33,0,1,20156,mixed,completed,14908,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,2,34,0,1,20156,medium,completed,12908,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,3,35,0,1,20156,large_to_small,completed,13881,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,4,36,0,1,20156,mixed,completed,12138,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,5,37,0,1,20156,medium,completed,14009,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,6,38,0,1,20156,large_to_small,completed,14162,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,7,39,0,1,20156,mixed,completed,12143,20156
m8_L20160_bank_rr1_w960000_s2026103107,960000,bank_rr1,5,8,40,0,1,20156,medium,budget_interrupted,1851,20156
m8_L20160_bank_rr1_w960000_s2026103108,960000,bank_rr1,1,1,1,0,1,20148,medium,completed,14452,20157
m8_L20160_bank_rr1_w960000_s2026103108,960000,bank_rr1,1,2,2,0,1,20148,large_to_small,completed,14610,20150
m8_L20160_bank_rr1_w960000_s2026103108,960000,bank_rr1,1,3,3,0,1,20148,mixed,success,5487,20160
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,1,1,0,1,20071,medium,completed,11718,20071
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,2,2,0,1,20071,large_to_small,completed,14088,20071
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,3,3,0,1,20071,mixed,completed,13856,20071
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,4,4,0,1,20071,medium,completed,13559,20076
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,5,5,0,1,20071,large_to_small,completed,13351,20091
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,6,6,0,1,20071,mixed,completed,12268,20071
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,7,7,0,1,20071,medium,completed,12661,20077
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,1,8,8,0,1,20071,large_to_small,budget_interrupted,4499,20071
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,1,9,0,1,20091,mixed,completed,13570,20091
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,2,10,0,1,20091,medium,completed,12009,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,3,11,0,1,20091,large_to_small,completed,13514,20091
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,4,12,0,1,20091,mixed,completed,12479,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,5,13,0,1,20091,medium,completed,11718,20091
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,6,14,0,1,20091,large_to_small,completed,14005,20094
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,7,15,0,1,20091,mixed,completed,12676,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,2,8,16,0,1,20091,medium,budget_interrupted,6029,20091
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,1,17,0,1,20097,large_to_small,completed,13418,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,2,18,0,1,20097,mixed,completed,12436,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,3,19,0,1,20097,medium,completed,13062,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,4,20,0,1,20097,large_to_small,completed,14539,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,5,21,0,1,20097,mixed,completed,12848,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,6,22,0,1,20097,medium,completed,11633,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,7,23,0,1,20097,large_to_small,completed,13945,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,3,8,24,0,1,20097,mixed,budget_interrupted,4119,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,1,25,0,1,20097,medium,completed,12449,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,2,26,0,1,20097,large_to_small,completed,14085,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,3,27,0,1,20097,mixed,completed,13688,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,4,28,0,1,20097,medium,completed,11423,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,5,29,0,1,20097,large_to_small,completed,13133,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,6,30,0,1,20097,mixed,completed,12422,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,7,31,0,1,20097,medium,completed,11976,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,4,8,32,0,1,20097,large_to_small,budget_interrupted,6824,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,1,33,0,1,20097,mixed,completed,12865,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,2,34,0,1,20097,medium,completed,12630,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,3,35,0,1,20097,large_to_small,completed,14386,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,4,36,0,1,20097,mixed,completed,13106,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,5,37,0,1,20097,medium,completed,13506,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,6,38,0,1,20097,large_to_small,completed,13651,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,7,39,0,1,20097,mixed,completed,13728,20097
m8_L20160_bank_rr1_w960000_s2026103109,960000,bank_rr1,5,8,40,0,1,20097,medium,budget_interrupted,2128,20097
m8_L20160_bank_rr1_w960000_s2026103110,960000,bank_rr1,1,1,1,0,1,20148,medium,completed,13728,20155
m8_L20160_bank_rr1_w960000_s2026103110,960000,bank_rr1,1,2,2,0,1,20148,large_to_small,completed,14249,20152
m8_L20160_bank_rr1_w960000_s2026103110,960000,bank_rr1,1,3,3,0,1,20148,mixed,completed,13371,20148
m8_L20160_bank_rr1_w960000_s2026103110,960000,bank_rr1,1,4,4,0,1,20148,medium,success,9764,20160
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,1,1,1,0,1,20064,medium,completed,13696,20064
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,1,2,2,0,1,20064,large_to_small,budget_interrupted,10304,20064
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,2,1,3,2,3,20064,mixed,completed,13092,20064
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,2,2,4,1,3,20064,medium,budget_interrupted,10908,20064
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,3,1,5,3,5,20064,large_to_small,completed,14307,20084
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,3,2,6,1,5,20064,mixed,budget_interrupted,9693,20065
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,4,1,7,1,2,20084,medium,completed,12088,20084
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,4,2,8,0,2,20084,large_to_small,budget_interrupted,11912,20084
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,5,1,9,2,4,20084,mixed,completed,11821,20084
m8_L20160_bank_rr20_w240000_s2026103101,240000,bank_rr20,5,2,10,0,4,20084,medium,budget_interrupted,12179,20084
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,1,1,1,0,1,20146,medium,completed,14108,20156
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,1,2,2,0,1,20146,large_to_small,budget_interrupted,9892,20146
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,2,1,3,0,3,20156,mixed,completed,12055,20156
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,2,2,4,2,3,20146,medium,budget_interrupted,11945,20150
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,3,1,5,2,5,20150,large_to_small,completed,13722,20150
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,3,2,6,4,5,20156,mixed,budget_interrupted,10278,20156
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,4,1,7,0,7,20156,medium,completed,12977,20156
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,4,2,8,6,7,20156,large_to_small,budget_interrupted,11023,20156
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,5,1,9,7,9,20156,mixed,completed,13955,20156
m8_L20160_bank_rr20_w240000_s2026103102,240000,bank_rr20,5,2,10,5,9,20146,medium,budget_interrupted,10045,20157
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,1,1,1,0,1,20082,medium,completed,12703,20107
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,1,2,2,0,1,20082,large_to_small,budget_interrupted,11297,20109
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,2,1,3,0,2,20109,mixed,completed,13146,20109
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,2,2,4,1,2,20107,medium,budget_interrupted,10854,20119
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,3,1,5,0,4,20119,large_to_small,completed,13429,20120
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,3,2,6,3,4,20107,mixed,budget_interrupted,10571,20107
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,4,1,7,1,6,20120,medium,completed,11075,20120
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,4,2,8,5,6,20107,large_to_small,budget_interrupted,12925,20108
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,5,1,9,2,9,20120,mixed,completed,12278,20120
m8_L20160_bank_rr20_w240000_s2026103103,240000,bank_rr20,5,2,10,6,9,20109,medium,budget_interrupted,11722,20121
m8_L20160_bank_rr20_w240000_s2026103104,240000,bank_rr20,1,1,1,0,1,20139,medium,success,12706,20160
m8_L20160_bank_rr20_w240000_s2026103105,240000,bank_rr20,1,1,1,0,1,20148,medium,completed,12360,20159
m8_L20160_bank_rr20_w240000_s2026103105,240000,bank_rr20,1,2,2,0,1,20148,large_to_small,budget_interrupted,11640,20148
m8_L20160_bank_rr20_w240000_s2026103105,240000,bank_rr20,2,1,3,0,3,20159,mixed,completed,14362,20159
m8_L20160_bank_rr20_w240000_s2026103105,240000,bank_rr20,2,2,4,2,3,20159,medium,success,7614,20160
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,1,1,1,0,1,20068,medium,completed,12460,20068
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,1,2,2,0,1,20068,large_to_small,budget_interrupted,11540,20068
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,2,1,3,1,3,20068,mixed,completed,10776,20068
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,2,2,4,2,3,20068,medium,budget_interrupted,13224,20068
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,3,1,5,1,5,20068,large_to_small,completed,14031,20083
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,3,2,6,3,5,20068,mixed,budget_interrupted,9969,20068
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,4,1,7,5,6,20068,medium,completed,12160,20101
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,4,2,8,3,6,20068,large_to_small,budget_interrupted,11840,20068
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,5,1,9,0,2,20101,mixed,completed,13415,20101
m8_L20160_bank_rr20_w240000_s2026103106,240000,bank_rr20,5,2,10,1,2,20101,medium,budget_interrupted,10585,20101
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,1,1,1,0,1,20130,medium,completed,12728,20130
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,1,2,2,0,1,20130,large_to_small,budget_interrupted,11272,20130
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,2,1,3,1,3,20130,mixed,completed,12406,20133
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,2,2,4,2,3,20130,medium,budget_interrupted,11594,20130
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,3,1,5,2,4,20130,large_to_small,completed,13360,20134
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,3,2,6,3,4,20130,mixed,budget_interrupted,10640,20130
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,4,1,7,1,6,20133,medium,completed,13078,20139
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,4,2,8,0,6,20134,large_to_small,budget_interrupted,10922,20151
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,5,1,9,1,2,20139,mixed,completed,12321,20139
m8_L20160_bank_rr20_w240000_s2026103107,240000,bank_rr20,5,2,10,0,2,20151,medium,budget_interrupted,11679,20152
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,1,1,1,0,1,20138,medium,completed,13515,20146
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,1,2,2,0,1,20138,large_to_small,budget_interrupted,10485,20139
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,2,1,3,2,4,20139,mixed,completed,14414,20139
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,2,2,4,3,4,20138,medium,budget_interrupted,9586,20142
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,3,1,5,5,6,20131,large_to_small,completed,13291,20146
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,3,2,6,1,6,20143,mixed,budget_interrupted,10709,20146
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,4,1,7,6,9,20139,medium,completed,13598,20148
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,4,2,8,8,9,20131,large_to_small,budget_interrupted,10402,20132
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,5,1,9,2,10,20146,mixed,completed,14985,20146
m8_L20160_bank_rr20_w240000_s2026103108,240000,bank_rr20,5,2,10,6,10,20142,medium,budget_interrupted,9015,20143
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,1,1,1,0,1,20071,medium,completed,11718,20071
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,1,2,2,0,1,20071,large_to_small,budget_interrupted,12282,20071
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,2,1,3,0,3,20071,mixed,completed,12935,20071
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,2,2,4,2,3,20061,medium,budget_interrupted,11065,20077
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,3,1,5,3,4,20071,large_to_small,completed,14685,20075
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,3,2,6,1,4,20071,mixed,budget_interrupted,9315,20071
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,4,1,7,1,5,20075,medium,completed,12673,20080
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,4,2,8,4,5,20071,large_to_small,budget_interrupted,11327,20080
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,5,1,9,2,8,20080,mixed,completed,12755,20080
m8_L20160_bank_rr20_w240000_s2026103109,240000,bank_rr20,5,2,10,1,8,20080,medium,budget_interrupted,11245,20095
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,1,1,1,0,1,20078,medium,completed,12528,20078
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,1,2,2,0,1,20078,large_to_small,budget_interrupted,11472,20078
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,2,1,3,1,3,20078,mixed,completed,11555,20078
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,2,2,4,0,3,20078,medium,budget_interrupted,12445,20078
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,3,1,5,1,5,20078,large_to_small,completed,13433,20078
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,3,2,6,4,5,20078,mixed,budget_interrupted,10567,20079
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,4,1,7,0,8,20079,medium,completed,12068,20082
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,4,2,8,1,8,20078,large_to_small,budget_interrupted,11932,20078
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,5,1,9,1,9,20081,mixed,completed,12148,20081
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,5,2,10,4,9,20078,medium,completed,11423,20078
m8_L20160_bank_rr20_w240000_s2026103110,240000,bank_rr20,5,3,11,5,9,20078,large_to_small,budget_interrupted,429,20078
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,1,1,0,1,20062,medium,completed,13794,20062
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,2,2,0,1,20062,large_to_small,completed,13135,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,3,3,0,1,20062,mixed,completed,13620,20068
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,4,4,0,1,20062,medium,completed,12697,20064
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,5,5,0,1,20062,large_to_small,completed,12614,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,6,6,0,1,20062,mixed,completed,14422,20063
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,7,7,0,1,20062,medium,completed,12454,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,1,8,8,0,1,20062,large_to_small,budget_interrupted,3264,20062
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,1,9,10,13,20060,mixed,completed,13735,20068
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,2,10,12,13,20056,medium,completed,13225,20070
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,3,11,1,13,20065,large_to_small,completed,14019,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,4,12,5,13,20064,mixed,completed,12883,20064
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,5,13,2,13,20065,medium,completed,12212,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,6,14,3,13,20065,large_to_small,completed,13942,20066
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,7,15,7,13,20062,mixed,completed,13505,20063
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,2,8,16,4,13,20065,medium,budget_interrupted,2479,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,1,17,15,20,20064,large_to_small,completed,15058,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,2,18,14,20,20064,mixed,completed,12911,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,3,19,6,20,20065,medium,completed,13591,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,4,20,18,20,20063,large_to_small,completed,13564,20070
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,5,21,7,20,20065,mixed,completed,11104,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,6,22,3,20,20067,medium,completed,11551,20080
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,7,23,4,20,20066,large_to_small,completed,14092,20066
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,3,8,24,2,20,20068,mixed,budget_interrupted,4129,20072
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,1,25,15,20,20065,medium,completed,12143,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,2,26,17,20,20065,large_to_small,completed,13874,20065
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,3,27,16,20,20065,mixed,completed,14287,20068
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,4,28,8,20,20067,medium,completed,11548,20078
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,5,29,2,20,20072,large_to_small,completed,13643,20072
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,6,30,10,20,20066,mixed,completed,12200,20078
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,7,31,6,20,20068,medium,completed,12092,20069
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,4,8,32,11,20,20066,large_to_small,budget_interrupted,6213,20106
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,1,33,0,1,20106,mixed,completed,12206,20134
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,2,34,0,1,20106,medium,completed,14041,20126
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,3,35,0,1,20106,large_to_small,completed,13492,20130
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,4,36,0,1,20106,mixed,completed,14489,20106
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,5,37,0,1,20106,medium,completed,13249,20135
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,6,38,0,1,20106,large_to_small,completed,14250,20134
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,7,39,0,1,20106,mixed,completed,13067,20120
m8_L20160_bank_rr20_w960000_s2026103101,960000,bank_rr20,5,8,40,0,1,20106,medium,budget_interrupted,1206,20117
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,1,1,0,1,20107,medium,completed,11878,20133
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,2,2,0,1,20107,large_to_small,completed,13858,20137
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,3,3,0,1,20107,mixed,completed,13072,20134
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,4,4,0,1,20107,medium,completed,13435,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,5,5,0,1,20107,large_to_small,completed,14906,20114
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,6,6,0,1,20107,mixed,completed,12653,20137
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,7,7,0,1,20107,medium,completed,12077,20141
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,1,8,8,0,1,20107,large_to_small,budget_interrupted,4121,20107
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,1,9,0,1,20159,mixed,completed,12900,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,2,10,0,1,20159,medium,completed,14589,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,3,11,0,1,20159,large_to_small,completed,14168,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,4,12,0,1,20159,mixed,completed,12709,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,5,13,0,1,20159,medium,completed,13292,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,6,14,0,1,20159,large_to_small,completed,14094,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,7,15,0,1,20159,mixed,completed,13716,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,2,8,16,0,1,20159,medium,budget_interrupted,532,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,1,17,5,12,20159,large_to_small,completed,13799,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,2,18,3,12,20155,mixed,completed,14587,20157
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,3,19,0,12,20159,medium,completed,13312,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,4,20,1,12,20159,large_to_small,completed,13063,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,5,21,2,12,20157,mixed,completed,12410,20157
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,6,22,10,12,20159,medium,completed,13017,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,7,23,11,12,20159,large_to_small,completed,14404,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,3,8,24,8,12,20159,mixed,budget_interrupted,1408,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,1,25,15,20,20159,medium,completed,13477,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,2,26,17,20,20159,large_to_small,completed,14244,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,3,27,16,20,20159,mixed,completed,13447,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,4,28,0,20,20159,medium,completed,13209,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,5,29,13,20,20159,large_to_small,completed,15053,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,6,30,6,20,20150,mixed,completed,12199,20150
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,7,31,18,20,20159,medium,completed,13131,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,4,8,32,2,20,20157,large_to_small,budget_interrupted,1240,20157
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,1,33,7,20,20153,mixed,completed,12380,20153
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,2,34,1,20,20159,medium,completed,12984,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,3,35,4,20,20157,large_to_small,completed,13512,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,4,36,17,20,20159,mixed,completed,13986,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,5,37,9,20,20150,medium,completed,12889,20152
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,6,38,14,20,20159,large_to_small,completed,14015,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,7,39,13,20,20159,mixed,completed,12657,20159
m8_L20160_bank_rr20_w960000_s2026103102,960000,bank_rr20,5,8,40,19,20,20159,medium,budget_interrupted,3577,20159
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,1,1,0,1,20093,medium,completed,12079,20108
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,2,2,0,1,20093,large_to_small,completed,13347,20093
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,3,3,0,1,20093,mixed,completed,14005,20093
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,4,4,0,1,20093,medium,completed,14239,20097
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,5,5,0,1,20093,large_to_small,completed,13438,20098
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,6,6,0,1,20093,mixed,completed,12746,20093
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,7,7,0,1,20093,medium,completed,12641,20097
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,1,8,8,0,1,20093,large_to_small,budget_interrupted,3505,20093
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,1,9,6,14,20097,mixed,completed,13821,20098
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,2,10,2,14,20098,medium,completed,12246,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,3,11,0,14,20108,large_to_small,completed,13486,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,4,12,3,14,20098,mixed,completed,12247,20098
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,5,13,10,14,20093,medium,completed,13419,20093
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,6,14,4,14,20097,large_to_small,completed,13055,20097
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,7,15,11,14,20093,mixed,completed,12303,20093
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,2,8,16,7,14,20097,medium,budget_interrupted,5423,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,1,17,8,17,20098,large_to_small,completed,13573,20099
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,2,18,7,17,20098,mixed,completed,12338,20099
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,3,19,3,17,20108,medium,completed,12914,20108
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,4,20,6,17,20100,large_to_small,completed,13351,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,5,21,16,17,20097,mixed,completed,13836,20097
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,6,22,2,17,20108,medium,completed,12906,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,7,23,11,17,20098,large_to_small,completed,13951,20098
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,3,8,24,15,17,20097,mixed,budget_interrupted,3131,20097
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,1,25,1,20,20111,medium,completed,12538,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,2,26,5,20,20108,large_to_small,completed,13347,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,3,27,13,20,20099,mixed,completed,11763,20099
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,4,28,8,20,20100,medium,completed,11829,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,5,29,0,20,20111,large_to_small,completed,13427,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,6,30,15,20,20099,mixed,completed,13333,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,7,31,18,20,20098,medium,completed,12630,20099
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,4,8,32,4,20,20108,large_to_small,budget_interrupted,7133,20108
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,1,33,18,20,20100,mixed,completed,11329,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,2,34,6,20,20111,medium,completed,12538,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,3,35,13,20,20100,large_to_small,completed,12920,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,4,36,0,20,20111,mixed,completed,13781,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,5,37,14,20,20100,medium,completed,11285,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,6,38,15,20,20100,large_to_small,completed,12762,20100
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,7,39,1,20,20111,mixed,completed,14455,20111
m8_L20160_bank_rr20_w960000_s2026103103,960000,bank_rr20,5,8,40,5,20,20111,medium,budget_interrupted,6930,20111
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,1,1,1,0,1,20066,medium,completed,12769,20069
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,1,2,2,0,1,20066,large_to_small,completed,14687,20068
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,1,3,3,0,1,20066,mixed,completed,14773,20066
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,1,4,4,0,1,20066,medium,completed,14337,20072
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,1,5,5,0,1,20066,large_to_small,completed,15417,20079
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,1,6,6,0,1,20066,mixed,completed,13034,20066
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,1,7,7,0,1,20066,medium,budget_interrupted,10983,20077
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,1,8,8,11,20066,large_to_small,completed,14982,20068
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,2,9,0,11,20079,mixed,completed,12172,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,3,10,3,11,20069,medium,completed,13268,20069
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,4,11,2,11,20072,large_to_small,completed,12243,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,5,12,10,11,20066,mixed,completed,12693,20069
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,6,13,4,11,20068,medium,completed,13259,20070
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,7,14,7,11,20066,large_to_small,completed,15350,20069
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,2,8,15,1,11,20077,mixed,budget_interrupted,2033,20077
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,1,16,3,20,20082,medium,completed,11040,20087
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,2,17,10,20,20069,large_to_small,completed,14692,20069
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,3,18,7,20,20070,mixed,completed,14026,20083
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,4,19,13,20,20069,medium,completed,11697,20072
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,5,20,8,20,20070,large_to_small,completed,13420,20070
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,6,21,4,20,20079,mixed,completed,13448,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,7,22,1,20,20082,medium,completed,12147,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,3,8,23,14,20,20069,large_to_small,budget_interrupted,5530,20069
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,1,24,3,16,20083,mixed,completed,13751,20087
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,2,25,12,16,20077,medium,completed,13503,20085
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,3,26,11,16,20079,large_to_small,completed,13293,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,4,27,15,16,20072,mixed,completed,11115,20072
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,5,28,10,16,20082,medium,completed,12668,20083
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,6,29,9,16,20082,large_to_small,completed,12979,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,7,30,5,16,20082,mixed,completed,13106,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,4,8,31,8,16,20082,medium,budget_interrupted,5585,20084
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,1,32,12,20,20082,large_to_small,completed,13059,20087
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,2,33,7,20,20083,mixed,completed,13394,20083
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,3,34,13,20,20082,medium,completed,11345,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,4,35,5,20,20083,large_to_small,completed,14750,20083
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,5,36,3,20,20084,mixed,completed,16053,20084
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,6,37,8,20,20082,medium,completed,12763,20085
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,7,38,11,20,20082,large_to_small,completed,12981,20082
m8_L20160_bank_rr20_w960000_s2026103104,960000,bank_rr20,5,8,39,17,20,20082,mixed,budget_interrupted,1655,20082
m8_L20160_bank_rr20_w960000_s2026103105,960000,bank_rr20,1,1,1,0,1,20148,medium,completed,12360,20159
m8_L20160_bank_rr20_w960000_s2026103105,960000,bank_rr20,1,2,2,0,1,20148,large_to_small,completed,14009,20148
m8_L20160_bank_rr20_w960000_s2026103105,960000,bank_rr20,1,3,3,0,1,20148,mixed,success,4380,20160
m8_L20160_bank_rr20_w960000_s2026103106,960000,bank_rr20,1,1,1,0,1,20148,medium,completed,13112,20153
m8_L20160_bank_rr20_w960000_s2026103106,960000,bank_rr20,1,2,2,0,1,20148,large_to_small,completed,14759,20156
m8_L20160_bank_rr20_w960000_s2026103106,960000,bank_rr20,1,3,3,0,1,20148,mixed,completed,11921,20153
m8_L20160_bank_rr20_w960000_s2026103106,960000,bank_rr20,1,4,4,0,1,20148,medium,completed,14318,20153
m8_L20160_bank_rr20_w960000_s2026103106,960000,bank_rr20,1,5,5,0,1,20148,large_to_small,completed,14032,20158
m8_L20160_bank_rr20_w960000_s2026103106,960000,bank_rr20,1,6,6,0,1,20148,mixed,completed,14074,20154
m8_L20160_bank_rr20_w960000_s2026103106,960000,bank_rr20,1,7,7,0,1,20148,medium,success,5460,20160
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,1,1,0,1,20107,medium,completed,13255,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,2,2,0,1,20107,large_to_small,completed,13647,20142
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,3,3,0,1,20107,mixed,completed,14601,20134
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,4,4,0,1,20107,medium,completed,11714,20131
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,5,5,0,1,20107,large_to_small,completed,12815,20122
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,6,6,0,1,20107,mixed,completed,12755,20122
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,7,7,0,1,20107,medium,completed,13705,20147
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,1,8,8,0,1,20107,large_to_small,budget_interrupted,3508,20107
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,1,9,5,7,20142,mixed,completed,14012,20142
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,2,10,3,7,20144,medium,completed,12976,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,3,11,6,7,20134,large_to_small,completed,13567,20134
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,4,12,2,7,20144,mixed,completed,12596,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,5,13,4,7,20142,medium,completed,13130,20145
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,6,14,0,7,20147,large_to_small,completed,14906,20147
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,7,15,1,7,20147,mixed,completed,13237,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,2,8,16,5,7,20142,medium,budget_interrupted,1576,20142
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,1,17,10,18,20144,large_to_small,completed,13444,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,2,18,3,18,20147,mixed,completed,13229,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,3,19,16,18,20153,medium,completed,12724,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,4,20,15,18,20140,large_to_small,completed,14308,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,5,21,4,18,20145,mixed,completed,12481,20146
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,6,22,0,18,20153,medium,completed,12268,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,7,23,7,18,20144,large_to_small,completed,13724,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,3,8,24,2,18,20147,mixed,budget_interrupted,3822,20147
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,1,25,5,20,20147,medium,completed,12611,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,2,26,19,20,20144,large_to_small,completed,13799,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,3,27,12,20,20144,mixed,completed,16119,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,4,28,17,20,20144,medium,completed,13102,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,5,29,14,20,20144,large_to_small,completed,14252,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,6,30,11,20,20144,mixed,completed,11298,20150
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,7,31,7,20,20146,medium,completed,12385,20150
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,4,8,32,13,20,20144,large_to_small,budget_interrupted,2434,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,5,1,33,0,20,20153,mixed,completed,15730,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,5,2,34,10,20,20147,medium,completed,13216,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,5,3,35,7,20,20150,large_to_small,completed,13498,20150
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,5,4,36,17,20,20144,mixed,completed,12600,20144
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,5,5,37,11,20,20147,medium,completed,13940,20153
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,5,6,38,12,20,20146,large_to_small,completed,14454,20148
m8_L20160_bank_rr20_w960000_s2026103107,960000,bank_rr20,5,7,39,14,20,20145,mixed,budget_interrupted,12562,20146
m8_L20160_bank_rr20_w960000_s2026103108,960000,bank_rr20,1,1,1,0,1,20148,medium,completed,14452,20157
m8_L20160_bank_rr20_w960000_s2026103108,960000,bank_rr20,1,2,2,0,1,20148,large_to_small,completed,14610,20150
m8_L20160_bank_rr20_w960000_s2026103108,960000,bank_rr20,1,3,3,0,1,20148,mixed,success,5487,20160
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,1,1,0,1,20071,medium,completed,11718,20071
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,2,2,0,1,20071,large_to_small,completed,14088,20071
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,3,3,0,1,20071,mixed,completed,13856,20071
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,4,4,0,1,20071,medium,completed,13559,20076
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,5,5,0,1,20071,large_to_small,completed,13351,20091
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,6,6,0,1,20071,mixed,completed,12268,20071
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,7,7,0,1,20071,medium,completed,12661,20077
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,1,8,8,0,1,20071,large_to_small,budget_interrupted,4499,20071
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,1,9,4,5,20076,mixed,completed,13267,20076
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,2,10,0,5,20091,medium,completed,12009,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,3,11,1,5,20088,large_to_small,completed,14759,20088
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,4,12,2,5,20077,mixed,completed,13441,20079
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,5,13,3,5,20076,medium,completed,12123,20086
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,6,14,4,5,20076,large_to_small,completed,14389,20076
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,7,15,0,5,20091,mixed,completed,12676,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,2,8,16,1,5,20088,medium,budget_interrupted,3336,20106
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,1,17,3,5,20094,large_to_small,completed,12911,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,2,18,1,5,20097,mixed,completed,12436,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,3,19,0,5,20106,medium,completed,12305,20111
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,4,20,2,5,20097,large_to_small,completed,13932,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,5,21,4,5,20091,mixed,completed,11995,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,6,22,3,5,20094,medium,completed,12576,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,7,23,1,5,20097,large_to_small,completed,13945,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,3,8,24,0,5,20106,mixed,budget_interrupted,5900,20111
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,1,25,3,17,20106,medium,completed,12357,20110
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,2,26,11,17,20097,large_to_small,completed,13647,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,3,27,8,17,20097,mixed,completed,11603,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,4,28,16,17,20097,medium,completed,11708,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,5,29,15,17,20097,large_to_small,completed,13576,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,6,30,0,17,20111,mixed,completed,10600,20111
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,7,31,9,17,20097,medium,completed,12204,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,4,8,32,6,17,20097,large_to_small,budget_interrupted,10305,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,1,33,10,20,20097,mixed,completed,13922,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,2,34,16,20,20097,medium,completed,12093,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,3,35,4,20,20111,large_to_small,completed,14016,20111
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,4,36,1,20,20111,mixed,completed,11883,20111
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,5,37,7,20,20097,medium,completed,13738,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,6,38,6,20,20106,large_to_small,completed,12544,20111
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,7,39,13,20,20097,mixed,completed,12383,20097
m8_L20160_bank_rr20_w960000_s2026103109,960000,bank_rr20,5,8,40,15,20,20097,medium,budget_interrupted,5421,20097
m8_L20160_bank_rr20_w960000_s2026103110,960000,bank_rr20,1,1,1,0,1,20148,medium,completed,13728,20155
m8_L20160_bank_rr20_w960000_s2026103110,960000,bank_rr20,1,2,2,0,1,20148,large_to_small,completed,14249,20152
m8_L20160_bank_rr20_w960000_s2026103110,960000,bank_rr20,1,3,3,0,1,20148,mixed,completed,13371,20148
m8_L20160_bank_rr20_w960000_s2026103110,960000,bank_rr20,1,4,4,0,1,20148,medium,success,9764,20160


==> anc/supplementary/followup_20261031/protocol.json <==
{
  "locked_utc": "2026-10-30T23:51:40.814447+00:00",
  "scope": "Follow-up to a completed 180-run study, designed after inspecting those results; not an independent preregistered discovery study.",
  "batches": [
    {
      "name": "ordering_control",
      "instances": [
        {
          "m": 8,
          "L": 20160
        },
        {
          "m": 8,
          "L": 30240
        },
        {
          "m": 9,
          "L": 75600
        }
      ],
      "methods": [
        "ordered"
      ],
      "budgets": [
        240000
      ],
      "seeds": [
        2026103101,
        2026103102,
        2026103103,
        2026103104,
        2026103105,
        2026103106,
        2026103107,
        2026103108,
        2026103109,
        2026103110
      ]
    },
    {
      "name": "bank_sampling",
      "instances": [
        {
          "m": 8,
          "L": 20160
        }
      ],
      "methods": [
        "bank_rr1",
        "bank_rr20"
      ],
      "budgets": [
        240000,
        960000
      ],
      "seeds": [
        2026103101,
        2026103102,
        2026103103,
        2026103104,
        2026103105,
        2026103106,
        2026103107,
        2026103108,
        2026103109,
        2026103110
      ]
    },
    {
      "name": "larger_periods",
      "instances": [
        {
          "m": 10,
          "L": 302400
        },
        {
          "m": 11,
          "L": 3326400
        }
      ],
      "methods": [
        "ordered",
        "segmented",
        "global"
      ],
      "budgets": [
        15000,
        60000
      ],
      "seeds": [
        2026103101,
        2026103102,
        2026103103,
        2026103104,
        2026103105
      ]
    }
  ],
  "formal_runs": 130,
  "threads_per_run": 1,
  "simultaneous_runs": 1,
  "prefix_depth": 25,
  "block_target": 25,
  "perturbation_steps": 32,
  "coordinate_round_cap": 80,
  "ordered_control": "Only initial greedy coordinate order is changed from shuffled to increasing; tolerance, coordinate search and perturbations are retained. Compare with frozen Whole outcomes at matching seeds and budget. This is not a reproduction of Bosma code.",
  "bank_rule": "At each of five epochs independently shuffle all retained parent positions with a separate RNG, then visit that permutation cyclically. A trajectory-schedule counter continues across epochs and cycles medium, large_to_small, mixed. Bank-1 and Bank-20 use the same updated rules and kernels.",
  "allocation": "Ordered: all budget for complete-set construction trajectories. Segmented: all equally across insertion blocks. Global and bank methods: half insertion, half in three global phases or five bank epochs.",
  "budget_semantics": "One full-period best-response gain scan; greedy initialization and reconstruction included. Other overhead timed. First observed cover stops immediately; phase scan limits may interrupt trajectories. All final assignments completed with unused divisors.",
  "metrics": [
    "success count",
    "gaps median/min/max",
    "first-success scans conditional on success",
    "CPU/wall time",
    "started/completed/interrupted trajectories",
    "parent-position and schedule work usage",
    "post-insertion rescue counts"
  ],
  "primary_existing_comparator": "../experiments_20261031/runs; untouched frozen Whole and Segmented outcomes at 240000 scans",
  "selection_rationale": "Ordering tested on all three original cases. Bank sampling tested on the original case with no common-insertion successes. Larger periods use lower scan budgets to limit L-proportional work; cross-period raw scan counts are not treated as equal arithmetic cost.",
  "limitations": [
    "Ten seeds for ordering and bank comparisons; five for larger-period exploratory comparisons",
    "Follow-up design informed by the earlier batch",
    "Bank changes include parent sampling and schedule cycling, so old-versus-new outcomes do not isolate either change",
    "No wall-time matching and no general superiority claim"
  ],
  "fixtures": "Three saved software fixtures excluded from formal results; no timing pilot used to select formal allowances."
}


==> anc/supplementary/followup_20261031/render_tables.py <==
"""Create manuscript tables directly from audited summaries."""
from pathlib import Path
import json

HERE = Path(__file__).resolve().parent
LABELS = {"whole": "Whole", "ordered": "Ordered-Whole", "segmented": "Segmented", "global": "Global"}


def gaps(s):
    return f'${s["median_gaps"]:g}\\,[{s["min_gaps"]},{s["max_gaps"]}]$'


def work(s):
    x = s["first_success_scans_median"]
    return f"{x / 1000:.1f}" if x is not None else "---"


def table(caption, label, spec, header, rows):
    return "\n".join([r"\begin{table}[!htb]", r"\centering", "\\caption{" + caption + "}",
                      "\\label{" + label + "}", r"\small", "\\begin{tabular}{@{}" + spec + "@{}}",
                      r"\toprule", header + r"\\", r"\midrule", *rows,
                      r"\bottomrule", r"\end{tabular}", r"\end{table}", ""])


def main():
    summary = json.loads((HERE / "summary.json").read_text())
    ordering = json.loads((HERE / "ordering_comparison.json").read_text())
    output = []
    rows, last = [], None
    for s in ordering:
        key = s["m"], s["L"]
        if key != last:
            if last: rows.append(r"\midrule")
            rows.append(f'\\multicolumn{{4}}{{c}}{{$m={key[0]},\\ L={key[1]}$}}'+r"\\")
            last = key
        rows.append(f'{LABELS[s["method"]]} & {s["successes"]}/{s["runs"]} & {gaps(s)} & {work(s)}'+r"\\")
    output.append(table("Initialization-order control at $240000$ scans. Only Ordered-Whole is new; Whole and Segmented are unchanged initial-study comparators. Each row has ten random seeds. Gaps are median [minimum, maximum], and first-cover work is conditional on success.",
                        "tab:ordering", "lcrr", r"Method & Covers & Gaps & First cover ($10^3$ scans)", rows))
    rows = []
    for budget in [240000, 960000]:
        for method, capacity in [("bank_rr1", 1), ("bank_rr20", 20)]:
            s = next(s for s in summary if s["method"] == method and s["budget"] == budget)
            rows.append(f'{budget // 1000} & {capacity} & {s["successes"]}/{s["runs"]} & {gaps(s)} & {work(s)}'+r"\\")
    output.append(table("Revised bank sampling on $m=8,L=20160$, ten random seeds per row. Both capacities use shuffled parent positions and a schedule counter carried across epochs. Gaps are median [minimum, maximum]. First-cover work is conditional on success.",
                        "tab:revised-bank", "rccrr", r"Budget ($10^3$) & Capacity & Covers & Gaps & First cover ($10^3$)", rows))
    rows = []
    for m, L in [(10, 302400), (11, 3326400)]:
        if rows: rows.append(r"\midrule")
        rows.append(f'\\multicolumn{{5}}{{c}}{{$m={m},\\ L={L}$}}'+r"\\")
        for budget in [15000, 60000]:
            for method in ["ordered", "segmented", "global"]:
                s = next(s for s in summary if (s["m"], s["L"], s["method"], s["budget"]) == (m, L, method, budget))
                rows.append(f'{LABELS[method]} & {budget // 1000} & {s["successes"]}/{s["runs"]} & {gaps(s)} & {work(s)}'+r"\\")
    output.append(table("Exploratory larger-period tests, five random seeds per row. Budgets and conditional first-cover work are in thousands of gain scans; gaps are median [minimum, maximum]. Equal scan counts at different periods do not represent equal arithmetic work.",
                        "tab:larger-periods", "lrcrr", r"Method & Budget & Covers & Gaps & First cover", rows))
    (HERE / "manuscript_tables.tex").write_text("\n".join(output))
    print("Wrote three tables from audited summaries.")


if __name__ == "__main__":
    main()


==> anc/supplementary/followup_20261031/run_experiments.py <==
"""Execute the frozen follow-up matrix serially, preserving every outcome."""
from pathlib import Path
import datetime
import hashlib
import json
import platform
import subprocess

HERE = Path(__file__).resolve().parent


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def now():
    return datetime.datetime.now(datetime.timezone.utc).isoformat()


def main():
    protocol = json.loads((HERE / "protocol.json").read_text())
    root = HERE / "runs"
    root.mkdir(exist_ok=False)
    hardware = []
    if platform.system() == "Darwin":
        raw = json.loads(subprocess.check_output(
            ["system_profiler", "SPHardwareDataType", "-json"], text=True))
        hardware = [{k: v for k, v in row.items() if k in {
            "machine_model", "machine_name", "chip_type", "physical_memory", "number_processors"}}
            for row in raw.get("SPHardwareDataType", [])]
    manifest = {
        "started_utc": now(), "platform": platform.platform(), "hardware": hardware,
        "compiler": subprocess.check_output(["clang++", "--version"], text=True),
        "build_command": "clang++ -std=c++17 -O3 -DNDEBUG -pthread benchmark.cpp -o benchmark",
        "execution": "serial, one worker; host not reserved exclusively",
        "files": {name: sha(HERE / name) for name in [
            "protocol.json", "benchmark.cpp", "instrumented_kernel.cpp",
            "search_snapshot.cpp", "benchmark", "run_experiments.py"]},
        "runs": [],
    }
    total = sum(len(b["instances"]) * len(b["methods"]) * len(b["budgets"]) * len(b["seeds"])
                for b in protocol["batches"])
    for batch in protocol["batches"]:
        for i, seed in enumerate(batch["seeds"]):
            for instance in batch["instances"]:
                for budget in batch["budgets"]:
                    methods = batch["methods"]
                    order = methods[i % len(methods):] + methods[:i % len(methods)]
                    for method in order:
                        name = f'm{instance["m"]}_L{instance["L"]}_{method}_w{budget}_s{seed}'
                        out = root / name
                        out.mkdir()
                        command = [str(HERE / "benchmark"), str(instance["m"]), str(instance["L"]),
                                   str(seed), method, str(budget), str(out)]
                        started = now()
                        with (out / "stdout.txt").open("w") as stdout, (out / "stderr.txt").open("w") as stderr:
                            proc = subprocess.run(command, stdout=stdout, stderr=stderr)
                        manifest["runs"].append({"name": name, "batch": batch["name"],
                            "command": command, "started_utc": started, "finished_utc": now(),
                            "exit_code": proc.returncode})
                        (HERE / "execution_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")
                        if proc.returncode:
                            raise RuntimeError(f"Failed run {name}; inspect preserved stderr")
                        result = json.loads((out / "result.json").read_text())
                        print(f'{len(manifest["runs"])}/{total} {name}: gaps={result["uncovered"]}, '
                              f'CPU={result["cpu_seconds"]:.3f}s, scans={result["actual_scans"]}', flush=True)
    manifest["finished_utc"] = now()
    (HERE / "execution_manifest.json").write_text(json.dumps(manifest, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/supplementary/followup_20261031/run_progress.log <==
1/130 m8_L20160_ordered_w240000_s2026103101: gaps=138, CPU=1.426s, scans=240000
2/130 m8_L30240_ordered_w240000_s2026103101: gaps=42, CPU=1.906s, scans=240000
3/130 m9_L75600_ordered_w240000_s2026103101: gaps=440, CPU=4.843s, scans=240000
4/130 m8_L20160_ordered_w240000_s2026103102: gaps=151, CPU=1.429s, scans=240000
5/130 m8_L30240_ordered_w240000_s2026103102: gaps=128, CPU=2.157s, scans=240000
6/130 m9_L75600_ordered_w240000_s2026103102: gaps=452, CPU=5.010s, scans=240000
7/130 m8_L20160_ordered_w240000_s2026103103: gaps=177, CPU=1.456s, scans=240000
8/130 m8_L30240_ordered_w240000_s2026103103: gaps=35, CPU=1.942s, scans=240000
9/130 m9_L75600_ordered_w240000_s2026103103: gaps=391, CPU=4.889s, scans=240000
10/130 m8_L20160_ordered_w240000_s2026103104: gaps=124, CPU=1.415s, scans=240000
11/130 m8_L30240_ordered_w240000_s2026103104: gaps=109, CPU=1.952s, scans=240000
12/130 m9_L75600_ordered_w240000_s2026103104: gaps=435, CPU=5.109s, scans=240000
13/130 m8_L20160_ordered_w240000_s2026103105: gaps=152, CPU=1.432s, scans=240000
14/130 m8_L30240_ordered_w240000_s2026103105: gaps=54, CPU=1.965s, scans=240000
15/130 m9_L75600_ordered_w240000_s2026103105: gaps=237, CPU=4.986s, scans=240000
16/130 m8_L20160_ordered_w240000_s2026103106: gaps=176, CPU=1.449s, scans=240000
17/130 m8_L30240_ordered_w240000_s2026103106: gaps=124, CPU=2.001s, scans=240000
18/130 m9_L75600_ordered_w240000_s2026103106: gaps=168, CPU=5.223s, scans=240000
19/130 m8_L20160_ordered_w240000_s2026103107: gaps=96, CPU=1.452s, scans=240000
20/130 m8_L30240_ordered_w240000_s2026103107: gaps=47, CPU=1.986s, scans=240000
21/130 m9_L75600_ordered_w240000_s2026103107: gaps=258, CPU=5.120s, scans=240000
22/130 m8_L20160_ordered_w240000_s2026103108: gaps=180, CPU=1.469s, scans=240000
23/130 m8_L30240_ordered_w240000_s2026103108: gaps=105, CPU=1.985s, scans=240000
24/130 m9_L75600_ordered_w240000_s2026103108: gaps=528, CPU=5.158s, scans=240000
25/130 m8_L20160_ordered_w240000_s2026103109: gaps=126, CPU=1.466s, scans=240000
26/130 m8_L30240_ordered_w240000_s2026103109: gaps=142, CPU=2.015s, scans=240000
27/130 m9_L75600_ordered_w240000_s2026103109: gaps=408, CPU=5.140s, scans=240000
28/130 m8_L20160_ordered_w240000_s2026103110: gaps=206, CPU=1.487s, scans=240000
29/130 m8_L30240_ordered_w240000_s2026103110: gaps=70, CPU=2.012s, scans=240000
30/130 m9_L75600_ordered_w240000_s2026103110: gaps=439, CPU=5.186s, scans=240000
31/130 m8_L20160_bank_rr1_w240000_s2026103101: gaps=73, CPU=1.675s, scans=240000
32/130 m8_L20160_bank_rr20_w240000_s2026103101: gaps=76, CPU=1.665s, scans=240000
33/130 m8_L20160_bank_rr1_w960000_s2026103101: gaps=53, CPU=6.685s, scans=960000
34/130 m8_L20160_bank_rr20_w960000_s2026103101: gaps=25, CPU=6.720s, scans=960000
35/130 m8_L20160_bank_rr20_w240000_s2026103102: gaps=3, CPU=1.631s, scans=240000
36/130 m8_L20160_bank_rr1_w240000_s2026103102: gaps=0, CPU=1.352s, scans=192749
37/130 m8_L20160_bank_rr20_w960000_s2026103102: gaps=1, CPU=6.497s, scans=960000
38/130 m8_L20160_bank_rr1_w960000_s2026103102: gaps=1, CPU=6.481s, scans=960000
39/130 m8_L20160_bank_rr1_w240000_s2026103103: gaps=33, CPU=1.688s, scans=240000
40/130 m8_L20160_bank_rr20_w240000_s2026103103: gaps=39, CPU=1.653s, scans=240000
41/130 m8_L20160_bank_rr1_w960000_s2026103103: gaps=49, CPU=6.618s, scans=960000
42/130 m8_L20160_bank_rr20_w960000_s2026103103: gaps=49, CPU=6.674s, scans=960000
43/130 m8_L20160_bank_rr20_w240000_s2026103104: gaps=0, CPU=1.003s, scans=132706
44/130 m8_L20160_bank_rr1_w240000_s2026103104: gaps=0, CPU=0.997s, scans=132706
45/130 m8_L20160_bank_rr20_w960000_s2026103104: gaps=73, CPU=6.724s, scans=960000
46/130 m8_L20160_bank_rr1_w960000_s2026103104: gaps=12, CPU=6.606s, scans=960000
47/130 m8_L20160_bank_rr1_w240000_s2026103105: gaps=0, CPU=1.191s, scans=165976
48/130 m8_L20160_bank_rr20_w240000_s2026103105: gaps=0, CPU=1.181s, scans=165976
49/130 m8_L20160_bank_rr1_w960000_s2026103105: gaps=0, CPU=3.946s, scans=510749
50/130 m8_L20160_bank_rr20_w960000_s2026103105: gaps=0, CPU=3.962s, scans=510749
51/130 m8_L20160_bank_rr20_w240000_s2026103106: gaps=59, CPU=1.677s, scans=240000
52/130 m8_L20160_bank_rr1_w240000_s2026103106: gaps=75, CPU=1.691s, scans=240000
53/130 m8_L20160_bank_rr20_w960000_s2026103106: gaps=0, CPU=4.288s, scans=567676
54/130 m8_L20160_bank_rr1_w960000_s2026103106: gaps=0, CPU=4.269s, scans=567676
55/130 m8_L20160_bank_rr1_w240000_s2026103107: gaps=21, CPU=1.666s, scans=240000
56/130 m8_L20160_bank_rr20_w240000_s2026103107: gaps=8, CPU=1.640s, scans=240000
57/130 m8_L20160_bank_rr1_w960000_s2026103107: gaps=4, CPU=6.536s, scans=960000
58/130 m8_L20160_bank_rr20_w960000_s2026103107: gaps=7, CPU=6.598s, scans=960000
59/130 m8_L20160_bank_rr20_w240000_s2026103108: gaps=12, CPU=1.648s, scans=240000
60/130 m8_L20160_bank_rr1_w240000_s2026103108: gaps=8, CPU=1.639s, scans=240000
61/130 m8_L20160_bank_rr20_w960000_s2026103108: gaps=0, CPU=3.967s, scans=514549
62/130 m8_L20160_bank_rr1_w960000_s2026103108: gaps=0, CPU=4.013s, scans=514549
63/130 m8_L20160_bank_rr1_w240000_s2026103109: gaps=77, CPU=1.680s, scans=240000
64/130 m8_L20160_bank_rr20_w240000_s2026103109: gaps=65, CPU=1.677s, scans=240000
65/130 m8_L20160_bank_rr1_w960000_s2026103109: gaps=63, CPU=6.782s, scans=960000
66/130 m8_L20160_bank_rr20_w960000_s2026103109: gaps=49, CPU=6.760s, scans=960000
67/130 m8_L20160_bank_rr20_w240000_s2026103110: gaps=78, CPU=1.689s, scans=240000
68/130 m8_L20160_bank_rr1_w240000_s2026103110: gaps=82, CPU=1.707s, scans=240000
69/130 m8_L20160_bank_rr20_w960000_s2026103110: gaps=0, CPU=4.068s, scans=531112
70/130 m8_L20160_bank_rr1_w960000_s2026103110: gaps=0, CPU=4.085s, scans=531112
71/130 m10_L302400_ordered_w15000_s2026103101: gaps=3741, CPU=1.211s, scans=15000
72/130 m10_L302400_segmented_w15000_s2026103101: gaps=2052, CPU=1.696s, scans=15000
73/130 m10_L302400_global_w15000_s2026103101: gaps=2089, CPU=1.444s, scans=15000
74/130 m10_L302400_ordered_w60000_s2026103101: gaps=1431, CPU=4.826s, scans=60000
75/130 m10_L302400_segmented_w60000_s2026103101: gaps=1871, CPU=6.866s, scans=60000
76/130 m10_L302400_global_w60000_s2026103101: gaps=1714, CPU=5.949s, scans=60000
77/130 m11_L3326400_ordered_w15000_s2026103101: gaps=918, CPU=10.641s, scans=15000
78/130 m11_L3326400_segmented_w15000_s2026103101: gaps=2715, CPU=17.552s, scans=15000
79/130 m11_L3326400_global_w15000_s2026103101: gaps=3814, CPU=15.369s, scans=15000
80/130 m11_L3326400_ordered_w60000_s2026103101: gaps=187, CPU=42.205s, scans=60000
81/130 m11_L3326400_segmented_w60000_s2026103101: gaps=0, CPU=51.269s, scans=41566
82/130 m11_L3326400_global_w60000_s2026103101: gaps=2295, CPU=58.652s, scans=60000
83/130 m10_L302400_segmented_w15000_s2026103102: gaps=639, CPU=1.719s, scans=15000
84/130 m10_L302400_global_w15000_s2026103102: gaps=909, CPU=1.497s, scans=15000
85/130 m10_L302400_ordered_w15000_s2026103102: gaps=3921, CPU=1.257s, scans=15000
86/130 m10_L302400_segmented_w60000_s2026103102: gaps=541, CPU=6.826s, scans=60000
87/130 m10_L302400_global_w60000_s2026103102: gaps=826, CPU=5.848s, scans=60000
88/130 m10_L302400_ordered_w60000_s2026103102: gaps=3169, CPU=4.943s, scans=60000
89/130 m11_L3326400_segmented_w15000_s2026103102: gaps=76, CPU=16.804s, scans=15000
90/130 m11_L3326400_global_w15000_s2026103102: gaps=330, CPU=14.827s, scans=15000
91/130 m11_L3326400_ordered_w15000_s2026103102: gaps=23453, CPU=12.865s, scans=15000
92/130 m11_L3326400_segmented_w60000_s2026103102: gaps=0, CPU=51.320s, scans=42139
93/130 m11_L3326400_global_w60000_s2026103102: gaps=0, CPU=28.763s, scans=25415
94/130 m11_L3326400_ordered_w60000_s2026103102: gaps=712, CPU=48.276s, scans=60000
95/130 m10_L302400_global_w15000_s2026103103: gaps=4745, CPU=1.663s, scans=15000
96/130 m10_L302400_ordered_w15000_s2026103103: gaps=2780, CPU=1.201s, scans=15000
97/130 m10_L302400_segmented_w15000_s2026103103: gaps=4917, CPU=1.905s, scans=15000
98/130 m10_L302400_global_w60000_s2026103103: gaps=1370, CPU=6.198s, scans=60000
99/130 m10_L302400_ordered_w60000_s2026103103: gaps=2780, CPU=4.980s, scans=60000
100/130 m10_L302400_segmented_w60000_s2026103103: gaps=1336, CPU=7.016s, scans=60000
101/130 m11_L3326400_global_w15000_s2026103103: gaps=684, CPU=15.321s, scans=15000
102/130 m11_L3326400_ordered_w15000_s2026103103: gaps=22144, CPU=12.665s, scans=15000
103/130 m11_L3326400_segmented_w15000_s2026103103: gaps=1014, CPU=17.490s, scans=15000
104/130 m11_L3326400_global_w60000_s2026103103: gaps=1949, CPU=59.890s, scans=60000
105/130 m11_L3326400_ordered_w60000_s2026103103: gaps=813, CPU=47.501s, scans=60000
106/130 m11_L3326400_segmented_w60000_s2026103103: gaps=0, CPU=52.360s, scans=41588
107/130 m10_L302400_ordered_w15000_s2026103104: gaps=3160, CPU=1.207s, scans=15000
108/130 m10_L302400_segmented_w15000_s2026103104: gaps=584, CPU=1.767s, scans=15000
109/130 m10_L302400_global_w15000_s2026103104: gaps=1880, CPU=1.519s, scans=15000
110/130 m10_L302400_ordered_w60000_s2026103104: gaps=1690, CPU=4.847s, scans=60000
111/130 m10_L302400_segmented_w60000_s2026103104: gaps=775, CPU=7.059s, scans=60000
112/130 m10_L302400_global_w60000_s2026103104: gaps=647, CPU=6.033s, scans=60000
113/130 m11_L3326400_ordered_w15000_s2026103104: gaps=215, CPU=10.652s, scans=15000
114/130 m11_L3326400_segmented_w15000_s2026103104: gaps=33, CPU=16.624s, scans=15000
115/130 m11_L3326400_global_w15000_s2026103104: gaps=4352, CPU=15.428s, scans=15000
116/130 m11_L3326400_ordered_w60000_s2026103104: gaps=0, CPU=23.962s, scans=33881
117/130 m11_L3326400_segmented_w60000_s2026103104: gaps=0, CPU=53.226s, scans=41577
118/130 m11_L3326400_global_w60000_s2026103104: gaps=0, CPU=31.326s, scans=27722
119/130 m10_L302400_segmented_w15000_s2026103105: gaps=561, CPU=1.751s, scans=15000
120/130 m10_L302400_global_w15000_s2026103105: gaps=576, CPU=1.511s, scans=15000
121/130 m10_L302400_ordered_w15000_s2026103105: gaps=6390, CPU=1.299s, scans=15000
122/130 m10_L302400_segmented_w60000_s2026103105: gaps=546, CPU=7.048s, scans=60000
123/130 m10_L302400_global_w60000_s2026103105: gaps=631, CPU=5.975s, scans=60000
124/130 m10_L302400_ordered_w60000_s2026103105: gaps=3080, CPU=4.970s, scans=60000
125/130 m11_L3326400_segmented_w15000_s2026103105: gaps=4479, CPU=17.619s, scans=15000
126/130 m11_L3326400_global_w15000_s2026103105: gaps=3921, CPU=15.160s, scans=15000
127/130 m11_L3326400_ordered_w15000_s2026103105: gaps=12765, CPU=12.565s, scans=15000
128/130 m11_L3326400_segmented_w60000_s2026103105: gaps=0, CPU=62.737s, scans=55410
129/130 m11_L3326400_global_w60000_s2026103105: gaps=1228, CPU=62.030s, scans=60000
130/130 m11_L3326400_ordered_w60000_s2026103105: gaps=1462, CPU=47.579s, scans=60000


==> anc/supplementary/followup_20261031/runs.csv <==
m,L,method,seed,budget_scans,actual_scans,planned_trajectory_cap_per_phase,phases_executed,started_trajectories,completed_trajectories,budget_interrupted_trajectories,first_success_trajectory,first_success_scans,first_success_wall_seconds,first_success_cpu_seconds,wall_seconds,cpu_seconds,covered,uncovered,classes,status,success_during_insertion,gaps_after_insertion,post_insertion_entered,post_insertion_success,maximum_sampled_parent_position,maximum_bank_size_at_sampling,batch,folder,assignment_sha256
8,20160,bank_rr1,2026103101,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.675484583,1.674899,20087,73,77,budget_exhausted,False,96,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103101,62f2b0668cbf3a8e7d5fbb8dfeb7866fc58d33384d39e923ce387ddf2e9f9d21
8,20160,bank_rr1,2026103102,240000,192749,100000,7,59,53,6,59,192749,1.351915584,1.351555,1.352225375,1.351865,20160,0,77,success,False,14,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103102,9c169429e8eb5aed66bf8cb2e55a59b98323596fe5971a62d0259fedabc872c9
8,20160,bank_rr1,2026103103,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.692778,1.687541,20127,33,77,budget_exhausted,False,78,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103103,d620cf94e14ca4b32e8ff85bd8e776597899990cf541a97ea1e2e224a1465ebd
8,20160,bank_rr1,2026103104,240000,132706,100000,4,52,49,3,52,132706,0.996997959,0.99672,0.997272875,0.996994,20160,0,77,success,False,21,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103104,ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931
8,20160,bank_rr1,2026103105,240000,165976,100000,5,56,52,4,56,165976,1.191116791,1.190833,1.19140925,1.191126,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103105,6b5702776c37bebd973a738071248de24f56cc5804970f3fa8edd274f4d9626f
8,20160,bank_rr1,2026103106,240000,240000,100000,8,64,56,8,0,0,-1,-1,1.691921333,1.691453,20085,75,77,budget_exhausted,False,92,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103106,ce27f3249266a999d25a63087bc62e0f161fa65edd8435936d871bd4c78ceaf1
8,20160,bank_rr1,2026103107,240000,240000,100000,8,65,57,8,0,0,-1,-1,1.666740417,1.666209,20139,21,77,budget_exhausted,False,30,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103107,e9847ea91329690ab93674606eeecdecc9748c76f0bcea94b3a0b984c0616eac
8,20160,bank_rr1,2026103108,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.639591625,1.63856,20152,8,77,budget_exhausted,False,22,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103108,90b9abaa822dd697394d3b5e78436e96190fff3aef36ddb2ea7e90a5ea2509ea
8,20160,bank_rr1,2026103109,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.680818834,1.680352,20083,77,77,budget_exhausted,False,89,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103109,bea4eff84cd07344246dd0ecc76f6f9036110d83b95afaf5752eed67b25d7797
8,20160,bank_rr1,2026103110,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.707888333,1.707499,20078,82,77,budget_exhausted,False,82,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w240000_s2026103110,13a485775499397f67360755811d59198725a41bd9a37410afc71676f10b4e60
8,20160,bank_rr20,2026103101,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.665884209,1.665492,20084,76,77,budget_exhausted,False,96,True,False,4,5,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103101,47b3d990b52b79c15e60ae625c8404e77a2fd2c3ee85eedbd78e0e61ec18d5cc
8,20160,bank_rr20,2026103102,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.631246125,1.630915,20157,3,77,budget_exhausted,False,14,True,False,8,9,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103102,7a4a7668911a7fe917ed03f5d2993e76b2ae389b001122263e69c98c4a729d90
8,20160,bank_rr20,2026103103,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.653780708,1.653251,20121,39,77,budget_exhausted,False,78,True,False,7,9,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103103,652d5f49c809f20d61c85e9d8b953f4453652caaefa4eb08e8cdb4cadb328937
8,20160,bank_rr20,2026103104,240000,132706,100000,4,52,49,3,52,132706,1.003204875,1.002983,1.004348875,1.003393,20160,0,77,success,False,21,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103104,ac75c33e5ec8db813ca24cadad660b3863f0d0402bb00dcb6a9c3cd6effe2931
8,20160,bank_rr20,2026103105,240000,165976,100000,5,56,52,4,56,165976,1.181046292,1.180696,1.181302125,1.180952,20160,0,77,success,False,12,True,True,3,3,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103105,6b5702776c37bebd973a738071248de24f56cc5804970f3fa8edd274f4d9626f
8,20160,bank_rr20,2026103106,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.6776105,1.677105,20101,59,77,budget_exhausted,False,92,True,False,6,6,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103106,3599359ce99841a7c654388ca9954dfd2a3f50c7539660f45a9f9e656264f87a
8,20160,bank_rr20,2026103107,240000,240000,100000,8,63,55,8,0,0,-1,-1,1.640563708,1.639952,20152,8,77,budget_exhausted,False,30,True,False,4,6,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103107,318c150d3e8093b1d801d1c2e84eb5d23595abbd50f0aab92ecd6df364e861e6
8,20160,bank_rr20,2026103108,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.648517292,1.647998,20148,12,77,budget_exhausted,False,22,True,False,9,10,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103108,568db8798a6692f51366e60edc8f7d9bc4a2c04ff96a1003bb78f9f427af7305
8,20160,bank_rr20,2026103109,240000,240000,100000,8,62,54,8,0,0,-1,-1,1.677390083,1.676908,20095,65,77,budget_exhausted,False,89,True,False,5,8,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103109,7859d330a3518d38f0da24c33eeafe56ab1df23a8ec65cc6ff292cecb61cc8b0
8,20160,bank_rr20,2026103110,240000,240000,100000,8,64,56,8,0,0,-1,-1,1.689672,1.689231,20082,78,77,budget_exhausted,False,82,True,False,6,9,bank_sampling,runs/m8_L20160_bank_rr20_w240000_s2026103110,ebdcfbbfc0c8312c68560423c4dda25d7b164e261ee44a42df7adcfe1faaefd0
8,20160,bank_rr1,2026103101,960000,960000,100000,8,245,237,8,0,0,-1,-1,6.686518625,6.684704,20107,53,77,budget_exhausted,False,98,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103101,0caf7a9925013caf3184dcd4f1a466d6b38d326fd518843e70c420c3e9baf027
8,20160,bank_rr1,2026103102,960000,960000,100000,8,246,239,7,0,0,-1,-1,6.482921292,6.481009,20159,1,77,budget_exhausted,False,53,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103102,f6cb4e21c5688501daffcbf8b033602c105695e5afc235bcb306128e2f0a383f
8,20160,bank_rr1,2026103103,960000,960000,100000,8,244,236,8,0,0,-1,-1,6.619904791,6.617824,20111,49,77,budget_exhausted,False,67,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103103,8fa27b72523d9bc03a14a0a4eac69295e1c32d40d6b27c40baa05c7ec1f8f73a
8,20160,bank_rr1,2026103104,960000,960000,100000,8,242,234,8,0,0,-1,-1,6.607714541,6.605873,20148,12,77,budget_exhausted,False,94,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103104,4c56c3643ab2e8eee1afde6f1e52bed10f2d562749a5d2e688f93a503f784c22
8,20160,bank_rr1,2026103105,960000,510749,100000,4,205,202,3,205,510749,3.946380333,3.945352,3.946660917,3.945632,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103105,d6e392a9563c5dace694db2229fddf96c922660e956ba34cc9d4cf90964b8a5e
8,20160,bank_rr1,2026103106,960000,567676,100000,4,209,206,3,209,567676,4.271149541,4.268666,4.27151875,4.268918,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103106,45636282b74b207bfd4b9eb34b5cd613c4490d3d00971f90feea150f3bc8baa2
8,20160,bank_rr1,2026103107,960000,960000,100000,8,246,238,8,0,0,-1,-1,6.54122025,6.535511,20156,4,77,budget_exhausted,False,53,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103107,c7ec641fb9f87b416e79677879f98bfeead48a2a69a5abd8fdcb665a99355a1e
8,20160,bank_rr1,2026103108,960000,514549,100000,4,206,203,3,206,514549,4.035184416,4.012347,4.03550075,4.012663,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103108,0248aa85dd02545868e092ecd9cd9ea40fb71a3cc4032fb7c7ac0a7a0e760912
8,20160,bank_rr1,2026103109,960000,960000,100000,8,244,236,8,0,0,-1,-1,6.784580875,6.782493,20097,63,77,budget_exhausted,False,89,True,False,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103109,b2d20d33c3904ed90f65ed789466d97ce5bce598037667620512e69bb89984b0
8,20160,bank_rr1,2026103110,960000,531112,100000,4,205,202,3,205,531112,4.085818,4.084602,4.086126375,4.084911,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr1_w960000_s2026103110,fa92784662d7833416442e213f64468d0be36b5be32099ef93f63c454c233bc3
8,20160,bank_rr20,2026103101,960000,960000,100000,8,245,237,8,0,0,-1,-1,6.721827041,6.719969,20135,25,77,budget_exhausted,False,98,True,False,19,20,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103101,25b6792b6685577b261a2037cf99a0383964f0d301b7c4db541fdf644b6da28e
8,20160,bank_rr20,2026103102,960000,960000,100000,8,247,240,7,0,0,-1,-1,6.498840917,6.496819,20159,1,77,budget_exhausted,False,53,True,False,20,20,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103102,1f3f29cf419043861c6b889811756e40d28a8e4d30bbd26f2055aa25d0320187
8,20160,bank_rr20,2026103103,960000,960000,100000,8,244,236,8,0,0,-1,-1,6.67557375,6.67355,20111,49,77,budget_exhausted,False,67,True,False,19,20,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103103,3d8e5e523b062c63d44272d5ea44bd227121f9674e575645216c96aa2e19907a
8,20160,bank_rr20,2026103104,960000,960000,100000,8,242,234,8,0,0,-1,-1,6.725630583,6.723709,20087,73,77,budget_exhausted,False,94,True,False,18,20,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103104,eed7ccc9551694135ac5d90dc76ff8128a74f764a2676c7eaa232b1cd49e57bf
8,20160,bank_rr20,2026103105,960000,510749,100000,4,205,202,3,205,510749,3.962616833,3.961691,3.962945542,3.962019,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103105,d6e392a9563c5dace694db2229fddf96c922660e956ba34cc9d4cf90964b8a5e
8,20160,bank_rr20,2026103106,960000,567676,100000,4,209,206,3,209,567676,4.289303083,4.287288,4.289661875,4.287647,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103106,45636282b74b207bfd4b9eb34b5cd613c4490d3d00971f90feea150f3bc8baa2
8,20160,bank_rr20,2026103107,960000,960000,100000,8,245,237,8,0,0,-1,-1,6.599879875,6.598135,20153,7,77,budget_exhausted,False,53,True,False,20,20,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103107,64e435b07d756f409db2e669eefda7b4b43fd0d0df1a4c649b1495dda1b02268
8,20160,bank_rr20,2026103108,960000,514549,100000,4,206,203,3,206,514549,3.9679415,3.967042,3.968282,3.967382,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103108,0248aa85dd02545868e092ecd9cd9ea40fb71a3cc4032fb7c7ac0a7a0e760912
8,20160,bank_rr20,2026103109,960000,960000,100000,8,244,236,8,0,0,-1,-1,6.762572125,6.760335,20111,49,77,budget_exhausted,False,89,True,False,17,20,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103109,6a582f65fe3351f189fe719f7e116560149593534dc2d8f06c6d15fdef0357b5
8,20160,bank_rr20,2026103110,960000,531112,100000,4,205,202,3,205,531112,4.068676083,4.067466,4.068948667,4.067739,20160,0,77,success,False,12,True,True,1,1,bank_sampling,runs/m8_L20160_bank_rr20_w960000_s2026103110,fa92784662d7833416442e213f64468d0be36b5be32099ef93f63c454c233bc3
10,302400,global,2026103101,15000,15000,100000,10,11,1,10,0,0,-1,-1,1.444295666,1.443999,300311,2089,159,budget_exhausted,False,2191,True,False,0,0,larger_periods,runs/m10_L302400_global_w15000_s2026103101,afa43fd531ec27e74b6b63d1720cb7bbfce8f8b071137c3ccfd9bff44498a355
10,302400,global,2026103102,15000,15000,100000,10,11,1,10,0,0,-1,-1,1.4973825,1.497064,301491,909,159,budget_exhausted,False,1051,True,False,0,0,larger_periods,runs/m10_L302400_global_w15000_s2026103102,a06844ae0f5bba1969148845e5d52c705b582184241128e855c89fe62f8b3e2c
10,302400,global,2026103103,15000,15000,100000,10,11,1,10,0,0,-1,-1,1.663107042,1.6625,297655,4745,159,budget_exhausted,False,4885,True,False,0,0,larger_periods,runs/m10_L302400_global_w15000_s2026103103,cf33f02f7755921ad65135d2c29f2320d14e154705486783ffbda2234c96f460
10,302400,global,2026103104,15000,15000,100000,10,11,1,10,0,0,-1,-1,1.519403042,1.518955,300520,1880,159,budget_exhausted,False,1928,True,False,0,0,larger_periods,runs/m10_L302400_global_w15000_s2026103104,78f5be2b90541a5c00d146ef0b83defd58e2681028d2520955fd11dc12cc1fec
10,302400,global,2026103105,15000,15000,100000,10,11,1,10,0,0,-1,-1,1.51180675,1.511498,301824,576,159,budget_exhausted,False,729,True,False,0,0,larger_periods,runs/m10_L302400_global_w15000_s2026103105,7ce5203c6508c4ec4164317d794bb4fdafdcb4d502fdd6f9bafd0bb17aae7e53
10,302400,ordered,2026103101,15000,15000,100000,1,1,0,1,0,0,-1,-1,1.211878125,1.211441,298659,3741,159,budget_exhausted,False,3741,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w15000_s2026103101,6cca5d5dc45ac86c4ebe1c4f5d55792eff5f3c5860954d991bbb5c817c999cc4
10,302400,ordered,2026103102,15000,15000,100000,1,2,1,1,0,0,-1,-1,1.2578035,1.257263,298479,3921,159,budget_exhausted,False,3921,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w15000_s2026103102,e66d1dcbfb15e48b6fc5aa56a364b1e64bcfe608b08f58c4b483e5c23c6f742e
10,302400,ordered,2026103103,15000,15000,100000,1,1,0,1,0,0,-1,-1,1.201150167,1.200723,299620,2780,159,budget_exhausted,False,2780,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w15000_s2026103103,441ba23d63403de717872272e24804c2c2c33564922c9de04613e626f835811e
10,302400,ordered,2026103104,15000,15000,100000,1,1,0,1,0,0,-1,-1,1.207075166,1.206683,299240,3160,159,budget_exhausted,False,3160,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w15000_s2026103104,1ee252ac6c9c656defb5a10898833b9c14dbf0bdd07eb9d1aa1606204aaeeccd
10,302400,ordered,2026103105,15000,15000,100000,1,1,0,1,0,0,-1,-1,1.299629708,1.299256,296010,6390,159,budget_exhausted,False,6390,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w15000_s2026103105,a1ba8ffd41fdef6c229e0a8ffa8bc78a1c4f488d34e848c5a6111ce50e4546b6
10,302400,segmented,2026103101,15000,15000,100000,7,11,4,7,0,0,-1,-1,1.696787584,1.696426,300348,2052,159,budget_exhausted,False,2052,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w15000_s2026103101,a5085bba75dee2ef2a14827d80b4d6c30d1328ea23b2ef2ea56f23c759efc156
10,302400,segmented,2026103102,15000,15000,100000,7,10,3,7,0,0,-1,-1,1.719841416,1.719376,301761,639,159,budget_exhausted,False,639,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w15000_s2026103102,ba1aab65930ec8a6187a199322e863822f80171a6ba230d5788fad99d121b4a4
10,302400,segmented,2026103103,15000,15000,100000,7,12,5,7,0,0,-1,-1,1.905222541,1.904657,297483,4917,159,budget_exhausted,False,4917,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w15000_s2026103103,e34a474e5d15dbb8e2c7f2fa9c189caa82028961b2402b37ac00a14e4fd73f43
10,302400,segmented,2026103104,15000,15000,100000,7,12,5,7,0,0,-1,-1,1.767091083,1.766626,301816,584,159,budget_exhausted,False,584,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w15000_s2026103104,02a39ec0d7e391719e8189c80937df1de06f0c870537f1d7b6dedf7314373082
10,302400,segmented,2026103105,15000,15000,100000,7,11,4,7,0,0,-1,-1,1.751894292,1.751441,301839,561,159,budget_exhausted,False,561,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w15000_s2026103105,9e7edd2df9ecdd86f2bd31f9f85f468c8d42de167211089ed7f38c533ffb382c
10,302400,global,2026103101,60000,60000,100000,10,23,13,10,0,0,-1,-1,5.950925792,5.949197,300686,1714,159,budget_exhausted,False,1843,True,False,0,0,larger_periods,runs/m10_L302400_global_w60000_s2026103101,e028d0197b087938ccbe503cdef6386445840efba8540709aff14f5bf9a24d31
10,302400,global,2026103102,60000,60000,100000,10,23,13,10,0,0,-1,-1,5.849895167,5.848362,301574,826,159,budget_exhausted,False,833,True,False,0,0,larger_periods,runs/m10_L302400_global_w60000_s2026103102,e00f1b94d42f76083b9a4fe759893e110ab5aab9537cffd9883a8c9c56fd799e
10,302400,global,2026103103,60000,60000,100000,10,24,14,10,0,0,-1,-1,6.200476042,6.198353,301030,1370,159,budget_exhausted,False,1512,True,False,0,0,larger_periods,runs/m10_L302400_global_w60000_s2026103103,f96968970334486c61b7b871835fec1b2c57722d1e8bb1487753e79ce33ad560
10,302400,global,2026103104,60000,60000,100000,10,22,12,10,0,0,-1,-1,6.05042975,6.032768,301753,647,159,budget_exhausted,False,686,True,False,0,0,larger_periods,runs/m10_L302400_global_w60000_s2026103104,2d662b370498c113f45ab01be34c798184faef98522849d4aba7a90abdca6ac7
10,302400,global,2026103105,60000,60000,100000,10,22,12,10,0,0,-1,-1,5.976698708,5.974788,301769,631,159,budget_exhausted,False,663,True,False,0,0,larger_periods,runs/m10_L302400_global_w60000_s2026103105,8b9ae31dea248a2c64c34a0b3de63a9d09e37e3133c43ed1ef27c0f3487e266f
10,302400,ordered,2026103101,60000,60000,100000,1,4,3,1,0,0,-1,-1,4.827386042,4.826032,300969,1431,159,budget_exhausted,False,1431,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w60000_s2026103101,eae75f34103a328534340b539f8dd58806744ffc0077346a394c28f2a5d71ac4
10,302400,ordered,2026103102,60000,60000,100000,1,4,3,1,0,0,-1,-1,4.945422375,4.94324,299231,3169,159,budget_exhausted,False,3169,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w60000_s2026103102,986d606ec73447bc8afe3856968ad6226c6180dc8a124298af8c265ea16c11cb
10,302400,ordered,2026103103,60000,60000,100000,1,4,3,1,0,0,-1,-1,4.982447792,4.979607,299620,2780,159,budget_exhausted,False,2780,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w60000_s2026103103,a68b92448c0b3f5fdc33d65ec6aa4e141941b4a1ded70c9e2bf7ea4bb0d58714
10,302400,ordered,2026103104,60000,60000,100000,1,4,3,1,0,0,-1,-1,4.848174292,4.84659,300710,1690,159,budget_exhausted,False,1690,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w60000_s2026103104,ee0af8d3176c84680262eb61d583caf3008f0c11a14d8f76b3e8daeca9aada5e
10,302400,ordered,2026103105,60000,60000,100000,1,4,3,1,0,0,-1,-1,4.97163625,4.969984,299320,3080,159,budget_exhausted,False,3080,False,False,0,0,larger_periods,runs/m10_L302400_ordered_w60000_s2026103105,996ef58f54295fce162a57fa34a9239a7320ab30e6c28736b5032cfe68fc633d
10,302400,segmented,2026103101,60000,60000,100000,7,38,31,7,0,0,-1,-1,6.873665667,6.866009,300529,1871,159,budget_exhausted,False,1871,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w60000_s2026103101,a85e0b5959e817a01ac73a6ebd15af88b933112381e7c25284e1e8f709edb685
10,302400,segmented,2026103102,60000,60000,100000,7,37,30,7,0,0,-1,-1,6.827597625,6.825596,301859,541,159,budget_exhausted,False,541,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w60000_s2026103102,e73f37183412881f985bed971ff67a4bdca8538b9021058e1dc038cf67683a2e
10,302400,segmented,2026103103,60000,60000,100000,7,38,31,7,0,0,-1,-1,7.018040167,7.01573,301064,1336,159,budget_exhausted,False,1336,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w60000_s2026103103,3c934f713960e30887c9389f9c8607e4a8f0b64fb4b473ed0313bfe688bab2be
10,302400,segmented,2026103104,60000,60000,100000,7,37,30,7,0,0,-1,-1,7.06144125,7.059388,301625,775,159,budget_exhausted,False,775,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w60000_s2026103104,9ff87c0544d5bc214f2284cd8484810a863581e1085dfda6217a3b09fe7a7a56
10,302400,segmented,2026103105,60000,60000,100000,7,37,30,7,0,0,-1,-1,7.04998175,7.047522,301854,546,159,budget_exhausted,False,546,False,False,0,0,larger_periods,runs/m10_L302400_segmented_w60000_s2026103105,d28a1e66d0759b18bebcd928cf07d4310066c9e04de5ed16d9d2758be430d00a
11,3326400,global,2026103101,15000,15000,100000,16,16,0,16,0,0,-1,-1,15.387547334,15.368781,3322586,3814,326,budget_exhausted,False,4167,True,False,0,0,larger_periods,runs/m11_L3326400_global_w15000_s2026103101,e2735791426f443fe091351f9952915ce612ae035cb8deedde5826b8c1821f5d
11,3326400,global,2026103102,15000,15000,100000,16,16,0,16,0,0,-1,-1,14.846682875,14.827253,3326070,330,326,budget_exhausted,False,436,True,False,0,0,larger_periods,runs/m11_L3326400_global_w15000_s2026103102,611bec5126dfbafadb0000142bcd1bc733bbf1aced6d30111177085c36b555ac
11,3326400,global,2026103103,15000,15000,100000,16,16,0,16,0,0,-1,-1,15.325958542,15.320808,3325716,684,326,budget_exhausted,False,890,True,False,0,0,larger_periods,runs/m11_L3326400_global_w15000_s2026103103,3f221e6f32bca292b56ae1e7f7d27cc3b12b10baac08a957f0b76f8c671c8aa6
11,3326400,global,2026103104,15000,15000,100000,16,16,0,16,0,0,-1,-1,15.435017166,15.42796,3322048,4352,326,budget_exhausted,False,4996,True,False,0,0,larger_periods,runs/m11_L3326400_global_w15000_s2026103104,bdbd252cb167563d52db1f261d7d08586a16cee83cac9564eaf5142a79b1b940
11,3326400,global,2026103105,15000,15000,100000,16,16,0,16,0,0,-1,-1,15.164600208,15.160377,3322479,3921,326,budget_exhausted,False,4279,True,False,0,0,larger_periods,runs/m11_L3326400_global_w15000_s2026103105,5da569df644d42ce990b8cf3aa7ac51171540c51212ff4653f63b73d341c1556
11,3326400,ordered,2026103101,15000,15000,100000,1,1,0,1,0,0,-1,-1,10.643714375,10.640544,3325482,918,326,budget_exhausted,False,918,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w15000_s2026103101,618558d9a5364a6c87ce4df6b93f6d2c026d5045f473a0edbc9f03ed2303581c
11,3326400,ordered,2026103102,15000,15000,100000,1,1,0,1,0,0,-1,-1,12.870628083,12.865051,3302947,23453,326,budget_exhausted,False,23453,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w15000_s2026103102,702d52bfb1e9101b39ef58c267ccd32280b697f8d8430d07353209af1af54aca
11,3326400,ordered,2026103103,15000,15000,100000,1,1,0,1,0,0,-1,-1,12.70902675,12.664853,3304256,22144,326,budget_exhausted,False,22144,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w15000_s2026103103,f52693f64b56d872e2832448da83b78ee46114232f28101714a9a2b5488707f8
11,3326400,ordered,2026103104,15000,15000,100000,1,1,0,1,0,0,-1,-1,10.656451666,10.652348,3326185,215,326,budget_exhausted,False,215,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w15000_s2026103104,21d6243480e1d6287d7b76f687fb0875a4b4c092b65a73e7058f733d234ce219
11,3326400,ordered,2026103105,15000,15000,100000,1,1,0,1,0,0,-1,-1,12.568882083,12.565212,3313635,12765,326,budget_exhausted,False,12765,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w15000_s2026103105,6f225971a10a1cfaad7eceb12d86d5a74e875f95a6e50e0b6358d093765bdc41
11,3326400,segmented,2026103101,15000,15000,100000,13,13,0,13,0,0,-1,-1,17.557861709,17.552122,3323685,2715,326,budget_exhausted,False,2715,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w15000_s2026103101,7438a779c2da296e93b78603e39a375da58865d7887ce79e07dc92e9e58581fc
11,3326400,segmented,2026103102,15000,15000,100000,13,13,0,13,0,0,-1,-1,16.809695917,16.804473,3326324,76,326,budget_exhausted,False,76,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w15000_s2026103102,06e6bb6dfab3cf80af2c0a6e05e83eecd52bc9e633c8d8caa3dfd9d09fdfd767
11,3326400,segmented,2026103103,15000,15000,100000,13,13,0,13,0,0,-1,-1,17.49764525,17.489885,3325386,1014,326,budget_exhausted,False,1014,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w15000_s2026103103,4603f1bab23579b177be4edd87ec006c5ac7cbb6e3ada81aa86d2dae2067fd21
11,3326400,segmented,2026103104,15000,15000,100000,13,13,0,13,0,0,-1,-1,16.629067167,16.624047,3326367,33,326,budget_exhausted,False,33,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w15000_s2026103104,e69f5149d61b296b002ffbb6933f753d7afc066cb2eb265ae8d14317e88c54b5
11,3326400,segmented,2026103105,15000,15000,100000,13,13,0,13,0,0,-1,-1,17.632095167,17.619165,3321921,4479,326,budget_exhausted,False,4479,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w15000_s2026103105,700543ffc97d8b08570e0ca9c5c639deba8cd7e00a98bba622589fd64398c03c
11,3326400,global,2026103101,60000,60000,100000,16,23,7,16,0,0,-1,-1,58.684823625,58.652292,3324105,2295,326,budget_exhausted,False,2724,True,False,0,0,larger_periods,runs/m11_L3326400_global_w60000_s2026103101,6c6b5268c57a8fd1ad6bf82c21b9fcaf1bc02bf082c8e72a09cc0997790d6dee
11,3326400,global,2026103102,60000,25415,100000,12,14,3,11,14,25415,28.7758805,28.759638,28.779273708,28.763032,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_global_w60000_s2026103102,0a4d4d3bc0e869fbb16e7d214c66797576fed8090e74725e8f8967dda9be0256
11,3326400,global,2026103103,60000,60000,100000,16,19,3,16,0,0,-1,-1,59.923530958,59.89025,3324451,1949,326,budget_exhausted,False,2210,True,False,0,0,larger_periods,runs/m11_L3326400_global_w60000_s2026103103,d77467f92cb3eb8a971d1ac9091348c7370a7f3d04d02444c48bf9bd29b83b8e
11,3326400,global,2026103104,60000,27722,100000,13,15,3,12,15,27722,31.355529417,31.322212,31.358962333,31.325645,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_global_w60000_s2026103104,aaa7d8d5c90be4135c75c6c3573ffe24e67c691a119f4c1de99f664d1c0412d3
11,3326400,global,2026103105,60000,60000,100000,16,19,3,16,0,0,-1,-1,62.272908,62.029559,3325172,1228,326,budget_exhausted,False,1496,True,False,0,0,larger_periods,runs/m11_L3326400_global_w60000_s2026103105,20b1feefa19b478ed1cb7643c310fbc5911617f055622dd3dd203c848eb119c0
11,3326400,ordered,2026103101,60000,60000,100000,1,2,1,1,0,0,-1,-1,42.2196975,42.205328,3326213,187,326,budget_exhausted,False,187,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w60000_s2026103101,d59ecdbb20f26931ff92f7c04deb3bdcdec46eeb30f3ee64ca6be6f35acf9b64
11,3326400,ordered,2026103102,60000,60000,100000,1,2,1,1,0,0,-1,-1,48.291101333,48.27618,3325688,712,326,budget_exhausted,False,712,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w60000_s2026103102,56e8ee170ab4104b6db74c8fcd2f2457d434785a84d9b1a3c6e3901ff33c77f0
11,3326400,ordered,2026103103,60000,60000,100000,1,2,1,1,0,0,-1,-1,47.519912125,47.501272,3325587,813,326,budget_exhausted,False,813,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w60000_s2026103103,0c5e7aa55db2324564e4a0335b9105e07e2dac6ada92d95fd4ea668660a10fa5
11,3326400,ordered,2026103104,60000,33881,100000,1,1,1,0,1,33881,23.976989667,23.958385,23.980547209,23.961942,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w60000_s2026103104,58b8252bf6f10be577a4fdfbaf864b1e3e8baed0c823b6025d61f5759181642f
11,3326400,ordered,2026103105,60000,60000,100000,1,2,1,1,0,0,-1,-1,47.591330833,47.57865,3324938,1462,326,budget_exhausted,False,1462,False,False,0,0,larger_periods,runs/m11_L3326400_ordered_w60000_s2026103105,4de9fe42d79c4dd06c7dccb66215d7efcf750a778685f03397437b8c8b5316f9
11,3326400,segmented,2026103101,60000,41566,100000,10,20,11,9,20,41566,51.293037667,51.265596,51.296523667,51.269082,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w60000_s2026103101,283923b16494382c8f80a86b9aada684767aee8948c2549fba23767e08b9f808
11,3326400,segmented,2026103102,60000,42139,100000,10,21,12,9,21,42139,51.352597,51.316856,51.356139833,51.320397,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w60000_s2026103102,485e80f747f5cf542a8b983ac6cc51c34bfee5f3e1e4b19460b215ab00e7e52b
11,3326400,segmented,2026103103,60000,41588,100000,10,20,11,9,20,41588,52.372349708,52.356055,52.375828958,52.359534,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w60000_s2026103103,f564aa427285932d0840dde3d242eed2f504e671447ef39a849a35b8ea0bb1d8
11,3326400,segmented,2026103104,60000,41577,100000,10,19,10,9,19,41577,53.243934959,53.222022,53.24750075,53.225584,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w60000_s2026103104,9cb3eb196389390eae8db725d8500c422e66a450ea0b4a948c854eb6cebf7cf1
11,3326400,segmented,2026103105,60000,55410,100000,13,25,13,12,25,55410,62.758234458,62.732988,62.761813,62.736561,3326400,0,326,success,True,0,False,False,0,0,larger_periods,runs/m11_L3326400_segmented_w60000_s2026103105,29970e4fa217648739f306925167af69963f8e76a00a88616f556e35796d3718
8,20160,ordered,2026103101,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.426933792,1.426167,20022,138,77,budget_exhausted,False,138,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103101,bedd39b856dce14562853b06d3a562968f2188e734755842dbdf124b20961b15
8,20160,ordered,2026103102,240000,240000,100000,1,30,29,1,0,0,-1,-1,1.429307416,1.428957,20009,151,77,budget_exhausted,False,151,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103102,e762462e38d837c1b1b6c1ec95f5ce776a6aaabced01cde39d2586118c03c0bb
8,20160,ordered,2026103103,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.462737209,1.455751,19983,177,77,budget_exhausted,False,177,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103103,163ea2ba06e893b952f443bd2aa69e39bcc920b5802d0072bc0226edb5cbaf56
8,20160,ordered,2026103104,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.415375625,1.41492,20036,124,77,budget_exhausted,False,124,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103104,6b0822191b2d9451946858eac9b0dd654ef65447231631139daa328b097c7d65
8,20160,ordered,2026103105,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.432787791,1.432324,20008,152,77,budget_exhausted,False,152,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103105,6c4c945a5838bc27092fb90a03d3a77b1413f9852acdcdd27f5d8163a934aa2c
8,20160,ordered,2026103106,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.449323792,1.448942,19984,176,77,budget_exhausted,False,176,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103106,31f2a7a53e9b6a7c615c39fc8be5a008ec3e8a4f34bcc26f5264a59e644e97cd
8,20160,ordered,2026103107,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.452385333,1.451924,20064,96,77,budget_exhausted,False,96,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103107,5a4700b8f10c96a5fa16cabe634cbc632f96df0a47229922ed30ec2a9d07a01f
8,20160,ordered,2026103108,240000,240000,100000,1,30,29,1,0,0,-1,-1,1.46938575,1.46898,19980,180,77,budget_exhausted,False,180,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103108,b9fa5e4d55f6dd2874738ea73979e07f0dbb640485cc0ea09787c04ebaf032ac
8,20160,ordered,2026103109,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.465935542,1.465537,20034,126,77,budget_exhausted,False,126,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103109,d34c8ae311e74019e76b427c7cff306feff487e5d846f3b348d05189c03bd711
8,20160,ordered,2026103110,240000,240000,100000,1,31,30,1,0,0,-1,-1,1.487710459,1.487222,19954,206,77,budget_exhausted,False,206,False,False,0,0,ordering_control,runs/m8_L20160_ordered_w240000_s2026103110,6a881cb90329253eda9ca41ea29f6d1feb60cec676e7fa2fb1fb50c1f9890911
8,30240,ordered,2026103101,240000,240000,100000,1,26,25,1,0,0,-1,-1,1.906274875,1.905782,30198,42,89,budget_exhausted,False,42,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103101,5e5aa361f261c7e2331a9b64ec15d3849f1864da37bb416404940140c0468ef9
8,30240,ordered,2026103102,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.30896875,2.157082,30112,128,89,budget_exhausted,False,128,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103102,d66d30f582720afd17df204edab8307b1b1a852964f16694a254ca735a703599
8,30240,ordered,2026103103,240000,240000,100000,1,26,25,1,0,0,-1,-1,1.942177875,1.941719,30205,35,89,budget_exhausted,False,35,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103103,5b1207c7c388c15f9855aa1b734ceb30366575bde0e1721c33a7669198cc0f41
8,30240,ordered,2026103104,240000,240000,100000,1,26,25,1,0,0,-1,-1,1.953046584,1.951992,30131,109,89,budget_exhausted,False,109,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103104,1aed814eb03e1f04d822fa9adb120cba16b9893698a6aa03e398951077cbcae9
8,30240,ordered,2026103105,240000,240000,100000,1,26,25,1,0,0,-1,-1,1.965414917,1.964904,30186,54,89,budget_exhausted,False,54,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103105,2565c28eafc255183e7056a10b9072b42befd2d93e03d7231f4ecdacd7a306d5
8,30240,ordered,2026103106,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.001246666,2.000636,30116,124,89,budget_exhausted,False,124,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103106,35b7e6cad22d1343aa52ec525b712c571d4cf03d6f5a6836e3e5beaae1001be9
8,30240,ordered,2026103107,240000,240000,100000,1,27,26,1,0,0,-1,-1,1.986111958,1.985502,30193,47,89,budget_exhausted,False,47,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103107,b0204c57b5a0d2f4e029451abde05702ba9c366963111d1a0cb083aaaf1faeba
8,30240,ordered,2026103108,240000,240000,100000,1,27,26,1,0,0,-1,-1,1.985573125,1.984975,30135,105,89,budget_exhausted,False,105,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103108,c6e976ee55de2806eabd9df4273f2dd29568e8a05cfeed3df9241794b5446654
8,30240,ordered,2026103109,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.015263291,2.014872,30098,142,89,budget_exhausted,False,142,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103109,0401a68eae94ad88588ffa56b8850cfabbe73cfb0f7439216d84edd8b317d1ad
8,30240,ordered,2026103110,240000,240000,100000,1,26,25,1,0,0,-1,-1,2.012422125,2.011844,30170,70,89,budget_exhausted,False,70,False,False,0,0,ordering_control,runs/m8_L30240_ordered_w240000_s2026103110,ff612bf1fc6a35eeed76e69026a04223c3aa418afe02af4f6fc7b389bb15b53a
9,75600,ordered,2026103101,240000,240000,100000,1,21,20,1,0,0,-1,-1,4.844288333,4.843051,75160,440,112,budget_exhausted,False,440,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103101,b1c7459b026e4a006d36c4346518475aac92b82da2e949430ddaf64650b9907b
9,75600,ordered,2026103102,240000,240000,100000,1,21,20,1,0,0,-1,-1,5.011584667,5.010188,75148,452,112,budget_exhausted,False,452,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103102,0b398e16cc7e057ab6faa7e999845d3e5abb67ca962b084ffec005f058e20096
9,75600,ordered,2026103103,240000,240000,100000,1,21,20,1,0,0,-1,-1,4.890251125,4.888826,75209,391,112,budget_exhausted,False,391,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103103,086cdc19e8c08e00cbc789da3b5d24fa61a9971d5a10aac1e5263dfe72151727
9,75600,ordered,2026103104,240000,240000,100000,1,21,20,1,0,0,-1,-1,5.11082175,5.109461,75165,435,112,budget_exhausted,False,435,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103104,ab748a950823ba878bd84ed9719317b869a9d594cbba02db09c2a0e873713d7f
9,75600,ordered,2026103105,240000,240000,100000,1,22,21,1,0,0,-1,-1,4.987564042,4.986022,75363,237,112,budget_exhausted,False,237,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103105,1a43eafef4b36e1533909a1be149294b13cff5f63314b9fbd26e8bbd71d0d86f
9,75600,ordered,2026103106,240000,240000,100000,1,21,20,1,0,0,-1,-1,5.225147625,5.222728,75432,168,112,budget_exhausted,False,168,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103106,74332dc3f91a1b06604ec20382ee40c7620b8c9f9fd9e307b8eb4bb4d629fb49
9,75600,ordered,2026103107,240000,240000,100000,1,21,20,1,0,0,-1,-1,5.121200791,5.119662,75342,258,112,budget_exhausted,False,258,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103107,7a592fb469a173866c7893bd0e4f90088fc9aeb7ff8888089691df9afcb58a6b
9,75600,ordered,2026103108,240000,240000,100000,1,22,21,1,0,0,-1,-1,5.160348417,5.158063,75072,528,112,budget_exhausted,False,528,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103108,88d61b42bfd2faf6fcd5492f86c32a173d71cd4fb00b546f560962cf38b0241a
9,75600,ordered,2026103109,240000,240000,100000,1,21,20,1,0,0,-1,-1,5.1417855,5.140439,75192,408,112,budget_exhausted,False,408,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103109,b79fa753e6867f7f2d3f20d505aaf4e144cee8d4a3ff32da2ee1784c078871e7
9,75600,ordered,2026103110,240000,240000,100000,1,20,19,1,0,0,-1,-1,5.187692958,5.186245,75161,439,112,budget_exhausted,False,439,False,False,0,0,ordering_control,runs/m9_L75600_ordered_w240000_s2026103110,c75e6393991224483e500203c370d6e15c24e5e316b3c939b0af3d2744980a84


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/assignment.txt <==
2 10
7 12
10 14
11 15
13 16
9 18
10 20
8 21
1 24
24 25
6 27
16 28
16 30
31 32
28 35
3 36
0 40
5 42
21 45
37 48
34 50
51 54
12 56
47 60
62 63
37 64
18 70
57 72
44 75
60 80
59 84
36 90
53 96
14 100
23 105
15 108
96 112
65 120
11 126
96 135
138 140
21 144
94 150
20 160
17 168
154 175
95 180
20 189
5 192
54 200
148 210
177 216
132 224
219 225
137 240
179 252
78 270
48 280
257 288
64 300
293 315
260 320
300 336
4 350
198 360
272 378
104 400
58 420
69 432
228 448
144 450
17 480
305 504
14 525
186 540
488 560
47 576
154 600
498 630
76 672
294 675
564 700
18 720
83 756
754 800
118 840
353 864
59 900
713 945
695 960
473 1008
779 1050
456 1080
538 1120
264 1200
288 1260
1084 1344
744 1350
204 1400
1098 1440
1091 1512
104 1575
1354 1600
1378 1680
335 1728
1409 1800
1338 1890
977 2016
2039 2100
2076 2160
420 2240
354 2400
1955 2520
258 2700
1504 2800
2135 2880
2729 3024
359 3150
1588 3360
864 3600
1038 3780
3828 4032
1764 4200
3156 4320
2939 4725
3354 4800
678 5040
2009 5400
2304 5600
2724 6048
5639 6300
5860 6720
5664 7200
2363 7560
7289 8400
6977 8640
8309 9450
2375 10080
8759 10800
3604 11200
10289 12096
3059 12600
2154 14400
14898 15120
16154 16800
16998 18900
3815 20160
16464 21600
16979 25200
7175 30240
20354 33600
37643 37800
39354 43200
24564 50400
19098 60480
4038 75600
84035 100800
109878 151200
216755 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1071,1071,1,0,1,249856,28,0.288291875,0.288211
101,insertion_2,100000,1071,1071,1,0,1,283935,53,0.108108792,0.108088
102,insertion_3,100000,1072,1072,1,0,1,294326,78,0.077150458,0.077136
103,insertion_4,100000,1071,1071,1,0,1,298091,103,0.0718205,0.07181
104,insertion_5,100000,1072,1072,1,0,1,299707,128,0.073119333,0.073119
105,insertion_6,100000,1071,1071,1,0,1,300188,153,0.078852208,0.078845
106,insertion_7,100000,1072,1072,2,1,1,300209,159,0.146451,0.146409
300,global_medium,100000,2500,2500,1,0,1,300211,159,0.19467225,0.194646
301,global_large_to_small,100000,2500,2500,1,0,1,300311,159,0.207012167,0.206962
302,global_mixed,100000,2500,2500,1,0,1,300311,159,0.198137291,0.198093


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103101,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":11,
"completed_trajectories":1,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.444295666,
"cpu_seconds":1.443999,
"covered":300311,
"uncovered":2089,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/stdout.txt <==
global m=10 L=302400 seed=2026103101 gaps=2089 scans=15000 CPU=1.444s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1071,1071,249856,0.288042458,0.287965
101,1,2,budget_interrupted,1071,2142,283935,0.107885125,0.107864
102,1,3,budget_interrupted,1072,3214,294326,0.076911917,0.076898
103,1,4,budget_interrupted,1071,4285,298091,0.07158,0.07157
104,1,5,budget_interrupted,1072,5357,299707,0.072857166,0.072857
105,1,6,budget_interrupted,1071,6428,300188,0.078601084,0.078595
106,1,7,completed,683,7111,300209,0.092750666,0.092729
106,2,8,budget_interrupted,389,7500,300209,0.053457958,0.053441
300,1,9,budget_interrupted,2500,10000,300211,0.194422916,0.194398
301,1,10,budget_interrupted,2500,12500,300311,0.206752917,0.206703
302,1,11,budget_interrupted,2500,15000,300311,0.197896041,0.197854


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/assignment.txt <==
6 10
9 12
0 14
10 15
7 16
11 18
12 20
4 21
3 24
24 25
8 27
26 28
0 30
31 32
8 35
5 36
2 40
32 42
4 45
43 48
4 50
53 54
30 56
1 60
62 63
15 64
38 70
59 72
69 75
62 80
68 84
20 90
67 96
64 100
13 105
17 108
58 112
37 120
104 126
124 135
128 140
115 144
84 150
102 160
121 168
59 175
109 180
94 189
111 192
114 200
18 210
179 216
22 224
169 225
217 240
241 252
260 270
68 280
19 288
194 300
185 315
47 320
40 336
188 350
253 360
50 378
14 400
133 420
211 432
374 448
244 450
97 480
205 504
468 525
80 540
338 560
239 576
44 600
398 630
145 672
34 675
184 700
13 720
680 756
614 800
768 840
787 864
884 900
365 945
751 960
338 1008
678 1050
890 1080
342 1120
344 1200
1220 1260
438 1344
1159 1350
834 1400
1297 1440
61 1512
559 1575
943 1600
313 1680
1583 1728
529 1800
913 1890
1216 2016
1098 2100
350 2160
1942 2240
2257 2400
73 2520
889 2700
1534 2800
559 2880
1921 3024
258 3150
208 3360
2144 3600
2570 3780
2454 4032
2148 4200
2227 4320
3184 4725
1903 4800
373 5040
4489 5400
1014 5600
3955 6048
5508 6300
4513 6720
1777 7200
4093 7560
4248 8400
7411 8640
4458 9450
8293 10080
6829 10800
8214 11200
6547 12096
8658 12600
12463 14400
14173 15120
8448 16800
13784 18900
13333 20160
1429 21600
11234 25200
28768 30240
28033 33600
21484 37800
27439 43200
24944 50400
48793 60480
22184 75600
48193 100800
8884 151200
251744 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1071,1071,1,0,1,253144,28,0.291026917,0.290984
101,insertion_2,100000,1071,1071,1,0,1,285856,53,0.121280292,0.12126
102,insertion_3,100000,1072,1072,1,0,1,295479,78,0.084131125,0.084119
103,insertion_4,100000,1071,1071,1,0,1,299166,103,0.07370125,0.073684
104,insertion_5,100000,1072,1072,1,0,1,300843,128,0.073904291,0.073895
105,insertion_6,100000,1071,1071,1,0,1,301328,153,0.079894542,0.079875
106,insertion_7,100000,1072,1072,2,1,1,301349,159,0.146434292,0.146397
300,global_medium,100000,2500,2500,1,0,1,301483,159,0.187968584,0.187925
301,global_large_to_small,100000,2500,2500,1,0,1,301483,159,0.230104334,0.230054
302,global_mixed,100000,2500,2500,1,0,1,301491,159,0.208264583,0.208204


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103102,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":11,
"completed_trajectories":1,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.4973825,
"cpu_seconds":1.497064,
"covered":301491,
"uncovered":909,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/stdout.txt <==
global m=10 L=302400 seed=2026103102 gaps=909 scans=15000 CPU=1.49706s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1071,1071,253144,0.29077875,0.290739
101,1,2,budget_interrupted,1071,2142,285856,0.12104775,0.121029
102,1,3,budget_interrupted,1072,3214,295479,0.08389775,0.083885
103,1,4,budget_interrupted,1071,4285,299166,0.073455458,0.073439
104,1,5,budget_interrupted,1072,5357,300843,0.073656,0.073648
105,1,6,budget_interrupted,1071,6428,301328,0.079651708,0.079633
106,1,7,completed,690,7118,301349,0.094171458,0.094154
106,2,8,budget_interrupted,382,7500,301349,0.052016417,0.051999
300,1,9,budget_interrupted,2500,10000,301483,0.187714625,0.187672
301,1,10,budget_interrupted,2500,12500,301483,0.229850209,0.229801
302,1,11,budget_interrupted,2500,15000,301491,0.207992542,0.207932


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/assignment.txt <==
6 10
2 12
7 14
3 15
13 16
1 18
4 20
15 21
17 24
24 25
25 27
11 28
0 30
31 32
12 35
10 36
20 40
27 42
13 45
23 48
12 50
16 54
51 56
8 60
62 63
5 64
2 70
49 72
39 75
32 80
81 84
40 90
53 96
54 100
87 105
97 108
59 112
80 120
9 126
88 135
75 140
103 144
144 150
111 160
155 168
167 175
28 180
93 189
101 192
172 200
201 210
169 216
3 224
94 225
105 240
167 252
142 270
19 280
85 288
152 300
22 315
175 320
87 336
42 350
280 360
219 378
132 400
102 420
151 432
115 448
184 450
143 480
83 504
27 525
250 540
312 560
229 576
234 600
472 630
465 672
34 675
322 700
571 720
43 756
732 800
131 840
277 864
814 900
832 945
719 960
807 1008
252 1050
520 1080
527 1120
534 1200
382 1260
1235 1344
844 1350
1292 1400
211 1440
475 1512
427 1575
332 1600
1641 1680
1573 1728
1252 1800
1101 1890
1941 2016
2022 2100
871 2160
1935 2240
1134 2400
2155 2520
1114 2700
2632 2800
1199 2880
177 3024
2232 3150
2145 3360
2152 3600
547 3780
933 4032
3252 4200
1735 4320
3352 4725
2334 4800
3235 5040
439 5400
2072 5600
5217 6048
3282 6300
803 6720
5359 7200
6595 7560
3272 8400
3823 8640
202 9450
9105 10080
6919 10800
7532 11200
10195 12096
4569 12600
14334 14400
5731 15120
1592 16800
5082 18900
9935 20160
1039 21600
12872 25200
691 30240
33519 33600
12092 37800
4734 43200
33167 50400
4065 60480
8769 75600
29135 100800
113559 151200
118821 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1071,1071,1,0,1,243085,28,0.326807125,0.326673
101,insertion_2,100000,1071,1071,1,0,1,278506,53,0.14309475,0.143038
102,insertion_3,100000,1072,1072,1,0,1,290071,78,0.090427791,0.090384
103,insertion_4,100000,1071,1071,1,0,1,294896,103,0.075303,0.075249
104,insertion_5,100000,1072,1072,1,0,1,296913,128,0.072523042,0.072497
105,insertion_6,100000,1071,1071,1,0,1,297494,153,0.078340375,0.078324
106,insertion_7,100000,1072,1072,2,1,1,297515,159,0.152872167,0.152834
300,global_medium,100000,2500,2500,1,0,1,297655,159,0.208277375,0.208231
301,global_large_to_small,100000,2500,2500,1,0,1,297655,159,0.259340417,0.259215
302,global_mixed,100000,2500,2500,1,0,1,297655,159,0.255528375,0.255462


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103103,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":11,
"completed_trajectories":1,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.663107042,
"cpu_seconds":1.6625,
"covered":297655,
"uncovered":4745,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/stdout.txt <==
global m=10 L=302400 seed=2026103103 gaps=4745 scans=15000 CPU=1.6625s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1071,1071,243085,0.326561792,0.326431
101,1,2,budget_interrupted,1071,2142,278506,0.142867291,0.142813
102,1,3,budget_interrupted,1072,3214,290071,0.090183709,0.090143
103,1,4,budget_interrupted,1071,4285,294896,0.075060125,0.075007
104,1,5,budget_interrupted,1072,5357,296913,0.072269416,0.072244
105,1,6,budget_interrupted,1071,6428,297494,0.078092083,0.078077
106,1,7,completed,696,7124,297515,0.099435542,0.099412
106,2,8,budget_interrupted,376,7500,297515,0.0531835,0.053171
300,1,9,budget_interrupted,2500,10000,297655,0.208026208,0.20798
301,1,10,budget_interrupted,2500,12500,297655,0.259079917,0.258956
302,1,11,budget_interrupted,2500,15000,297655,0.255264875,0.2552


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/assignment.txt <==
6 10
1 12
4 14
5 15
10 16
15 18
8 20
14 21
19 24
24 25
18 27
22 28
23 30
31 32
2 35
21 36
38 40
17 42
29 45
7 48
14 50
9 54
54 56
40 60
62 63
15 64
52 70
3 72
9 75
70 80
5 84
11 90
82 96
44 100
92 105
81 108
82 112
0 120
53 126
59 135
12 140
39 144
34 150
98 160
36 168
27 175
131 180
41 189
175 192
104 200
112 210
27 216
174 224
134 225
60 240
197 252
239 270
232 280
210 288
154 300
44 315
130 320
126 336
132 350
221 360
95 378
294 400
252 420
135 432
34 448
204 450
420 480
467 504
272 525
347 540
430 560
111 576
4 600
611 630
510 672
284 675
692 700
690 720
575 756
194 800
652 840
783 864
767 900
32 945
180 960
215 1008
412 1050
761 1080
30 1120
804 1200
137 1260
286 1344
1184 1350
972 1400
978 1440
635 1512
587 1575
94 1600
910 1680
1170 1728
404 1800
149 1890
1218 2016
1812 2100
1481 2160
590 2240
1294 2400
2027 2520
954 2700
342 2800
2580 2880
1890 3024
3107 3150
338 3360
2604 3600
2237 3780
2735 4032
1672 4200
401 4320
1112 4725
2494 4800
1302 5040
2804 5400
4822 5600
594 6048
1217 6300
4990 6720
2994 7200
6371 7560
7062 8400
7380 8640
3389 9450
7602 10080
5004 10800
3842 11200
8946 12096
3827 12600
12180 14400
11411 15120
11378 16800
2057 18900
4178 20160
1404 21600
3054 25200
29862 30240
30022 33600
32454 37800
33804 43200
15672 50400
39790 60480
48342 75600
13090 100800
36167 151200
24894 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1071,1071,1,0,1,249398,28,0.320277667,0.320178
101,insertion_2,100000,1071,1071,1,0,1,283630,53,0.120412375,0.120391
102,insertion_3,100000,1072,1072,1,0,1,293969,78,0.084804458,0.084798
103,insertion_4,100000,1071,1071,1,0,1,298181,103,0.075174125,0.075169
104,insertion_5,100000,1072,1072,1,0,1,299914,128,0.074553083,0.074531
105,insertion_6,100000,1071,1071,1,0,1,300451,153,0.080141459,0.080104
106,insertion_7,100000,1072,1072,2,1,1,300472,159,0.149331417,0.149301
300,global_medium,100000,2500,2500,1,0,1,300520,159,0.195279208,0.195194
301,global_large_to_small,100000,2500,2500,1,0,1,300520,159,0.225609208,0.225539
302,global_mixed,100000,2500,2500,1,0,1,300520,159,0.193084166,0.193033


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103104,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":11,
"completed_trajectories":1,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.519403042,
"cpu_seconds":1.518955,
"covered":300520,
"uncovered":1880,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/stdout.txt <==
global m=10 L=302400 seed=2026103104 gaps=1880 scans=15000 CPU=1.51896s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1071,1071,249398,0.320033667,0.319935
101,1,2,budget_interrupted,1071,2142,283630,0.120162875,0.120142
102,1,3,budget_interrupted,1072,3214,293969,0.084564167,0.084559
103,1,4,budget_interrupted,1071,4285,298181,0.074929,0.074924
104,1,5,budget_interrupted,1072,5357,299914,0.074295417,0.074274
105,1,6,budget_interrupted,1071,6428,300451,0.079892916,0.079857
106,1,7,completed,708,7136,300472,0.098030375,0.098014
106,2,8,budget_interrupted,364,7500,300472,0.051047125,0.051035
300,1,9,budget_interrupted,2500,10000,300520,0.195020334,0.194938
301,1,10,budget_interrupted,2500,12500,300520,0.225350917,0.225282
302,1,11,budget_interrupted,2500,15000,300520,0.192829917,0.192781


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/assignment.txt <==
2 10
5 12
10 14
3 15
7 16
7 18
10 20
9 21
11 24
24 25
4 27
4 28
8 30
31 32
21 35
1 36
20 40
34 42
39 45
27 48
34 50
13 54
40 56
57 60
62 63
47 64
36 70
19 72
39 75
40 80
81 84
28 90
51 96
94 100
6 105
49 108
68 112
105 120
16 126
103 135
46 140
99 144
14 150
80 160
45 168
96 175
178 180
121 189
143 192
154 200
86 210
211 216
0 224
54 225
45 240
100 252
69 270
26 280
195 288
214 300
41 315
15 320
124 336
204 350
249 360
184 378
254 400
141 420
147 432
288 448
369 450
405 480
196 504
306 525
418 540
166 560
271 576
44 600
146 630
128 672
519 675
504 700
405 720
364 756
454 800
801 840
291 864
9 900
936 945
207 960
952 1008
201 1050
429 1080
1006 1120
344 1200
226 1260
15 1344
744 1350
344 1400
645 1440
988 1512
1461 1575
854 1600
236 1680
1615 1728
1044 1800
994 1890
1280 2016
1041 2100
867 2160
960 2240
944 2400
2248 2520
1644 2700
2126 2800
1605 2880
3004 3024
411 3150
2400 3360
1864 3600
148 3780
1456 4032
3404 4200
2595 4320
2511 4725
3254 4800
1356 5040
4029 5400
2686 5600
4323 6048
104 6300
591 6720
1359 7200
3508 7560
1304 8400
3045 8640
9204 9450
4640 10080
5109 10800
7166 11200
10959 12096
3744 12600
6454 14400
13588 15120
13904 16800
18261 18900
15568 20160
21309 21600
13004 25200
27651 30240
20606 33600
14644 37800
25359 43200
48404 50400
49125 60480
71464 75600
29804 100800
92764 151200
69285 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1071,1071,1,0,1,252592,28,0.313856417,0.313793
101,insertion_2,100000,1071,1071,1,0,1,286088,53,0.121966042,0.121952
102,insertion_3,100000,1072,1072,1,0,1,295983,78,0.083544292,0.083535
103,insertion_4,100000,1071,1071,1,0,1,299669,103,0.075450917,0.07543
104,insertion_5,100000,1072,1072,1,0,1,301154,128,0.0729265,0.072917
105,insertion_6,100000,1071,1071,1,0,1,301650,153,0.0770135,0.076999
106,insertion_7,100000,1072,1072,2,1,1,301671,159,0.143812041,0.143784
300,global_medium,100000,2500,2500,1,0,1,301824,159,0.182940583,0.182911
301,global_large_to_small,100000,2500,2500,1,0,1,301824,159,0.232478458,0.232437
302,global_mixed,100000,2500,2500,1,0,1,301824,159,0.207141417,0.207066


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103105,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":11,
"completed_trajectories":1,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.51180675,
"cpu_seconds":1.511498,
"covered":301824,
"uncovered":576,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/stdout.txt <==
global m=10 L=302400 seed=2026103105 gaps=576 scans=15000 CPU=1.5115s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w15000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1071,1071,252592,0.313593167,0.31353
101,1,2,budget_interrupted,1071,2142,286088,0.121748333,0.121736
102,1,3,budget_interrupted,1072,3214,295983,0.083301333,0.083293
103,1,4,budget_interrupted,1071,4285,299669,0.075197583,0.075179
104,1,5,budget_interrupted,1072,5357,301154,0.072675959,0.072668
105,1,6,budget_interrupted,1071,6428,301650,0.076742,0.07673
106,1,7,completed,713,7141,301671,0.09559525,0.095579
106,2,8,budget_interrupted,359,7500,301671,0.047964042,0.047956
300,1,9,budget_interrupted,2500,10000,301824,0.182675958,0.182647
301,1,10,budget_interrupted,2500,12500,301824,0.232202125,0.232161
302,1,11,budget_interrupted,2500,15000,301824,0.20688125,0.206809


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/assignment.txt <==
8 10
7 12
12 14
11 15
13 16
9 18
10 20
8 21
1 24
24 25
15 27
16 28
16 30
31 32
7 35
3 36
20 40
17 42
29 45
37 48
44 50
33 54
24 56
6 60
62 63
37 64
32 70
57 72
39 75
0 80
23 84
83 90
53 96
34 100
22 105
51 108
52 112
65 120
53 126
122 135
2 140
21 144
64 150
120 160
131 168
154 175
156 180
167 189
5 192
54 200
202 210
105 216
220 224
14 225
222 240
95 252
6 270
122 280
113 288
184 300
272 315
40 320
215 336
4 350
36 360
293 378
154 400
372 420
213 432
430 448
314 450
335 480
233 504
447 525
456 540
262 560
72 576
84 600
413 630
47 672
284 675
104 700
576 720
11 756
754 800
35 840
545 864
584 900
482 945
520 960
593 1008
552 1050
473 1080
332 1120
384 1200
203 1260
425 1344
419 1350
1042 1400
216 1440
419 1512
1182 1575
354 1600
455 1680
185 1728
1217 1800
1397 1890
89 2016
204 2100
1193 2160
1102 2240
984 2400
162 2520
1184 2700
1004 2800
936 2880
1175 3024
1812 3150
2782 3360
329 3600
2027 3780
1097 4032
3004 4200
4073 4320
4109 4725
4584 4800
2855 5040
2657 5400
2754 5600
3425 6048
5592 6300
200 6720
4097 7200
1842 7560
5104 8400
6233 8640
3912 9450
9155 10080
8969 10800
10754 11200
10337 12096
9162 12600
12360 14400
6882 15120
904 16800
12884 18900
3522 20160
20129 21600
17382 25200
30137 30240
3080 33600
6012 37800
18120 43200
7262 50400
49655 60480
62075 75600
99702 100800
8742 151200
141659 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4285,4285,2,1,1,250645,28,1.217102083,1.216722
101,insertion_2,100000,4286,4286,2,1,1,283377,53,0.436774917,0.436648
102,insertion_3,100000,4286,4286,2,1,1,294394,78,0.313107125,0.313031
103,insertion_4,100000,4285,4285,2,1,1,298287,103,0.289491375,0.289427
104,insertion_5,100000,4286,4286,3,2,1,300018,128,0.289354584,0.289273
105,insertion_6,100000,4286,4286,2,1,1,300536,153,0.316695,0.316578
106,insertion_7,100000,4286,4286,7,6,1,300557,159,0.59105775,0.590856
300,global_medium,100000,10000,10000,1,0,1,300682,159,0.769318084,0.769124
301,global_large_to_small,100000,10000,10000,1,0,1,300682,159,0.916800333,0.916538
302,global_mixed,100000,10000,10000,1,0,1,300686,159,0.810542792,0.810319


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103101,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":23,
"completed_trajectories":13,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.950925792,
"cpu_seconds":5.949197,
"covered":300686,
"uncovered":1714,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/stdout.txt <==
global m=10 L=302400 seed=2026103101 gaps=1714 scans=60000 CPU=5.9492s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2148,2148,250645,0.573839292,0.573653
100,2,2,budget_interrupted,2137,4285,247095,0.643026334,0.642836
101,1,3,completed,2211,6496,283377,0.227444791,0.227385
101,2,4,budget_interrupted,2075,8571,282928,0.209101583,0.209038
102,1,5,completed,2283,10854,294394,0.1667605,0.166723
102,2,6,budget_interrupted,2003,12857,294363,0.146100291,0.146061
103,1,7,completed,2333,15190,298287,0.156924208,0.156892
103,2,8,budget_interrupted,1952,17142,298265,0.132339292,0.13231
104,1,9,completed,2031,19173,300018,0.137721834,0.137682
104,2,10,completed,2066,21239,300018,0.139144542,0.139106
104,3,11,budget_interrupted,189,21428,300015,0.012238416,0.012236
105,1,12,completed,2453,23881,300536,0.181026416,0.180961
105,2,13,budget_interrupted,1833,25714,300536,0.135412834,0.135365
106,1,14,completed,709,26423,300557,0.097603833,0.097581
106,2,15,completed,704,27127,300557,0.096998042,0.096968
106,3,16,completed,717,27844,300557,0.099574916,0.099529
106,4,17,completed,703,28547,300557,0.098035708,0.098011
106,5,18,completed,688,29235,300557,0.0930195,0.092988
106,6,19,completed,739,29974,300557,0.102008833,0.101974
106,7,20,budget_interrupted,26,30000,300557,0.003549166,0.003549
300,1,21,budget_interrupted,10000,40000,300682,0.769044417,0.768852
301,1,22,budget_interrupted,10000,50000,300682,0.916524625,0.916266
302,1,23,budget_interrupted,10000,60000,300686,0.810280875,0.81006


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/assignment.txt <==
6 10
9 12
0 14
10 15
7 16
11 18
12 20
4 21
3 24
24 25
26 27
26 28
0 30
31 32
8 35
5 36
2 40
32 42
4 45
19 48
34 50
17 54
30 56
1 60
62 63
47 64
38 70
59 72
69 75
62 80
61 84
20 90
43 96
4 100
13 105
89 108
2 112
37 120
104 126
19 135
68 140
43 144
114 150
22 160
49 168
23 175
140 180
37 189
15 192
154 200
18 210
35 216
38 224
214 225
217 240
50 252
170 270
128 280
91 288
44 300
83 315
207 320
241 336
64 350
349 360
163 378
254 400
48 420
427 432
230 448
394 450
271 480
457 504
164 525
260 540
548 560
527 576
133 600
373 630
73 672
469 675
264 700
577 720
638 756
54 800
258 840
571 864
794 900
874 945
463 960
842 1008
464 1050
109 1080
582 1120
253 1200
1130 1260
6 1344
244 1350
1388 1400
1057 1440
469 1512
839 1575
454 1600
1518 1680
143 1728
1213 1800
1009 1890
97 2016
493 2100
2011 2160
58 2240
853 2400
1813 2520
494 2700
828 2800
337 2880
1178 3024
514 3150
102 3360
169 3600
3230 3780
3121 4032
2173 4200
1147 4320
1189 4725
2959 4800
3697 5040
613 5400
5308 5600
1081 6048
2894 6300
3142 6720
4453 7200
3313 7560
5868 8400
1777 8640
1864 9450
2358 10080
2329 10800
8108 11200
1105 12096
7213 12600
79 14400
13609 15120
7338 16800
17594 18900
15798 20160
19609 21600
268 25200
283 30240
1254 33600
11293 37800
23119 43200
36668 50400
29238 60480
37969 75600
24908 100800
99493 151200
95119 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4285,4285,2,1,1,253144,28,1.167717,1.167458
101,insertion_2,100000,4286,4286,2,1,1,286081,53,0.484384583,0.484254
102,insertion_3,100000,4286,4286,2,1,1,296023,78,0.32866675,0.328578
103,insertion_4,100000,4285,4285,2,1,1,299463,103,0.293448917,0.293336
104,insertion_5,100000,4286,4286,3,2,1,301051,128,0.286897458,0.286829
105,insertion_6,100000,4286,4286,2,1,1,301546,153,0.308699416,0.308617
106,insertion_7,100000,4286,4286,7,6,1,301567,159,0.568759458,0.568595
300,global_medium,100000,10000,10000,1,0,1,301567,159,0.74695675,0.746791
301,global_large_to_small,100000,10000,10000,1,0,1,301567,159,0.861341583,0.8611
302,global_mixed,100000,10000,10000,1,0,1,301574,159,0.802318375,0.802105


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103102,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":23,
"completed_trajectories":13,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.849895167,
"cpu_seconds":5.848362,
"covered":301574,
"uncovered":826,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/stdout.txt <==
global m=10 L=302400 seed=2026103102 gaps=826 scans=60000 CPU=5.84836s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2273,2273,253144,0.614373292,0.614235
100,2,2,budget_interrupted,2012,4285,250302,0.553091917,0.552976
101,1,3,completed,2430,6715,286081,0.277511625,0.277454
101,2,4,budget_interrupted,1856,8571,286081,0.206635583,0.206566
102,1,5,completed,2457,11028,296007,0.19216325,0.192122
102,2,6,budget_interrupted,1829,12857,296023,0.136253208,0.136208
103,1,7,completed,2345,15202,299463,0.159535417,0.159466
103,2,8,budget_interrupted,1940,17142,299418,0.133664209,0.133623
104,1,9,completed,1918,19060,301040,0.127421542,0.127375
104,2,10,completed,1960,21020,301051,0.13220625,0.132193
104,3,11,budget_interrupted,408,21428,301003,0.027017583,0.027014
105,1,12,completed,2183,23611,301546,0.156069833,0.156032
105,2,13,budget_interrupted,2103,25714,301546,0.152370792,0.15233
106,1,14,completed,686,26400,301567,0.090417833,0.090379
106,2,15,completed,709,27109,301567,0.093283334,0.093244
106,3,16,completed,701,27810,301567,0.093690667,0.093677
106,4,17,completed,728,28538,301567,0.097493792,0.097473
106,5,18,completed,726,29264,301567,0.095830791,0.095802
106,6,19,completed,694,29958,301567,0.092332791,0.092318
106,7,20,budget_interrupted,42,30000,301567,0.005418,0.005418
300,1,21,budget_interrupted,10000,40000,301567,0.746689333,0.746524
301,1,22,budget_interrupted,10000,50000,301567,0.861083209,0.860843
302,1,23,budget_interrupted,10000,60000,301574,0.802053833,0.801842


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/assignment.txt <==
1 10
8 12
0 14
7 15
5 16
0 18
15 20
13 21
2 24
24 25
15 27
10 28
17 30
31 32
33 35
12 36
25 40
22 42
34 45
14 48
19 50
24 54
46 56
27 60
62 63
45 64
53 70
66 72
14 75
73 80
4 84
23 90
93 96
59 100
58 105
60 108
22 112
57 120
82 126
4 135
43 140
30 144
29 150
125 160
130 168
3 175
3 180
103 189
141 192
9 200
16 210
114 216
198 224
64 225
33 240
220 252
263 270
203 280
102 288
279 300
61 315
205 320
278 336
283 350
83 360
40 378
39 400
100 420
222 432
310 448
379 450
253 480
136 504
388 525
303 540
343 560
534 576
339 600
250 630
230 672
229 675
423 700
593 720
556 756
509 800
730 840
438 864
189 900
355 945
433 960
892 1008
394 1050
483 1080
623 1120
729 1200
1143 1260
86 1344
1039 1350
843 1400
413 1440
1060 1512
814 1575
909 1600
1150 1680
870 1728
489 1800
166 1890
1238 2016
184 2100
1793 2160
973 2240
1839 2400
2123 2520
789 2700
1543 2800
2333 2880
1396 3024
604 3150
3073 3360
2529 3600
3076 3780
3702 4032
1234 4200
2513 4320
1129 4725
1873 4800
3383 5040
5289 5400
143 5600
3926 6048
2663 6300
3670 6720
129 7200
1816 7560
2353 8400
4673 8640
2479 9450
8343 10080
1329 10800
6093 11200
6 12096
12123 12600
10929 14400
11783 15120
2593 16800
8368 18900
9462 20160
8529 21600
2043 25200
26543 30240
22093 33600
26779 37800
18129 43200
12673 50400
49583 60480
66916 75600
30663 100800
39739 151200
104833 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4285,4285,2,1,1,246480,28,1.301777625,1.301251
101,insertion_2,100000,4286,4286,2,1,1,282379,53,0.53080775,0.530584
102,insertion_3,100000,4286,4286,2,1,1,293885,78,0.346062791,0.345974
103,insertion_4,100000,4285,4285,3,2,1,298416,103,0.300710583,0.300623
104,insertion_5,100000,4286,4286,2,1,1,300327,128,0.294025334,0.293954
105,insertion_6,100000,4286,4286,3,2,1,300867,153,0.3149705,0.314898
106,insertion_7,100000,4286,4286,7,6,1,300888,159,0.585688416,0.58554
300,global_medium,100000,10000,10000,1,0,1,301030,159,0.7714275,0.771108
301,global_large_to_small,100000,10000,10000,1,0,1,301030,159,0.874005833,0.873742
302,global_mixed,100000,10000,10000,1,0,1,301030,159,0.880317834,0.88


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103103,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":24,
"completed_trajectories":14,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.200476042,
"cpu_seconds":6.198353,
"covered":301030,
"uncovered":1370,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/stdout.txt <==
global m=10 L=302400 seed=2026103103 gaps=1370 scans=60000 CPU=6.19835s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2273,2273,244425,0.706509083,0.706162
100,2,2,budget_interrupted,2012,4285,246480,0.595014583,0.594841
101,1,3,completed,2204,6489,282379,0.276114916,0.276051
101,2,4,budget_interrupted,2082,8571,282317,0.254452625,0.254298
102,1,5,completed,2075,10646,293746,0.168137416,0.168089
102,2,6,budget_interrupted,2211,12857,293885,0.177654833,0.17762
103,1,7,completed,2022,14879,298416,0.141825417,0.14179
103,2,8,completed,2020,16899,298416,0.14170175,0.141654
103,3,9,budget_interrupted,243,17142,298281,0.016922917,0.016922
104,1,10,completed,2185,19327,300327,0.150274708,0.150252
104,2,11,budget_interrupted,2101,21428,300327,0.143490333,0.143445
105,1,12,completed,2151,23579,300861,0.159000625,0.158968
105,2,13,completed,2099,25678,300867,0.153344459,0.153308
105,3,14,budget_interrupted,36,25714,300832,0.002359,0.002359
106,1,15,completed,714,26428,300888,0.097950916,0.097934
106,2,16,completed,705,27133,300888,0.096270458,0.096252
106,3,17,completed,725,27858,300888,0.099524917,0.099521
106,4,18,completed,707,28565,300888,0.095400708,0.095377
106,5,19,completed,724,29289,300888,0.099276042,0.099233
106,6,20,completed,706,29995,300888,0.096183042,0.09615
106,7,21,budget_interrupted,5,30000,-1,0.0008145,0.000815
300,1,22,budget_interrupted,10000,40000,301030,0.771152667,0.770836
301,1,23,budget_interrupted,10000,50000,301030,0.873743625,0.873483
302,1,24,budget_interrupted,10000,60000,301030,0.880039166,0.879723


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/assignment.txt <==
2 10
1 12
12 14
5 15
7 16
15 18
16 20
8 21
19 24
24 25
0 27
14 28
10 30
31 32
3 35
21 36
26 40
36 42
14 45
11 48
14 50
45 54
30 56
17 60
62 63
15 64
18 70
3 72
19 75
46 80
5 84
30 90
83 96
4 100
23 105
9 108
6 112
101 120
53 126
90 135
28 140
83 144
34 150
6 160
161 168
13 175
60 180
83 189
175 192
154 200
148 210
171 216
150 224
119 225
161 240
137 252
180 270
58 280
131 288
84 300
293 315
239 320
233 336
118 350
330 360
335 378
254 400
268 420
35 432
409 448
444 450
47 480
492 504
59 525
209 540
538 560
111 576
234 600
494 630
22 672
144 675
48 700
510 720
221 756
454 800
413 840
323 864
744 900
398 945
431 960
438 1008
958 1050
29 1080
886 1120
1134 1200
408 1260
185 1344
1044 1350
328 1400
629 1440
1481 1512
269 1575
898 1600
1518 1680
495 1728
1194 1800
828 1890
1158 2016
1308 2100
389 2160
623 2240
2189 2400
1248 2520
2684 2700
1378 2800
1349 2880
473 3024
1934 3150
521 3360
2094 3600
2088 3780
3119 4032
2428 4200
4067 4320
44 4725
2429 4800
4769 5040
3584 5400
5298 5600
1475 6048
1484 6300
5423 6720
989 7200
4253 7560
7678 8400
4931 8640
4484 9450
5081 10080
884 10800
8098 11200
4067 12096
4034 12600
11429 14400
6773 15120
13654 16800
9884 18900
17903 20160
17084 21600
17058 25200
10121 30240
31198 33600
2744 37800
27884 43200
20429 50400
30281 60480
57869 75600
6029 100800
44984 151200
69344 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4285,4285,2,1,1,253477,28,1.255250875,1.254886
101,insertion_2,100000,4286,4286,2,1,1,286451,53,0.453841459,0.45372
102,insertion_3,100000,4286,4286,2,1,1,296298,78,0.322471667,0.322419
103,insertion_4,100000,4285,4285,2,1,1,299778,103,0.292867125,0.292786
104,insertion_5,100000,4286,4286,2,1,1,301232,128,0.291579291,0.291473
105,insertion_6,100000,4286,4286,2,1,1,301693,153,0.315681167,0.315569
106,insertion_7,100000,4286,4286,7,6,1,301714,159,0.619624,0.603557
300,global_medium,100000,10000,10000,1,0,1,301753,159,0.760054125,0.759868
301,global_large_to_small,100000,10000,10000,1,0,1,301753,159,0.911211666,0.910982
302,global_mixed,100000,10000,10000,1,0,1,301753,159,0.827187666,0.82685


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103104,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":22,
"completed_trajectories":12,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.05042975,
"cpu_seconds":6.032768,
"covered":301753,
"uncovered":647,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/stdout.txt <==
global m=10 L=302400 seed=2026103104 gaps=647 scans=60000 CPU=6.03277s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2451,2451,253477,0.722742375,0.722463
100,2,2,budget_interrupted,1834,4285,252688,0.532239084,0.532157
101,1,3,completed,2209,6494,286199,0.228587666,0.228526
101,2,4,budget_interrupted,2077,8571,286451,0.225008125,0.224952
102,1,5,completed,2268,10839,296298,0.171283375,0.171256
102,2,6,budget_interrupted,2018,12857,296000,0.150937417,0.150915
103,1,7,completed,2327,15184,299772,0.158935833,0.158892
103,2,8,budget_interrupted,1958,17142,299778,0.133682625,0.133647
104,1,9,completed,2154,19296,301219,0.146520708,0.146477
104,2,10,budget_interrupted,2132,21428,301232,0.144802083,0.144743
105,1,11,completed,2168,23596,301693,0.159919,0.159841
105,2,12,budget_interrupted,2118,25714,301691,0.155497083,0.155467
106,1,13,completed,704,26418,301714,0.093310708,0.0933
106,2,14,completed,722,27140,301714,0.096079458,0.096052
106,3,15,completed,716,27856,301714,0.095637334,0.095621
106,4,16,completed,703,28559,301714,0.094235375,0.094215
106,5,17,completed,679,29238,301714,0.094058834,0.093638
106,6,18,completed,684,29922,301714,0.135352708,0.119795
106,7,19,budget_interrupted,78,30000,301714,0.010665667,0.010666
300,1,20,budget_interrupted,10000,40000,301753,0.75978775,0.759604
301,1,21,budget_interrupted,10000,50000,301753,0.910945583,0.910717
302,1,22,budget_interrupted,10000,60000,301753,0.826897708,0.826561


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/assignment.txt <==
2 10
5 12
10 14
3 15
7 16
7 18
10 20
9 21
11 24
24 25
4 27
4 28
8 30
31 32
21 35
1 36
20 40
16 42
24 45
3 48
14 50
13 54
40 56
57 60
62 63
47 64
36 70
19 72
54 75
40 80
57 84
88 90
27 96
34 100
6 105
49 108
68 112
105 120
118 126
103 135
46 140
27 144
104 150
0 160
165 168
131 175
118 180
13 189
143 192
94 200
86 210
211 216
112 224
144 225
45 240
64 252
148 270
166 280
75 288
44 300
41 315
207 320
117 336
34 350
129 360
76 378
284 400
381 420
123 432
176 448
304 450
15 480
160 504
201 525
369 540
26 560
271 576
194 600
146 630
464 672
454 675
84 700
165 720
453 756
146 800
81 840
843 864
154 900
286 945
591 960
460 1008
1041 1050
9 1080
866 1120
994 1200
28 1260
720 1344
904 1350
1184 1400
405 1440
412 1512
1119 1575
394 1600
236 1680
1615 1728
309 1800
916 1890
1413 2016
2044 2100
267 2160
400 2240
1594 2400
1725 2520
1809 2700
484 2800
399 2880
796 3024
3144 3150
1356 3360
3189 3600
1546 3780
1701 4032
3561 4200
1995 4320
2919 4725
2794 4800
1365 5040
2889 5400
3666 5600
549 6048
1744 6300
4080 6720
4989 7200
7125 7560
884 8400
5451 8640
4494 9450
9680 10080
189 10800
4786 11200
11781 12096
6921 12600
4239 14400
2085 15120
6396 16800
12244 18900
6320 20160
1389 21600
19784 25200
12165 30240
15584 33600
37444 37800
15759 43200
12626 50400
18411 60480
9021 75600
14236 100800
63189 151200
232194 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4285,4285,2,1,1,252592,28,1.274948667,1.27468
101,insertion_2,100000,4286,4286,2,1,1,286088,53,0.498917708,0.498779
102,insertion_3,100000,4286,4286,2,1,1,296069,78,0.330265333,0.330179
103,insertion_4,100000,4285,4285,2,1,1,299738,103,0.303570333,0.303471
104,insertion_5,100000,4286,4286,2,1,1,301252,128,0.290099458,0.289966
105,insertion_6,100000,4286,4286,2,1,1,301716,153,0.30892675,0.308789
106,insertion_7,100000,4286,4286,7,6,1,301737,159,0.569893917,0.569359
300,global_medium,100000,10000,10000,1,0,1,301769,159,0.750456875,0.750309
301,global_large_to_small,100000,10000,10000,1,0,1,301769,159,0.861104625,0.860963
302,global_mixed,100000,10000,10000,1,0,1,301769,159,0.787810667,0.787588


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/result.json <==
{
"m":10,
"L":302400,
"method":"global",
"seed":2026103105,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":22,
"completed_trajectories":12,
"budget_interrupted_trajectories":10,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.976698708,
"cpu_seconds":5.974788,
"covered":301769,
"uncovered":631,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/stdout.txt <==
global m=10 L=302400 seed=2026103105 gaps=631 scans=60000 CPU=5.97479s


==> anc/supplementary/followup_20261031/runs/m10_L302400_global_w60000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2342,2342,252592,0.672009792,0.671862
100,2,2,budget_interrupted,1943,4285,245152,0.602686584,0.602572
101,1,3,completed,2105,6390,286088,0.237871375,0.237818
101,2,4,budget_interrupted,2181,8571,285199,0.260817583,0.260735
102,1,5,completed,2359,10930,295874,0.182320167,0.182279
102,2,6,budget_interrupted,1927,12857,296069,0.147677334,0.147635
103,1,7,completed,2289,15146,299738,0.162032334,0.161967
103,2,8,budget_interrupted,1996,17142,299714,0.141293333,0.14126
104,1,9,completed,2213,19355,301252,0.150165208,0.150102
104,2,10,budget_interrupted,2073,21428,301252,0.139679542,0.139612
105,1,11,completed,2229,23657,301715,0.160079666,0.160014
105,2,12,budget_interrupted,2057,25714,301716,0.148581125,0.148514
106,1,13,completed,685,26399,301737,0.090659334,0.090608
106,2,14,completed,715,27114,301737,0.096722042,0.09632
106,3,15,completed,693,27807,301737,0.093379083,0.093358
106,4,16,completed,678,28485,301737,0.089111667,0.089092
106,5,17,completed,693,29178,301737,0.09194025,0.091925
106,6,18,completed,696,29874,301737,0.090953917,0.090941
106,7,19,budget_interrupted,126,30000,301737,0.016854333,0.016851
300,1,20,budget_interrupted,10000,40000,301769,0.75018875,0.750044
301,1,21,budget_interrupted,10000,50000,301769,0.860820791,0.860678
302,1,22,budget_interrupted,10000,60000,301769,0.787557958,0.787338


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/assignment.txt <==
2 10
1 12
10 14
3 15
11 16
11 18
10 20
14 21
21 24
24 25
14 27
4 28
28 30
31 32
26 35
17 36
15 40
8 42
9 45
19 48
34 50
5 54
44 56
46 60
62 63
55 64
6 70
57 72
4 75
0 80
74 84
27 90
79 96
94 100
36 105
77 108
72 112
105 120
42 126
69 135
40 140
3 144
64 150
7 160
2 168
16 175
177 180
104 189
151 192
144 200
68 210
35 216
142 224
39 225
195 240
20 252
249 270
20 280
143 288
54 300
126 315
71 320
86 336
264 350
321 360
356 378
119 400
316 420
131 432
16 448
81 450
103 480
364 504
404 525
411 540
260 560
215 576
244 600
336 630
128 672
564 675
140 700
627 720
650 756
359 800
606 840
179 864
804 900
711 945
87 960
899 1008
156 1050
81 1080
440 1120
1000 1200
1036 1260
926 1344
159 1350
1244 1400
687 1440
1187 1512
261 1575
871 1600
540 1680
1103 1728
1479 1800
398 1890
611 2016
2046 2100
51 2160
1136 2240
1639 2400
1866 2520
1779 2700
680 2800
1167 2880
323 3024
1456 3150
3240 3360
1251 3600
1658 3780
3491 4032
1626 4200
4103 4320
4164 4725
1831 4800
2706 5040
969 5400
4040 5600
3203 6048
2716 6300
3340 6720
6159 7200
1026 7560
1960 8400
8367 8640
1464 9450
4431 10080
8529 10800
7591 11200
8387 12096
3220 12600
11919 14400
10696 15120
10200 16800
17836 18900
14871 20160
3129 21600
22120 25200
19463 30240
25320 33600
21700 37800
2607 43200
28120 50400
26531 60480
28521 75600
73780 100800
15486 151200
124431 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,298659,159,1.211236958,1.2108


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103101,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.211878125,
"cpu_seconds":1.211441,
"covered":298659,
"uncovered":3741,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/stdout.txt <==
ordered m=10 L=302400 seed=2026103101 gaps=3741 scans=15000 CPU=1.21144s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,298659,1.2109205,1.210486


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/assignment.txt <==
8 10
9 12
4 14
1 15
3 16
5 18
0 20
2 21
15 24
24 25
20 27
22 28
25 30
31 32
7 35
17 36
24 40
6 42
37 45
27 48
42 50
29 54
38 56
13 60
62 63
42 64
12 70
71 72
34 75
50 80
30 84
67 90
7 96
52 100
21 105
65 108
54 112
96 120
104 126
7 135
14 140
107 144
139 150
90 160
156 168
54 175
97 180
146 189
96 192
164 200
96 210
119 216
122 224
169 225
43 240
80 252
56 270
70 280
79 288
229 300
161 315
10 320
66 336
194 350
216 360
272 378
4 400
192 420
11 432
10 448
319 450
343 480
310 504
446 525
536 540
110 560
559 576
84 600
202 630
290 672
469 675
512 700
187 720
416 756
604 800
790 840
788 864
514 900
581 945
463 960
876 1008
656 1050
772 1080
596 1120
379 1200
472 1260
626 1344
896 1350
644 1400
727 1440
260 1512
341 1575
204 1600
1116 1680
1220 1728
469 1800
686 1890
204 2016
454 2100
232 2160
232 2240
1879 2400
1990 2520
1132 2700
1314 2800
1903 2880
646 3024
1286 3150
2376 3360
284 3600
266 3780
2642 4032
444 4200
1312 4320
3562 4725
4204 4800
1150 5040
4969 5400
4814 5600
5686 6048
4972 6300
3636 6720
2479 7200
1016 7560
7954 8400
7376 8640
5452 9450
5952 10080
5419 10800
2714 11200
5330 12096
3814 12600
4879 14400
10116 15120
12036 16800
7612 18900
6756 20160
9019 21600
23556 25200
8710 30240
7614 33600
28369 37800
919 43200
1752 50400
37836 60480
72754 75600
47066 100800
3712 151200
89234 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,2,1,1,298479,159,1.257167959,1.256628


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103102,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":2,
"completed_trajectories":1,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.2578035,
"cpu_seconds":1.257263,
"covered":298479,
"uncovered":3921,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/stdout.txt <==
ordered m=10 L=302400 seed=2026103102 gaps=3921 scans=15000 CPU=1.25726s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,14628,14628,297843,1.223268625,1.222739
100,2,2,budget_interrupted,372,15000,298479,0.033567125,0.033561


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/assignment.txt <==
2 10
1 12
12 14
0 15
7 16
5 18
6 20
11 21
19 24
24 25
20 27
16 28
21 30
31 32
3 35
17 36
18 40
4 42
24 45
33 48
4 50
29 54
8 56
10 60
62 63
47 64
28 70
35 72
63 75
76 80
76 84
87 90
79 96
34 100
48 105
65 108
36 112
27 120
104 126
129 135
56 140
45 144
94 150
158 160
80 168
164 175
57 180
146 189
15 192
14 200
140 210
11 216
52 224
144 225
153 240
228 252
219 270
198 280
117 288
194 300
123 315
118 320
304 336
14 350
99 360
272 378
284 400
280 420
261 432
388 448
444 450
243 480
144 504
365 525
309 540
428 560
143 576
453 600
80 630
472 672
408 675
84 700
297 720
2 756
523 800
216 840
549 864
770 900
920 945
3 960
900 1008
260 1050
579 1080
78 1120
843 1200
170 1260
1060 1344
633 1350
1114 1400
996 1440
192 1512
1539 1575
203 1600
1660 1680
335 1728
1173 1800
1550 1890
136 2016
50 2100
729 2160
918 2240
123 2400
1536 2520
2030 2700
764 2800
2403 2880
1812 3024
1760 3150
1798 3360
3483 3600
1010 3780
808 4032
1714 4200
837 4320
2064 4725
4203 4800
1476 5040
1533 5400
3718 5600
5512 6048
4670 6300
2638 6720
1893 7200
2376 7560
2914 8400
7203 8640
5540 9450
816 10080
9 10800
2598 11200
10888 12096
3110 12600
7803 14400
4896 15120
7114 16800
15344 18900
19438 20160
3609 21600
21693 25200
15936 30240
13660 33600
14450 37800
14409 43200
8150 50400
58656 60480
42220 75600
79878 100800
48693 151200
52844 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,299620,159,1.20049725,1.20007


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103103,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.201150167,
"cpu_seconds":1.200723,
"covered":299620,
"uncovered":2780,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/stdout.txt <==
ordered m=10 L=302400 seed=2026103103 gaps=2780 scans=15000 CPU=1.20072s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,299620,1.200179916,1.199756


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/assignment.txt <==
2 10
1 12
10 14
0 15
11 16
11 18
18 20
11 21
7 24
24 25
5 27
16 28
16 30
31 32
29 35
33 36
8 40
14 42
21 45
19 48
34 50
23 54
12 56
10 60
62 63
3 64
36 70
45 72
69 75
68 80
26 84
3 90
87 96
14 100
50 105
41 108
76 112
40 120
89 126
36 135
86 140
81 144
94 150
7 160
152 168
79 175
57 180
170 189
111 192
64 200
146 210
95 216
60 224
141 225
147 240
161 252
126 270
148 280
153 288
279 300
6 315
207 320
28 336
104 350
17 360
143 378
164 400
170 420
419 432
396 448
39 450
423 480
287 504
504 525
486 540
20 560
297 576
304 600
546 630
252 672
276 675
354 700
483 720
269 756
359 800
820 840
755 864
309 900
186 945
783 960
485 1008
54 1050
216 1080
588 1120
1059 1200
701 1260
172 1344
1043 1350
704 1400
243 1440
773 1512
411 1575
1359 1600
1540 1680
585 1728
129 1800
953 1890
1043 2016
154 2100
531 2160
1460 2240
39 2400
1280 2520
891 2700
4 2800
2403 2880
1997 3024
3044 3150
2020 3360
339 3600
230 3780
35 4032
2854 4200
2151 4320
44 4725
4239 4800
4430 5040
1029 5400
364 5600
3671 6048
4506 6300
340 6720
5139 7200
4265 7560
1204 8400
8073 8640
2706 9450
5111 10080
1971 10800
10028 11200
2159 12096
9546 12600
8739 14400
4640 15120
9154 16800
5993 18900
18290 20160
20871 21600
12696 25200
5237 30240
13164 33600
13841 37800
19251 43200
7656 50400
28835 60480
25430 75600
38554 100800
146681 151200
245090 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,299240,159,1.206384791,1.205993


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103104,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.207075166,
"cpu_seconds":1.206683,
"covered":299240,
"uncovered":3160,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/stdout.txt <==
ordered m=10 L=302400 seed=2026103104 gaps=3160 scans=15000 CPU=1.20668s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,299240,1.206065958,1.205675


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/assignment.txt <==
6 10
9 12
5 14
10 15
3 16
0 18
18 20
17 21
1 24
24 25
20 27
4 28
22 30
31 32
22 35
12 36
14 40
11 42
15 45
27 48
44 50
32 54
23 56
28 60
62 63
7 64
1 70
13 72
64 75
43 80
77 84
42 90
87 96
84 100
50 105
66 108
7 112
68 120
41 126
110 135
42 140
109 144
4 150
143 160
65 168
29 175
168 180
146 189
111 192
34 200
152 210
138 216
175 224
89 225
91 240
224 252
50 270
167 280
37 288
19 300
107 315
103 320
203 336
309 350
277 360
230 378
354 400
113 420
277 432
423 448
114 450
187 480
149 504
485 525
210 540
391 560
469 576
404 600
530 630
535 672
164 675
102 700
61 720
308 756
459 800
8 840
565 864
204 900
272 945
907 960
485 1008
869 1050
642 1080
183 1120
379 1200
1250 1260
39 1344
1040 1350
1222 1400
1213 1440
821 1512
1430 1575
1359 1600
1451 1680
1333 1728
1069 1800
2 1890
823 2016
662 2100
30 2160
1231 2240
859 2400
350 2520
2264 2700
279 2800
1933 2880
1325 3024
170 3150
2743 3360
3354 3600
632 3780
3279 4032
968 4200
3270 4320
3389 4725
2347 4800
4013 5040
914 5400
1679 5600
2837 6048
5282 6300
1551 6720
3229 7200
6302 7560
779 8400
5430 8640
5630 9450
3727 10080
9714 10800
1959 11200
5967 12096
12248 12600
9133 14400
812 15120
11791 16800
17780 18900
7087 20160
15114 21600
5840 25200
22262 30240
13927 33600
23072 37800
4314 43200
12875 50400
59502 60480
18440 75600
17319 100800
10902 151200
225822 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,296010,159,1.299005042,1.298632


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103105,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.299629708,
"cpu_seconds":1.299256,
"covered":296010,
"uncovered":6390,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/stdout.txt <==
ordered m=10 L=302400 seed=2026103105 gaps=6390 scans=15000 CPU=1.29926s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w15000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,296010,1.298690375,1.29832


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/assignment.txt <==
2 10
1 12
8 14
6 15
7 16
5 18
18 20
5 21
19 24
24 25
11 27
0 28
16 30
31 32
10 35
9 36
28 40
2 42
24 45
3 48
14 50
29 54
32 56
30 60
62 63
15 64
20 70
57 72
19 75
8 80
29 84
87 90
75 96
34 100
101 105
101 108
4 112
93 120
107 126
129 135
100 140
107 144
4 150
48 160
74 168
129 175
105 180
116 189
175 192
84 200
40 210
155 216
60 224
144 225
123 240
161 252
57 270
270 280
27 288
70 300
41 315
128 320
182 336
94 350
33 360
179 378
184 400
180 420
323 432
239 448
54 450
315 480
269 504
119 525
417 540
60 560
495 576
250 600
146 630
350 672
579 675
210 700
525 720
53 756
384 800
266 840
47 864
894 900
219 945
288 960
35 1008
944 1050
237 1080
910 1120
730 1200
730 1260
623 1344
354 1350
490 1400
885 1440
827 1512
104 1575
784 1600
326 1680
687 1728
1389 1800
773 1890
1907 2016
1990 2100
2109 2160
2208 2240
1125 2400
17 2520
2469 2700
1330 2800
303 2880
1331 3024
1154 3150
686 3360
165 3600
2033 3780
2159 4032
3490 4200
3387 4320
894 4725
3184 4800
1166 5040
309 5400
2590 5600
899 6048
2410 6300
1888 6720
4485 7200
7073 7560
6790 8400
4827 8640
5844 9450
9356 10080
7509 10800
7328 11200
431 12096
5350 12600
1605 14400
12926 15120
16030 16800
6610 18900
19168 20160
1659 21600
11354 25200
12716 30240
130 33600
27650 37800
35067 43200
49154 50400
44463 60480
31769 75600
18550 100800
12254 151200
241455 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,4,3,1,300969,159,4.826739042,4.825386


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103101,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":4,
"completed_trajectories":3,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.827386042,
"cpu_seconds":4.826032,
"covered":300969,
"uncovered":1431,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/stdout.txt <==
ordered m=10 L=302400 seed=2026103101 gaps=1431 scans=60000 CPU=4.82603s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,16201,16201,298708,1.312913625,1.31259
100,2,2,completed,16669,32870,297365,1.403385333,1.402845
100,3,3,completed,16192,49062,300969,1.236514042,1.236207
100,4,4,budget_interrupted,10938,60000,299147,0.873588917,0.873418


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/assignment.txt <==
8 10
9 12
4 14
1 15
3 16
5 18
0 20
2 21
15 24
24 25
20 27
22 28
25 30
31 32
7 35
17 36
24 40
6 42
37 45
27 48
42 50
29 54
38 56
13 60
62 63
42 64
12 70
71 72
34 75
50 80
30 84
67 90
7 96
52 100
21 105
65 108
54 112
96 120
104 126
7 135
14 140
107 144
139 150
90 160
156 168
22 175
97 180
146 189
108 192
164 200
96 210
119 216
122 224
169 225
43 240
80 252
56 270
70 280
79 288
229 300
161 315
10 320
66 336
194 350
274 360
272 378
4 400
192 420
11 432
10 448
319 450
343 480
310 504
446 525
536 540
110 560
559 576
84 600
202 630
290 672
469 675
512 700
187 720
416 756
604 800
790 840
140 864
154 900
896 945
463 960
500 1008
26 1050
176 1080
596 1120
379 1200
1192 1260
626 1344
19 1350
1314 1400
727 1440
1150 1512
656 1575
204 1600
276 1680
1580 1728
244 1800
686 1890
1772 2016
1632 2100
1976 2160
36 2240
1879 2400
1016 2520
232 2700
2014 2800
1903 2880
646 3024
1286 3150
2556 3360
3244 3600
266 3780
3986 4032
72 4200
2876 4320
3562 4725
4204 4800
4510 5040
2269 5400
1454 5600
2158 6048
1732 6300
3396 6720
2479 7200
1526 7560
3814 8400
716 8640
9232 9450
4796 10080
10369 10800
4254 11200
6674 12096
3272 12600
4879 14400
12866 15120
11844 16800
1312 18900
7836 20160
15769 21600
5014 25200
13750 30240
32832 33600
19372 37800
27919 43200
8034 50400
17426 60480
59816 75600
86432 100800
135044 151200
246734 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,4,3,1,299231,159,4.944013666,4.942513


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103102,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":4,
"completed_trajectories":3,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.945422375,
"cpu_seconds":4.94324,
"covered":299231,
"uncovered":3169,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/stdout.txt <==
ordered m=10 L=302400 seed=2026103102 gaps=3169 scans=60000 CPU=4.94324s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,14628,14628,297843,1.216782708,1.216383
100,2,2,completed,17767,32395,299231,1.416207458,1.415812
100,3,3,completed,17129,49524,298329,1.420674958,1.420175
100,4,4,budget_interrupted,10476,60000,296984,0.889987375,0.889791


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/assignment.txt <==
2 10
1 12
12 14
0 15
7 16
5 18
6 20
11 21
19 24
24 25
20 27
16 28
21 30
31 32
3 35
17 36
18 40
4 42
24 45
33 48
4 50
29 54
8 56
10 60
62 63
47 64
28 70
35 72
63 75
76 80
76 84
87 90
79 96
34 100
48 105
65 108
36 112
27 120
104 126
129 135
56 140
45 144
94 150
158 160
80 168
164 175
57 180
146 189
15 192
14 200
140 210
11 216
52 224
144 225
153 240
228 252
219 270
198 280
117 288
194 300
123 315
118 320
304 336
14 350
99 360
272 378
284 400
280 420
261 432
388 448
444 450
243 480
144 504
365 525
309 540
428 560
143 576
453 600
80 630
472 672
408 675
84 700
297 720
2 756
523 800
216 840
549 864
770 900
920 945
3 960
900 1008
260 1050
579 1080
78 1120
843 1200
170 1260
1060 1344
633 1350
1114 1400
996 1440
1368 1512
1539 1575
203 1600
1660 1680
335 1728
1173 1800
1550 1890
136 2016
50 2100
729 2160
918 2240
123 2400
1536 2520
230 2700
764 2800
2403 2880
1812 3024
1760 3150
1900 3360
3483 3600
1010 3780
2824 4032
1714 4200
837 4320
2064 4725
603 4800
1476 5040
1533 5400
3718 5600
3496 6048
5930 6300
2638 6720
3693 7200
3336 7560
7114 8400
7203 8640
3650 9450
8518 10080
4329 10800
1478 11200
1508 12096
8514 12600
4203 14400
5736 15120
2598 16800
10130 18900
5158 20160
18729 21600
13296 25200
23316 30240
12718 33600
26330 37800
9 43200
4670 50400
32038 60480
72950 75600
31533 100800
107570 151200
293156 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,4,3,1,299620,159,4.980981958,4.978818


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103103,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":4,
"completed_trajectories":3,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.982447792,
"cpu_seconds":4.979607,
"covered":299620,
"uncovered":2780,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/stdout.txt <==
ordered m=10 L=302400 seed=2026103103 gaps=2780 scans=60000 CPU=4.97961s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,16976,16976,299620,1.357899042,1.357553
100,2,2,completed,18389,35365,296448,1.577558542,1.577048
100,3,3,completed,16828,52193,297836,1.3980845,1.397001
100,4,4,budget_interrupted,7807,60000,297714,0.6471115,0.6469


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/assignment.txt <==
6 10
1 12
4 14
0 15
7 16
5 18
12 20
8 21
19 24
24 25
20 27
10 28
10 30
31 32
28 35
21 36
2 40
2 42
33 45
27 48
14 50
11 54
54 56
28 60
62 63
15 64
14 70
9 72
9 75
62 80
53 84
87 90
3 96
44 100
35 105
29 108
6 112
21 120
89 126
63 135
118 140
35 144
34 150
111 160
26 168
79 175
48 180
80 189
175 192
194 200
58 210
83 216
134 224
204 225
8 240
233 252
108 270
138 280
147 288
4 300
230 315
22 320
236 336
104 350
321 360
17 378
94 400
358 420
251 432
246 448
69 450
207 480
413 504
204 525
288 540
182 560
531 576
154 600
20 630
320 672
369 675
304 700
117 720
521 756
719 800
668 840
189 864
789 900
828 945
51 960
107 1008
500 1050
693 1080
422 1120
20 1200
608 1260
656 1344
819 1350
1104 1400
1197 1440
161 1512
734 1575
239 1600
68 1680
623 1728
189 1800
1128 1890
1691 2016
1340 2100
2133 2160
2102 2240
339 2400
1038 2520
2684 2700
1094 2800
2547 2880
2555 3024
1634 3150
1160 3360
3429 3600
1758 3780
431 4032
2180 4200
3357 4320
1784 4725
879 4800
2298 5040
1784 5400
3204 5600
4715 6048
1760 6300
1328 6720
5229 7200
2178 7560
5780 8400
477 8640
2810 9450
4818 10080
1269 10800
6294 11200
8747 12096
2154 12600
13011 14400
7328 15120
8254 16800
584 18900
15407 20160
6669 21600
16880 25200
20493 30240
4054 33600
32417 37800
1491 43200
28220 50400
42608 60480
64028 75600
23000 100800
9611 151200
72848 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,4,3,1,300710,159,4.847519958,4.845936


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103104,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":4,
"completed_trajectories":3,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.848174292,
"cpu_seconds":4.84659,
"covered":300710,
"uncovered":1690,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/stdout.txt <==
ordered m=10 L=302400 seed=2026103104 gaps=1690 scans=60000 CPU=4.84659s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,18542,18542,299324,1.488293792,1.487878
100,2,2,completed,15876,34418,300710,1.231373291,1.230881
100,3,3,completed,15720,50138,298442,1.288205834,1.287751
100,4,4,budget_interrupted,9862,60000,296645,0.839318708,0.839109


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/assignment.txt <==
0 10
1 12
8 14
6 15
3 16
11 18
2 20
11 21
7 24
24 25
5 27
16 28
3 30
31 32
3 35
17 36
38 40
28 42
9 45
43 48
44 50
23 54
40 56
57 60
62 63
34 64
48 70
71 72
54 75
12 80
4 84
75 90
87 96
14 100
56 105
41 108
68 112
46 120
20 126
105 135
52 140
107 144
39 150
138 160
160 168
59 175
45 180
41 189
82 192
134 200
206 210
95 216
26 224
159 225
27 240
224 252
15 270
58 280
207 288
154 300
63 315
178 320
124 336
304 350
346 360
104 378
34 400
228 420
203 432
194 448
69 450
327 480
336 504
241 525
465 540
348 560
399 576
254 600
168 630
580 672
534 675
164 700
315 720
392 756
234 800
312 840
303 864
669 900
446 945
687 960
560 1008
556 1050
466 1080
858 1120
132 1200
506 1260
244 1344
759 1350
1364 1400
135 1440
1400 1512
1396 1575
634 1600
76 1680
519 1728
586 1800
1076 1890
1064 2016
976 2100
1275 2160
578 2240
2292 2400
1286 2520
309 2700
2364 2800
1167 2880
644 3024
1496 3150
1392 3360
219 3600
2606 3780
2324 4032
2236 4200
2986 4320
4021 4725
1092 4800
3446 5040
3684 5400
5172 5600
5348 6048
564 6300
6432 6720
2919 7200
6552 7560
4452 8400
8295 8640
2446 9450
2618 10080
1659 10800
11034 11200
308 12096
12206 12600
4719 14400
2828 15120
3912 16800
13584 18900
4088 20160
4359 21600
24864 25200
15428 30240
8952 33600
35952 37800
42159 43200
30828 50400
12152 60480
28696 75600
95626 100800
82826 151200
27796 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,4,3,1,299320,159,4.9709695,4.969318


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/result.json <==
{
"m":10,
"L":302400,
"method":"ordered",
"seed":2026103105,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":4,
"completed_trajectories":3,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.97163625,
"cpu_seconds":4.969984,
"covered":299320,
"uncovered":3080,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/stdout.txt <==
ordered m=10 L=302400 seed=2026103105 gaps=3080 scans=60000 CPU=4.96998s


==> anc/supplementary/followup_20261031/runs/m10_L302400_ordered_w60000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,18372,18372,296010,1.587206834,1.586772
100,2,2,completed,15407,33779,298638,1.250343083,1.249816
100,3,3,completed,15564,49343,299320,1.248278209,1.247838
100,4,4,budget_interrupted,10657,60000,298254,0.884792542,0.884556


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/assignment.txt <==
8 10
7 12
12 14
11 15
13 16
9 18
10 20
8 21
1 24
24 25
15 27
16 28
16 30
31 32
7 35
3 36
20 40
5 42
29 45
37 48
4 50
51 54
24 56
6 60
62 63
21 64
32 70
57 72
69 75
40 80
23 84
65 90
5 96
14 100
17 105
87 108
48 112
36 120
53 126
59 135
2 140
21 144
94 150
0 160
65 168
97 175
83 180
104 189
53 192
34 200
22 210
33 216
144 224
184 225
222 240
143 252
203 270
52 280
257 288
84 300
272 315
240 320
288 336
132 350
353 360
347 378
164 400
262 420
357 432
336 448
34 450
216 480
17 504
119 525
383 540
552 560
113 576
534 600
162 630
623 672
284 675
202 700
455 720
563 756
764 800
402 840
329 864
494 900
797 945
936 960
161 1008
412 1050
275 1080
692 1120
664 1200
767 1260
456 1344
334 1350
1042 1400
185 1440
851 1512
1484 1575
364 1600
822 1680
977 1728
134 1800
1842 1890
1799 2016
762 2100
635 2160
1252 2240
1464 2400
35 2520
784 2700
2092 2800
2376 2880
2723 3024
372 3150
2496 3360
2134 3600
2867 3780
791 4032
3142 4200
905 4320
419 4725
2764 4800
665 5040
5284 5400
2464 5600
3209 6048
2384 6300
400 6720
2664 7200
1043 7560
5452 8400
7673 8640
4694 9450
5376 10080
7534 10800
4064 11200
10769 12096
10217 12600
10764 14400
6083 15120
8464 16800
15494 18900
10416 20160
14734 21600
13602 25200
6503 30240
16864 33600
17294 37800
3934 43200
24312 50400
53256 60480
56412 75600
36252 100800
31055 151200
68579 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2142,2142,1,0,1,250645,28,0.580880042,0.580767
101,insertion_2,100000,2143,2143,1,0,1,284047,53,0.212757958,0.212716
102,insertion_3,100000,2143,2143,1,0,1,293987,78,0.163101958,0.163069
103,insertion_4,100000,2143,2143,1,0,1,298072,103,0.147619709,0.147588
104,insertion_5,100000,2143,2143,2,1,1,299766,128,0.144680625,0.144656
105,insertion_6,100000,2143,2143,1,0,1,300327,153,0.15632875,0.156291
106,insertion_7,100000,2143,2143,4,3,1,300348,159,0.290723292,0.290644


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103101,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":11,
"completed_trajectories":4,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.696787584,
"cpu_seconds":1.696426,
"covered":300348,
"uncovered":2052,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/stdout.txt <==
segmented m=10 L=302400 seed=2026103101 gaps=2052 scans=15000 CPU=1.69643s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,2142,2142,250645,0.58064575,0.580535
101,1,2,budget_interrupted,2143,4285,284047,0.212537125,0.212495
102,1,3,budget_interrupted,2143,6428,293987,0.162858709,0.162828
103,1,4,budget_interrupted,2143,8571,298072,0.147347708,0.14732
104,1,5,completed,2135,10706,299766,0.143958167,0.143933
104,2,6,budget_interrupted,8,10714,-1,0.000464625,0.000465
105,1,7,budget_interrupted,2143,12857,300327,0.156074583,0.156039
106,1,8,completed,686,13543,300348,0.092602,0.092579
106,2,9,completed,690,14233,300348,0.093800833,0.093768
106,3,10,completed,672,14905,300348,0.091108792,0.091089
106,4,11,budget_interrupted,95,15000,300348,0.012962292,0.012961


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/assignment.txt <==
6 10
9 12
0 14
10 15
7 16
11 18
12 20
4 21
3 24
24 25
8 27
26 28
0 30
31 32
8 35
5 36
2 40
32 42
4 45
43 48
4 50
53 54
30 56
1 60
62 63
15 64
38 70
59 72
69 75
62 80
37 84
20 90
67 96
64 100
13 105
17 108
58 112
37 120
104 126
109 135
128 140
115 144
84 150
102 160
49 168
173 175
140 180
73 189
111 192
114 200
48 210
179 216
22 224
169 225
217 240
122 252
260 270
208 280
19 288
44 300
228 315
111 320
145 336
134 350
349 360
20 378
14 400
73 420
67 432
374 448
34 450
367 480
469 504
103 525
80 540
338 560
239 576
584 600
438 630
438 672
19 675
208 700
337 720
458 756
614 800
133 840
719 864
794 900
83 945
943 960
673 1008
943 1050
469 1080
342 1120
884 1200
648 1260
150 1344
1144 1350
1188 1400
787 1440
1009 1512
559 1575
684 1600
97 1680
211 1728
1609 1800
1658 1890
1249 2016
733 2100
1970 2160
1942 2240
284 2400
50 2520
289 2700
1468 2800
1519 2880
2017 3024
2684 3150
2257 3360
2329 3600
2538 3780
3362 4032
2028 4200
1651 4320
3034 4725
1484 4800
1310 5040
829 5400
68 5600
577 6048
5594 6300
2150 6720
889 7200
5058 7560
6613 8400
4531 8640
4384 9450
4370 10080
3529 10800
2868 11200
5378 12096
11828 12600
11689 14400
7578 15120
10813 16800
17534 18900
18950 20160
8563 21600
8713 25200
16010 30240
17814 33600
29584 37800
20719 43200
49489 50400
27217 60480
9784 75600
30868 100800
46638 151200
269814 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2142,2142,1,0,1,253144,28,0.577797667,0.577652
101,insertion_2,100000,2143,2143,1,0,1,285958,53,0.239141292,0.239088
102,insertion_3,100000,2143,2143,1,0,1,295908,78,0.164468834,0.16445
103,insertion_4,100000,2143,2143,1,0,1,299662,103,0.14757925,0.147538
104,insertion_5,100000,2143,2143,1,0,1,301228,128,0.144634,0.144605
105,insertion_6,100000,2143,2143,1,0,1,301740,153,0.1588155,0.15876
106,insertion_7,100000,2143,2143,4,3,1,301761,159,0.286711709,0.286592


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103102,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":10,
"completed_trajectories":3,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.719841416,
"cpu_seconds":1.719376,
"covered":301761,
"uncovered":639,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/stdout.txt <==
segmented m=10 L=302400 seed=2026103102 gaps=639 scans=15000 CPU=1.71938s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,2142,2142,253144,0.577548916,0.577405
101,1,2,budget_interrupted,2143,4285,285958,0.238914125,0.238863
102,1,3,budget_interrupted,2143,6428,295908,0.164210334,0.164191
103,1,4,budget_interrupted,2143,8571,299662,0.1473485,0.147308
104,1,5,budget_interrupted,2143,10714,301228,0.144408,0.14438
105,1,6,budget_interrupted,2143,12857,301740,0.1585695,0.158515
106,1,7,completed,711,13568,301761,0.096441208,0.096411
106,2,8,completed,700,14268,301761,0.093479958,0.093436
106,3,9,completed,709,14977,301761,0.093527875,0.093488
106,4,10,budget_interrupted,23,15000,301761,0.003010833,0.003011


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/assignment.txt <==
6 10
2 12
7 14
3 15
13 16
1 18
4 20
15 21
17 24
24 25
25 27
11 28
0 30
31 32
12 35
10 36
20 40
27 42
13 45
23 48
12 50
16 54
51 56
8 60
62 63
5 64
2 70
49 72
39 75
72 80
81 84
40 90
53 96
34 100
87 105
97 108
59 112
80 120
93 126
88 135
75 140
103 144
54 150
112 160
155 168
19 175
28 180
169 189
101 192
132 200
201 210
169 216
3 224
4 225
105 240
167 252
202 270
131 280
85 288
294 300
22 315
111 320
87 336
252 350
280 360
223 378
372 400
102 420
151 432
339 448
364 450
143 480
83 504
42 525
250 540
172 560
229 576
92 600
132 630
213 672
439 675
579 700
465 720
43 756
32 800
801 840
367 864
94 900
682 945
911 960
513 1008
672 1050
520 1080
815 1120
452 1200
1182 1260
563 1344
1192 1350
859 1400
47 1440
475 1512
202 1575
672 1600
803 1680
1573 1728
1252 1800
1102 1890
1941 2016
882 2100
871 2160
2095 2240
992 2400
2155 2520
1654 2700
972 2800
2191 2880
1815 3024
342 3150
2805 3360
2692 3600
2302 3780
2803 4032
969 4200
1141 4320
3667 4725
1472 4800
2385 5040
4894 5400
1152 5600
2151 6048
1602 6300
1643 6720
1792 7200
681 7560
1139 8400
6325 8640
7402 9450
5755 10080
2194 10800
2159 11200
4147 12096
7929 12600
12559 14400
14251 15120
12729 16800
5002 18900
12847 20160
17039 21600
3235 25200
20371 30240
4559 33600
37282 37800
8239 43200
47511 50400
14565 60480
57255 75600
30752 100800
80939 151200
263892 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2142,2142,1,0,1,243085,28,0.677074667,0.676829
101,insertion_2,100000,2143,2143,1,0,1,278511,53,0.289842792,0.289791
102,insertion_3,100000,2143,2143,1,0,1,290107,78,0.181041958,0.180981
103,insertion_4,100000,2143,2143,1,0,1,294899,103,0.149847292,0.149806
104,insertion_5,100000,2143,2143,2,1,1,296875,128,0.145091291,0.14507
105,insertion_6,100000,2143,2143,2,1,1,297462,153,0.15757175,0.157538
106,insertion_7,100000,2143,2143,4,3,1,297483,159,0.304067791,0.303959


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103103,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":12,
"completed_trajectories":5,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.905222541,
"cpu_seconds":1.904657,
"covered":297483,
"uncovered":4917,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/stdout.txt <==
segmented m=10 L=302400 seed=2026103103 gaps=4917 scans=15000 CPU=1.90466s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,2142,2142,243085,0.676804041,0.676562
101,1,2,budget_interrupted,2143,4285,278511,0.289621875,0.289572
102,1,3,budget_interrupted,2143,6428,290107,0.180800709,0.180741
103,1,4,budget_interrupted,2143,8571,294899,0.149601167,0.149561
104,1,5,completed,2004,10575,296875,0.135703042,0.135683
104,2,6,budget_interrupted,139,10714,296875,0.009135417,0.009137
105,1,7,completed,1943,12657,297460,0.142993833,0.142967
105,2,8,budget_interrupted,200,12857,297462,0.014310042,0.014306
106,1,9,completed,663,13520,297483,0.093882833,0.093834
106,2,10,completed,693,14213,297483,0.097468625,0.097429
106,3,11,completed,685,14898,297483,0.097931625,0.097919
106,4,12,budget_interrupted,102,15000,297483,0.014536209,0.014534


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/assignment.txt <==
2 10
1 12
12 14
5 15
7 16
15 18
16 20
8 21
19 24
24 25
18 27
14 28
10 30
31 32
3 35
21 36
26 40
36 42
14 45
11 48
34 50
9 54
30 56
41 60
62 63
15 64
18 70
3 72
19 75
46 80
53 84
30 90
35 96
4 100
23 105
81 108
38 112
77 120
6 126
0 135
28 140
83 144
64 150
6 160
161 168
13 175
60 180
146 189
175 192
154 200
148 210
27 216
118 224
164 225
17 240
186 252
90 270
268 280
179 288
264 300
293 315
111 320
185 336
258 350
269 360
209 378
254 400
173 420
419 432
438 448
444 450
47 480
114 504
223 525
29 540
128 560
111 576
44 600
48 630
22 672
594 675
468 700
617 720
317 756
454 800
58 840
563 864
744 900
83 945
623 960
233 1008
328 1050
389 1080
968 1120
944 1200
150 1260
662 1344
144 1350
818 1400
449 1440
749 1512
1214 1575
559 1600
1253 1680
1647 1728
714 1800
468 1890
89 2016
494 2100
707 2160
2006 2240
344 2400
2298 2520
2214 2700
794 2800
2609 2880
1577 3024
3014 3150
1528 3360
1614 3600
3449 3780
3113 4032
118 4200
3731 4320
1728 4725
4079 4800
2093 5040
3114 5400
2894 5600
2441 6048
5264 6300
3768 6720
6344 7200
3978 7560
7394 8400
6323 8640
4178 9450
413 10080
414 10800
2454 11200
5129 12096
2564 12600
12719 14400
8777 15120
3194 16800
16848 18900
5453 20160
3944 21600
21464 25200
6617 30240
13848 33600
31698 37800
11144 43200
5694 50400
44093 60480
18314 75600
71214 100800
135918 151200
84464 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2142,2142,1,0,1,253477,28,0.638703958,0.638556
101,insertion_2,100000,2143,2143,1,0,1,286344,53,0.230217917,0.230156
102,insertion_3,100000,2143,2143,2,1,1,296252,78,0.165165292,0.165128
103,insertion_4,100000,2143,2143,1,0,1,299771,103,0.147197917,0.147177
104,insertion_5,100000,2143,2143,2,1,1,301319,128,0.146346084,0.146297
105,insertion_6,100000,2143,2143,2,1,1,301795,153,0.155628167,0.155565
106,insertion_7,100000,2143,2143,3,2,1,301816,159,0.283035042,0.282951


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103104,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":12,
"completed_trajectories":5,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.767091083,
"cpu_seconds":1.766626,
"covered":301816,
"uncovered":584,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/stdout.txt <==
segmented m=10 L=302400 seed=2026103104 gaps=584 scans=15000 CPU=1.76663s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,2142,2142,253477,0.63846225,0.638316
101,1,2,budget_interrupted,2143,4285,286344,0.2299805,0.229922
102,1,3,completed,2126,6411,296252,0.163726875,0.163692
102,2,4,budget_interrupted,17,6428,-1,0.001196125,0.001196
103,1,5,budget_interrupted,2143,8571,299771,0.146946667,0.146926
104,1,6,completed,1974,10545,301319,0.135001667,0.134954
104,2,7,budget_interrupted,169,10714,301251,0.011088292,0.011087
105,1,8,completed,2060,12774,301795,0.149716209,0.149656
105,2,9,budget_interrupted,83,12857,301795,0.005640625,0.00564
106,1,10,completed,715,13572,301816,0.095443375,0.095422
106,2,11,completed,717,14289,301816,0.093734959,0.093708
106,3,12,budget_interrupted,711,15000,301816,0.093590042,0.093556


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/assignment.txt <==
2 10
5 12
10 14
3 15
7 16
7 18
10 20
9 21
11 24
24 25
4 27
4 28
8 30
31 32
21 35
1 36
20 40
34 42
39 45
27 48
34 50
13 54
40 56
57 60
62 63
47 64
36 70
19 72
39 75
40 80
81 84
28 90
51 96
94 100
6 105
49 108
68 112
105 120
16 126
103 135
46 140
99 144
14 150
80 160
45 168
96 175
178 180
121 189
143 192
154 200
86 210
211 216
0 224
54 225
45 240
100 252
148 270
26 280
195 288
214 300
41 315
15 320
124 336
204 350
249 360
184 378
54 400
141 420
147 432
64 448
369 450
405 480
272 504
411 525
88 540
446 560
271 576
44 600
146 630
128 672
654 675
344 700
405 720
700 756
654 800
801 840
291 864
9 900
43 945
207 960
789 1008
1041 1050
69 1080
166 1120
1004 1200
226 1260
207 1344
204 1350
1344 1400
165 1440
1204 1512
831 1575
1054 1600
236 1680
1615 1728
1644 1800
994 1890
608 2016
201 2100
435 2160
2080 2240
404 2400
2044 2520
2409 2700
504 2800
645 2880
1960 3024
1881 3150
2400 3360
2844 3600
3508 3780
591 4032
2164 4200
867 4320
4479 4725
254 4800
4716 5040
3669 5400
726 5600
3472 6048
3744 6300
5391 6720
6404 7200
364 7560
1304 8400
2085 8640
6081 9450
6396 10080
1869 10800
8566 11200
8421 12096
7944 12600
1359 14400
10371 15120
13904 16800
2464 18900
14031 20160
6909 21600
23144 25200
6051 30240
9686 33600
36204 37800
39309 43200
18704 50400
22245 60480
5144 75600
39944 100800
58476 151200
29464 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2142,2142,1,0,1,252592,28,0.61571025,0.615548
101,insertion_2,100000,2143,2143,1,0,1,286088,53,0.2415805,0.241513
102,insertion_3,100000,2143,2143,1,0,1,296087,78,0.164189584,0.164119
103,insertion_4,100000,2143,2143,1,0,1,299842,103,0.148157458,0.148121
104,insertion_5,100000,2143,2143,2,1,1,301351,128,0.14411825,0.144089
105,insertion_6,100000,2143,2143,1,0,1,301818,153,0.153632875,0.153594
106,insertion_7,100000,2143,2143,4,3,1,301839,159,0.283817708,0.283774


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103105,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":11,
"completed_trajectories":4,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.751894292,
"cpu_seconds":1.751441,
"covered":301839,
"uncovered":561,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/stdout.txt <==
segmented m=10 L=302400 seed=2026103105 gaps=561 scans=15000 CPU=1.75144s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w15000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,2142,2142,252592,0.615450958,0.61529
101,1,2,budget_interrupted,2143,4285,286088,0.241357959,0.241292
102,1,3,budget_interrupted,2143,6428,296087,0.163954,0.163885
103,1,4,budget_interrupted,2143,8571,299842,0.147923,0.147887
104,1,5,completed,2012,10583,301351,0.135483042,0.135457
104,2,6,budget_interrupted,131,10714,301344,0.0083855,0.008384
105,1,7,budget_interrupted,2143,12857,301818,0.153381333,0.153343
106,1,8,completed,699,13556,301839,0.09341625,0.093411
106,2,9,completed,702,14258,301839,0.092775708,0.092753
106,3,10,completed,682,14940,301839,0.089657625,0.089647
106,4,11,budget_interrupted,60,15000,301839,0.007709709,0.007709


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/assignment.txt <==
8 10
7 12
12 14
11 15
13 16
9 18
10 20
8 21
1 24
24 25
15 27
16 28
16 30
31 32
7 35
3 36
20 40
17 42
29 45
37 48
44 50
33 54
24 56
6 60
62 63
37 64
32 70
57 72
9 75
40 80
11 84
83 90
53 96
14 100
2 105
51 108
108 112
65 120
89 126
104 135
122 140
21 144
34 150
0 160
35 168
167 175
36 180
41 189
5 192
154 200
22 210
105 216
48 224
134 225
215 240
131 252
6 270
2 280
41 288
4 300
272 315
240 320
275 336
62 350
156 360
167 378
164 400
372 420
213 432
336 448
54 450
335 480
305 504
307 525
456 540
52 560
473 576
454 600
47 630
107 672
59 675
202 700
696 720
671 756
364 800
142 840
113 864
804 900
14 945
953 960
257 1008
622 1050
1062 1080
1040 1120
664 1200
1002 1260
1115 1344
654 1350
1252 1400
1056 1440
473 1512
854 1575
764 1600
702 1680
545 1728
1254 1800
162 1890
1367 2016
2022 2100
833 2160
400 2240
64 2400
137 2520
1104 2700
552 2800
1595 2880
2039 3024
1182 3150
3222 3360
264 3600
1842 3780
3131 4032
972 4200
3216 4320
2372 4725
1564 4800
4115 5040
2454 5400
1264 5600
2417 6048
4904 6300
4902 6720
6264 7200
6882 7560
7272 8400
1776 8640
284 9450
1673 10080
10454 10800
10864 11200
5819 12096
4769 12600
12864 14400
2753 15120
7552 16800
8982 18900
16583 20160
5054 21600
19955 25200
21137 30240
8464 33600
6254 37800
37454 43200
40115 50400
31835 60480
51569 75600
79289 100800
90104 151200
16232 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,8571,8571,4,3,1,250645,28,2.388564584,2.386834
101,insertion_2,100000,8571,8571,4,3,1,283505,53,0.882210166,0.88192
102,insertion_3,100000,8572,8572,5,4,1,294123,78,0.638303625,0.6381
103,insertion_4,100000,8571,8571,4,3,1,298241,103,0.571937791,0.571807
104,insertion_5,100000,8572,8572,4,3,1,299976,128,0.567599167,0.567374
105,insertion_6,100000,8571,8571,4,3,1,300508,153,0.660034167,0.655277
106,insertion_7,100000,8572,8572,13,12,1,300529,159,1.164350917,1.164033


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103101,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":38,
"completed_trajectories":31,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.873665667,
"cpu_seconds":6.866009,
"covered":300529,
"uncovered":1871,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/stdout.txt <==
segmented m=10 L=302400 seed=2026103101 gaps=1871 scans=60000 CPU=6.86601s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2148,2148,250645,0.573896458,0.573514
100,2,2,completed,2383,4531,247095,0.726101042,0.725809
100,3,3,completed,2348,6879,245099,0.626163959,0.62588
100,4,4,budget_interrupted,1692,8571,250590,0.46214975,0.461385
101,1,5,completed,2211,10782,283377,0.226458917,0.226388
101,2,6,completed,2234,13016,282928,0.2242895,0.224221
101,3,7,completed,2277,15293,283505,0.235990459,0.235904
101,4,8,budget_interrupted,1849,17142,283377,0.195221042,0.195166
102,1,9,completed,2040,19182,293857,0.152747,0.152708
102,2,10,completed,1992,21174,294123,0.150359667,0.150323
102,3,11,completed,2154,23328,293968,0.158788916,0.158755
102,4,12,completed,2141,25469,294015,0.157687709,0.157606
102,5,13,budget_interrupted,245,25714,293916,0.018463875,0.018459
103,1,14,completed,2310,28024,298200,0.153426542,0.153401
103,2,15,completed,2497,30521,298208,0.166752042,0.16671
103,3,16,completed,2165,32686,298241,0.143907542,0.143868
103,4,17,budget_interrupted,1599,34285,298175,0.107586708,0.107569
104,1,18,completed,2154,36439,299976,0.142787583,0.142762
104,2,19,completed,2119,38558,299974,0.139991792,0.139969
104,3,20,completed,2092,40650,299976,0.137957542,0.137925
104,4,21,budget_interrupted,2207,42857,299974,0.146597083,0.146459
105,1,22,completed,2256,45113,300508,0.166359125,0.166323
105,2,23,completed,2292,47405,300503,0.20079175,0.196143
105,3,24,completed,2231,49636,300508,0.161979833,0.161948
105,4,25,budget_interrupted,1792,51428,300508,0.130636833,0.130604
106,1,26,completed,683,52111,300529,0.09271325,0.09269
106,2,27,completed,690,52801,300529,0.09359525,0.093555
106,3,28,completed,685,53486,300529,0.093446125,0.093426
106,4,29,completed,708,54194,300529,0.0967825,0.09676
106,5,30,completed,712,54906,300529,0.098037084,0.098024
106,6,31,completed,700,55606,300529,0.093804,0.093765
106,7,32,completed,669,56275,300529,0.089313666,0.089298
106,8,33,completed,691,56966,300529,0.094225042,0.094207
106,9,34,completed,722,57688,300529,0.098583416,0.098561
106,10,35,completed,676,58364,300529,0.090766875,0.090743
106,11,36,completed,659,59023,300529,0.089432083,0.089408
106,12,37,completed,688,59711,300529,0.094287666,0.094275
106,13,38,budget_interrupted,289,60000,300529,0.039062959,0.039043


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/assignment.txt <==
6 10
9 12
0 14
10 15
7 16
11 18
12 20
4 21
3 24
24 25
26 27
26 28
0 30
31 32
8 35
5 36
2 40
32 42
4 45
19 48
34 50
17 54
30 56
1 60
62 63
47 64
38 70
59 72
69 75
62 80
61 84
20 90
43 96
4 100
13 105
89 108
2 112
37 120
104 126
19 135
68 140
43 144
114 150
22 160
49 168
23 175
140 180
37 189
15 192
154 200
18 210
35 216
38 224
214 225
97 240
50 252
170 270
128 280
91 288
164 300
83 315
207 320
170 336
118 350
349 360
163 378
254 400
73 420
139 432
230 448
394 450
217 480
457 504
363 525
260 540
268 560
527 576
344 600
373 630
102 672
244 675
608 700
529 720
638 756
54 800
133 840
283 864
794 900
64 945
271 960
745 1008
678 1050
469 1080
582 1120
644 1200
1130 1260
6 1344
514 1350
828 1400
1417 1440
962 1512
573 1575
444 1600
618 1680
143 1728
1514 1800
1144 1890
169 2016
258 2100
1291 2160
902 2240
44 2400
1213 2520
109 2700
1108 2800
2383 2880
206 3024
1098 3150
58 3360
2414 3600
3313 3780
847 4032
4188 4200
2587 4320
2764 4725
1244 4800
1609 5040
1189 5400
4468 5600
2953 6048
48 6300
1738 6720
1519 7200
2089 7560
2788 8400
937 8640
6544 9450
7657 10080
4429 10800
7268 11200
7759 12096
9194 12600
79 14400
7489 15120
1254 16800
13994 18900
8137 20160
9829 21600
22388 25200
19003 30240
1668 33600
36914 37800
2959 43200
40694 50400
25910 60480
28094 75600
19657 100800
70843 151200
131414 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,8571,8571,4,3,1,253144,28,2.33024,2.329682
101,insertion_2,100000,8571,8571,4,3,1,286081,53,0.949003375,0.948645
102,insertion_3,100000,8572,8572,4,3,1,296042,78,0.657911417,0.657717
103,insertion_4,100000,8571,8571,4,3,1,299725,103,0.594937625,0.594728
104,insertion_5,100000,8572,8572,4,3,1,301324,128,0.574329917,0.574153
105,insertion_6,100000,8571,8571,4,3,1,301838,153,0.60458875,0.604439
106,insertion_7,100000,8572,8572,13,12,1,301859,159,1.115908584,1.115554


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103102,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":37,
"completed_trajectories":30,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.827597625,
"cpu_seconds":6.825596,
"covered":301859,
"uncovered":541,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/stdout.txt <==
segmented m=10 L=302400 seed=2026103102 gaps=541 scans=60000 CPU=6.8256s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2273,2273,253144,0.615591541,0.615404
100,2,2,completed,2524,4797,250422,0.703593875,0.703443
100,3,3,completed,2480,7277,250563,0.664328042,0.664195
100,4,4,budget_interrupted,1294,8571,248077,0.346456208,0.346378
101,1,5,completed,2430,11001,286081,0.276719875,0.276626
101,2,6,completed,2302,13303,286081,0.260637125,0.260526
101,3,7,completed,2408,15711,285886,0.253822625,0.253729
101,4,8,budget_interrupted,1431,17142,286032,0.1575735,0.157521
102,1,9,completed,2457,19599,296007,0.192526625,0.192458
102,2,10,completed,2133,21732,296023,0.1597105,0.15967
102,3,11,completed,2260,23992,296042,0.175552667,0.175508
102,4,12,budget_interrupted,1722,25714,295977,0.129867791,0.129834
103,1,13,completed,2162,27876,299725,0.150848875,0.150802
103,2,14,completed,2302,30178,299711,0.15984025,0.159751
103,3,15,completed,2290,32468,299711,0.158999417,0.158973
103,4,16,budget_interrupted,1817,34285,299725,0.125003875,0.124961
104,1,17,completed,2315,36600,301295,0.1562085,0.156176
104,2,18,completed,2298,38898,301324,0.152978375,0.152953
104,3,19,completed,2279,41177,301289,0.152232834,0.152136
104,4,20,budget_interrupted,1680,42857,301294,0.112645958,0.112628
105,1,21,completed,2200,45057,301838,0.155911583,0.155876
105,2,22,completed,2106,47163,301836,0.148129208,0.148084
105,3,23,completed,2113,49276,301828,0.148793208,0.148779
105,4,24,budget_interrupted,2152,51428,301836,0.1514935,0.151445
106,1,25,completed,692,52120,301859,0.090116458,0.090081
106,2,26,completed,707,52827,301859,0.091290833,0.091264
106,3,27,completed,679,53506,301859,0.086479834,0.086446
106,4,28,completed,701,54207,301859,0.091031625,0.091007
106,5,29,completed,706,54913,301859,0.090763833,0.090707
106,6,30,completed,701,55614,301859,0.09269725,0.09266
106,7,31,completed,710,56324,301859,0.093206209,0.093197
106,8,32,completed,709,57033,301859,0.091882584,0.091854
106,9,33,completed,706,57739,301859,0.092624042,0.092607
106,10,34,completed,718,58457,301859,0.093976041,0.093957
106,11,35,completed,678,59135,301859,0.089073667,0.089057
106,12,36,completed,694,59829,301859,0.089760875,0.08973
106,13,37,budget_interrupted,171,60000,301859,0.022702166,0.022699


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/assignment.txt <==
1 10
0 12
3 14
7 15
10 16
2 18
5 20
16 21
6 24
24 25
5 27
11 28
27 30
31 32
33 35
8 36
35 40
22 42
34 45
18 48
9 50
14 54
15 56
40 60
62 63
34 64
63 70
62 72
64 75
55 80
52 84
47 90
82 96
29 100
13 105
104 108
43 112
16 120
4 126
77 135
113 140
98 144
39 150
15 160
94 168
19 175
17 180
46 189
130 192
69 200
153 210
158 216
99 224
89 225
76 240
107 252
257 270
193 280
190 288
279 300
83 315
173 320
70 336
23 350
70 360
172 378
369 400
28 420
50 432
211 448
389 450
436 480
454 504
408 525
244 540
53 560
334 576
219 600
88 630
502 672
14 675
119 700
286 720
676 756
569 800
233 840
838 864
184 900
608 945
196 960
238 1008
93 1050
563 1080
893 1120
179 1200
287 1260
238 1344
239 1350
1119 1400
646 1440
166 1512
229 1575
169 1600
1493 1680
622 1728
379 1800
293 1890
118 2016
1353 2100
1144 2160
333 2240
1679 2400
467 2520
1504 2700
919 2800
1636 2880
670 3024
2613 3150
2333 3360
3179 3600
1703 3780
1331 4032
2403 4200
4246 4320
454 4725
969 4800
4247 5040
604 5400
679 5600
5590 6048
4144 6300
883 6720
5879 7200
2963 7560
4503 8400
6436 8640
1563 9450
8638 10080
7979 10800
7919 11200
7174 12096
513 12600
4169 14400
5710 15120
303 16800
11704 18900
9843 20160
779 21600
14419 25200
9190 30240
2319 33600
8003 37800
23369 43200
33844 50400
2686 60480
35163 75600
3079 100800
119110 151200
143479 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,8571,8571,4,3,1,249958,28,2.562225042,2.561148
101,insertion_2,100000,8571,8571,4,3,1,284137,53,0.837464958,0.837225
102,insertion_3,100000,8572,8572,4,3,1,294782,78,0.651587084,0.651437
103,insertion_4,100000,8571,8571,4,3,1,298877,103,0.593617084,0.593455
104,insertion_5,100000,8572,8572,5,4,1,300517,128,0.579036375,0.57883
105,insertion_6,100000,8571,8571,4,3,1,301043,153,0.631598542,0.631441
106,insertion_7,100000,8572,8572,13,12,1,301064,159,1.161839834,1.161522


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103103,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":38,
"completed_trajectories":31,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":7.018040167,
"cpu_seconds":7.01573,
"covered":301064,
"uncovered":1336,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/stdout.txt <==
segmented m=10 L=302400 seed=2026103103 gaps=1336 scans=60000 CPU=7.01573s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2273,2273,244425,0.719001417,0.718626
100,2,2,completed,2241,4514,246480,0.667408167,0.667166
100,3,3,completed,2484,6998,249958,0.705411333,0.705215
100,4,4,budget_interrupted,1573,8571,247983,0.47014925,0.469895
101,1,5,completed,2269,10840,284137,0.222701542,0.222647
101,2,6,completed,2190,13030,283927,0.215205583,0.215143
101,3,7,completed,2311,15341,284137,0.226129584,0.226051
101,4,8,budget_interrupted,1801,17142,283927,0.173190958,0.173153
102,1,9,completed,2335,19477,294726,0.17659475,0.176557
102,2,10,completed,2350,21827,294782,0.178545541,0.178507
102,3,11,completed,2378,24205,294695,0.181207708,0.181172
102,4,12,budget_interrupted,1509,25714,294635,0.11497,0.114939
103,1,13,completed,2445,28159,298877,0.169416209,0.169382
103,2,14,completed,2253,30412,298786,0.155139208,0.155087
103,3,15,completed,2050,32462,298808,0.141812708,0.141769
103,4,16,budget_interrupted,1823,34285,298801,0.126987125,0.12696
104,1,17,completed,2081,36366,300517,0.141271334,0.141252
104,2,18,completed,2165,38531,300495,0.144963458,0.144926
104,3,19,completed,2060,40591,300467,0.140059083,0.139988
104,4,20,completed,2028,42619,300508,0.136726417,0.136661
104,5,21,budget_interrupted,238,42857,300517,0.015747208,0.015743
105,1,22,completed,2441,45298,301043,0.180248083,0.180202
105,2,23,completed,2150,47448,301043,0.158147417,0.158098
105,3,24,completed,2172,49620,301038,0.159912,0.159887
105,4,25,budget_interrupted,1808,51428,301043,0.1330225,0.132989
106,1,26,completed,709,52137,301064,0.095978041,0.095961
106,2,27,completed,713,52850,301064,0.096186917,0.096178
106,3,28,completed,693,53543,301064,0.093670666,0.093625
106,4,29,completed,705,54248,301064,0.096657208,0.096642
106,5,30,completed,707,54955,301064,0.097069833,0.097046
106,6,31,completed,676,55631,301064,0.090406917,0.09039
106,7,32,completed,709,56340,301064,0.095280917,0.095227
106,8,33,completed,715,57055,301064,0.097348209,0.097325
106,9,34,completed,668,57723,301064,0.092255334,0.092231
106,10,35,completed,689,58412,301064,0.093389458,0.093361
106,11,36,completed,691,59103,301064,0.093467834,0.093459
106,12,37,completed,707,59810,301064,0.094554709,0.094533
106,13,38,budget_interrupted,190,60000,301064,0.025279875,0.025273


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/assignment.txt <==
2 10
1 12
12 14
5 15
7 16
15 18
16 20
8 21
19 24
24 25
0 27
14 28
10 30
31 32
3 35
21 36
26 40
36 42
14 45
11 48
14 50
45 54
30 56
17 60
62 63
15 64
18 70
3 72
19 75
46 80
5 84
30 90
35 96
4 100
23 105
9 108
6 112
101 120
53 126
90 135
28 140
83 144
34 150
6 160
161 168
118 175
60 180
146 189
175 192
154 200
148 210
171 216
214 224
119 225
161 240
137 252
180 270
58 280
275 288
144 300
293 315
111 320
233 336
188 350
330 360
83 378
254 400
268 420
35 432
374 448
384 450
47 480
413 504
59 525
209 540
48 560
111 576
594 600
408 630
521 672
434 675
48 700
510 720
576 756
454 800
413 840
755 864
84 900
398 945
623 960
473 1008
958 1050
389 1080
1046 1120
894 1200
1248 1260
857 1344
234 1350
1098 1400
870 1440
221 1512
269 1575
239 1600
1518 1680
495 1728
1434 1800
828 1890
737 2016
1378 2100
611 2160
1081 2240
294 2400
989 2520
884 2700
328 2800
2159 2880
1985 3024
2384 3150
1366 3360
2334 3600
2993 3780
150 4032
2428 4200
1907 4320
1334 4725
4054 4800
41 5040
684 5400
398 5600
1043 6048
5084 6300
1938 6720
5444 7200
4253 7560
5508 8400
4499 8640
3644 9450
9809 10080
2034 10800
258 11200
10547 12096
7784 12600
4079 14400
13073 15120
14398 16800
16184 18900
14934 20160
8784 21600
2744 25200
1721 30240
20854 33600
20429 37800
6959 43200
9089 50400
16841 60480
38058 75600
6344 100800
71028 151200
282989 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,8571,8571,4,3,1,253477,28,2.5122995,2.511573
101,insertion_2,100000,8571,8571,4,3,1,286451,53,0.936851958,0.936462
102,insertion_3,100000,8572,8572,4,3,1,296304,78,0.647829208,0.647568
103,insertion_4,100000,8571,8571,4,3,1,299723,103,0.585713625,0.585537
104,insertion_5,100000,8572,8572,4,3,1,301161,128,0.584849042,0.584748
105,insertion_6,100000,8571,8571,4,3,1,301604,153,0.632024875,0.631861
106,insertion_7,100000,8572,8572,13,12,1,301625,159,1.161196583,1.160962


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103104,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":37,
"completed_trajectories":30,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":7.06144125,
"cpu_seconds":7.059388,
"covered":301625,
"uncovered":775,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/stdout.txt <==
segmented m=10 L=302400 seed=2026103104 gaps=775 scans=60000 CPU=7.05939s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2451,2451,253477,0.715667042,0.715518
100,2,2,completed,2201,4652,252688,0.630439959,0.6303
100,3,3,completed,2603,7255,250302,0.73024625,0.729919
100,4,4,budget_interrupted,1316,8571,246400,0.435679125,0.435579
101,1,5,completed,2209,10780,286199,0.229426334,0.229354
101,2,6,completed,2511,13291,286451,0.271852125,0.271753
101,3,7,completed,2381,15672,285883,0.268521292,0.268411
101,4,8,budget_interrupted,1470,17142,285589,0.166800958,0.166702
102,1,9,completed,2448,19590,296228,0.185509209,0.185385
102,2,10,completed,2118,21708,296046,0.159211084,0.15915
102,3,11,completed,2385,24093,296304,0.17974875,0.179727
102,4,12,budget_interrupted,1621,25714,296134,0.12309075,0.123044
103,1,13,completed,2346,28060,299695,0.16014975,0.160103
103,2,14,completed,2280,30340,299712,0.155977708,0.155916
103,3,15,completed,2367,32707,299723,0.162265125,0.162231
103,4,16,budget_interrupted,1578,34285,299703,0.107054917,0.107029
104,1,17,completed,2196,36481,301106,0.150934125,0.150906
104,2,18,completed,2133,38614,301161,0.146126334,0.146111
104,3,19,completed,2250,40864,301122,0.152364833,0.152338
104,4,20,budget_interrupted,1993,42857,301139,0.13517075,0.135145
105,1,21,completed,2103,44960,301603,0.156511125,0.156478
105,2,22,completed,2331,47291,301598,0.171883792,0.171839
105,3,23,completed,2301,49592,301604,0.168518292,0.168476
105,4,24,budget_interrupted,1836,51428,301598,0.134837083,0.134799
106,1,25,completed,723,52151,301625,0.098296833,0.098282
106,2,26,completed,667,52818,301625,0.088665375,0.088646
106,3,27,completed,705,53523,301625,0.095300333,0.095278
106,4,28,completed,710,54233,301625,0.097382542,0.097369
106,5,29,completed,699,54932,301625,0.096283792,0.096267
106,6,30,completed,700,55632,301625,0.094041083,0.09403
106,7,31,completed,671,56303,301625,0.089750875,0.089735
106,8,32,completed,693,56996,301625,0.094462833,0.094437
106,9,33,completed,665,57661,301625,0.091588833,0.09159
106,10,34,completed,688,58349,301625,0.093404416,0.093392
106,11,35,completed,675,59024,301625,0.090925167,0.090914
106,12,36,completed,687,59711,301625,0.091476583,0.091438
106,13,37,budget_interrupted,289,60000,301625,0.039319166,0.039304


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/assignment.txt <==
2 10
9 12
2 14
5 15
7 16
1 18
8 20
14 21
3 24
24 25
7 27
26 28
0 30
31 32
31 35
13 36
18 40
28 42
29 45
11 48
44 50
43 54
46 56
53 60
62 63
15 64
36 70
67 72
9 75
78 80
29 84
40 90
83 96
64 100
11 105
25 108
6 112
17 120
89 126
25 135
96 140
131 144
54 150
38 160
149 168
76 175
100 180
104 189
111 192
114 200
126 210
187 216
150 224
59 225
197 240
5 252
70 270
186 280
227 288
184 300
146 315
303 320
221 336
216 350
10 360
41 378
14 400
396 420
35 432
22 448
154 450
47 480
233 504
479 525
329 540
286 560
175 576
34 600
134 630
630 672
529 675
356 700
317 720
545 756
614 800
676 840
611 864
4 900
809 945
431 960
269 1008
636 1050
689 1080
986 1120
334 1200
1181 1260
694 1344
754 1350
1196 1400
190 1440
401 1512
584 1575
239 1600
256 1680
943 1728
1354 1800
1439 1890
1702 2016
1336 2100
323 2160
2038 2240
2296 2400
2081 2520
1904 2700
146 2800
2350 2880
905 3024
554 3150
1096 3360
2254 3600
2069 3780
262 4032
1896 4200
1187 4320
2804 4725
3119 4800
2957 5040
3704 5400
706 5600
4643 6048
404 6300
6136 6720
3334 7200
2921 7560
2386 8400
6670 8640
4904 9450
8266 10080
1004 10800
9106 11200
323 12096
6569 12600
8879 14400
5441 15120
10506 16800
10436 18900
6310 20160
6404 21600
16784 25200
23909 30240
29814 33600
9089 37800
38350 43200
46696 50400
35470 60480
21689 75600
2789 100800
117869 151200
185296 302400


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,8571,8571,4,3,1,253477,28,2.511150583,2.510566
101,insertion_2,100000,8571,8571,4,3,1,286451,53,0.960643834,0.960436
102,insertion_3,100000,8572,8572,4,3,1,296298,78,0.652529334,0.652346
103,insertion_4,100000,8571,8571,4,3,1,299806,103,0.587535541,0.587407
104,insertion_5,100000,8572,8572,4,3,1,301367,128,0.576796416,0.576648
105,insertion_6,100000,8571,8571,4,3,1,301833,153,0.621386125,0.621247
106,insertion_7,100000,8572,8572,13,12,1,301854,159,1.138566167,1.138129


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/result.json <==
{
"m":10,
"L":302400,
"method":"segmented",
"seed":2026103105,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":37,
"completed_trajectories":30,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":7.04998175,
"cpu_seconds":7.047522,
"covered":301854,
"uncovered":546,
"classes":159,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/stdout.txt <==
segmented m=10 L=302400 seed=2026103105 gaps=546 scans=60000 CPU=7.04752s


==> anc/supplementary/followup_20261031/runs/m10_L302400_segmented_w60000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2342,2342,252592,0.669710292,0.669515
100,2,2,completed,2816,5158,253477,0.86445425,0.864325
100,3,3,completed,2049,7207,244165,0.57982825,0.579703
100,4,4,budget_interrupted,1364,8571,245109,0.396902791,0.396777
101,1,5,completed,2353,10924,286071,0.262387625,0.262309
101,2,6,completed,2128,13052,285616,0.251057375,0.251038
101,3,7,completed,2254,15306,286451,0.2484975,0.248443
101,4,8,budget_interrupted,1836,17142,286451,0.198452792,0.198406
102,1,9,completed,2351,19493,296233,0.178537667,0.178498
102,2,10,completed,2311,21804,296298,0.172478208,0.172388
102,3,11,completed,2484,24288,296167,0.191913792,0.191891
102,4,12,budget_interrupted,1426,25714,296069,0.109342917,0.109318
103,1,13,completed,2425,28139,299794,0.166879917,0.166823
103,2,14,completed,2232,30371,299806,0.153372166,0.153351
103,3,15,completed,2174,32545,299786,0.147754333,0.147727
103,4,16,budget_interrupted,1740,34285,299751,0.119266333,0.119246
104,1,17,completed,2099,36384,301367,0.142028958,0.141988
104,2,18,completed,2172,38556,301367,0.146550291,0.146515
104,3,19,completed,2114,40670,301335,0.1404215,0.140382
104,4,20,budget_interrupted,2187,42857,301355,0.147531,0.147503
105,1,21,completed,2176,45033,301829,0.156964458,0.156931
105,2,22,completed,2113,47146,301817,0.153792916,0.153762
105,3,23,completed,2208,49354,301829,0.161047166,0.16101
105,4,24,budget_interrupted,2074,51428,301833,0.149297167,0.149267
106,1,25,completed,687,52115,301854,0.090230709,0.090212
106,2,26,completed,718,52833,301854,0.0946435,0.094601
106,3,27,completed,704,53537,301854,0.093452875,0.093406
106,4,28,completed,732,54269,301854,0.0987595,0.098715
106,5,29,completed,724,54993,301854,0.096017333,0.095978
106,6,30,completed,709,55702,301854,0.0933375,0.093294
106,7,31,completed,691,56393,301854,0.091646916,0.091606
106,8,32,completed,709,57102,301854,0.094192167,0.094154
106,9,33,completed,705,57807,301854,0.093438458,0.093393
106,10,34,completed,705,58512,301854,0.092616042,0.092589
106,11,35,completed,687,59199,301854,0.091876875,0.091859
106,12,36,completed,703,59902,301854,0.094969375,0.094958
106,13,37,budget_interrupted,98,60000,301854,0.013074167,0.013075


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/assignment.txt <==
10 11
6 12
10 14
11 15
7 16
10 18
17 20
14 21
3 22
3 24
15 25
26 27
8 28
1 30
31 32
28 33
34 35
22 36
33 40
32 42
5 44
34 45
12 48
5 50
34 54
23 55
40 56
21 60
2 63
15 64
55 66
48 70
59 72
35 75
30 77
53 80
0 84
37 88
19 90
15 96
40 99
25 100
89 105
106 108
79 110
68 112
67 120
86 126
117 132
43 135
132 140
76 144
145 150
114 154
13 160
99 165
144 168
125 175
173 176
122 180
170 189
47 192
31 198
145 200
68 210
179 216
89 220
4 224
160 225
9 231
43 240
218 252
237 264
16 270
45 275
216 280
83 288
187 297
285 300
16 308
47 315
47 320
129 330
240 336
230 350
189 352
83 360
44 378
204 385
112 396
75 400
62 420
268 432
169 440
340 448
235 450
72 462
403 480
184 495
112 504
20 525
141 528
502 540
339 550
212 560
436 576
143 594
475 600
520 616
554 630
29 660
564 672
70 675
4 693
250 700
253 704
587 720
386 756
669 770
328 792
645 800
760 825
636 840
35 864
369 880
230 900
744 924
467 945
943 960
209 990
760 1008
320 1050
1027 1056
683 1080
449 1100
996 1120
809 1155
592 1188
845 1200
968 1232
1058 1260
569 1320
532 1344
880 1350
1080 1386
160 1400
227 1440
364 1485
1394 1512
1109 1540
1055 1575
643 1584
1045 1600
1135 1650
592 1680
52 1728
733 1760
1595 1800
408 1848
152 1890
1604 1925
869 1980
868 2016
1024 2079
720 2100
2013 2112
1852 2160
1769 2200
916 2240
479 2310
376 2376
163 2400
212 2464
85 2475
952 2520
1689 2640
1150 2700
156 2772
2260 2800
1603 2880
859 2970
2150 3024
2564 3080
50 3150
2992 3168
2145 3300
2252 3360
149 3465
1373 3520
2675 3600
660 3696
1456 3780
2759 3850
499 3960
2272 4032
618 4158
4100 4200
467 4320
1245 4400
3969 4620
3680 4725
4264 4752
175 4800
3908 4928
1885 4950
1739 5040
413 5280
2500 5400
4720 5544
5045 5600
2154 5775
2839 5940
638 6048
2549 6160
2570 6300
4207 6336
2323 6600
3932 6720
2909 6930
4003 7200
352 7392
6748 7425
3616 7560
3309 7700
3019 7920
7548 8316
1580 8400
5867 8640
1443 8800
7829 9240
530 9450
2843 9504
1435 9900
2596 10080
4769 10395
9053 10560
7595 10800
5296 11088
1845 11200
8770 11550
1529 11880
3662 12096
3796 12320
7000 12600
12883 13200
7709 13860
8803 14400
6372 14784
13120 14850
13192 15120
5069 15400
12163 15840
10320 16632
16619 16800
4045 17325
3445 17600
10469 18480
4480 18900
10619 19008
1739 19800
572 20160
18088 20790
19475 21600
11344 22176
16120 23100
6299 23760
13693 24640
18299 25200
21283 26400
21179 27720
5020 29700
22372 30240
24869 30800
3133 31680
16144 33264
9845 33600
18220 34650
6653 36960
26800 37800
20803 39600
29428 41580
27467 43200
10516 44352
30900 46200
24163 47520
46019 50400
37933 51975
16245 52800
1019 55440
43109 59400
33902 60480
49380 61600
2004 66528
49720 69300
48893 73920
36880 75600
37123 79200
27232 83160
67860 92400
24253 95040
34499 100800
12329 103950
106096 110880
19349 118800
37045 123200
38740 133056
51059 138600
88595 151200
63523 158400
133739 166320
141780 184800
53909 207900
2479 221760
8323 237600
152219 277200
191150 302400
98872 332640
54645 369600
137069 415800
98083 475200
105059 554400
567592 665280
633179 831600
583888 1108800
368008 1663200
2882308 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,576,576,1,0,1,2644406,29,2.358686084,2.358079
101,insertion_2,100000,577,577,1,0,1,3014951,54,1.183857334,1.183616
102,insertion_3,100000,577,577,1,0,1,3161614,79,0.76097175,0.760766
103,insertion_4,100000,577,577,1,0,1,3234488,104,0.569003042,0.568728
104,insertion_5,100000,577,577,1,0,1,3269508,129,0.4944615,0.494359
105,insertion_6,100000,577,577,1,0,1,3290679,154,0.459416083,0.45929
106,insertion_7,100000,577,577,1,0,1,3304615,179,0.448407583,0.448273
107,insertion_8,100000,577,577,1,0,1,3311761,204,0.423559416,0.423455
108,insertion_9,100000,577,577,1,0,1,3316847,229,0.413344667,0.413227
109,insertion_10,100000,577,577,1,0,1,3319626,254,0.397163333,0.397047
110,insertion_11,100000,577,577,1,0,1,3321212,279,0.392115041,0.391905
111,insertion_12,100000,577,577,1,0,1,3322002,304,0.399725375,0.399578
112,insertion_13,100000,577,577,1,0,1,3322233,326,0.553833375,0.553615
300,global_medium,100000,2500,2500,1,0,1,3322569,326,1.83597125,1.835439
301,global_large_to_small,100000,2500,2500,1,0,1,3322569,326,2.535930125,2.534146
302,global_mixed,100000,2500,2500,1,0,1,3322586,326,2.157320042,2.143479


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103101,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":16,
"completed_trajectories":0,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":15.387547334,
"cpu_seconds":15.368781,
"covered":3322586,
"uncovered":3814,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/stdout.txt <==
global m=11 L=3326400 seed=2026103101 gaps=3814 scans=15000 CPU=15.3688s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,576,576,2644406,2.355965375,2.355361
101,1,2,budget_interrupted,577,1153,3014951,1.181053209,1.180815
102,1,3,budget_interrupted,577,1730,3161614,0.75793275,0.757732
103,1,4,budget_interrupted,577,2307,3234488,0.565874584,0.565601
104,1,5,budget_interrupted,577,2884,3269508,0.491163375,0.491063
105,1,6,budget_interrupted,577,3461,3290679,0.456148458,0.456028
106,1,7,budget_interrupted,577,4038,3304615,0.445201,0.44507
107,1,8,budget_interrupted,577,4615,3311761,0.420289292,0.420189
108,1,9,budget_interrupted,577,5192,3316847,0.410064917,0.409949
109,1,10,budget_interrupted,577,5769,3319626,0.393802333,0.393688
110,1,11,budget_interrupted,577,6346,3321212,0.388834375,0.388628
111,1,12,budget_interrupted,577,6923,3322002,0.396470166,0.396326
112,1,13,budget_interrupted,577,7500,3322233,0.550580583,0.550368
300,1,14,budget_interrupted,2500,10000,3322569,1.832636666,1.832107
301,1,15,budget_interrupted,2500,12500,3322569,2.5326115,2.530832
302,1,16,budget_interrupted,2500,15000,3322586,2.153674,2.139854


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/assignment.txt <==
10 11
10 12
3 14
12 15
7 16
14 18
16 20
18 21
11 22
16 24
24 25
26 27
1 28
18 30
31 32
8 33
34 35
2 36
11 40
19 42
37 44
30 45
28 48
43 50
8 54
20 55
9 56
6 60
56 63
27 64
29 66
13 70
20 72
39 75
12 77
20 80
49 84
35 88
60 90
79 96
5 99
4 100
97 105
98 108
105 110
37 112
28 120
25 126
101 132
45 135
41 140
56 144
84 150
47 154
111 160
152 165
163 168
119 175
3 176
90 180
4 189
143 192
137 198
44 200
63 210
152 216
25 220
93 224
129 225
221 231
52 240
109 252
59 264
0 270
259 275
43 280
128 288
71 297
294 300
229 308
105 315
303 320
17 330
259 336
259 350
267 352
307 360
67 378
265 385
113 396
144 400
21 420
44 432
115 440
429 448
204 450
327 462
244 480
150 495
43 504
504 525
419 528
360 540
9 550
99 560
560 576
467 594
144 600
61 616
315 630
281 660
427 672
314 675
518 693
219 700
443 704
692 720
697 756
195 770
773 792
164 800
479 825
723 840
848 864
675 880
54 900
621 924
98 945
783 960
383 990
739 1008
453 1050
431 1056
908 1080
413 1100
939 1120
370 1155
89 1188
484 1200
331 1232
967 1260
83 1320
205 1344
1289 1350
641 1386
19 1400
15 1440
1305 1485
1075 1512
1105 1540
54 1575
717 1584
559 1600
779 1650
243 1680
1424 1728
235 1760
1779 1800
1377 1848
405 1890
1734 1925
581 1980
235 2016
287 2079
1059 2100
1775 2112
1568 2160
1073 2200
379 2240
2267 2310
1169 2376
879 2400
1101 2464
1139 2475
2395 2520
1043 2640
584 2700
1901 2772
1919 2800
272 2880
2033 2970
1313 3024
2785 3080
2469 3150
1103 3168
3053 3300
2763 3360
1532 3465
2875 3520
2979 3600
453 3696
3375 3780
3119 3850
195 3960
3789 4032
2889 4158
2259 4200
2000 4320
633 4400
1041 4620
3089 4725
1961 4752
1359 4800
1211 4928
4739 4950
3235 5040
5003 5280
3735 5400
4149 5544
719 5600
2658 5775
5201 5940
2445 6048
4325 6160
5829 6300
2159 6336
4373 6600
763 6720
3385 6930
379 7200
3851 7392
6914 7425
3915 7560
2273 7700
2355 7920
5597 8316
3579 8400
6907 8640
2833 8800
7761 9240
2655 9450
683 9504
1769 9900
1101 10080
1736 10395
2927 10560
2864 10800
5997 11088
3323 11200
3813 11550
10755 11880
6477 12096
4335 12320
9669 12600
8333 13200
53 13860
7184 14400
10171 14784
2789 14850
7695 15120
369 15400
3215 15840
6713 16632
6139 16800
9819 17325
5039 17600
7405 18480
2069 18900
12719 19008
17939 19800
11323 20160
19289 20790
4815 21600
7373 22176
19919 23100
2655 23760
12475 24640
5133 25200
24833 26400
18355 27720
1439 29700
25627 30240
1733 30800
23483 31680
1437 33264
27963 33600
32919 34650
18235 36960
36019 37800
27839 39600
24795 41580
22095 43200
11405 44352
27869 46200
9135 47520
45453 50400
41564 51975
47279 52800
20875 55440
1035 59400
49147 60480
57083 61600
64941 66528
51233 69300
7547 73920
38539 75600
13455 79200
28097 83160
33633 92400
12923 95040
85773 100800
62783 103950
6315 110880
60975 118800
23483 123200
107277 133056
3235 138600
13339 151200
76079 158400
93645 166320
68283 184800
16289 207900
32495 221760
233775 237600
252715 277200
63739 302400
262575 332640
1083 369600
36675 415800
346095 475200
363595 554400
432187 665280
369315 831600
77709 1108800
186255 1663200
2619695 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,576,576,1,0,1,2680408,29,2.299622292,2.298967
101,insertion_2,100000,577,577,1,0,1,3055110,54,1.179883792,1.164416
102,insertion_3,100000,577,577,1,0,1,3194161,79,0.706985208,0.706677
103,insertion_4,100000,577,577,1,0,1,3256249,104,0.547322959,0.547216
104,insertion_5,100000,577,577,1,0,1,3288449,129,0.464385,0.464289
105,insertion_6,100000,577,577,1,0,1,3304781,154,0.42738225,0.427278
106,insertion_7,100000,577,577,1,0,1,3314310,179,0.40435525,0.404242
107,insertion_8,100000,577,577,1,0,1,3319796,204,0.389586583,0.389411
108,insertion_9,100000,577,577,1,0,1,3322690,229,0.3813615,0.381267
109,insertion_10,100000,577,577,1,0,1,3324502,254,0.376315666,0.376228
110,insertion_11,100000,577,577,1,0,1,3325427,279,0.378932459,0.378738
111,insertion_12,100000,577,577,1,0,1,3325831,304,0.389890792,0.389817
112,insertion_13,100000,577,577,1,0,1,3325964,326,0.543263833,0.543113
300,global_medium,100000,2500,2500,1,0,1,3326054,326,1.755350584,1.754879
301,global_large_to_small,100000,2500,2500,1,0,1,3326070,326,2.270683458,2.269955
302,global_mixed,100000,2500,2500,1,0,1,3326070,326,2.32757375,2.326981


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103102,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":16,
"completed_trajectories":0,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":14.846682875,
"cpu_seconds":14.827253,
"covered":3326070,
"uncovered":330,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/stdout.txt <==
global m=11 L=3326400 seed=2026103102 gaps=330 scans=15000 CPU=14.8273s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,576,576,2680408,2.297021125,2.296369
101,1,2,budget_interrupted,577,1153,3055110,1.177003792,1.161538
102,1,3,budget_interrupted,577,1730,3194161,0.7038375,0.70353
103,1,4,budget_interrupted,577,2307,3256249,0.544112417,0.544012
104,1,5,budget_interrupted,577,2884,3288449,0.46105925,0.460966
105,1,6,budget_interrupted,577,3461,3304781,0.4238665,0.423764
106,1,7,budget_interrupted,577,4038,3314310,0.4010275,0.400915
107,1,8,budget_interrupted,577,4615,3319796,0.386364917,0.386191
108,1,9,budget_interrupted,577,5192,3322690,0.378136958,0.378046
109,1,10,budget_interrupted,577,5769,3324502,0.37297475,0.372892
110,1,11,budget_interrupted,577,6346,3325427,0.375650917,0.375461
111,1,12,budget_interrupted,577,6923,3325831,0.38663875,0.386566
112,1,13,budget_interrupted,577,7500,3325964,0.54006225,0.539915
300,1,14,budget_interrupted,2500,10000,3326054,1.752052834,1.751584
301,1,15,budget_interrupted,2500,12500,3326070,2.267409292,2.266687
302,1,16,budget_interrupted,2500,15000,3326070,2.324045583,2.323456


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/assignment.txt <==
10 11
1 12
8 14
8 15
3 16
3 18
12 20
3 21
0 22
7 24
0 25
26 27
14 28
28 30
31 32
17 33
34 35
33 36
2 40
30 42
20 44
41 45
43 48
20 50
27 54
16 55
46 56
17 60
54 63
54 64
28 66
54 70
15 72
65 75
2 77
62 80
0 84
8 88
11 90
11 96
29 99
60 100
59 105
9 108
56 110
18 112
47 120
12 126
4 132
116 135
4 140
123 144
5 150
146 154
102 160
89 165
10 168
55 175
80 176
149 180
18 189
59 192
40 198
180 200
48 210
45 216
156 220
186 224
185 225
58 231
119 240
222 252
52 264
71 270
115 275
146 280
207 288
125 297
245 300
30 308
216 315
27 320
34 330
94 336
180 350
344 352
209 360
99 378
324 385
172 396
295 400
228 420
279 432
36 440
298 448
335 450
394 462
239 480
191 495
441 504
90 525
70 528
89 540
540 550
286 560
171 576
260 594
80 600
112 616
348 630
544 660
262 672
35 675
205 693
510 700
86 704
29 720
261 756
114 770
304 792
495 800
640 825
586 840
603 864
316 880
686 900
674 924
854 945
539 960
866 990
567 1008
80 1050
520 1056
449 1080
740 1100
446 1120
409 1155
746 1188
910 1200
1014 1232
644 1260
124 1320
522 1344
935 1350
1360 1386
810 1400
1109 1440
206 1485
153 1512
1096 1540
1235 1575
700 1584
795 1600
430 1650
166 1680
1035 1728
342 1760
1140 1800
730 1848
224 1890
555 1925
1896 1980
315 2016
434 2079
1090 2100
1174 2112
989 2160
280 2200
74 2240
1514 2310
2284 2376
389 2400
2390 2464
1491 2475
2324 2520
756 2640
146 2700
1010 2772
1510 2800
389 2880
476 2970
2151 3024
2884 3080
1740 3150
1928 3168
1656 3300
1006 3360
741 3465
1622 3520
110 3600
3502 3696
1287 3780
1710 3850
1586 3960
3339 4032
2160 4158
480 4200
2069 4320
3280 4400
216 4620
2285 4725
3076 4752
4709 4800
4182 4928
2976 4950
6 5040
3062 5280
2040 5400
3120 5544
4330 5600
2811 5775
2906 5940
2907 6048
1724 6160
5630 6300
1558 6336
4296 6600
6346 6720
1236 6930
6149 7200
3814 7392
1326 7425
5823 7560
2410 7700
4106 7920
7704 8316
7090 8400
4229 8640
5942 8800
7604 9240
7730 9450
1492 9504
2316 9900
6726 10080
8864 10395
2582 10560
7335 10800
6838 11088
3210 11200
6936 11550
7346 11880
11979 12096
4486 12320
5940 12600
9880 13200
11174 13860
1829 14400
8662 14784
6276 14850
2043 15120
3196 15400
6086 15840
8930 16632
2890 16800
1986 17325
662 17600
10964 18480
16440 18900
15748 19008
996 19800
342 20160
14276 20790
17669 21600
10006 22176
790 23100
15986 23760
15062 24640
23726 25200
16090 26400
11436 27720
26076 29700
26235 30240
10590 30800
9302 31680
29792 33264
7690 33600
16130 34650
3336 36960
3840 37800
3566 39600
35084 41580
10469 43200
33942 44352
4990 46200
8066 47520
2126 50400
12051 51975
39382 52800
46424 55440
50906 59400
51749 60480
11290 61600
25252 66528
22430 69300
40662 73920
42110 75600
39206 79200
48944 83160
80590 92400
83222 95040
67542 100800
29376 103950
2984 110880
74666 118800
95702 123200
6244 133056
113196 138600
101835 151200
17966 158400
74144 166320
28090 184800
154116 207900
111382 221760
217226 237600
265610 277200
222795 302400
298664 332640
292822 369600
106440 415800
327269 475200
98376 554400
42006 665280
610440 831600
431016 1108800
71426 1663200
1164840 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,576,576,1,0,1,2675044,29,2.358744958,2.357607
101,insertion_2,100000,577,577,1,0,1,3043962,54,1.192441125,1.19199
102,insertion_3,100000,577,577,1,0,1,3181944,79,0.7327375,0.732467
103,insertion_4,100000,577,577,1,0,1,3250030,104,0.547808291,0.547623
104,insertion_5,100000,577,577,1,0,1,3283972,129,0.479989834,0.479888
105,insertion_6,100000,577,577,1,0,1,3300706,154,0.458170667,0.458043
106,insertion_7,100000,577,577,1,0,1,3310971,179,0.431781125,0.431471
107,insertion_8,100000,577,577,1,0,1,3317500,204,0.411754792,0.411475
108,insertion_9,100000,577,577,1,0,1,3320995,229,0.395997209,0.39592
109,insertion_10,100000,577,577,1,0,1,3323399,254,0.388719,0.388673
110,insertion_11,100000,577,577,1,0,1,3324703,279,0.385687,0.385628
111,insertion_12,100000,577,577,1,0,1,3325309,304,0.396618042,0.396528
112,insertion_13,100000,577,577,1,0,1,3325510,326,0.548865292,0.548682
300,global_medium,100000,2500,2500,1,0,1,3325716,326,1.793126584,1.792681
301,global_large_to_small,100000,2500,2500,1,0,1,3325716,326,2.342470875,2.341937
302,global_mixed,100000,2500,2500,1,0,1,3325716,326,2.45735125,2.456501


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103103,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":16,
"completed_trajectories":0,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":15.325958542,
"cpu_seconds":15.320808,
"covered":3325716,
"uncovered":684,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/stdout.txt <==
global m=11 L=3326400 seed=2026103103 gaps=684 scans=15000 CPU=15.3208s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,576,576,2675044,2.356105459,2.35497
101,1,2,budget_interrupted,577,1153,3043962,1.189700208,1.18925
102,1,3,budget_interrupted,577,1730,3181944,0.7296295,0.729366
103,1,4,budget_interrupted,577,2307,3250030,0.544535417,0.544352
104,1,5,budget_interrupted,577,2884,3283972,0.476696375,0.476598
105,1,6,budget_interrupted,577,3461,3300706,0.454971667,0.454847
106,1,7,budget_interrupted,577,4038,3310971,0.428532,0.428224
107,1,8,budget_interrupted,577,4615,3317500,0.40834425,0.408074
108,1,9,budget_interrupted,577,5192,3320995,0.392740292,0.392665
109,1,10,budget_interrupted,577,5769,3323399,0.3854545,0.385413
110,1,11,budget_interrupted,577,6346,3324703,0.382353625,0.382297
111,1,12,budget_interrupted,577,6923,3325309,0.393273583,0.393187
112,1,13,budget_interrupted,577,7500,3325510,0.545441292,0.54526
300,1,14,budget_interrupted,2500,10000,3325716,1.789812541,1.789369
301,1,15,budget_interrupted,2500,12500,3325716,2.339118208,2.338587
302,1,16,budget_interrupted,2500,15000,3325716,2.454023875,2.453177


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/assignment.txt <==
10 11
3 12
10 14
1 15
5 16
17 18
12 20
5 21
2 22
9 24
5 25
26 27
14 28
7 30
31 32
28 33
34 35
11 36
28 40
30 42
42 44
34 45
45 48
0 50
41 54
30 55
22 56
43 60
32 63
8 64
36 66
6 70
29 72
70 75
11 77
48 80
2 84
26 88
19 90
89 96
67 99
60 100
71 105
23 108
74 110
50 112
73 120
12 126
58 132
49 135
62 140
65 144
85 150
60 154
88 160
84 165
44 168
90 175
158 176
64 180
140 189
104 192
78 198
25 200
36 210
185 216
4 220
106 224
115 225
39 231
13 240
54 252
106 264
139 270
40 275
118 280
137 288
17 297
175 300
18 308
239 315
168 320
174 330
308 336
20 350
70 352
56 360
59 378
151 385
298 396
125 400
336 420
77 432
338 440
218 448
415 450
144 462
464 480
49 495
222 504
470 525
154 528
499 540
290 550
258 560
440 576
62 594
420 600
382 616
96 630
204 660
310 672
275 675
452 693
510 700
698 704
524 720
275 756
484 770
34 792
640 800
115 825
838 840
221 864
602 880
715 900
410 924
923 945
704 960
634 990
978 1008
770 1050
946 1056
769 1080
240 1100
1098 1120
711 1155
652 1188
720 1200
774 1232
936 1260
324 1320
890 1344
977 1350
578 1386
540 1400
344 1440
229 1485
1409 1512
924 1540
1145 1575
82 1584
920 1600
1540 1650
476 1680
1517 1728
544 1760
265 1800
814 1848
113 1890
649 1925
144 1980
1976 2016
683 2079
840 2100
1722 2112
1309 2160
740 2200
538 2240
1236 2310
1516 2376
1040 2400
1930 2464
1090 2475
502 2520
1042 2640
167 2700
1502 2772
1920 2800
2144 2880
1444 2970
545 3024
1516 3080
1247 3150
2530 3168
82 3300
2816 3360
309 3465
984 3520
1165 3600
1822 3696
3191 3780
264 3850
382 3960
653 4032
4148 4158
1510 4200
2096 4320
4040 4400
478 4620
4082 4725
2704 4752
120 4800
3162 4928
2794 4950
1604 5040
4944 5280
1787 5400
1222 5544
1240 5600
4867 5775
3824 5940
2057 6048
1922 6160
1440 6300
1914 6336
4702 6600
1658 6720
5754 6930
5240 7200
7366 7392
6754 7425
764 7560
1804 7700
6814 7920
116 8316
140 8400
5336 8640
1840 8800
502 9240
9185 9450
5080 9504
8662 9900
4496 10080
4279 10395
3624 10560
4487 10800
7530 11088
10920 11200
5560 11550
7604 11880
5837 12096
4958 12320
5936 12600
12622 13200
5962 13860
6120 14400
1338 14784
3784 14850
9296 15120
3056 15400
2854 15840
10726 16632
2640 16800
1419 17325
13304 17600
3778 18480
11507 18900
11168 19008
9622 19800
15584 20160
13346 20790
20687 21600
3498 22176
4884 23100
10844 23760
20358 24640
896 25200
6022 26400
7894 27720
17504 29700
17936 30240
27696 30800
12824 31680
15594 33264
25320 33600
30294 34650
35758 36960
3947 37800
37342 39600
22796 41580
34136 43200
26874 44352
46176 46200
38344 47520
41216 50400
8734 51975
37944 52800
48836 55440
2062 59400
34496 60480
21536 61600
25762 66528
56040 69300
8038 73920
3137 75600
42658 79200
66476 83160
9216 92400
84824 95040
36920 100800
31865 103950
76556 110880
29122 118800
27384 123200
125466 133056
21502 138600
139217 151200
69624 158400
117404 166320
93802 184800
187924 207900
161422 221760
179602 237600
276540 277200
98447 302400
78236 332640
166296 369600
306262 415800
8864 475200
333982 554400
64234 665280
11940 831600
683842 1108800
794134 1663200
3093665 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,576,576,1,0,1,2646908,29,2.3431405,2.342456
101,insertion_2,100000,577,577,1,0,1,3027218,54,1.2379295,1.237492
102,insertion_3,100000,577,577,1,0,1,3172560,79,0.746756708,0.746587
103,insertion_4,100000,577,577,1,0,1,3241379,104,0.544622542,0.544052
104,insertion_5,100000,577,577,1,0,1,3274690,129,0.487329833,0.487178
105,insertion_6,100000,577,577,1,0,1,3293586,154,0.455028167,0.45489
106,insertion_7,100000,577,577,1,0,1,3305563,179,0.43864775,0.438543
107,insertion_8,100000,577,577,1,0,1,3312438,204,0.425341875,0.425192
108,insertion_9,100000,577,577,1,0,1,3316340,229,0.412995542,0.412909
109,insertion_10,100000,577,577,1,0,1,3318851,254,0.403640334,0.403491
110,insertion_11,100000,577,577,1,0,1,3320388,279,0.40461575,0.40451
111,insertion_12,100000,577,577,1,0,1,3321180,304,0.41470375,0.414581
112,insertion_13,100000,577,577,1,0,1,3321404,326,0.574688625,0.574398
300,global_medium,100000,2500,2500,1,0,1,3322048,326,1.896394667,1.895318
301,global_large_to_small,100000,2500,2500,1,0,1,3322048,326,2.581654542,2.580596
302,global_mixed,100000,2500,2500,1,0,1,3322048,326,2.063796417,2.062047


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103104,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":16,
"completed_trajectories":0,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":15.435017166,
"cpu_seconds":15.42796,
"covered":3322048,
"uncovered":4352,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/stdout.txt <==
global m=11 L=3326400 seed=2026103104 gaps=4352 scans=15000 CPU=15.428s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,576,576,2646908,2.340484667,2.339803
101,1,2,budget_interrupted,577,1153,3027218,1.235088083,1.234653
102,1,3,budget_interrupted,577,1730,3172560,0.743728125,0.743561
103,1,4,budget_interrupted,577,2307,3241379,0.54132875,0.540763
104,1,5,budget_interrupted,577,2884,3274690,0.483995667,0.483845
105,1,6,budget_interrupted,577,3461,3293586,0.451665875,0.451531
106,1,7,budget_interrupted,577,4038,3305563,0.43532925,0.435226
107,1,8,budget_interrupted,577,4615,3312438,0.422002334,0.421856
108,1,9,budget_interrupted,577,5192,3316340,0.409731375,0.409649
109,1,10,budget_interrupted,577,5769,3318851,0.400350709,0.400204
110,1,11,budget_interrupted,577,6346,3320388,0.401345375,0.401243
111,1,12,budget_interrupted,577,6923,3321180,0.411343333,0.411223
112,1,13,budget_interrupted,577,7500,3321404,0.571391125,0.571104
300,1,14,budget_interrupted,2500,10000,3322048,1.892846542,1.891772
301,1,15,budget_interrupted,2500,12500,3322048,2.578309333,2.577255
302,1,16,budget_interrupted,2500,15000,3322048,2.060395875,2.058648


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/assignment.txt <==
10 11
11 12
0 14
1 15
13 16
9 18
8 20
12 21
20 22
17 24
5 25
26 27
10 28
7 30
31 32
19 33
34 35
3 36
12 40
30 42
38 44
34 45
5 48
0 50
33 54
35 55
46 56
43 60
15 63
34 64
56 66
62 70
51 72
10 75
36 77
53 80
26 84
16 88
19 90
81 96
94 99
20 100
6 105
105 108
24 110
74 112
73 120
2 126
92 132
94 135
118 140
57 144
145 150
106 154
76 160
101 165
144 168
90 175
160 176
64 180
150 189
33 192
4 198
25 200
82 210
159 216
44 220
18 224
115 225
50 231
116 240
86 252
8 264
139 270
165 275
192 280
21 288
265 297
175 300
246 308
246 315
316 320
176 330
228 336
20 350
72 352
358 360
170 378
57 385
392 396
325 400
276 420
231 432
324 440
130 448
415 450
8 462
357 480
139 495
478 504
510 525
80 528
319 540
110 550
312 560
129 576
166 594
260 600
22 616
142 630
344 660
562 672
40 675
540 693
640 700
600 704
309 720
422 756
288 770
128 792
540 800
40 825
418 840
15 864
352 880
715 900
666 924
562 945
476 960
804 990
730 1008
986 1050
248 1056
49 1080
740 1100
844 1120
232 1155
260 1188
645 1200
330 1232
334 1260
644 1320
732 1344
1165 1350
162 1386
1060 1400
741 1440
949 1485
1257 1512
1284 1540
435 1575
1400 1584
140 1600
1420 1650
592 1680
1257 1728
1672 1760
70 1800
1282 1848
1822 1890
1074 1925
444 1980
1113 2016
2010 2079
1406 2100
1474 2112
501 2160
940 2200
1404 2240
234 2310
656 2376
165 2400
946 2464
1090 2475
838 2520
992 2640
265 2700
2556 2772
60 2800
897 2880
454 2970
1689 3024
1632 3080
1910 3150
344 3168
2170 3300
1738 3360
981 3465
792 3520
2389 3600
2206 3696
609 3780
1844 3850
1724 3960
2242 4032
3396 4158
360 4200
3957 4320
4340 4400
1618 4620
1385 4725
4040 4752
1946 4800
2178 4928
4690 4950
352 5040
5096 5280
1669 5400
814 5544
1546 5600
4539 5775
4364 5940
825 6048
2312 6160
2666 6300
1656 6336
370 6600
58 6720
1002 6930
4485 7200
4054 7392
6259 7425
4198 7560
3384 7700
4484 7920
4782 8316
2246 8400
1473 8640
6540 8800
5484 9240
3716 9450
5624 9504
3744 9900
2872 10080
2137 10395
2552 10560
8149 10800
2052 11088
3646 11200
10226 11550
9958 11880
2121 12096
10232 12320
10310 12600
6740 13200
2124 13860
7429 14400
358 14784
11740 14850
6549 15120
8004 15400
10964 15840
3190 16632
146 16800
2754 17325
8940 17600
204 18480
12410 18900
4929 19008
4198 19800
3418 20160
8752 20790
3829 21600
20218 22176
12326 23100
1844 23760
13112 24640
11066 25200
24970 26400
6336 27720
16690 29700
28149 30240
426 30800
24284 31680
17256 33264
4346 33600
12090 34650
28712 36960
4766 37800
36670 39600
11364 41580
14629 43200
7750 44352
41726 46200
35158 47520
41810 50400
3082 51975
38170 52800
14554 55440
31909 59400
52233 60480
13970 61600
33888 66528
51264 69300
22072 73920
16485 75600
77960 79200
41638 83160
64826 92400
13724 95040
61378 100800
44662 103950
28414 110880
118309 118800
29740 123200
27393 133056
82990 138600
13029 151200
157240 158400
119758 166320
8126 184800
65124 207900
153154 221760
129109 237600
192270 277200
194469 302400
241078 332640
320940 369600
351564 415800
291109 475200
212924 554400
411384 665280
815278 831600
208046 1108800
1565040 1663200
2630938 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,576,576,1,0,1,2651988,29,2.383465791,2.382526
101,insertion_2,100000,577,577,1,0,1,3031442,54,1.215295083,1.21501
102,insertion_3,100000,577,577,1,0,1,3169543,79,0.758162709,0.758042
103,insertion_4,100000,577,577,1,0,1,3238108,104,0.562643875,0.562477
104,insertion_5,100000,577,577,1,0,1,3275381,129,0.475033709,0.47488
105,insertion_6,100000,577,577,1,0,1,3294886,154,0.444796041,0.444694
106,insertion_7,100000,577,577,1,0,1,3306149,179,0.437694208,0.4376
107,insertion_8,100000,577,577,1,0,1,3312864,204,0.422917916,0.422781
108,insertion_9,100000,577,577,1,0,1,3316951,229,0.417338125,0.417247
109,insertion_10,100000,577,577,1,0,1,3319582,254,0.410679041,0.410615
110,insertion_11,100000,577,577,1,0,1,3321111,279,0.40767625,0.407538
111,insertion_12,100000,577,577,1,0,1,3321895,304,0.414317959,0.414206
112,insertion_13,100000,577,577,1,0,1,3322121,326,0.5761975,0.576027
300,global_medium,100000,2500,2500,1,0,1,3322369,326,1.905764958,1.905198
301,global_large_to_small,100000,2500,2500,1,0,1,3322479,326,2.196420583,2.195904
302,global_mixed,100000,2500,2500,1,0,1,3322479,326,2.132373917,2.131814


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103105,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":16,
"completed_trajectories":0,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":15.164600208,
"cpu_seconds":15.160377,
"covered":3322479,
"uncovered":3921,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/stdout.txt <==
global m=11 L=3326400 seed=2026103105 gaps=3921 scans=15000 CPU=15.1604s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w15000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,576,576,2651988,2.380779834,2.379842
101,1,2,budget_interrupted,577,1153,3031442,1.212493292,1.21221
102,1,3,budget_interrupted,577,1730,3169543,0.75506275,0.754944
103,1,4,budget_interrupted,577,2307,3238108,0.559341458,0.559178
104,1,5,budget_interrupted,577,2884,3275381,0.4718435,0.471698
105,1,6,budget_interrupted,577,3461,3294886,0.441387917,0.441289
106,1,7,budget_interrupted,577,4038,3306149,0.434382333,0.43429
107,1,8,budget_interrupted,577,4615,3312864,0.419502333,0.419366
108,1,9,budget_interrupted,577,5192,3316951,0.413929084,0.41384
109,1,10,budget_interrupted,577,5769,3319582,0.407297709,0.407236
110,1,11,budget_interrupted,577,6346,3321111,0.404495041,0.404359
111,1,12,budget_interrupted,577,6923,3321895,0.410984083,0.410877
112,1,13,budget_interrupted,577,7500,3322121,0.572838334,0.57267
300,1,14,budget_interrupted,2500,10000,3322369,1.90239175,1.901828
301,1,15,budget_interrupted,2500,12500,3322479,2.193027708,2.192515
302,1,16,budget_interrupted,2500,15000,3322479,2.129036375,2.12848


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/assignment.txt <==
10 11
1 12
0 14
0 15
3 16
11 18
16 20
15 21
14 22
7 24
17 25
26 27
26 28
3 30
31 32
11 33
34 35
5 36
26 40
22 42
2 44
23 45
43 48
2 50
35 54
34 55
40 56
21 60
45 63
15 64
26 66
48 70
22 72
12 75
74 77
11 80
52 84
86 88
20 90
87 96
50 99
32 100
9 105
17 108
104 110
68 112
69 120
16 126
62 132
125 135
128 140
23 144
57 150
116 154
71 160
119 165
4 168
97 175
126 176
140 180
3 189
111 192
172 198
82 200
160 210
71 216
24 220
124 224
177 225
81 231
129 240
178 252
206 264
170 270
122 275
58 280
59 288
17 297
297 300
242 308
213 315
139 320
74 330
88 336
62 350
214 352
50 360
318 378
298 385
334 396
347 400
100 420
395 432
166 440
12 448
327 450
18 462
39 480
479 495
346 504
72 525
218 528
488 540
522 550
6 560
239 576
116 594
582 600
130 616
24 630
524 660
592 672
548 675
352 693
212 700
390 704
249 720
262 756
368 770
118 792
379 800
287 825
198 840
779 864
446 880
477 900
396 924
633 945
939 960
848 990
58 1008
8 1050
38 1056
129 1080
772 1100
539 1120
8 1155
226 1188
27 1200
592 1232
184 1260
1206 1320
1132 1344
818 1350
1096 1386
562 1400
1355 1440
1178 1485
514 1512
508 1540
1347 1575
182 1584
1447 1600
1472 1650
1206 1680
1067 1728
286 1760
1388 1800
900 1848
444 1890
1912 1925
1310 1980
1570 2016
1144 2079
2012 2100
928 2112
1929 2160
782 2200
2028 2240
760 2310
622 2376
1659 2400
704 2464
1172 2475
730 2520
1086 2640
668 2700
466 2772
299 2800
2169 2880
2168 2970
10 3024
1208 3080
1478 3150
3070 3168
2372 3300
2139 3360
1549 3465
1600 3520
2727 3600
634 3696
1928 3780
2062 3850
2018 3960
562 4032
1612 4158
962 4200
3947 4320
1372 4400
3910 4620
822 4725
2134 4752
2247 4800
3392 4928
2528 4950
1449 5040
4686 5280
4448 5400
4162 5544
4219 5600
2612 5775
1448 5940
4809 6048
4206 6160
4972 6300
2854 6336
272 6600
684 6720
2494 6930
4329 7200
6178 7392
4328 7425
848 7560
4512 7700
2558 7920
2278 8316
8139 8400
2219 8640
6322 8800
2978 9240
8228 9450
9262 9504
1712 9900
2889 10080
9278 10395
1446 10560
7148 10800
7030 11088
4539 11200
7862 11550
8468 11880
6610 12096
9440 12320
12382 12600
3572 13200
13204 13860
2507 14400
2482 14784
13238 14850
11289 15120
10462 15400
4178 15840
13366 16632
7899 16800
9172 17325
10722 17600
12126 18480
12008 18900
13186 19008
8498 19800
18009 20160
11314 20790
14027 21600
10336 22176
8912 23100
22508 23760
13920 24640
3609 25200
21722 26400
14766 27720
23228 29700
19929 30240
18162 30800
12098 31680
19666 33264
3372 33600
12062 34650
29544 36960
34688 37800
19982 39600
4384 41580
5387 43200
39442 44352
20612 46200
34388 47520
48219 50400
27098 51975
1922 52800
47526 55440
46988 59400
46930 60480
60512 61600
33022 66528
67712 69300
48024 73920
6969 75600
34922 79200
37628 83160
3672 92400
87848 95040
88539 100800
47888 103950
101086 110880
76688 118800
33562 123200
122482 133056
47912 138600
14619 151200
61322 158400
87846 166320
125962 184800
10028 207900
52566 221760
166922 237600
89912 277200
266619 302400
64088 332640
84984 369600
275768 415800
154988 475200
353018 554400
166606 665280
639668 831600
23662 1108800
276578 1663200
2958766 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2307,2307,2,1,1,2666730,29,9.4212175,9.418511
101,insertion_2,100000,2308,2308,2,1,1,3041503,54,4.49154675,4.490489
102,insertion_3,100000,2308,2308,1,0,1,3172551,79,2.710324459,2.709126
103,insertion_4,100000,2307,2307,2,1,1,3240413,104,2.152974667,2.152483
104,insertion_5,100000,2308,2308,2,1,1,3278664,129,1.919408333,1.912293
105,insertion_6,100000,2308,2308,1,0,1,3297133,154,1.772332875,1.771627
106,insertion_7,100000,2307,2307,1,0,1,3308263,179,1.710316958,1.709711
107,insertion_8,100000,2308,2308,1,0,1,3314635,204,1.656695,1.656119
108,insertion_9,100000,2308,2308,1,0,1,3318669,229,1.619877584,1.618924
109,insertion_10,100000,2307,2307,2,1,1,3321093,254,1.568529875,1.568043
110,insertion_11,100000,2308,2308,1,0,1,3322675,279,1.576195875,1.575626
111,insertion_12,100000,2308,2308,2,1,1,3323459,304,1.588768375,1.588255
112,insertion_13,100000,2308,2308,2,1,1,3323676,326,2.270044084,2.26221
300,global_medium,100000,10000,10000,1,0,1,3324105,326,7.286307583,7.283826
301,global_large_to_small,100000,10000,10000,1,0,1,3324105,326,9.167277292,9.164677
302,global_mixed,100000,10000,10000,1,0,1,3324105,326,7.769229167,7.766605


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103101,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":23,
"completed_trajectories":7,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":58.684823625,
"cpu_seconds":58.652292,
"covered":3324105,
"uncovered":2295,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/stdout.txt <==
global m=11 L=3326400 seed=2026103101 gaps=2295 scans=60000 CPU=58.6523s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2256,2256,2645086,9.20097125,9.198323
100,2,2,budget_interrupted,51,2307,2666730,0.217516208,0.217465
101,1,3,completed,2170,4477,3041503,4.217416208,4.216434
101,2,4,budget_interrupted,138,4615,3039133,0.271277958,0.271208
102,1,5,budget_interrupted,2308,6923,3172551,2.707318042,2.706122
103,1,6,completed,2256,9179,3240413,2.103722375,2.103245
103,2,7,budget_interrupted,51,9230,3239756,0.04600025,0.045989
104,1,8,completed,2186,11416,3278664,1.819717958,1.812625
104,2,9,budget_interrupted,122,11538,3278549,0.096508459,0.09649
105,1,10,budget_interrupted,2308,13846,3297133,1.768907833,1.768203
106,1,11,budget_interrupted,2307,16153,3308263,1.707029584,1.706428
107,1,12,budget_interrupted,2308,18461,3314635,1.653420958,1.652847
108,1,13,budget_interrupted,2308,20769,3318669,1.616671834,1.61572
109,1,14,completed,2225,22994,3321093,1.5129755,1.5125
109,2,15,budget_interrupted,82,23076,3321041,0.05220325,0.052197
110,1,16,budget_interrupted,2308,25384,3322675,1.572911583,1.572347
111,1,17,completed,1974,27358,3323459,1.35949175,1.359151
111,2,18,budget_interrupted,334,27692,3323459,0.22592625,0.225758
112,1,19,completed,2139,29831,3323676,2.108105,2.10032
112,2,20,budget_interrupted,169,30000,3323676,0.158657958,0.158613
300,1,21,budget_interrupted,10000,40000,3324105,7.283015,7.280537
301,1,22,budget_interrupted,10000,50000,3324105,9.163948416,9.161352
302,1,23,budget_interrupted,10000,60000,3324105,7.765836375,7.763214


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/assignment.txt <==
10 11
10 12
3 14
0 15
12 16
14 18
7 20
5 21
15 22
16 24
13 25
26 27
9 28
12 30
31 32
6 33
34 35
2 36
11 40
19 42
41 44
39 45
4 48
43 50
44 54
33 55
49 56
6 60
11 63
15 64
1 66
29 70
56 72
33 75
36 77
71 80
25 84
5 88
54 90
84 96
24 99
23 100
20 105
62 108
55 110
21 112
96 120
95 126
45 132
114 135
41 140
20 144
48 150
29 154
39 160
160 165
107 168
153 175
13 176
114 180
116 189
175 192
9 198
83 200
55 210
8 216
77 220
77 224
3 225
64 231
36 240
29 252
225 264
125 270
203 275
259 280
260 288
42 297
18 300
57 308
54 315
111 320
115 330
235 336
223 350
29 352
24 360
179 378
176 385
273 396
183 400
377 420
116 432
195 440
189 448
378 450
333 462
439 480
348 495
113 504
83 525
211 528
159 540
503 550
315 560
47 576
537 594
168 600
589 616
459 630
117 660
403 672
303 675
617 693
203 700
669 704
695 720
197 756
377 770
585 792
68 800
78 825
499 840
132 864
695 880
78 900
201 924
474 945
599 960
57 990
23 1008
433 1050
931 1056
575 1080
1003 1100
595 1120
97 1155
141 1188
535 1200
897 1232
639 1260
1221 1320
413 1344
78 1350
1373 1386
303 1400
515 1440
1419 1485
449 1512
237 1540
1400 1575
981 1584
119 1600
853 1650
1675 1680
815 1728
515 1760
815 1800
841 1848
1689 1890
937 1925
1701 1980
739 2016
348 2079
2003 2100
1117 2112
1284 2160
3 2200
119 2240
1987 2310
1617 2376
295 2400
861 2464
1503 2475
155 2520
1735 2640
528 2700
249 2772
455 2800
2159 2880
381 2970
1205 3024
2337 3080
1085 3150
2647 3168
1015 3300
739 3360
1146 3465
2115 3520
1895 3600
1513 3696
879 3780
2273 3850
561 3960
2543 4032
1173 4158
1003 4200
35 4320
3815 4400
937 4620
3830 4725
4445 4752
775 4800
1309 4928
3423 4950
995 5040
2935 5280
3921 5400
2433 5544
2055 5600
2830 5775
3201 5940
3983 6048
5755 6160
4775 6300
4579 6336
5815 6600
2039 6720
3351 6930
1583 7200
2515 7392
4191 7425
4355 7560
1173 7700
1881 7920
6717 8316
2503 8400
239 8640
6295 8800
7555 9240
2301 9450
2673 9504
6475 9900
6755 10080
1041 10395
355 10560
681 10800
5205 11088
10479 11200
9903 11550
429 11880
6615 12096
4755 12320
12335 12600
11575 13200
3515 13860
14319 14400
6631 14784
7161 14850
4599 15120
4055 15400
13761 15840
8765 16632
4855 16800
14855 17325
14375 17600
8481 18480
2499 18900
7575 19008
3175 19800
17199 20160
7971 20790
18383 21600
19383 22176
7555 23100
14919 23760
14679 24640
18095 25200
11095 26400
995 27720
13101 29700
14679 30240
11603 30800
13735 31680
9303 33264
32495 33600
8555 34650
11121 36960
455 37800
15072 39600
15619 41580
34275 43200
23122 44352
45839 46200
30182 47520
23919 50400
30682 51975
2373 52800
49229 55440
13860 59400
8303 60480
20151 61600
64480 66528
5783 69300
10479 73920
28959 75600
75983 79200
62735 83160
79359 92400
42802 95040
64239 100800
12083 103950
66561 110880
63519 118800
0 123200
0 133056
0 138600
0 151200
0 158400
0 166320
0 184800
0 207900
0 221760
0 237600
0 277200
0 302400
0 332640
0 369600
0 415800
0 475200
0 554400
0 665280
0 831600
0 1108800
0 1663200
0 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2307,2307,2,1,1,2702178,29,9.158054667,9.15529
101,insertion_2,100000,2308,2308,2,1,1,3089279,54,4.140047167,4.138721
102,insertion_3,100000,2308,2308,1,0,1,3213510,79,2.457105125,2.456324
103,insertion_4,100000,2307,2307,1,0,1,3267775,104,1.932657417,1.932142
104,insertion_5,100000,2308,2308,1,0,1,3297971,129,1.762030375,1.761418
105,insertion_6,100000,2308,2308,1,0,1,3310478,154,1.675403166,1.674417
106,insertion_7,100000,2307,2307,1,0,1,3318334,179,1.570739708,1.570171
107,insertion_8,100000,2308,2308,1,0,1,3322540,204,1.558579625,1.551272
108,insertion_9,100000,2308,2308,1,0,1,3324842,229,1.504972917,1.50449
109,insertion_10,100000,2307,2307,1,0,1,3325945,254,1.491800167,1.491422
110,insertion_11,100000,2308,2308,1,0,1,3326378,279,1.503493875,1.502983
111,insertion_12,100000,2308,31,1,1,0,3326400,304,0.020805792,0.020803


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103102,
"budget_scans":60000,
"actual_scans":25415,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":12,
"started_trajectories":14,
"completed_trajectories":3,
"budget_interrupted_trajectories":11,
"first_success_trajectory":14,
"first_success_scans":25415,
"first_success_wall_seconds":28.7758805,
"first_success_cpu_seconds":28.759638,
"wall_seconds":28.779273708,
"cpu_seconds":28.763032,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/stdout.txt <==
global m=11 L=3326400 seed=2026103102 gaps=0 scans=25415 CPU=28.763s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,2702178,8.731474542,8.728842
100,2,2,budget_interrupted,103,2307,2673442,0.423905625,0.42378
101,1,3,completed,2237,4544,3089279,3.996599458,3.995325
101,2,4,budget_interrupted,71,4615,3080476,0.140711167,0.140667
102,1,5,budget_interrupted,2308,6923,3213510,2.453997208,2.453221
103,1,6,budget_interrupted,2307,9230,3267775,1.929427875,1.928918
104,1,7,budget_interrupted,2308,11538,3297971,1.758744875,1.758134
105,1,8,budget_interrupted,2308,13846,3310478,1.672182833,1.671199
106,1,9,budget_interrupted,2307,16153,3318334,1.567422542,1.566855
107,1,10,budget_interrupted,2308,18461,3322540,1.555284208,1.547976
108,1,11,budget_interrupted,2308,20769,3324842,1.501673125,1.501193
109,1,12,budget_interrupted,2307,23076,3325945,1.488592708,1.488217
110,1,13,budget_interrupted,2308,25384,3326378,1.500140333,1.499631
111,1,14,success,31,25415,3326400,0.017519458,0.017519


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/assignment.txt <==
10 11
1 12
8 14
8 15
3 16
3 18
12 20
3 21
0 22
7 24
0 25
26 27
14 28
28 30
31 32
17 33
34 35
33 36
2 40
30 42
20 44
41 45
43 48
20 50
27 54
16 55
46 56
17 60
54 63
54 64
28 66
54 70
15 72
65 75
2 77
62 80
0 84
8 88
11 90
11 96
29 99
60 100
59 105
9 108
56 110
18 112
47 120
12 126
4 132
116 135
4 140
123 144
5 150
146 154
102 160
106 165
10 168
55 175
168 176
149 180
18 189
59 192
92 198
180 200
48 210
63 216
156 220
74 224
185 225
58 231
119 240
222 252
52 264
71 270
115 275
114 280
171 288
282 297
245 300
90 308
216 315
27 320
304 330
94 336
180 350
256 352
29 360
99 378
324 385
218 396
295 400
228 420
261 432
36 440
186 448
335 450
100 462
239 480
371 495
441 504
90 525
118 528
89 540
40 550
364 560
315 576
260 594
280 600
422 616
348 630
216 660
262 672
35 675
443 693
510 700
86 704
209 720
261 756
356 770
600 792
495 800
265 825
586 840
855 864
206 880
884 900
394 924
854 945
539 960
146 990
189 1008
80 1050
784 1056
449 1080
740 1100
342 1120
254 1155
1070 1188
10 1200
30 1232
644 1260
1306 1320
858 1344
935 1350
930 1386
480 1400
1289 1440
1016 1485
153 1512
1406 1540
905 1575
492 1584
795 1600
640 1650
1006 1680
603 1728
1622 1760
1010 1800
730 1848
153 1890
555 1925
1896 1980
1071 2016
359 2079
1510 2100
598 2112
989 2160
690 2200
1754 2240
1354 2310
1718 2376
569 2400
1718 2464
1986 2475
1724 2520
1864 2640
1610 2700
732 2772
1764 2800
569 2880
206 2970
2583 3024
1904 3080
690 3150
1284 3168
790 3300
166 3360
426 3465
342 3520
110 3600
3110 3696
224 3780
2490 3850
996 3960
2151 4032
2060 4158
3080 4200
4229 4320
3204 4400
1564 4620
2610 4725
2 4752
1049 4800
2390 4928
2630 4950
2324 5040
544 5280
5309 5400
5150 5544
1530 5600
205 5775
746 5940
3663 6048
4424 6160
1740 6300
2966 6336
4084 6600
1306 6720
1236 6930
2009 7200
1488 7392
5031 7425
6957 7560
4590 7700
5546 7920
4428 8316
7924 8400
2069 8640
1424 8800
9124 9240
2790 9450
6416 9504
7926 9900
3614 10080
6659 10395
5782 10560
9929 10800
3566 11088
644 11200
11290 11550
2906 11880
8199 12096
1344 12320
11940 12600
6190 13200
2526 13860
4889 14400
11926 14784
980 14850
1287 15120
7730 15400
6036 15840
7352 16632
14644 16800
13866 17325
8464 17600
13324 18480
5940 18900
11547 19008
14510 19800
11174 20160
10476 20790
6329 21600
20198 22176
12910 23100
1586 23760
15062 24640
2884 25200
3184 26400
11316 27720
576 29700
8847 30240
10244 30800
13142 31680
13022 33264
6244 33600
20796 34650
7504 36960
5445 37800
16310 39600
1656 41580
13529 43200
40406 44352
17110 46200
17426 47520
19684 50400
28205 51975
34864 52800
18906 55440
53346 59400
6363 60480
48944 61600
33147 66528
6 69300
53014 73920
26404 75600
12710 79200
48276 83160
59524 92400
40949 95040
81734 100800
3546 103950
79214 110880
63110 118800
85904 123200
2907 133056
116384 138600
30555 151200
52310 158400
25626 166320
57010 184800
24336 207900
153046 221760
6389 237600
66404 277200
91035 302400
236976 332640
235504 369600
43440 415800
395189 475200
317984 554400
526491 665280
260444 831600
317462 1108800
464744 1663200
2334490 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2307,2307,1,0,1,2675044,29,9.314296958,9.308284
101,insertion_2,100000,2308,2308,1,0,1,3043962,54,4.718486625,4.716721
102,insertion_3,100000,2308,2308,1,0,1,3183329,79,2.893990542,2.893132
103,insertion_4,100000,2307,2307,1,0,1,3248598,104,2.217560834,2.216957
104,insertion_5,100000,2308,2308,1,0,1,3281773,129,1.917167417,1.916471
105,insertion_6,100000,2308,2308,1,0,1,3299864,154,1.80295975,1.802427
106,insertion_7,100000,2307,2307,1,0,1,3309816,179,1.720080083,1.719615
107,insertion_8,100000,2308,2308,1,0,1,3316029,204,1.671653958,1.671192
108,insertion_9,100000,2308,2308,1,0,1,3319559,229,1.64384525,1.643325
109,insertion_10,100000,2307,2307,1,0,1,3321918,254,1.601111333,1.600669
110,insertion_11,100000,2308,2308,2,1,1,3323246,279,1.585755167,1.585237
111,insertion_12,100000,2308,2308,2,1,1,3323977,304,1.60677225,1.606382
112,insertion_13,100000,2308,2308,2,1,1,3324190,326,2.2120735,2.2115
300,global_medium,100000,10000,10000,1,0,1,3324451,326,7.432626708,7.421366
301,global_large_to_small,100000,10000,10000,1,0,1,3324451,326,9.700281542,9.694686
302,global_mixed,100000,10000,10000,1,0,1,3324451,326,7.88118325,7.878602


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103103,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":19,
"completed_trajectories":3,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":59.923530958,
"cpu_seconds":59.89025,
"covered":3324451,
"uncovered":1949,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/stdout.txt <==
global m=11 L=3326400 seed=2026103103 gaps=1949 scans=60000 CPU=59.8903s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,2307,2307,2675044,9.311641917,9.305632
101,1,2,budget_interrupted,2308,4615,3043962,4.715650875,4.713891
102,1,3,budget_interrupted,2308,6923,3183329,2.891031375,2.890175
103,1,4,budget_interrupted,2307,9230,3248598,2.214297292,2.213696
104,1,5,budget_interrupted,2308,11538,3281773,1.91387975,1.913185
105,1,6,budget_interrupted,2308,13846,3299864,1.799647167,1.799117
106,1,7,budget_interrupted,2307,16153,3309816,1.716851625,1.716393
107,1,8,budget_interrupted,2308,18461,3316029,1.668317208,1.667858
108,1,9,budget_interrupted,2308,20769,3319559,1.640592459,1.640078
109,1,10,budget_interrupted,2307,23076,3321918,1.597818416,1.597378
110,1,11,completed,2306,25382,3323246,1.581181625,1.580666
110,2,12,budget_interrupted,2,25384,-1,0.001158917,0.00116
111,1,13,completed,2029,27413,3323977,1.413518167,1.413174
111,2,14,budget_interrupted,279,27692,3323977,0.189999958,0.189959
112,1,15,completed,2081,29773,3324190,1.998416041,1.997885
112,2,16,budget_interrupted,227,30000,3324190,0.210374875,0.210338
300,1,17,budget_interrupted,10000,40000,3324451,7.429261916,7.418008
301,1,18,budget_interrupted,10000,50000,3324451,9.696831458,9.691263
302,1,19,budget_interrupted,10000,60000,3324451,7.877838792,7.875263


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/assignment.txt <==
10 11
3 12
2 14
1 15
5 16
5 18
12 20
1 21
14 22
9 24
5 25
26 27
18 28
7 30
31 32
29 33
34 35
11 36
28 40
24 42
42 44
28 45
45 48
10 50
17 54
49 55
54 56
36 60
49 63
32 64
44 66
54 70
65 72
70 75
28 77
8 80
78 84
2 88
13 90
80 96
52 99
0 100
94 105
35 108
60 110
62 112
116 120
84 126
74 132
133 135
4 140
29 144
115 150
56 154
48 160
139 165
138 168
84 175
134 176
19 180
7 189
128 192
122 198
140 200
19 210
89 216
38 220
6 224
10 225
17 231
56 240
42 252
26 264
43 270
70 275
202 280
125 288
89 297
175 300
290 308
4 315
182 320
236 330
258 336
20 350
314 352
289 360
331 378
224 385
254 396
40 400
204 420
413 432
82 440
342 448
85 450
50 462
288 480
484 495
126 504
325 525
398 528
223 540
470 550
542 560
61 576
584 594
25 600
246 616
499 630
464 660
426 672
160 675
315 693
620 700
50 704
109 720
277 756
294 770
562 792
240 800
40 825
82 840
205 864
724 880
835 900
686 924
493 945
448 960
619 990
598 1008
1020 1050
842 1056
1033 1080
420 1100
538 1120
554 1155
286 1188
925 1200
754 1232
1162 1260
302 1320
1014 1344
1285 1350
0 1386
650 1400
778 1440
79 1485
1386 1512
504 1540
844 1575
1570 1584
640 1600
20 1650
682 1680
466 1728
504 1760
1090 1800
932 1848
1339 1890
574 1925
1244 1980
94 2016
70 2079
120 2100
418 2112
493 2160
290 2200
2106 2240
1214 2310
1690 2376
1390 2400
930 2464
2014 2475
2419 2520
284 2640
385 2700
2142 2772
250 2800
666 2880
889 2970
1582 3024
2884 3080
529 3150
3010 3168
3190 3300
262 3360
154 3465
3144 3520
3250 3600
2866 3696
322 3780
1370 3850
418 3960
2778 4032
2347 4158
1750 4200
4138 4320
2890 4400
4364 4620
1204 4725
3202 4752
3190 4800
3702 4928
3499 4950
1522 5040
4904 5280
2689 5400
378 5544
90 5600
5194 5775
5209 5940
3118 6048
3704 6160
420 6300
4594 6336
3620 6600
1942 6720
924 6930
190 7200
7286 7392
5479 7425
3958 7560
5964 7700
2578 7920
4615 8316
3850 8400
5578 8640
490 8800
4746 9240
4309 9450
34 9504
4390 9900
3118 10080
7819 10395
3538 10560
2050 10800
9922 11088
4150 11200
8820 11550
1258 11880
1434 12096
11898 12320
11239 12600
6920 13200
4704 13860
10678 14400
9554 14784
11419 14850
13282 15120
7504 15400
8698 15840
7630 16632
16390 16800
1519 17325
10390 17600
1258 18480
15649 18900
3058 19008
12790 19800
5466 20160
1159 20790
11599 21600
10930 22176
1344 23100
5218 23760
24338 24640
6199 25200
12190 26400
21418 27720
4039 29700
6838 30240
24050 30800
30058 31680
19906 33264
118 33600
32209 34650
31258 36960
26359 37800
16990 39600
5362 41580
16438 43200
11122 44352
19054 46200
24658 47520
43798 50400
24784 51975
33490 52800
53098 55440
48589 59400
47158 60480
32450 61600
48418 66528
32914 69300
21682 73920
18799 75600
36850 79200
46042 83160
73990 92400
26818 95040
13558 100800
20059 103950
46618 110880
25999 118800
74038 123200
83842 133056
137038 138600
80050 151200
146590 158400
5578 166320
158038 184800
48550 207900
194110 221760
1678 237600
99238 277200
174838 302400
137546 332640
119389 369600
205695 415800
426589 475200
174838 554400
537010 665280
810850 831600
1099990 1108800
1654390 1663200
1463389 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2307,2307,2,1,1,2674834,29,9.272403125,9.269111
101,insertion_2,100000,2308,2308,1,0,1,3072110,54,4.34140325,4.340389
102,insertion_3,100000,2308,2308,2,1,1,3203874,79,2.607885042,2.597699
103,insertion_4,100000,2307,2307,1,0,1,3265529,104,2.038033166,2.032923
104,insertion_5,100000,2308,2308,1,0,1,3295157,129,1.859780209,1.858615
105,insertion_6,100000,2308,2308,1,0,1,3310142,154,1.779328666,1.769499
106,insertion_7,100000,2307,2307,1,0,1,3317427,179,1.682506834,1.682059
107,insertion_8,100000,2308,2308,1,0,1,3321635,204,1.602058417,1.601668
108,insertion_9,100000,2308,2308,1,0,1,3324101,229,1.549400209,1.548993
109,insertion_10,100000,2307,2307,1,0,1,3325523,254,1.5150645,1.514647
110,insertion_11,100000,2308,2308,1,0,1,3326139,279,1.511494917,1.510907
111,insertion_12,100000,2308,2308,1,0,1,3326368,304,1.561727709,1.561271
112,insertion_13,100000,2308,30,1,1,0,3326400,326,0.03423,0.034222


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103104,
"budget_scans":60000,
"actual_scans":27722,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":15,
"completed_trajectories":3,
"budget_interrupted_trajectories":12,
"first_success_trajectory":15,
"first_success_scans":27722,
"first_success_wall_seconds":31.355529417,
"first_success_cpu_seconds":31.322212,
"wall_seconds":31.358962333,
"cpu_seconds":31.325645,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/stdout.txt <==
global m=11 L=3326400 seed=2026103104 gaps=0 scans=27722 CPU=31.3256s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2142,2142,2674834,8.561704917,8.558611
100,2,2,budget_interrupted,165,2307,2644696,0.707925709,0.707734
101,1,3,budget_interrupted,2308,4615,3072110,4.338583542,4.337572
102,1,4,completed,2300,6915,3203874,2.592715583,2.582536
102,2,5,budget_interrupted,8,6923,-1,0.012057958,0.012054
103,1,6,budget_interrupted,2307,9230,3265529,2.034776584,2.029669
104,1,7,budget_interrupted,2308,11538,3295157,1.856100958,1.854973
105,1,8,budget_interrupted,2308,13846,3310142,1.775935958,1.766109
106,1,9,budget_interrupted,2307,16153,3317427,1.679173875,1.678729
107,1,10,budget_interrupted,2308,18461,3321635,1.598682542,1.598295
108,1,11,budget_interrupted,2308,20769,3324101,1.546040584,1.545637
109,1,12,budget_interrupted,2307,23076,3325523,1.51167675,1.511261
110,1,13,budget_interrupted,2308,25384,3326139,1.508213291,1.507627
111,1,14,budget_interrupted,2308,27692,3326368,1.558438792,1.557987
112,1,15,success,30,27722,3326400,0.030931458,0.030925


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/assignment.txt <==
10 11
11 12
0 14
1 15
13 16
9 18
8 20
12 21
20 22
17 24
5 25
26 27
10 28
7 30
31 32
19 33
34 35
3 36
12 40
30 42
38 44
34 45
5 48
0 50
33 54
35 55
46 56
43 60
15 63
40 64
14 66
62 70
57 72
40 75
1 77
32 80
2 84
26 88
19 90
56 96
58 99
60 100
6 105
15 108
24 110
18 112
73 120
68 126
22 132
94 135
118 140
21 144
25 150
50 154
152 160
139 165
24 168
20 175
106 176
56 180
186 189
8 192
190 198
20 200
146 210
177 216
104 220
186 224
160 225
176 231
133 240
110 252
70 264
49 270
99 275
164 280
213 288
294 297
295 300
162 308
246 315
72 320
178 330
78 336
90 350
224 352
356 360
51 378
57 385
298 396
320 400
396 420
267 432
4 440
74 448
235 450
260 462
464 480
424 495
278 504
520 525
370 528
139 540
264 550
284 560
32 576
213 594
145 600
246 616
36 630
442 660
522 672
251 675
36 693
340 700
298 704
476 720
483 756
288 770
322 792
96 800
160 825
276 840
69 864
804 880
535 900
754 924
24 945
176 960
154 990
530 1008
510 1050
238 1056
409 1080
484 1100
704 1120
688 1155
562 1188
1045 1200
1030 1232
624 1260
404 1320
746 1344
85 1350
792 1386
1340 1400
116 1440
1084 1485
105 1512
842 1540
1065 1575
718 1584
920 1600
140 1650
984 1680
645 1728
644 1760
740 1800
502 1848
1077 1890
44 1925
1684 1980
26 2016
1914 2079
1910 2100
1856 2112
949 2160
1804 2200
1264 2240
596 2310
166 2376
1040 2400
722 2464
760 2475
1833 2520
1844 2640
985 2700
498 2772
1320 2800
1616 2880
2074 2970
1347 3024
2844 3080
540 3150
1510 3168
1964 3300
564 3360
414 3465
1024 3520
656 3600
3670 3696
3723 3780
320 3850
3304 3960
1034 4032
1347 4158
3740 4200
3716 4320
2244 4400
2938 4620
4290 4725
3730 4752
520 4800
2878 4928
4192 4950
1244 5040
1184 5280
4585 5400
4026 5544
120 5600
3862 5775
2344 5940
591 6048
5644 6160
4940 6300
3094 6336
3202 6600
144 6720
2934 6930
7136 7200
1822 7392
6585 7425
7017 7560
2322 7700
5944 7920
3334 8316
5840 8400
6596 8640
704 8800
8444 9240
7125 9450
6848 9504
5182 9900
3776 10080
7773 10395
5024 10560
7285 10800
1254 11088
6520 11200
11390 11550
10264 11880
8421 12096
5044 12320
8385 12600
6310 13200
13498 13860
9296 14400
10270 14784
7744 14850
8151 15120
1940 15400
7904 15840
10041 16632
11840 16800
15577 17325
7744 17600
10644 18480
5235 18900
12598 19008
11704 19800
18176 20160
13443 20790
2816 21600
21666 22176
14422 23100
9904 23760
15978 24640
18044 25200
6176 26400
27504 27720
27544 29700
20247 30240
6724 30800
30944 31680
19113 33264
1720 33600
12112 34650
22404 36960
17601 37800
17216 39600
11553 41580
32336 43200
27242 44352
13102 46200
41584 47520
7040 50400
17790 51975
16544 52800
53324 55440
55016 59400
58533 60480
19044 61600
47463 66528
8482 69300
55402 73920
2481 75600
20816 79200
64473 83160
56004 92400
88676 95040
9536 100800
22342 103950
102978 110880
105776 118800
84970 123200
132074 133056
50804 138600
62961 151200
78416 158400
102273 166320
92964 184800
50865 207900
191682 221760
103616 237600
78524 277200
233936 302400
35367 332640
351684 369600
410721 415800
10916 475200
235604 554400
273824 665280
420124 831600
876416 1108800
5127 1663200
1531556 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,2307,2307,1,0,1,2651988,29,9.310978792,9.302326
101,insertion_2,100000,2308,2308,1,0,1,3045587,54,4.77461375,4.773044
102,insertion_3,100000,2308,2308,1,0,1,3184232,79,2.808322,2.80675
103,insertion_4,100000,2307,2307,1,0,1,3248216,104,2.155401625,2.154604
104,insertion_5,100000,2308,2308,1,0,1,3282693,129,2.062632333,1.975174
105,insertion_6,100000,2308,2308,1,0,1,3300523,154,2.067944917,1.931621
106,insertion_7,100000,2307,2307,1,0,1,3310654,179,1.760020791,1.759909
107,insertion_8,100000,2308,2308,1,0,1,3316738,204,1.717256958,1.717066
108,insertion_9,100000,2308,2308,1,0,1,3320471,229,1.642680042,1.642637
109,insertion_10,100000,2307,2307,1,0,1,3322875,254,1.579710417,1.578998
110,insertion_11,100000,2308,2308,2,1,1,3324068,279,1.580461708,1.580078
111,insertion_12,100000,2308,2308,2,1,1,3324713,304,1.609555375,1.609529
112,insertion_13,100000,2308,2308,2,1,1,3324904,326,2.218970375,2.218925
300,global_medium,100000,10000,10000,1,0,1,3325172,326,7.292290125,7.29183
301,global_large_to_small,100000,10000,10000,1,0,1,3325172,326,9.507739584,9.507511
302,global_mixed,100000,10000,10000,1,0,1,3325172,326,10.180609375,10.175842


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/result.json <==
{
"m":11,
"L":3326400,
"method":"global",
"seed":2026103105,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":16,
"started_trajectories":19,
"completed_trajectories":3,
"budget_interrupted_trajectories":16,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":62.272908,
"cpu_seconds":62.029559,
"covered":3325172,
"uncovered":1228,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/stdout.txt <==
global m=11 L=3326400 seed=2026103105 gaps=1228 scans=60000 CPU=62.0296s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_global_w60000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,2307,2307,2651988,9.308252541,9.299604
101,1,2,budget_interrupted,2308,4615,3045587,4.77172775,4.770161
102,1,3,budget_interrupted,2308,6923,3184232,2.805249958,2.803682
103,1,4,budget_interrupted,2307,9230,3248216,2.152117083,2.151322
104,1,5,budget_interrupted,2308,11538,3282693,2.059289625,1.971832
105,1,6,budget_interrupted,2308,13846,3300523,2.063695292,1.927843
106,1,7,budget_interrupted,2307,16153,3310654,1.756669792,1.756562
107,1,8,budget_interrupted,2308,18461,3316738,1.713841042,1.713653
108,1,9,budget_interrupted,2308,20769,3320471,1.639338917,1.639298
109,1,10,budget_interrupted,2307,23076,3322875,1.576350875,1.575639
110,1,11,completed,2194,25270,3324068,1.501620166,1.501244
110,2,12,budget_interrupted,114,25384,3324044,0.075487583,0.075482
111,1,13,completed,2181,27565,3324713,1.521136417,1.521118
111,2,14,budget_interrupted,127,27692,3324713,0.085121375,0.085116
112,1,15,completed,2196,29888,3324904,2.107310834,2.107267
112,2,16,budget_interrupted,112,30000,3324904,0.108329334,0.108331
300,1,17,budget_interrupted,10000,40000,3325172,7.288891458,7.288433
301,1,18,budget_interrupted,10000,50000,3325172,9.504379542,9.504152
302,1,19,budget_interrupted,10000,60000,3325172,10.177225166,10.17246


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/assignment.txt <==
10 11
10 12
9 14
3 15
8 16
14 18
5 20
18 21
3 22
4 24
17 25
26 27
19 28
0 30
31 32
20 33
34 35
2 36
21 40
7 42
17 44
36 45
16 48
27 50
44 54
34 55
3 56
42 60
15 63
47 64
5 66
29 70
20 72
72 75
35 77
41 80
67 84
41 88
66 90
71 96
11 99
57 100
84 105
62 108
103 110
87 112
12 120
43 126
29 132
118 135
55 140
128 144
24 150
123 154
1 160
23 165
43 168
62 175
173 176
6 180
35 189
143 192
77 198
37 200
54 210
116 216
169 220
183 224
54 225
66 231
192 240
139 252
107 264
73 270
194 275
251 280
267 288
44 297
97 300
145 308
129 315
81 320
133 330
147 336
307 350
347 352
276 360
337 378
24 385
95 396
337 400
114 420
224 432
253 440
143 448
234 450
365 462
433 480
159 495
435 504
519 525
83 528
373 540
147 550
391 560
375 576
143 594
564 600
235 616
223 630
49 660
599 672
553 675
518 693
649 700
171 704
96 720
399 756
13 770
227 792
137 800
122 825
735 840
409 864
613 880
414 900
361 924
624 945
241 960
973 990
631 1008
444 1050
73 1056
733 1080
669 1100
315 1120
563 1155
1151 1188
864 1200
763 1232
855 1260
649 1320
463 1344
534 1350
493 1386
509 1400
1191 1440
163 1485
463 1512
689 1540
654 1575
1379 1584
1337 1600
1309 1650
1164 1680
753 1728
789 1760
1284 1800
155 1848
1254 1890
1109 1925
313 1980
119 2016
622 2079
1147 2100
1931 2112
651 2160
2189 2200
1231 2240
1789 2310
1547 2376
537 2400
2443 2464
1054 2475
1107 2520
2233 2640
84 2700
1607 2772
1687 2800
561 2880
2053 2970
967 3024
1769 3080
1914 3150
2327 3168
497 3300
1995 3360
1809 3465
1841 3520
3504 3600
2171 3696
3774 3780
2889 3850
3373 3960
2703 4032
683 4158
1407 4200
193 4320
429 4400
1333 4620
2859 4725
1907 4752
2137 4800
3077 4928
4783 4950
4215 5040
881 5280
3684 5400
2531 5544
1444 5600
4429 5775
1633 5940
5019 6048
1669 6160
2004 6300
601 6336
5269 6600
5271 6720
3463 6930
6087 7200
6755 7392
823 7425
6951 7560
2649 7700
1393 7920
6227 8316
4944 8400
8241 8640
2197 8800
3729 9240
1284 9450
841 9504
1989 9900
231 10080
5293 10395
4721 10560
804 10800
8771 11088
9844 11200
2299 11550
8653 11880
4823 12096
6949 12320
5784 12600
2629 13200
2469 13860
3087 14400
10451 14784
3793 14850
10731 15120
229 15400
3553 15840
455 16632
3207 16800
579 17325
8537 17600
7715 18480
4434 18900
16055 19008
15189 19800
17871 20160
4213 20790
18321 21600
21623 22176
18647 23100
7753 23760
10469 24640
9387 25200
24197 26400
25569 27720
21613 29700
19131 30240
30609 30800
29113 31680
22631 33264
15444 33600
12129 34650
503 36960
22584 37800
20907 39600
17443 41580
22641 43200
32627 44352
37189 46200
45793 47520
30087 50400
27289 51975
51737 52800
48371 55440
50233 59400
4431 60480
46009 61600
11543 66528
59629 69300
36869 73920
69204 75600
62113 79200
39131 83160
30349 92400
88033 95040
57807 100800
73489 103950
44183 110880
14593 118800
97307 123200
95543 133056
94869 138600
17004 151200
125473 158400
38171 166320
76809 184800
96589 207900
124823 221760
192793 237600
276507 277200
243804 302400
69531 332640
128469 369600
104289 415800
40513 475200
15107 554400
295589 665280
814107 831600
73029 1108800
403187 1663200
1917111 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,3325482,326,10.640067292,10.636897


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103101,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":10.643714375,
"cpu_seconds":10.640544,
"covered":3325482,
"uncovered":918,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/stdout.txt <==
ordered m=11 L=3326400 seed=2026103101 gaps=918 scans=15000 CPU=10.6405s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,3325482,10.636300625,10.633136


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/assignment.txt <==
10 11
1 12
12 14
12 15
11 16
14 18
16 20
9 21
6 22
17 24
23 25
26 27
22 28
22 30
31 32
26 33
34 35
9 36
31 40
4 42
22 44
15 45
19 48
38 50
8 54
24 55
47 56
40 60
11 63
15 64
47 66
24 70
5 72
3 75
49 77
55 80
58 84
58 88
75 90
83 96
20 99
68 100
39 105
105 108
100 110
87 112
6 120
2 126
106 132
17 135
64 140
99 144
108 150
140 154
103 160
101 165
29 168
118 175
55 176
21 180
44 189
175 192
128 198
28 200
60 210
197 216
90 220
131 224
93 225
84 231
7 240
101 252
130 264
141 270
243 275
66 280
131 288
152 297
208 300
70 308
84 315
183 320
240 330
262 336
300 350
206 352
129 360
368 378
364 385
308 396
199 400
184 420
69 432
190 440
367 448
363 450
202 462
51 480
2 495
173 504
405 525
262 528
501 540
470 550
519 560
515 576
146 594
328 600
426 616
360 630
46 660
94 672
168 675
335 693
318 700
495 704
167 720
65 756
14 770
29 792
439 800
728 825
186 840
35 864
306 880
633 900
874 924
395 945
343 960
452 990
749 1008
90 1050
526 1056
609 1080
78 1100
679 1120
504 1155
881 1188
483 1200
118 1232
1200 1260
1246 1320
1199 1344
1113 1350
38 1386
1100 1400
291 1440
260 1485
317 1512
826 1540
1560 1575
965 1584
983 1600
1170 1650
99 1680
1475 1728
1486 1760
33 1800
1522 1848
1599 1890
1333 1925
272 1980
227 2016
1259 2079
1380 2100
239 2112
1149 2160
420 2200
239 2240
2044 2310
341 2376
2359 2400
734 2464
2333 2475
2469 2520
1146 2640
2013 2700
2612 2772
919 2800
495 2880
542 2970
1325 3024
1266 3080
2610 3150
1397 3168
178 3300
2259 3360
609 3465
815 3520
3363 3600
346 3696
789 3780
3808 3850
200 3960
1955 4032
938 4158
1800 4200
2087 4320
2679 4400
1624 4620
1068 4725
4661 4752
3183 4800
2415 4928
4620 4950
2019 5040
2466 5280
2733 5400
1469 5544
1479 5600
720 5775
4700 5940
5861 6048
5544 6160
5160 6300
1967 6336
4258 6600
1159 6720
3440 6930
5091 7200
5278 7392
2933 7425
6189 7560
6118 7700
7607 7920
7472 8316
4519 8400
5091 8640
5079 8800
2106 9240
393 9450
7037 9504
1620 9900
6429 10080
854 10395
4655 10560
6333 10800
2261 11088
4839 11200
8070 11550
3581 11880
3683 12096
7084 12320
10389 12600
3358 13200
0 13860
10863 14400
623 14784
13058 14850
10419 15120
11718 15400
14087 15840
6605 16632
5959 16800
14258 17325
7063 17600
2806 18480
2640 18900
611 19008
6140 19800
3909 20160
1532 20790
6531 21600
9317 22176
21784 23100
21941 23760
16324 24640
5349 25200
9079 26400
15624 27720
3608 29700
339 30240
27104 30800
27887 31680
18485 33264
11239 33600
21458 34650
31506 36960
32793 37800
33860 39600
37110 41580
15171 43200
33635 44352
7924 46200
43127 47520
43149 50400
37358 51975
31703 52800
13142 55440
14813 59400
19029 60480
44919 61600
14933 66528
53460 69300
47470 73920
2409 75600
12647 79200
11045 83160
5890 92400
87821 95040
94629 100800
50858 103950
84125 110880
115253 118800
56119 123200
120611 133056
105850 138600
23811 151200
132503 158400
105965 166320
79978 184800
174980 207900
8826 221760
10061 237600
110466 277200
251331 302400
258306 332640
143566 369600
228906 415800
230381 475200
71130 554400
421109 665280
652260 831600
578469 1108800
681079 1663200
2203863 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,3302947,326,12.866961333,12.861392


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103102,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":12.870628083,
"cpu_seconds":12.865051,
"covered":3302947,
"uncovered":23453,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/stdout.txt <==
ordered m=11 L=3326400 seed=2026103102 gaps=23453 scans=15000 CPU=12.8651s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,3302947,12.86320575,12.857642


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/assignment.txt <==
10 11
9 12
8 14
7 15
11 16
14 18
0 20
7 21
4 22
5 24
6 25
26 27
10 28
13 30
31 32
30 33
34 35
2 36
15 40
0 42
20 44
34 45
3 48
38 50
23 54
51 55
26 56
25 60
53 63
39 64
6 66
44 70
65 72
1 75
25 77
35 80
18 84
55 88
49 90
35 96
45 99
68 100
76 105
5 108
66 110
54 112
70 120
98 126
60 132
19 135
30 140
17 144
61 150
58 154
87 160
117 165
90 168
48 175
103 176
92 180
89 189
111 192
78 198
28 200
58 210
41 216
156 220
47 224
16 225
69 231
183 240
130 252
156 264
199 270
221 275
164 280
83 288
206 297
121 300
124 308
62 315
143 320
132 330
222 336
258 350
335 352
344 360
170 378
249 385
12 396
71 400
298 420
233 432
288 440
79 448
91 450
234 462
23 480
371 495
80 504
16 525
215 528
109 540
386 550
90 560
275 576
89 594
328 600
566 616
544 630
264 660
239 672
616 675
156 693
248 700
71 704
119 720
422 756
16 770
380 792
151 800
721 825
130 840
521 864
119 880
308 900
702 924
109 945
327 960
146 990
334 1008
208 1050
719 1056
379 1080
308 1100
930 1120
513 1155
815 1188
1171 1200
398 1232
4 1260
552 1320
15 1344
841 1350
618 1386
678 1400
1043 1440
557 1485
1144 1512
964 1540
991 1575
39 1584
1591 1600
886 1650
1350 1680
1715 1728
1399 1760
128 1800
174 1848
1684 1890
348 1925
236 1980
623 2016
1196 2079
118 2100
1223 2112
179 2160
748 2200
1039 2240
2172 2310
1031 2376
1911 2400
207 2464
1541 2475
1984 2520
1719 2640
1741 2700
2466 2772
2048 2800
263 2880
2096 2970
2798 3024
24 3080
3148 3150
3119 3168
2296 3300
370 3360
2456 3465
599 3520
2711 3600
1014 3696
2224 3780
2186 3850
776 3960
1199 4032
908 4158
1378 4200
1907 4320
1848 4400
198 4620
818 4725
1607 4752
2391 4800
2895 4928
3026 4950
4844 5040
1239 5280
3548 5400
1794 5544
108 5600
2986 5775
1232 5940
3545 6048
2750 6160
1048 6300
5063 6336
528 6600
399 6720
5868 6930
4211 7200
2159 7392
2366 7425
332 7560
5408 7700
7239 7920
3932 8316
7108 8400
2867 8640
2671 8800
3384 9240
8378 9450
5273 9504
2648 9900
2324 10080
3086 10395
9399 10560
3091 10800
2190 11088
591 11200
5296 11550
8252 11880
11321 12096
3727 12320
808 12600
2328 13200
3558 13860
5447 14400
5583 14784
5798 14850
8630 15120
6948 15400
13239 15840
16028 16632
2908 16800
8236 17325
8391 17600
17310 18480
7118 18900
13703 19008
18848 19800
7364 20160
7496 20790
20051 21600
17903 22176
13246 23100
17799 23760
1487 24640
15118 25200
22128 26400
17084 27720
10748 29700
13427 30240
14648 30800
11079 31680
24344 33264
26878 33600
31336 34650
33024 36960
33578 37800
34359 39600
41284 41580
23603 43200
11567 44352
45586 46200
25719 47520
1678 50400
11276 51975
18951 52800
54164 55440
5348 59400
52979 60480
16271 61600
45017 66528
31036 69300
63567 73920
6718 75600
2679 79200
11044 83160
55948 92400
56327 95040
10078 100800
101366 103950
94484 110880
86711 118800
83471 123200
61433 133056
48436 138600
76499 151200
39111 158400
10412 166320
125424 184800
95716 207900
54767 221760
223511 237600
107236 277200
77278 302400
78767 332640
27471 369600
321004 415800
300551 475200
21198 554400
202670 665280
501624 831600
664527 1108800
573839 1663200
2186666 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,3304256,326,12.705214959,12.661042


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103103,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":12.70902675,
"cpu_seconds":12.664853,
"covered":3304256,
"uncovered":22144,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/stdout.txt <==
ordered m=11 L=3326400 seed=2026103103 gaps=22144 scans=15000 CPU=12.6649s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,3304256,12.70141925,12.657249


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/assignment.txt <==
10 11
4 12
7 14
3 15
14 16
14 18
5 20
15 21
17 22
10 24
16 25
26 27
3 28
12 30
31 32
2 33
34 35
20 36
17 40
19 42
29 44
15 45
22 48
21 50
44 54
34 55
11 56
24 60
12 63
7 64
47 66
9 70
2 72
6 75
20 77
77 80
43 84
37 88
0 90
23 96
71 99
1 100
51 105
8 108
33 110
27 112
114 120
113 126
41 132
120 135
107 140
38 144
36 150
53 154
37 160
13 165
131 168
156 175
81 176
120 180
8 189
143 192
137 198
61 200
163 210
170 216
133 220
207 224
51 225
165 231
54 240
243 252
25 264
30 270
154 275
275 280
181 288
129 297
96 300
185 308
159 315
295 320
283 330
307 336
261 350
345 352
23 360
97 378
214 385
313 396
361 400
169 420
278 432
409 440
39 448
126 450
383 462
117 480
203 495
155 504
226 525
157 528
210 540
331 550
167 560
551 576
305 594
546 600
279 616
537 630
209 660
151 672
426 675
449 693
409 700
111 704
9 720
71 756
459 770
445 792
561 800
506 825
443 840
359 864
837 880
876 900
745 924
444 945
535 960
973 990
531 1008
181 1050
521 1056
909 1080
649 1100
975 1120
564 1155
877 1188
246 1200
419 1232
969 1260
313 1320
375 1344
943 1350
911 1386
111 1400
855 1440
382 1485
223 1512
269 1540
411 1575
421 1584
961 1600
1531 1650
867 1680
935 1728
1397 1760
426 1800
755 1848
1629 1890
1378 1925
1969 1980
783 2016
734 2079
1451 2100
623 2112
615 2160
1949 2200
2127 2240
1703 2310
1861 2376
961 2400
1203 2464
2381 2475
895 2520
1753 2640
1269 2700
2605 2772
951 2800
55 2880
1597 2970
419 3024
1509 3080
1681 3150
949 3168
781 3300
1047 3360
2084 3465
687 3520
3126 3600
3443 3696
3135 3780
3069 3850
1309 3960
1895 4032
3569 4158
1063 4200
277 4320
2687 4400
4453 4620
3781 4725
2879 4752
1761 4800
3183 4928
181 4950
369 5040
2533 5280
4183 5400
2629 5544
2351 5600
1306 5775
3577 5940
727 6048
1929 6160
643 6300
2351 6336
2389 6600
2935 6720
2439 6930
7183 7200
2435 7392
856 7425
6669 7560
7689 7700
4757 7920
1427 8316
2211 8400
3535 8640
4961 8800
7249 9240
5589 9450
4309 9504
6781 9900
2575 10080
7164 10395
1239 10560
8175 10800
5123 11088
3247 11200
2719 11550
5557 11880
5079 12096
9557 12320
1903 12600
2281 13200
1389 13860
13807 14400
5423 14784
2169 14850
11955 15120
5029 15400
8869 15840
8819 16632
16183 16800
15331 17325
1761 17600
1063 18480
11451 18900
14447 19008
17581 19800
5487 20160
13989 20790
12495 21600
3407 22176
223 23100
7477 23760
16687 24640
5751 25200
18095 26400
26029 27720
28569 29700
8535 30240
21167 30800
12757 31680
10499 33264
9111 33600
34453 34650
5449 36960
36651 37800
14743 39600
26589 41580
17751 43200
39215 44352
4423 46200
31957 47520
11983 50400
49689 51975
24161 52800
37717 55440
46389 59400
59695 60480
55887 61600
49295 66528
3781 69300
45399 73920
68655 75600
12943 79200
45489 83160
33935 92400
91957 95040
97327 100800
47881 103950
93349 110880
10981 118800
43567 123200
27119 133056
42223 138600
38415 151200
26735 158400
52209 166320
176623 184800
107649 207900
179799 221760
169381 237600
263143 277200
280335 302400
17769 332640
292655 369600
149229 415800
280175 475200
472303 554400
475479 665280
772929 831600
52527 1108800
1040581 1663200
802981 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,3326185,326,10.652743625,10.648641


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103104,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":10.656451666,
"cpu_seconds":10.652348,
"covered":3326185,
"uncovered":215,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/stdout.txt <==
ordered m=11 L=3326400 seed=2026103104 gaps=215 scans=15000 CPU=10.6523s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,3326185,10.648918208,10.644819


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/assignment.txt <==
10 11
1 12
12 14
12 15
7 16
2 18
0 20
9 21
4 22
19 24
16 25
26 27
10 28
28 30
31 32
11 33
34 35
29 36
3 40
0 42
9 44
32 45
9 48
26 50
35 54
49 55
46 56
52 60
14 63
47 64
39 66
64 70
11 72
6 75
1 77
50 80
70 84
37 88
5 90
33 96
8 99
96 100
48 105
17 108
108 110
74 112
75 120
16 126
33 132
23 135
4 140
93 144
106 150
134 154
143 160
129 165
142 168
111 175
117 176
41 180
44 189
79 192
62 198
51 200
78 210
179 216
124 220
130 224
131 225
24 231
99 240
86 252
69 264
59 270
84 275
230 280
47 288
278 297
136 300
248 308
293 315
15 320
244 330
202 336
36 350
337 352
113 360
98 378
199 385
177 396
171 400
228 420
141 432
189 440
18 448
239 450
150 462
465 480
467 495
58 504
232 525
261 528
68 540
184 550
470 560
207 576
386 594
411 600
498 616
604 630
93 660
190 672
644 675
431 693
246 700
145 704
699 720
170 756
374 770
45 792
379 800
786 825
622 840
651 864
173 880
311 900
528 924
113 945
562 960
152 990
730 1008
186 1050
81 1056
1013 1080
1064 1100
750 1120
3 1155
116 1188
771 1200
778 1232
364 1260
1245 1320
690 1344
149 1350
1322 1386
846 1400
459 1440
1358 1485
464 1512
724 1540
779 1575
909 1584
271 1600
1311 1650
90 1680
719 1728
1169 1760
59 1800
276 1848
1448 1890
1361 1925
225 1980
706 2016
35 2079
862 2100
1905 2112
939 2160
621 2200
1450 2240
2208 2310
2229 2376
2139 2400
2458 2464
2129 2475
2044 2520
453 2640
1049 2700
332 2772
146 2800
399 2880
2852 2970
2732 3024
2348 3080
1444 3150
309 3168
2601 3300
2430 3360
889 3465
3473 3520
1571 3600
1450 3696
788 3780
2824 3850
3525 3960
1234 4032
3284 4158
1702 4200
3819 4320
3621 4400
304 4620
1094 4725
3021 4752
1551 4800
4362 4928
4706 4950
1042 5040
3633 5280
5099 5400
4028 5544
4346 5600
1669 5775
5228 5940
4244 6048
2570 6160
536 6300
1893 6336
2301 6600
6514 6720
4984 6930
2619 7200
4401 7392
1556 7425
248 7560
5036 7700
5805 7920
6650 8316
22 8400
2319 8640
8401 8800
3048 9240
1769 9450
9501 9504
4109 9900
9442 10080
9197 10395
1713 10560
2579 10800
314 11088
1586 11200
9754 11550
4973 11880
2930 12096
6490 12320
11524 12600
6801 13200
2464 13860
14351 14400
9681 14784
11456 14850
4010 15120
13042 15400
8805 15840
13400 16632
7146 16800
13604 17325
3121 17600
3888 18480
15836 18900
11397 19008
509 19800
14482 20160
5894 20790
12699 21600
20241 22176
9936 23100
11085 23760
16010 24640
15142 25200
3921 26400
20944 27720
3209 29700
2242 30240
27770 30800
16725 31680
5084 33264
10546 33600
18454 34650
31608 36960
22136 37800
4221 39600
6308 41580
13199 43200
27633 44352
14136 46200
42765 47520
20386 50400
51719 51975
47121 52800
25533 55440
42809 59400
22402 60480
3130 61600
21716 66528
44284 69300
69210 73920
9050 75600
1521 79200
71648 83160
87802 92400
32565 95040
40546 100800
67886 103950
13128 110880
35901 118800
40090 123200
74757 133056
79564 138600
42562 151200
27921 158400
105638 166320
69322 184800
9004 207900
15904 221760
133521 237600
124342 277200
294562 302400
239373 332640
96561 369600
149464 415800
190965 475200
491002 554400
396512 665280
617282 831600
614061 1108800
135050 1663200
2982321 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,15000,15000,1,0,1,3313635,326,12.56519525,12.561527


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103105,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":0,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":12.568882083,
"cpu_seconds":12.565212,
"covered":3313635,
"uncovered":12765,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/stdout.txt <==
ordered m=11 L=3326400 seed=2026103105 gaps=12765 scans=15000 CPU=12.5652s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w15000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,15000,15000,3313635,12.561315166,12.557652


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/assignment.txt <==
10 11
0 12
7 14
10 15
6 16
14 18
17 20
1 21
17 22
18 24
1 25
26 27
19 28
28 30
31 32
26 33
34 35
20 36
13 40
15 42
13 44
16 45
30 48
41 50
44 54
29 55
3 56
52 60
37 63
47 64
53 66
39 70
2 72
49 75
23 77
73 80
51 84
25 88
76 90
23 96
71 99
21 100
94 105
8 108
55 110
11 112
82 120
113 126
93 132
91 135
27 140
110 144
34 150
107 154
113 160
95 165
87 168
54 175
157 176
105 180
8 189
71 192
137 198
81 200
154 210
170 216
45 220
67 224
181 225
74 231
142 240
27 252
81 264
46 270
111 275
83 280
239 288
35 297
244 300
129 308
79 315
103 320
75 330
39 336
111 350
33 352
165 360
23 378
195 385
299 396
181 400
214 420
62 432
429 440
179 448
211 450
239 462
343 480
315 495
499 504
439 525
407 528
136 540
161 550
487 560
335 576
203 594
381 600
481 616
184 630
9 660
207 672
136 675
155 693
671 700
161 704
405 720
275 756
89 770
11 792
513 800
821 825
367 840
679 864
649 880
766 900
45 924
898 945
463 960
5 990
615 1008
4 1050
245 1056
907 1080
561 1100
403 1120
584 1155
827 1188
261 1200
173 1232
195 1260
1269 1320
1299 1344
946 1350
443 1386
531 1400
673 1440
1193 1485
835 1512
305 1540
214 1575
443 1584
1473 1600
1461 1650
247 1680
719 1728
353 1760
1381 1800
1283 1848
1129 1890
221 1925
1965 1980
951 2016
2060 2079
1594 2100
1895 2112
823 2160
509 2200
1747 2240
1805 2310
2147 2376
2381 2400
789 2464
2143 2475
1875 2520
69 2640
1423 2700
1415 2772
2531 2800
583 2880
599 2970
827 3024
2995 3080
2314 3150
2885 3168
169 3300
1327 3360
3019 3465
513 3520
1831 3600
443 3696
583 3780
2469 3850
3645 3960
3471 4032
3851 4158
871 4200
103 4320
1153 4400
229 4620
4594 4725
179 4752
3431 4800
4903 4928
3793 4950
4143 5040
209 5280
3961 5400
2123 5544
5473 5600
4009 5775
1589 5940
143 6048
789 6160
1264 6300
4997 6336
2061 6600
2767 6720
499 6930
5981 7200
5841 7392
6836 7425
4867 7560
7433 7700
1633 7920
5819 8316
6871 8400
8263 8640
6433 8800
8075 9240
6661 9450
7109 9504
4781 9900
10023 10080
4279 10395
8807 10560
8983 10800
10739 11088
1231 11200
6109 11550
8353 11880
10511 12096
11393 12320
3271 12600
8193 13200
11255 13860
10831 14400
2663 14784
9311 14850
1063 15120
13593 15400
3073 15840
13379 16632
2631 16800
15304 17325
13473 17600
14289 18480
14761 18900
773 19008
2981 19800
18255 20160
6169 20790
2503 21600
14963 22176
10161 23100
16273 23760
16049 24640
14311 25200
10781 26400
9319 27720
16181 29700
22663 30240
4353 30800
8165 31680
23507 33264
29971 33600
34633 34650
16805 36960
17461 37800
22753 39600
33889 41580
11143 43200
25511 44352
22069 46200
24193 47520
19471 50400
1444 51975
25061 52800
41429 55440
35981 59400
48583 60480
53009 61600
38159 66528
11839 69300
68135 73920
26263 75600
38593 79200
68867 83160
57461 92400
29285 95040
86671 100800
52789 103950
96275 110880
57581 118800
28369 123200
107879 133056
74233 138600
58663 151200
149473 158400
35603 166320
32381 184800
178159 207900
209255 221760
97181 237600
254389 277200
123463 302400
195233 332640
225489 369600
54679 415800
276389 475200
133633 554400
164303 665280
102131 831600
572069 1108800
1145633 1663200
950543 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,2,1,1,3326213,326,42.216016375,42.201645


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103101,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":2,
"completed_trajectories":1,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":42.2196975,
"cpu_seconds":42.205328,
"covered":3326213,
"uncovered":187,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/stdout.txt <==
ordered m=11 L=3326400 seed=2026103101 gaps=187 scans=60000 CPU=42.2053s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,43286,43286,3325743,30.449938458,30.440338
100,2,2,budget_interrupted,16714,60000,3326213,11.762152208,11.757386


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/assignment.txt <==
10 11
0 12
1 14
7 15
14 16
14 18
1 20
10 21
11 22
18 24
10 25
26 27
11 28
28 30
31 32
29 33
34 35
20 36
13 40
21 42
1 44
4 45
6 48
25 50
8 54
16 55
19 56
16 60
16 63
47 64
59 66
9 70
2 72
70 75
24 77
23 80
3 84
25 88
64 90
71 96
74 99
5 100
49 105
44 108
17 110
83 112
106 120
9 126
5 132
130 135
89 140
38 144
130 150
97 154
113 160
2 165
35 168
90 175
9 176
57 180
6 189
143 192
41 198
165 200
39 210
98 216
193 220
103 224
190 225
185 231
166 240
219 252
249 264
214 270
145 275
163 280
87 288
8 297
100 300
223 308
214 315
151 320
327 330
259 336
345 350
97 352
357 360
358 378
27 385
213 396
55 400
129 420
422 432
233 440
271 448
340 450
311 462
193 480
47 495
51 504
422 525
217 528
89 540
545 550
363 560
311 576
503 594
250 600
507 616
124 630
149 660
91 672
490 675
90 693
471 700
599 704
117 720
415 756
391 770
81 792
551 800
720 825
331 840
503 864
313 880
477 900
731 924
747 945
463 960
977 990
779 1008
65 1050
225 1056
657 1080
765 1100
439 1120
959 1155
713 1188
550 1200
1035 1232
109 1260
393 1320
1099 1344
40 1350
119 1386
555 1400
477 1440
717 1485
947 1512
1091 1540
1015 1575
509 1584
465 1600
195 1650
1351 1680
1271 1728
1753 1760
1245 1800
1403 1848
1744 1890
1196 1925
1637 1980
807 2016
317 2079
527 2100
23 2112
1377 2160
845 2200
2231 2240
2279 2310
773 2376
695 2400
1819 2464
645 2475
107 2520
73 2640
715 2700
1371 2772
2155 2800
2191 2880
2297 2970
791 3024
811 3080
565 3150
1301 3168
3165 3300
2443 3360
1274 3465
873 3520
1831 3600
1371 3696
2711 3780
915 3850
2337 3960
2319 4032
909 4158
3131 4200
1197 4320
245 4400
2911 4620
4286 4725
4733 4752
655 4800
2127 4928
345 4950
2291 5040
4833 5280
2065 5400
111 5544
215 5600
5567 5775
2697 5940
4023 6048
1511 6160
4391 6300
2327 6336
2865 6600
1771 6720
3749 6930
6957 7200
3479 7392
707 7425
2431 7560
3665 7700
1017 7920
7445 8316
5987 8400
3151 8640
4145 8800
7109 9240
1451 9450
9221 9504
7245 9900
5367 10080
4904 10395
9673 10560
1917 10800
9351 11088
5355 11200
6965 11550
10617 11880
7503 12096
3051 12320
5651 12600
2445 13200
10947 13860
9837 14400
4815 14784
8265 14850
15031 15120
8511 15400
4497 15840
2295 16632
4695 16800
6640 17325
7665 17600
11367 18480
13211 18900
17975 19008
3645 19800
15631 20160
15167 20790
8397 21600
17111 22176
20267 23100
2357 23760
23183 24640
18391 25200
12871 26400
5789 27720
18165 29700
2007 30240
5431 30800
27273 31680
24471 33264
8311 33600
8595 34650
25227 36960
611 37800
20045 39600
30149 41580
17037 43200
37071 44352
32265 46200
31397 47520
33511 50400
35282 51975
26551 52800
44937 55440
28065 59400
49231 60480
46311 61600
5991 66528
30265 69300
52471 73920
69491 75600
47237 79200
12989 83160
60395 92400
62327 95040
88951 100800
69617 103950
20279 110880
39317 118800
11591 123200
51855 133056
5065 138600
58797 151200
22487 158400
112587 166320
33991 184800
90407 207900
54543 221760
63077 237600
130307 277200
129871 302400
246167 332640
319591 369600
260507 415800
348197 475200
366631 554400
573327 665280
361307 831600
719991 1108800
290247 1663200
1598631 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,2,1,1,3325688,326,48.287468,48.272547


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103102,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":2,
"completed_trajectories":1,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":48.291101333,
"cpu_seconds":48.27618,
"covered":3325688,
"uncovered":712,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/stdout.txt <==
ordered m=11 L=3326400 seed=2026103102 gaps=712 scans=60000 CPU=48.2762s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,40060,40060,3303099,34.147378167,34.136798
100,2,2,budget_interrupted,19940,60000,3325688,14.136331459,14.132001


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/assignment.txt <==
10 11
4 12
9 14
12 15
10 16
14 18
13 20
0 21
5 22
22 24
21 25
26 27
15 28
0 30
31 32
8 33
34 35
20 36
5 40
25 42
13 44
18 45
34 48
11 50
44 54
39 55
19 56
36 60
24 63
47 64
53 66
59 70
38 72
9 75
15 77
65 80
7 84
1 88
48 90
2 96
47 99
81 100
39 105
8 108
77 110
103 112
6 120
77 126
23 132
33 135
55 140
2 144
54 150
59 154
105 160
62 165
115 168
76 175
73 176
168 180
35 189
121 192
191 198
101 200
97 210
62 216
17 220
47 224
174 225
158 231
66 240
3 252
35 264
78 270
91 275
229 280
242 288
179 297
264 300
39 308
99 315
25 320
217 330
199 336
41 350
161 352
78 360
287 378
309 385
227 396
341 400
375 420
258 432
397 440
307 448
144 450
11 462
277 480
212 495
171 504
474 525
167 528
409 540
501 550
363 560
421 576
575 594
414 600
201 616
543 630
157 660
637 672
444 675
95 693
531 700
79 704
529 720
553 756
99 770
83 792
541 800
116 825
291 840
265 864
561 880
744 900
479 924
519 945
825 960
509 990
925 1008
324 1050
361 1056
289 1080
741 1100
643 1120
587 1155
557 1188
114 1200
873 1232
469 1260
997 1320
1039 1344
1344 1350
1001 1386
369 1400
1429 1440
514 1485
589 1512
257 1540
549 1575
1153 1584
941 1600
391 1650
1063 1680
1095 1728
1041 1760
294 1800
1067 1848
123 1890
239 1925
1103 1980
1431 2016
1250 2079
291 2100
1945 2112
49 2160
41 2200
783 2240
1687 2310
2339 2376
1 2400
337 2464
1626 2475
1623 2520
2077 2640
2244 2700
2075 2772
1601 2800
185 2880
1009 2970
2497 3024
29 3080
2724 3150
1681 3168
3141 3300
2323 3360
410 3465
3397 3520
2601 3600
1991 3696
2643 3780
1851 3850
749 3960
1935 4032
3923 4158
3729 4200
1575 4320
3641 4400
2269 4620
204 4725
3527 4752
1741 4800
979 4928
2451 4950
889 5040
337 5280
894 5400
3647 5544
1489 5600
4701 5775
2009 5940
4455 6048
649 6160
2829 6300
2341 6336
6201 6600
4563 6720
5855 6930
3351 7200
6551 7392
1791 7425
3829 7560
3501 7700
5377 7920
1007 8316
7431 8400
7143 8640
5401 8800
2069 9240
6819 9450
97 9504
3441 9900
9709 10080
5629 10395
9785 10560
2994 10800
7223 11088
141 11200
6801 11550
29 11880
6471 12096
11143 12320
9951 12600
1801 13200
10247 13860
8994 14400
143 14784
14649 14850
15063 15120
2401 15400
5969 15840
13493 16632
11631 16800
8726 17325
1001 17600
16049 18480
1569 18900
6565 19008
10041 19800
12229 20160
15079 20790
19794 21600
2855 22176
1989 23100
8017 23760
9801 24640
5751 25200
8401 26400
17389 27720
6741 29700
4983 30240
26129 30800
18425 31680
12599 33264
24141 33600
28031 34650
17303 36960
33069 37800
38641 39600
37689 41580
30594 43200
18575 44352
44889 46200
15937 47520
14151 50400
12174 51975
8141 52800
27383 55440
56241 59400
24615 60480
32289 61600
39815 66528
60789 69300
13523 73920
28194 75600
40401 79200
15869 83160
70089 92400
7865 95040
77031 100800
73599 103950
32423 110880
65041 118800
45001 123200
100943 133056
136931 138600
60594 151200
147341 158400
98027 166320
116289 184800
106989 207900
185807 221760
25441 237600
100049 277200
136194 302400
247463 332640
43341 369600
135969 415800
419705 475200
531601 554400
26629 665280
89769 831600
564649 1108800
966929 1663200
2683341 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,2,1,1,3325587,326,47.516223958,47.497585


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103103,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":2,
"completed_trajectories":1,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":47.519912125,
"cpu_seconds":47.501272,
"covered":3325587,
"uncovered":813,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/stdout.txt <==
ordered m=11 L=3326400 seed=2026103103 gaps=813 scans=60000 CPU=47.5013s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,40068,40068,3304635,33.214173458,33.204244
100,2,2,budget_interrupted,19932,60000,3325587,14.298238083,14.289534


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/assignment.txt <==
10 11
4 12
7 14
3 15
14 16
14 18
5 20
15 21
17 22
10 24
16 25
26 27
3 28
12 30
31 32
2 33
34 35
20 36
17 40
19 42
29 44
15 45
22 48
21 50
44 54
34 55
11 56
24 60
12 63
7 64
47 66
9 70
2 72
6 75
20 77
77 80
43 84
37 88
0 90
23 96
71 99
1 100
13 105
8 108
33 110
27 112
114 120
113 126
41 132
120 135
107 140
38 144
36 150
53 154
37 160
13 165
131 168
156 175
81 176
120 180
8 189
143 192
137 198
61 200
163 210
170 216
133 220
207 224
51 225
165 231
54 240
243 252
25 264
30 270
154 275
275 280
181 288
129 297
96 300
185 308
159 315
295 320
283 330
307 336
261 350
345 352
189 360
97 378
214 385
313 396
361 400
169 420
278 432
409 440
39 448
126 450
383 462
117 480
203 495
155 504
412 525
157 528
210 540
331 550
167 560
551 576
305 594
546 600
279 616
537 630
209 660
151 672
256 675
449 693
51 700
111 704
9 720
71 756
459 770
445 792
561 800
506 825
443 840
359 864
837 880
876 900
745 924
444 945
535 960
973 990
531 1008
181 1050
521 1056
743 1080
649 1100
975 1120
564 1155
587 1188
246 1200
419 1232
969 1260
313 1320
375 1344
885 1350
911 1386
111 1400
855 1440
23 1485
223 1512
269 1540
411 1575
421 1584
961 1600
1531 1650
867 1680
935 1728
1397 1760
426 1800
755 1848
23 1890
759 1925
877 1980
783 2016
734 2079
1567 2100
623 2112
615 2160
1949 2200
2127 2240
1703 2310
1861 2376
1327 2400
1203 2464
2381 2475
895 2520
1753 2640
1081 2700
2605 2772
951 2800
55 2880
1597 2970
419 3024
1509 3080
1681 3150
949 3168
781 3300
1047 3360
2084 3465
3183 3520
3126 3600
3443 3696
3135 3780
3069 3850
1309 3960
1895 4032
3569 4158
551 4200
277 4320
2161 4400
4453 4620
615 4725
1823 4752
1761 4800
3183 4928
181 4950
369 5040
2533 5280
4703 5400
2629 5544
2351 5600
1306 5775
3577 5940
5263 6048
1929 6160
1147 6300
2351 6336
2389 6600
2935 6720
2439 6930
5751 7200
2435 7392
856 7425
2543 7560
7689 7700
4757 7920
1427 8316
2211 8400
4847 8640
4961 8800
7249 9240
759 9450
4309 9504
6781 9900
2575 10080
7164 10395
279 10560
2451 10800
5123 11088
1007 11200
2719 11550
5557 11880
5079 12096
9557 12320
9687 12600
2281 13200
1389 13860
8047 14400
5423 14784
481 14850
11955 15120
5029 15400
8869 15840
8819 16632
15567 16800
8611 17325
1761 17600
5449 18480
11451 18900
17135 19008
7909 19800
5487 20160
13989 20790
12495 21600
3407 22176
409 23100
7477 23760
16687 24640
2127 25200
24961 26400
26029 27720
13883 29700
8535 30240
30279 30800
26735 31680
10499 33264
9111 33600
26589 34650
33935 36960
36651 37800
19789 39600
26589 41580
17751 43200
39215 44352
11869 46200
31957 47520
8231 50400
50844 51975
32161 52800
37717 55440
5889 59400
6775 60480
36439 61600
4943 66528
3781 69300
45399 73920
68655 75600
37381 79200
24489 83160
36249 92400
71087 95040
92847 100800
47881 103950
93349 110880
10981 118800
110359 123200
27119 133056
20161 138600
8175 151200
87143 158400
52209 166320
85719 184800
49981 207900
173543 221760
169381 237600
39589 277200
291351 302400
128649 332640
11799 369600
17769 415800
435623 475200
444911 554400
577967 665280
516729 831600
213863 1108800
1040581 1663200
2466181 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,33881,1,1,0,3326400,326,23.97683,23.958225


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103104,
"budget_scans":60000,
"actual_scans":33881,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":1,
"completed_trajectories":1,
"budget_interrupted_trajectories":0,
"first_success_trajectory":1,
"first_success_scans":33881,
"first_success_wall_seconds":23.976989667,
"first_success_cpu_seconds":23.958385,
"wall_seconds":23.980547209,
"cpu_seconds":23.961942,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/stdout.txt <==
ordered m=11 L=3326400 seed=2026103104 gaps=0 scans=33881 CPU=23.9619s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,success,33881,33881,3326400,23.972875958,23.954274


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/assignment.txt <==
10 11
10 12
9 14
3 15
4 16
14 18
5 20
15 21
1 22
16 24
16 25
26 27
11 28
12 30
31 32
26 33
34 35
2 36
37 40
7 42
11 44
21 45
28 48
1 50
44 54
44 55
19 56
30 60
0 63
1 64
47 66
59 70
56 72
54 75
31 77
57 80
43 84
17 88
6 90
79 96
36 99
61 100
84 105
62 108
93 110
103 112
0 120
97 126
41 132
81 135
55 140
92 144
24 150
101 154
17 160
68 165
35 168
19 175
171 176
13 180
8 189
47 192
185 198
21 200
114 210
8 216
33 220
47 224
81 225
213 231
60 240
155 252
161 264
126 270
214 275
27 280
239 288
251 297
181 300
227 308
39 315
97 320
269 330
147 336
321 350
151 352
253 360
71 378
24 385
317 396
109 400
169 420
332 432
413 440
399 448
231 450
157 462
327 480
403 495
491 504
159 525
215 528
306 540
231 550
389 560
455 576
359 594
121 600
283 616
564 630
293 660
651 672
564 675
524 693
649 700
327 704
73 720
391 756
577 770
119 792
721 800
789 825
529 840
679 864
189 880
414 900
787 924
144 945
687 960
943 990
231 1008
444 1050
695 1056
576 1080
511 1100
727 1120
959 1155
449 1188
1181 1200
787 1232
1063 1260
29 1320
987 1344
1134 1350
623 1386
789 1400
433 1440
1258 1485
1259 1512
115 1540
144 1575
887 1584
1149 1600
731 1650
1575 1680
1659 1728
113 1760
321 1800
1291 1848
654 1890
964 1925
493 1980
753 2016
1851 2079
229 2100
2087 2112
1116 2160
1289 2200
2127 2240
2124 2310
1357 2376
829 2400
591 2464
1764 2475
83 2520
1469 2640
1014 2700
3 2772
1909 2800
2593 2880
1524 2970
1399 3024
3049 3080
264 3150
1943 3168
2081 3300
109 3360
3148 3465
1927 3520
631 3600
2215 3696
3163 3780
2271 3850
1213 3960
3003 4032
465 4158
4009 4200
1927 4320
1381 4400
1289 4620
3609 4725
599 4752
4189 4800
4903 4928
2664 4950
249 5040
2789 5280
5064 5400
1427 5544
2211 5600
1809 5775
1753 5940
1799 6048
1127 6160
2211 6300
4175 6336
4781 6600
2415 6720
673 6930
1721 7200
4791 7392
5364 7425
643 7560
6389 7700
3193 7920
7395 8316
7531 8400
2235 8640
6921 8800
2609 9240
7584 9450
3527 9504
8064 9900
3927 10080
5128 10395
167 10560
10521 10800
4451 11088
5149 11200
3384 11550
9673 11880
5095 12096
4647 12320
9211 12600
1721 13200
4854 13860
12321 14400
14031 14784
12834 14850
4029 15120
1489 15400
149 15840
3275 16632
11869 16800
7059 17325
15521 17600
12215 18480
5514 18900
2231 19008
864 19800
17787 20160
5484 20790
6921 21600
11567 22176
8431 23100
21269 23760
16495 24640
3331 25200
22121 26400
18563 27720
24264 29700
9127 30240
11289 30800
15073 31680
25943 33264
1789 33600
21864 34650
1095 36960
33864 37800
10764 39600
8593 41580
17721 43200
12839 44352
10331 46200
37109 47520
38611 50400
1284 51975
34721 52800
21083 55440
54864 59400
33915 60480
57489 61600
64007 66528
53364 69300
50855 73920
62131 75600
35321 79200
22453 83160
39289 92400
5429 95040
68271 100800
74784 103950
105749 110880
14364 118800
88289 123200
125783 133056
18731 138600
36931 151200
97121 158400
92483 166320
85489 184800
151434 207900
97103 221760
222521 237600
81084 277200
112531 302400
147193 332640
177889 369600
103464 415800
361121 475200
306011 554400
623189 665280
87611 831600
310631 1108800
402935 1663200
2599209 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,60000,60000,2,1,1,3324938,326,47.587698625,47.575018


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/result.json <==
{
"m":11,
"L":3326400,
"method":"ordered",
"seed":2026103105,
"budget_scans":60000,
"actual_scans":60000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":2,
"completed_trajectories":1,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":47.591330833,
"cpu_seconds":47.57865,
"covered":3324938,
"uncovered":1462,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/stdout.txt <==
ordered m=11 L=3326400 seed=2026103105 gaps=1462 scans=60000 CPU=47.5787s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_ordered_w60000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,36196,36196,3313635,30.129331875,30.123479
100,2,2,budget_interrupted,23804,60000,3324938,17.454586708,17.447765


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/assignment.txt <==
10 11
6 12
10 14
11 15
7 16
10 18
17 20
14 21
3 22
3 24
15 25
26 27
8 28
1 30
31 32
28 33
34 35
22 36
33 40
32 42
5 44
34 45
12 48
5 50
34 54
23 55
40 56
21 60
2 63
15 64
55 66
48 70
59 72
35 75
30 77
53 80
0 84
37 88
19 90
15 96
40 99
25 100
89 105
106 108
79 110
68 112
67 120
86 126
117 132
43 135
132 140
76 144
145 150
114 154
13 160
99 165
144 168
125 175
173 176
122 180
170 189
47 192
31 198
145 200
68 210
179 216
89 220
4 224
160 225
9 231
43 240
218 252
237 264
16 270
45 275
216 280
83 288
152 297
285 300
212 308
239 315
163 320
129 330
240 336
230 350
189 352
227 360
44 378
39 385
220 396
75 400
62 420
268 432
169 440
116 448
235 450
282 462
403 480
184 495
256 504
20 525
141 528
502 540
339 550
356 560
148 576
359 594
245 600
16 616
428 630
9 660
564 672
70 675
301 693
530 700
643 704
443 720
386 756
479 770
112 792
675 800
495 825
362 840
467 864
253 880
85 900
72 924
449 945
367 960
29 990
616 1008
950 1050
413 1056
467 1080
669 1100
572 1120
704 1155
484 1188
645 1200
324 1232
50 1260
369 1320
868 1344
1150 1350
1318 1386
160 1400
1423 1440
859 1485
592 1512
1332 1540
1370 1575
499 1584
963 1600
779 1650
1499 1680
916 1728
733 1760
1435 1800
1080 1848
1772 1890
1824 1925
689 1980
1120 2016
1780 2079
720 2100
2095 2112
683 2160
819 2200
12 2240
1529 2310
376 2376
1075 2400
772 2464
1109 2475
1622 2520
2549 2640
2230 2700
1584 2772
2260 2800
2243 2880
1849 2970
2968 3024
2256 3080
320 3150
2479 3168
449 3300
2252 3360
3179 3465
1373 3520
1595 3600
660 3696
638 3780
3180 3850
3019 3960
3892 4032
3670 4158
1580 4200
4012 4320
1245 4400
4104 4620
845 4725
1651 4752
175 4800
4468 4928
2759 4950
3302 5040
4963 5280
3580 5400
3432 5544
2352 5600
2384 5775
5309 5940
4480 6048
3796 6160
5620 6300
5359 6336
4529 6600
5572 6720
4439 6930
3395 7200
2004 7392
4409 7425
5632 7560
100 7700
4459 7920
6281 8316
4480 8400
6703 8640
6653 8800
3209 9240
2420 9450
3491 9504
3719 9900
8176 10080
5489 10395
1603 10560
6280 10800
10824 11088
1232 11200
3539 11550
8779 11880
5236 12096
1373 12320
9299 12600
12449 13200
12749 13860
10243 14400
2884 14784
6442 14850
10862 15120
2769 15400
6223 15840
15808 16632
3472 16800
16409 17325
3133 17600
149 18480
2150 18900
9967 19008
15419 19800
6916 20160
20609 20790
14812 21600
8176 22176
21660 23100
17512 23760
24253 24640
8512 25200
18883 26400
14009 27720
10492 29700
20942 30240
5849 30800
16003 31680
12208 33264
6832 33600
23339 34650
2128 36960
5930 37800
1739 39600
10264 41580
32003 43200
27076 44352
7169 46200
22543 47520
43792 50400
45620 51975
40003 52800
21179 55440
23795 59400
5822 60480
8413 61600
56560 66528
60160 69300
27773 73920
24830 75600
54883 79200
42352 83160
75659 92400
9583 95040
56099 100800
64520 103950
48899 110880
7595 118800
45373 123200
34384 133056
102539 138600
92572 151200
113923 158400
4769 166320
22859 184800
92870 207900
24304 221760
166723 237600
96779 277200
85012 302400
162232 332640
228413 369600
7720 415800
102403 475200
306659 554400
249172 665280
138230 831600
205859 1108800
96419 1663200
2532208 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1153,1153,1,0,1,2644406,29,4.638294709,4.637228
101,insertion_2,100000,1154,1154,1,0,1,3014951,54,2.336370042,2.335699
102,insertion_3,100000,1154,1154,1,0,1,3161614,79,1.501288875,1.50081
103,insertion_4,100000,1154,1154,1,0,1,3234545,104,1.149322334,1.148363
104,insertion_5,100000,1154,1154,1,0,1,3271602,129,0.976261167,0.97596
105,insertion_6,100000,1154,1154,1,0,1,3292433,154,0.913310375,0.913053
106,insertion_7,100000,1153,1153,1,0,1,3306055,179,0.877459459,0.877132
107,insertion_8,100000,1154,1154,1,0,1,3314130,204,0.840960375,0.840698
108,insertion_9,100000,1154,1154,1,0,1,3318607,229,0.821845541,0.821677
109,insertion_10,100000,1154,1154,1,0,1,3321283,254,0.804917083,0.804726
110,insertion_11,100000,1154,1154,1,0,1,3322737,279,0.782085375,0.781888
111,insertion_12,100000,1154,1154,1,0,1,3323461,304,0.797937375,0.797752
112,insertion_13,100000,1154,1154,1,0,1,3323685,326,1.11423625,1.113568


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103101,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":13,
"completed_trajectories":0,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":17.557861709,
"cpu_seconds":17.552122,
"covered":3323685,
"uncovered":2715,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/stdout.txt <==
segmented m=11 L=3326400 seed=2026103101 gaps=2715 scans=15000 CPU=17.5521s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1153,1153,2644406,4.635681,4.634617
101,1,2,budget_interrupted,1154,2307,3014951,2.333524875,2.332854
102,1,3,budget_interrupted,1154,3461,3161614,1.498135541,1.49766
103,1,4,budget_interrupted,1154,4615,3234545,1.146098917,1.145142
104,1,5,budget_interrupted,1154,5769,3271602,0.972806208,0.972508
105,1,6,budget_interrupted,1154,6923,3292433,0.909873417,0.909618
106,1,7,budget_interrupted,1153,8076,3306055,0.874209375,0.873891
107,1,8,budget_interrupted,1154,9230,3314130,0.837725875,0.837466
108,1,9,budget_interrupted,1154,10384,3318607,0.81854175,0.818377
109,1,10,budget_interrupted,1154,11538,3321283,0.801563417,0.801376
110,1,11,budget_interrupted,1154,12692,3322737,0.778856708,0.778662
111,1,12,budget_interrupted,1154,13846,3323461,0.794657583,0.794475
112,1,13,budget_interrupted,1154,15000,3323685,1.111039084,1.110376


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/assignment.txt <==
10 11
10 12
3 14
12 15
7 16
14 18
16 20
8 21
11 22
16 24
15 25
26 27
25 28
18 30
31 32
6 33
34 35
2 36
11 40
19 42
9 44
39 45
4 48
33 50
8 54
40 55
9 56
6 60
47 63
15 64
15 66
13 70
20 72
0 75
56 77
59 80
1 84
75 88
54 90
28 96
96 99
80 100
62 105
98 108
35 110
93 112
67 120
5 126
69 132
69 135
41 140
56 144
60 150
49 154
108 160
18 165
77 168
20 175
3 176
90 180
152 189
175 192
63 198
3 200
97 210
152 216
195 220
149 224
30 225
159 231
172 240
217 252
59 264
114 270
210 275
161 280
272 288
24 297
120 300
217 308
182 315
111 320
123 330
275 336
55 350
267 352
150 360
89 378
189 385
117 396
363 400
141 420
260 432
115 440
37 448
120 450
243 462
364 480
249 495
301 504
475 525
499 528
24 540
435 550
179 560
128 576
17 594
523 600
553 616
77 630
321 660
37 672
564 675
259 693
685 700
559 704
499 720
133 756
469 770
523 792
443 800
45 825
347 840
476 864
795 880
330 900
225 924
834 945
940 960
723 990
553 1008
125 1050
399 1056
834 1080
155 1100
499 1120
78 1155
961 1188
163 1200
609 1232
947 1260
235 1320
1157 1344
420 1350
1337 1386
1243 1400
128 1440
189 1485
1141 1512
1041 1540
623 1575
259 1584
460 1600
423 1650
107 1680
44 1728
899 1760
1770 1800
1841 1848
1547 1890
343 1925
189 1980
416 2016
1393 2079
1523 2100
1775 2112
294 2160
595 2200
1199 2240
309 2310
421 2376
1900 2400
2447 2464
875 2475
2059 2520
2635 2640
294 2700
1713 2772
1843 2800
2144 2880
519 2970
1897 3024
1701 3080
2513 3150
1103 3168
2575 3300
2179 3360
2954 3465
2223 3520
923 3600
721 3696
287 3780
1393 3850
1899 3960
1775 4032
4039 4158
43 4200
1772 4320
4163 4400
2195 4620
3248 4725
3102 4752
1420 4800
2095 4928
2855 4950
2899 5040
3955 5280
3534 5400
5089 5544
3243 5600
4005 5775
5139 5940
4463 6048
5299 6160
4223 6300
239 6336
5523 6600
4832 6720
6503 6930
4160 7200
5637 7392
1370 7425
2177 7560
3143 7700
819 7920
413 8316
6563 8400
4364 8640
5723 8800
7553 9240
413 9450
8495 9504
8795 9900
6752 10080
7658 10395
623 10560
1374 10800
9121 11088
7520 11200
8075 11550
1179 11880
7919 12096
2179 12320
7553 12600
8163 13200
12405 13860
5600 14400
2949 14784
6504 14850
9457 15120
2843 15400
11875 15840
4571 16632
2720 16800
15043 17325
9135 17600
14483 18480
2123 18900
17135 19008
6054 19800
10607 20160
20015 20790
3500 21600
15215 22176
21623 23100
14019 23760
12079 24640
20720 25200
19243 26400
15395 27720
18654 29700
9167 30240
21275 30800
31599 31680
11519 33264
2543 33600
18893 34650
6981 36960
14723 37800
22254 39600
2653 41580
7820 43200
3119 44352
44375 46200
24047 47520
10703 50400
35378 51975
32495 52800
53039 55440
40254 59400
59759 60480
54895 61600
62927 66528
63245 69300
59823 73920
34463 75600
50735 79200
29113 83160
7763 92400
54639 95040
89903 100800
23723 103950
74181 110880
24335 118800
76463 123200
11183 133056
113423 138600
77903 151200
145775 158400
155327 166320
175343 184800
47679 207900
192879 221760
98255 237600
56975 277200
210863 302400
205487 332640
30255 369600
6099 415800
430895 475200
123503 554400
340719 665280
172419 831600
12719 1108800
505059 1663200
234479 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1153,1153,1,0,1,2685838,29,4.614566583,4.613311
101,insertion_2,100000,1154,1154,1,0,1,3073893,54,2.20664475,2.205972
102,insertion_3,100000,1154,1154,1,0,1,3202760,79,1.369668791,1.369084
103,insertion_4,100000,1154,1154,1,0,1,3263310,104,1.048054333,1.047777
104,insertion_5,100000,1154,1154,1,0,1,3293102,129,0.932138125,0.93187
105,insertion_6,100000,1154,1154,1,0,1,3307517,154,0.872927334,0.872631
106,insertion_7,100000,1153,1153,1,0,1,3315870,179,0.833076041,0.832894
107,insertion_8,100000,1154,1154,1,0,1,3320711,204,0.793496375,0.793272
108,insertion_9,100000,1154,1154,1,0,1,3323572,229,0.767122459,0.766887
109,insertion_10,100000,1154,1154,1,0,1,3325172,254,0.752096375,0.751885
110,insertion_11,100000,1154,1154,1,0,1,3325888,279,0.754561167,0.754451
111,insertion_12,100000,1154,1154,1,0,1,3326231,304,0.772779209,0.772541
112,insertion_13,100000,1154,1154,1,0,1,3326324,326,1.088926792,1.088261


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103102,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":13,
"completed_trajectories":0,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":16.809695917,
"cpu_seconds":16.804473,
"covered":3326324,
"uncovered":76,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/stdout.txt <==
segmented m=11 L=3326400 seed=2026103102 gaps=76 scans=15000 CPU=16.8045s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1153,1153,2685838,4.611876375,4.610626
101,1,2,budget_interrupted,1154,2307,3073893,2.203858125,2.203186
102,1,3,budget_interrupted,1154,3461,3202760,1.366582166,1.366002
103,1,4,budget_interrupted,1154,4615,3263310,1.044790292,1.044518
104,1,5,budget_interrupted,1154,5769,3293102,0.928874708,0.928609
105,1,6,budget_interrupted,1154,6923,3307517,0.869562333,0.869268
106,1,7,budget_interrupted,1153,8076,3315870,0.829818833,0.829639
107,1,8,budget_interrupted,1154,9230,3320711,0.790268083,0.790048
108,1,9,budget_interrupted,1154,10384,3323572,0.763867958,0.763635
109,1,10,budget_interrupted,1154,11538,3325172,0.748877791,0.74867
110,1,11,budget_interrupted,1154,12692,3325888,0.751300458,0.751195
111,1,12,budget_interrupted,1154,13846,3326231,0.769578917,0.769342
112,1,13,budget_interrupted,1154,15000,3326324,1.085598459,1.084941


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/assignment.txt <==
10 11
1 12
8 14
8 15
3 16
3 18
12 20
3 21
0 22
7 24
0 25
26 27
14 28
28 30
31 32
17 33
34 35
33 36
2 40
30 42
20 44
41 45
43 48
20 50
27 54
16 55
46 56
17 60
54 63
54 64
28 66
54 70
15 72
65 75
2 77
62 80
0 84
8 88
11 90
11 96
29 99
60 100
59 105
9 108
56 110
18 112
47 120
12 126
4 132
116 135
4 140
123 144
5 150
146 154
102 160
104 165
10 168
55 175
80 176
149 180
18 189
155 192
106 198
180 200
48 210
63 216
156 220
74 224
185 225
58 231
119 240
222 252
52 264
71 270
265 275
146 280
27 288
180 297
245 300
30 308
216 315
22 320
214 330
94 336
180 350
344 352
89 360
315 378
254 385
40 396
295 400
228 420
171 432
36 440
186 448
335 450
422 462
239 480
271 495
477 504
90 525
262 528
389 540
390 550
286 560
59 576
260 594
80 600
394 616
348 630
364 660
262 672
35 675
443 693
510 700
168 704
269 720
261 756
574 770
668 792
495 800
640 825
586 840
747 864
576 880
209 900
730 924
342 945
827 960
964 990
729 1008
80 1050
118 1056
29 1080
740 1100
6 1120
749 1155
1070 1188
280 1200
702 1232
1046 1260
356 1320
858 1344
935 1350
436 1386
810 1400
1349 1440
884 1485
855 1512
784 1540
1235 1575
488 1584
1595 1600
40 1650
1006 1680
801 1728
1576 1760
929 1800
1656 1848
153 1890
1255 1925
1536 1980
1233 2016
359 2079
1740 2100
598 2112
569 2160
280 2200
1754 2240
1564 2310
1988 2376
2069 2400
2406 2464
1679 2475
866 2520
2076 2640
1289 2700
600 2772
110 2800
1019 2880
1016 2970
2151 3024
1004 3080
2490 3150
614 3168
1390 3300
166 3360
2669 3465
1366 3520
2369 3600
312 3696
2316 3780
2480 3850
3876 3960
2241 4032
2984 4158
1090 4200
2069 4320
2080 4400
224 4620
2610 4725
4310 4752
2710 4800
2390 4928
4330 4950
2126 5040
3396 5280
1829 5400
480 5544
1510 5600
5560 5775
206 5940
3663 6048
116 6160
5445 6300
2198 6336
6190 6600
1306 6720
6 6930
1649 7200
3924 7392
74 7425
7356 7560
2410 7700
5684 7920
1598 8316
4680 8400
7739 8640
7680 8800
8796 9240
7010 9450
1493 9504
7049 9900
4646 10080
4139 10395
10006 10560
10289 10800
1236 11088
7130 11200
790 11550
2906 11880
3707 12096
3196 12320
3576 12600
3280 13200
3164 13860
5249 14400
5206 14784
6149 14850
4836 15120
2890 15400
1724 15840
4370 16632
6010 16800
4055 17325
6806 17600
10476 18480
18569 18900
251 19008
15149 19800
19226 20160
7784 20790
629 21600
11174 22176
9410 23100
746 23760
5974 24640
8880 25200
6790 26400
16844 27720
19649 29700
9269 30240
7390 30800
6036 31680
12686 33264
4630 33600
1360 34650
33996 36960
10469 37800
14969 39600
4836 41580
12449 43200
86 44352
29880 46200
22229 47520
37910 50400
36966 51975
49690 52800
17736 55440
749 59400
1979 60480
45016 61600
62918 66528
57756 69300
36424 73920
5069 75600
25484 79200
59616 83160
66190 92400
36539 95040
67610 100800
64430 103950
1896 110880
83369 118800
118166 123200
29318 133056
99336 138600
26549 151200
107606 158400
115056 166320
94296 184800
182496 207900
196566 221760
82709 237600
93636 277200
207989 302400
173924 332640
83290 369600
18696 415800
143849 475200
168044 554400
623796 665280
137369 831600
278924 1108800
329084 1663200
3322454 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1153,1153,1,0,1,2675044,29,4.653032917,4.651794
101,insertion_2,100000,1154,1154,1,0,1,3043962,54,2.359319583,2.358501
102,insertion_3,100000,1154,1154,1,0,1,3182086,79,1.454924042,1.454488
103,insertion_4,100000,1154,1154,1,0,1,3247715,104,1.122868958,1.120732
104,insertion_5,100000,1154,1154,1,0,1,3282529,129,0.959858458,0.959534
105,insertion_6,100000,1154,1154,1,0,1,3300656,154,0.908369125,0.908044
106,insertion_7,100000,1153,1153,1,0,1,3311167,179,0.886986708,0.886087
107,insertion_8,100000,1154,1154,1,0,1,3317605,204,0.843473917,0.843175
108,insertion_9,100000,1154,1154,1,0,1,3321362,229,0.8115995,0.811385
109,insertion_10,100000,1154,1154,1,0,1,3323425,254,0.803553292,0.80335
110,insertion_11,100000,1154,1154,1,0,1,3324595,279,0.788470833,0.788138
111,insertion_12,100000,1154,1154,1,0,1,3325206,304,0.803437709,0.803245
112,insertion_13,100000,1154,1154,1,0,1,3325386,326,1.097924292,1.09759


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103103,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":13,
"completed_trajectories":0,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":17.49764525,
"cpu_seconds":17.489885,
"covered":3325386,
"uncovered":1014,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/stdout.txt <==
segmented m=11 L=3326400 seed=2026103103 gaps=1014 scans=15000 CPU=17.4899s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1153,1153,2675044,4.650238125,4.649001
101,1,2,budget_interrupted,1154,2307,3043962,2.356510458,2.355695
102,1,3,budget_interrupted,1154,3461,3182086,1.451890208,1.451455
103,1,4,budget_interrupted,1154,4615,3247715,1.11953225,1.1174
104,1,5,budget_interrupted,1154,5769,3282529,0.956532916,0.956212
105,1,6,budget_interrupted,1154,6923,3300656,0.904992834,0.90467
106,1,7,budget_interrupted,1153,8076,3311167,0.883655,0.882761
107,1,8,budget_interrupted,1154,9230,3317605,0.84015,0.839853
108,1,9,budget_interrupted,1154,10384,3321362,0.8082355,0.808023
109,1,10,budget_interrupted,1154,11538,3323425,0.800187834,0.799988
110,1,11,budget_interrupted,1154,12692,3324595,0.785108542,0.784778
111,1,12,budget_interrupted,1154,13846,3325206,0.800101875,0.799918
112,1,13,budget_interrupted,1154,15000,3325386,1.094622708,1.094291


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/assignment.txt <==
10 11
3 12
4 14
1 15
5 16
5 18
12 20
1 21
12 22
9 24
0 25
26 27
14 28
7 30
31 32
26 33
34 35
11 36
28 40
36 42
38 44
28 45
45 48
40 50
17 54
9 55
54 56
36 60
52 63
8 64
62 66
44 70
65 72
70 75
2 77
48 80
66 84
50 88
13 90
56 96
8 99
80 100
19 105
35 108
20 110
6 112
116 120
94 126
14 132
43 135
84 140
29 144
85 150
44 154
88 160
86 165
138 168
59 175
162 176
19 180
142 189
104 192
68 198
60 200
49 210
89 216
218 220
174 224
55 225
176 231
176 240
30 252
182 264
133 270
195 275
202 280
269 288
35 297
115 300
30 308
199 315
62 320
139 330
90 336
20 350
66 352
25 360
277 378
129 385
2 396
160 400
264 420
413 432
42 440
286 448
355 450
374 462
168 480
94 495
198 504
424 525
74 528
223 540
520 550
304 560
61 576
530 594
265 600
418 616
319 630
644 660
594 672
79 675
499 693
420 700
642 704
289 720
366 756
282 770
470 792
760 800
645 825
444 840
493 864
262 880
655 900
58 924
394 945
808 960
319 990
922 1008
289 1050
1026 1056
1033 1080
820 1100
24 1120
344 1155
862 1188
1165 1200
1210 1232
262 1260
764 1320
510 1344
619 1350
932 1386
1210 1400
109 1440
454 1485
1374 1512
898 1540
214 1575
1426 1584
360 1600
1170 1650
1664 1680
925 1728
1582 1760
910 1800
1290 1848
529 1890
495 1925
1784 1980
250 2016
114 2079
1620 2100
1698 2112
1369 2160
1820 2200
1704 2240
2179 2310
6 2376
205 2400
706 2464
2029 2475
82 2520
1004 2640
1159 2700
1130 2772
2210 2800
829 2880
2929 2970
1762 3024
2382 3080
1039 3150
1602 3168
3010 3300
2218 3360
184 3465
2462 3520
10 3600
1962 3696
1626 3780
2070 3850
3044 3960
3274 4032
2137 4158
3730 4200
2089 4320
720 4400
3344 4620
1024 4725
2482 4752
3805 4800
2750 4928
49 4950
3442 5040
2324 5280
5209 5400
4846 5544
538 5600
709 5775
4822 5940
2377 6048
2304 6160
4819 6300
4338 6336
1626 6600
958 6720
3502 6930
7129 7200
5522 7392
5494 7425
3058 7560
2130 7700
4018 7920
3138 8316
6130 8400
5149 8640
7320 8800
1626 9240
6079 9450
6882 9504
8120 9900
7258 10080
4819 10395
10244 10560
2509 10800
8994 11088
7230 11200
9649 11550
2698 11880
9322 12096
2946 12320
7969 12600
2818 13200
9644 13860
8029 14400
7506 14784
7969 14850
2809 15120
5210 15400
2578 15840
6694 16632
14809 16800
12379 17325
2920 17600
12944 18480
11749 18900
6450 19008
13378 19800
5149 20160
18679 20790
8569 21600
16386 22176
16999 23100
9682 23760
15524 24640
12610 25200
10738 26400
15066 27720
17869 29700
11449 30240
14269 30800
26338 31680
12850 33264
11710 33600
28129 34650
3058 36960
23830 37800
21298 39600
502 41580
16669 43200
22910 44352
5449 46200
39922 47520
33049 50400
11749 51975
45058 52800
19309 55440
24910 59400
29482 60480
23938 61600
43090 66528
65299 69300
47204 73920
66889 75600
5458 79200
52026 83160
65410 92400
75562 95040
77149 100800
3019 103950
32002 110880
53530 118800
101610 123200
77866 133056
134710 138600
103609 151200
124258 158400
76138 166320
137458 184800
182310 207900
202858 221760
126898 237600
39469 277200
218269 302400
272698 332640
63709 369600
257578 415800
362410 475200
96010 554400
473002 665280
820669 831600
791530 1108800
91258 1663200
2314909 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1153,1153,1,0,1,2674834,29,4.612612292,4.611355
101,insertion_2,100000,1154,1154,1,0,1,3072497,54,2.123439625,2.122818
102,insertion_3,100000,1154,1154,1,0,1,3203637,79,1.269038375,1.268523
103,insertion_4,100000,1154,1154,1,0,1,3263959,104,0.994622125,0.994368
104,insertion_5,100000,1154,1154,1,0,1,3292236,129,0.915340208,0.915026
105,insertion_6,100000,1154,1154,1,0,1,3308209,154,0.880031625,0.87961
106,insertion_7,100000,1153,1153,1,0,1,3316068,179,0.838557708,0.838275
107,insertion_8,100000,1154,1154,1,0,1,3320711,204,0.803060125,0.802811
108,insertion_9,100000,1154,1154,1,0,1,3323395,229,0.782277542,0.782077
109,insertion_10,100000,1154,1154,1,0,1,3325012,254,0.766379,0.76619
110,insertion_11,100000,1154,1154,1,0,1,3325897,279,0.764016583,0.763794
111,insertion_12,100000,1154,1154,1,0,1,3326270,304,0.779759625,0.779516
112,insertion_13,100000,1154,1154,1,0,1,3326367,326,1.096238917,1.095992


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103104,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":13,
"completed_trajectories":0,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":16.629067167,
"cpu_seconds":16.624047,
"covered":3326367,
"uncovered":33,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/stdout.txt <==
segmented m=11 L=3326400 seed=2026103104 gaps=33 scans=15000 CPU=16.624s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1153,1153,2674834,4.6099155,4.608661
101,1,2,budget_interrupted,1154,2307,3072497,2.120623584,2.120005
102,1,3,budget_interrupted,1154,3461,3203637,1.265950334,1.26544
103,1,4,budget_interrupted,1154,4615,3263959,0.991310875,0.991059
104,1,5,budget_interrupted,1154,5769,3292236,0.912070833,0.911766
105,1,6,budget_interrupted,1154,6923,3308209,0.876764167,0.876346
106,1,7,budget_interrupted,1153,8076,3316068,0.835161209,0.834883
107,1,8,budget_interrupted,1154,9230,3320711,0.799749208,0.799503
108,1,9,budget_interrupted,1154,10384,3323395,0.779010375,0.778814
109,1,10,budget_interrupted,1154,11538,3325012,0.763078708,0.762896
110,1,11,budget_interrupted,1154,12692,3325897,0.760730875,0.76051
111,1,12,budget_interrupted,1154,13846,3326270,0.776495084,0.776252
112,1,13,budget_interrupted,1154,15000,3326367,1.092788125,1.092544


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/assignment.txt <==
10 11
11 12
0 14
1 15
13 16
9 18
8 20
12 21
20 22
17 24
5 25
26 27
10 28
7 30
31 32
19 33
34 35
3 36
12 40
30 42
38 44
34 45
5 48
0 50
33 54
35 55
46 56
43 60
15 63
34 64
56 66
62 70
51 72
10 75
36 77
53 80
26 84
16 88
19 90
81 96
94 99
20 100
6 105
105 108
24 110
74 112
73 120
2 126
92 132
94 135
118 140
57 144
145 150
106 154
76 160
101 165
144 168
90 175
160 176
64 180
150 189
33 192
4 198
25 200
82 210
159 216
44 220
18 224
115 225
50 231
116 240
86 252
8 264
139 270
165 275
192 280
21 288
265 297
175 300
246 308
246 315
316 320
176 330
228 336
20 350
72 352
358 360
170 378
57 385
392 396
325 400
276 420
231 432
324 440
130 448
415 450
8 462
357 480
139 495
478 504
510 525
80 528
319 540
110 550
312 560
129 576
166 594
260 600
22 616
142 630
344 660
562 672
40 675
540 693
640 700
600 704
309 720
422 756
288 770
128 792
540 800
40 825
418 840
15 864
352 880
715 900
666 924
859 945
476 960
804 990
730 1008
360 1050
248 1056
49 1080
740 1100
844 1120
232 1155
260 1188
645 1200
330 1232
334 1260
644 1320
732 1344
1165 1350
162 1386
670 1400
741 1440
949 1485
177 1512
1284 1540
435 1575
1400 1584
940 1600
1090 1650
986 1680
1473 1728
792 1760
970 1800
1632 1848
1822 1890
689 1925
1764 1980
1113 2016
2010 2079
1910 2100
1474 2112
501 2160
940 2200
1404 2240
234 2310
656 2376
165 2400
946 2464
2215 2475
838 2520
2456 2640
265 2700
2206 2772
1712 2800
229 2880
454 2970
1257 3024
1618 3080
2578 3150
1606 3168
3070 3300
146 3360
981 3465
1672 3520
885 3600
2052 3696
609 3780
2140 3850
1724 3960
2242 4032
3396 4158
3926 4200
3957 4320
992 4400
3384 4620
2452 4725
814 4752
3660 4800
2178 4928
2190 4950
3418 5040
204 5280
285 5400
694 5544
1152 5600
969 5775
2424 5940
2121 6048
2404 6160
3838 6300
3190 6336
6272 6600
5186 6720
1002 6930
3952 7200
4824 7392
6898 7425
6873 7560
3664 7700
4484 7920
4782 8316
4766 8400
8149 8640
8032 8800
3086 9240
8122 9450
7150 9504
5998 9900
2872 10080
2137 10395
10472 10560
6549 10800
9130 11088
1740 11200
9054 11550
4364 11880
6549 12096
11644 12320
3670 12600
11960 13200
5902 13860
14032 14400
11292 14784
9868 14850
9897 15120
2312 15400
10432 15840
624 16632
10672 16800
2124 17325
3632 17600
14006 18480
6358 18900
10741 19008
11552 19800
898 20160
8752 20790
1365 21600
19188 22176
15984 23100
1844 23760
6952 24640
23770 25200
6740 26400
18884 27720
22224 29700
21669 30240
8740 30800
24284 31680
3082 33264
25260 33600
19020 34650
24086 36960
5469 37800
23432 39600
18924 41580
36229 43200
6358 44352
35006 46200
8149 47520
38152 50400
9067 51975
46340 52800
9318 55440
26590 59400
36789 60480
59952 61600
11902 66528
19990 69300
10104 73920
58389 75600
34192 79200
47038 83160
59392 92400
21109 95040
67260 100800
98842 103950
14218 110880
105349 118800
47632 123200
69718 133056
99686 138600
73509 151200
50032 158400
142798 166320
103072 184800
115944 207900
90164 221760
126949 237600
77278 277200
88629 302400
229552 332640
291232 369600
44246 415800
176629 475200
128246 554400
256484 665280
719272 831600
544672 1108800
1503216 1663200
2398474 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,1153,1153,1,0,1,2651988,29,4.637829625,4.636351
101,insertion_2,100000,1154,1154,1,0,1,3031442,54,2.384341,2.383784
102,insertion_3,100000,1154,1154,1,0,1,3169543,79,1.498401708,1.497951
103,insertion_4,100000,1154,1154,1,0,1,3238108,104,1.11994825,1.119506
104,insertion_5,100000,1154,1154,1,0,1,3275381,129,0.946626917,0.94633
105,insertion_6,100000,1154,1154,1,0,1,3294938,154,0.882481625,0.882221
106,insertion_7,100000,1153,1153,1,0,1,3306262,179,0.860905334,0.860696
107,insertion_8,100000,1154,1154,1,0,1,3313063,204,0.847254417,0.847105
108,insertion_9,100000,1154,1154,1,0,1,3317001,229,0.823274625,0.822909
109,insertion_10,100000,1154,1154,1,0,1,3319394,254,0.811264042,0.811073
110,insertion_11,100000,1154,1154,1,0,1,3320882,279,0.810706208,0.810565
111,insertion_12,100000,1154,1154,1,0,1,3321695,304,0.825186709,0.824941
112,insertion_13,100000,1154,1154,1,0,1,3321921,326,1.180122208,1.171984


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103105,
"budget_scans":15000,
"actual_scans":15000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":13,
"completed_trajectories":0,
"budget_interrupted_trajectories":13,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":17.632095167,
"cpu_seconds":17.619165,
"covered":3321921,
"uncovered":4479,
"classes":326,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/stdout.txt <==
segmented m=11 L=3326400 seed=2026103105 gaps=4479 scans=15000 CPU=17.6192s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w15000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,budget_interrupted,1153,1153,2651988,4.635152125,4.633677
101,1,2,budget_interrupted,1154,2307,3031442,2.381450542,2.380898
102,1,3,budget_interrupted,1154,3461,3169543,1.495269875,1.494823
103,1,4,budget_interrupted,1154,4615,3238108,1.116630792,1.116191
104,1,5,budget_interrupted,1154,5769,3275381,0.943346167,0.943051
105,1,6,budget_interrupted,1154,6923,3294938,0.8791255,0.878866
106,1,7,budget_interrupted,1153,8076,3306262,0.857582458,0.857377
107,1,8,budget_interrupted,1154,9230,3313063,0.843814958,0.843669
108,1,9,budget_interrupted,1154,10384,3317001,0.819929792,0.819567
109,1,10,budget_interrupted,1154,11538,3319394,0.807903709,0.807716
110,1,11,budget_interrupted,1154,12692,3320882,0.807285875,0.807149
111,1,12,budget_interrupted,1154,13846,3321695,0.821975416,0.821731
112,1,13,budget_interrupted,1154,15000,3321921,1.176761667,1.168628


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/assignment.txt <==
10 11
1 12
8 14
0 15
3 16
11 18
16 20
11 21
14 22
7 24
12 25
26 27
10 28
3 30
31 32
12 33
34 35
5 36
8 40
40 42
18 44
39 45
43 48
32 50
35 54
27 55
2 56
21 60
5 63
28 64
30 66
20 70
23 72
72 75
28 77
68 80
46 84
46 88
9 90
76 96
33 99
92 100
35 105
17 108
104 110
30 112
111 120
110 126
42 132
114 135
6 140
59 144
117 150
70 154
108 160
39 165
154 168
27 175
22 176
100 180
152 189
124 192
0 198
72 200
170 210
71 216
24 220
198 224
102 225
56 231
171 240
164 252
90 264
69 270
152 275
258 280
4 288
213 297
57 300
42 308
185 315
188 320
258 330
238 336
272 350
182 352
160 360
278 378
126 385
378 396
7 400
44 420
395 432
64 440
310 448
27 450
140 462
244 480
414 495
256 504
517 525
166 528
429 540
2 550
398 560
196 576
312 594
507 600
266 616
374 630
126 660
640 672
294 675
501 693
352 700
470 704
40 720
584 756
154 770
66 792
207 800
777 825
184 840
112 864
724 880
177 900
138 924
710 945
820 960
774 990
688 1008
692 1050
214 1056
159 1080
1052 1100
678 1120
203 1155
114 1188
772 1200
294 1232
424 1260
184 1320
86 1344
627 1350
270 1386
752 1400
1060 1440
1239 1485
332 1512
84 1540
802 1575
462 1584
980 1600
902 1650
1144 1680
1300 1728
598 1760
572 1800
770 1848
1844 1890
1392 1925
246 1980
976 2016
642 2079
952 2100
790 2112
699 2160
1852 2200
118 2240
364 2310
744 2376
1300 2400
1694 2464
642 2475
2104 2520
1164 2640
1527 2700
2118 2772
52 2800
484 2880
744 2970
2128 3024
2044 3080
1852 3150
1166 3168
2052 3300
304 3360
2028 3465
3158 3520
3220 3600
742 3696
1120 3780
2422 3850
3484 3960
388 4032
4004 4158
3572 4200
3844 4320
2952 4400
1698 4620
1752 4725
1694 4752
340 4800
4118 4928
2877 4950
3124 5040
2198 5280
5260 5400
308 5544
4020 5600
1547 5775
2967 5940
3136 6048
1798 6160
6052 6300
5328 6336
6327 6600
2404 6720
2952 6930
4660 7200
5390 7392
1752 7425
5260 7560
6972 7700
1707 7920
1232 8316
7052 8400
7060 8640
5152 8800
3948 9240
4036 9450
4468 9504
6786 9900
5725 10080
1951 10395
2288 10560
2053 10800
400 11088
8075 11200
9552 11550
8684 11880
6192 12096
9985 12320
432 12600
3650 13200
10209 13860
12820 14400
7959 14784
707 14850
2896 15120
11450 15400
4272 15840
7420 16632
1464 16800
0 17325
0 17600
0 18480
0 18900
0 19008
0 19800
0 20160
0 20790
0 21600
0 22176
0 23100
0 23760
0 24640
0 25200
0 26400
0 27720
0 29700
0 30240
0 30800
0 31680
0 33264
0 33600
0 34650
0 36960
0 37800
0 39600
0 41580
0 43200
0 44352
0 46200
0 47520
0 50400
0 51975
0 52800
0 55440
0 59400
0 60480
0 61600
0 66528
0 69300
0 73920
0 75600
0 79200
0 83160
0 92400
0 95040
0 100800
0 103950
0 110880
0 118800
0 123200
0 133056
0 138600
0 151200
0 158400
0 166320
0 184800
0 207900
0 221760
0 237600
0 277200
0 302400
0 332640
0 369600
0 415800
0 475200
0 554400
0 665280
0 831600
0 1108800
0 1663200
0 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4615,4615,3,2,1,2691098,29,18.199620708,18.185177
101,insertion_2,100000,4615,4615,2,1,1,3074007,54,8.424378042,8.421657
102,insertion_3,100000,4616,4616,2,1,1,3208091,79,5.030878,5.027951
103,insertion_4,100000,4615,4615,2,1,1,3270528,104,3.81605725,3.814559
104,insertion_5,100000,4615,4615,2,1,1,3300019,129,3.491001917,3.489892
105,insertion_6,100000,4616,4616,2,1,1,3314182,154,3.282037292,3.280887
106,insertion_7,100000,4615,4615,2,1,1,3322286,179,3.103816875,3.101982
107,insertion_8,100000,4616,4616,2,1,1,3325447,204,2.9824495,2.981547
108,insertion_9,100000,4615,4615,2,1,1,3326377,229,2.945241375,2.944397
109,insertion_10,100000,4615,28,1,1,0,3326400,254,0.017380541,0.017375


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103101,
"budget_scans":60000,
"actual_scans":41566,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":20,
"completed_trajectories":11,
"budget_interrupted_trajectories":9,
"first_success_trajectory":20,
"first_success_scans":41566,
"first_success_wall_seconds":51.293037667,
"first_success_cpu_seconds":51.265596,
"wall_seconds":51.296523667,
"cpu_seconds":51.269082,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/stdout.txt <==
segmented m=11 L=3326400 seed=2026103101 gaps=0 scans=41566 CPU=51.2691s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2256,2256,2645086,9.153440208,9.141876
100,2,2,completed,2182,4438,2691098,8.31058925,8.307903
100,3,3,budget_interrupted,177,4615,2616288,0.732901791,0.732717
101,1,4,completed,2472,7087,3074007,4.456703834,4.455472
101,2,5,budget_interrupted,2143,9230,3066899,3.9648465,3.963366
102,1,6,completed,2455,11685,3208091,2.7191945,2.716914
102,2,7,budget_interrupted,2161,13846,3207926,2.308544834,2.307902
103,1,8,completed,2401,16247,3270444,1.9808715,1.980145
103,2,9,budget_interrupted,2214,18461,3270528,1.831944791,1.831178
104,1,10,completed,2502,20963,3300019,1.892762125,1.892096
104,2,11,budget_interrupted,2113,23076,3299914,1.594903667,1.594466
105,1,12,completed,2628,25704,3314182,1.864849541,1.864227
105,2,13,budget_interrupted,1988,27692,3314101,1.413832,1.413311
106,1,14,completed,2636,30328,3322286,1.78611225,1.784641
106,2,15,budget_interrupted,1979,32307,3322256,1.314484375,1.314126
107,1,16,completed,2777,35084,3325447,1.790253,1.789699
107,2,17,budget_interrupted,1839,36923,3325266,1.188824917,1.188482
108,1,18,completed,3024,39947,3326377,1.928423875,1.927941
108,2,19,budget_interrupted,1591,41538,3326364,1.013542333,1.013186
109,1,20,success,28,41566,3326400,0.014116333,0.014114


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/assignment.txt <==
10 11
10 12
3 14
0 15
12 16
14 18
7 20
5 21
15 22
16 24
13 25
26 27
9 28
12 30
31 32
6 33
34 35
2 36
11 40
19 42
41 44
39 45
4 48
43 50
44 54
33 55
49 56
6 60
11 63
15 64
1 66
29 70
56 72
33 75
36 77
71 80
25 84
5 88
54 90
84 96
24 99
23 100
20 105
62 108
55 110
21 112
96 120
95 126
45 132
114 135
41 140
20 144
48 150
29 154
36 160
145 165
113 168
153 175
141 176
99 180
116 189
175 192
189 198
83 200
55 210
8 216
77 220
77 224
3 225
127 231
199 240
203 252
225 264
204 270
53 275
219 280
116 288
51 297
18 300
57 308
119 315
111 320
295 330
23 336
83 350
53 352
155 360
179 378
176 385
117 396
168 400
377 420
116 432
115 440
189 448
378 450
201 462
295 480
429 495
67 504
228 525
9 528
294 540
203 550
275 560
47 576
447 594
168 600
225 616
365 630
561 660
413 672
429 675
453 693
573 700
229 704
695 720
35 756
377 770
381 792
68 800
78 825
259 840
672 864
97 880
78 900
333 924
854 945
55 960
99 990
235 1008
953 1050
801 1056
24 1080
503 1100
1115 1120
832 1155
249 1188
583 1200
1205 1232
1159 1260
1075 1320
1309 1344
978 1350
1047 1386
1003 1400
1239 1440
834 1485
1043 1512
937 1540
1253 1575
1569 1584
1495 1600
1003 1650
1435 1680
1583 1728
1681 1760
528 1800
1541 1848
575 1890
553 1925
1779 1980
527 2016
757 2079
1603 2100
1989 2112
935 2160
1503 2200
1675 2240
1777 2310
1569 2376
535 2400
1821 2464
969 2475
739 2520
2515 2640
1959 2700
1681 2772
183 2800
1495 2880
339 2970
1871 3024
2337 3080
1883 3150
3053 3168
655 3300
2275 3360
25 3465
1195 3520
1428 3600
3529 3696
3095 3780
2753 3850
2139 3960
2795 4032
3633 4158
403 4200
2724 4320
2503 4400
97 4620
2933 4725
777 4752
4375 4800
1989 4928
3939 4950
2755 5040
3955 5280
879 5400
3427 5544
1583 5600
3028 5775
5019 5940
2123 6048
5635 6160
2499 6300
5085 6336
4803 6600
5035 6720
3175 6930
3415 7200
3053 7392
6909 7425
4659 7560
2399 7700
3969 7920
4737 8316
1255 8400
7595 8640
273 8800
1681 9240
1173 9450
8871 9504
7899 9900
4855 10080
4524 10395
4375 10560
8979 10800
7581 11088
1199 11200
9073 11550
159 11880
879 12096
7879 12320
2303 12600
6055 13200
6717 13860
8215 14400
861 14784
4929 14850
11001 15120
15233 15400
8079 15840
16617 16632
14455 16800
0 17325
0 17600
0 18480
0 18900
0 19008
0 19800
0 20160
0 20790
0 21600
0 22176
0 23100
0 23760
0 24640
0 25200
0 26400
0 27720
0 29700
0 30240
0 30800
0 31680
0 33264
0 33600
0 34650
0 36960
0 37800
0 39600
0 41580
0 43200
0 44352
0 46200
0 47520
0 50400
0 51975
0 52800
0 55440
0 59400
0 60480
0 61600
0 66528
0 69300
0 73920
0 75600
0 79200
0 83160
0 92400
0 95040
0 100800
0 103950
0 110880
0 118800
0 123200
0 133056
0 138600
0 151200
0 158400
0 166320
0 184800
0 207900
0 221760
0 237600
0 277200
0 302400
0 332640
0 369600
0 415800
0 475200
0 554400
0 665280
0 831600
0 1108800
0 1663200
0 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4615,4615,3,2,1,2702178,29,18.062775584,18.057025
101,insertion_2,100000,4615,4615,3,2,1,3089279,54,8.260250709,8.257435
102,insertion_3,100000,4616,4616,2,1,1,3215277,79,4.957484583,4.936609
103,insertion_4,100000,4615,4615,2,1,1,3271443,104,3.861857042,3.860474
104,insertion_5,100000,4615,4615,2,1,1,3299207,129,3.489516666,3.488537
105,insertion_6,100000,4616,4616,2,1,1,3313492,154,3.261313792,3.26032
106,insertion_7,100000,4615,4615,2,1,1,3321065,179,3.09589875,3.094722
107,insertion_8,100000,4616,4616,2,1,1,3324486,204,3.009577542,3.00873
108,insertion_9,100000,4615,4615,2,1,1,3325925,229,2.967222834,2.966404
109,insertion_10,100000,4615,601,1,1,0,3326400,254,0.386513709,0.386416


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103102,
"budget_scans":60000,
"actual_scans":42139,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":21,
"completed_trajectories":12,
"budget_interrupted_trajectories":9,
"first_success_trajectory":21,
"first_success_scans":42139,
"first_success_wall_seconds":51.352597,
"first_success_cpu_seconds":51.316856,
"wall_seconds":51.356139833,
"cpu_seconds":51.320397,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/stdout.txt <==
segmented m=11 L=3326400 seed=2026103102 gaps=0 scans=42139 CPU=51.3204s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2204,2204,2702178,8.693985917,8.69132
100,2,2,completed,2232,4436,2678648,8.590258958,8.587434
100,3,3,budget_interrupted,179,4615,2614502,0.775762125,0.775513
101,1,4,completed,2237,6852,3089279,3.993511416,3.992308
101,2,5,completed,2354,9206,3086381,4.207167292,4.205568
101,3,6,budget_interrupted,24,9230,-1,0.056771166,0.056766
102,1,7,completed,2837,12067,3214252,3.097913375,3.077546
102,2,8,budget_interrupted,1779,13846,3215277,1.856500959,1.855996
103,1,9,completed,2325,16171,3271225,1.942199833,1.941467
103,2,10,budget_interrupted,2290,18461,3271443,1.916372542,1.915728
104,1,11,completed,2581,21042,3299207,1.948164417,1.947764
104,2,12,budget_interrupted,2034,23076,3299207,1.538077916,1.537508
105,1,13,completed,2576,25652,3313492,1.821161167,1.820555
105,2,14,budget_interrupted,2040,27692,3313482,1.436794292,1.436411
106,1,15,completed,2485,30177,3320938,1.6617645,1.661244
106,2,16,budget_interrupted,2130,32307,3321065,1.430765084,1.430118
107,1,17,completed,2858,35165,3324486,1.8605275,1.859937
107,2,18,budget_interrupted,1758,36923,3324430,1.145707209,1.145456
108,1,19,completed,2618,39541,3325925,1.682121958,1.681758
108,2,20,budget_interrupted,1997,41538,3325854,1.281712583,1.281263
109,1,21,success,601,42139,3326400,0.383095208,0.383002


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/assignment.txt <==
10 11
1 12
10 14
12 15
10 16
11 18
10 20
11 21
20 22
19 24
21 25
26 27
8 28
15 30
31 32
6 33
34 35
5 36
14 40
4 42
12 44
3 45
7 48
16 50
35 54
13 55
40 56
9 60
23 63
47 64
28 66
48 70
59 72
51 75
63 77
34 80
16 84
44 88
33 90
79 96
36 99
86 100
62 105
17 108
48 110
12 112
99 120
2 126
84 132
18 135
20 140
23 144
111 150
126 154
82 160
63 165
112 168
6 175
68 176
51 180
44 189
143 192
168 198
126 200
202 210
179 216
78 220
180 224
156 225
161 231
39 240
140 252
0 264
243 270
81 275
222 280
215 288
225 297
141 300
224 308
182 315
79 320
238 330
28 336
286 350
66 352
262 360
170 378
168 385
60 396
226 400
302 420
71 432
198 440
68 448
81 450
182 462
322 480
18 495
142 504
251 525
24 528
333 540
156 550
498 560
22 576
324 594
291 600
476 616
354 630
180 660
194 672
63 675
690 693
106 700
228 704
382 720
396 756
278 770
150 792
791 800
106 825
638 840
742 864
478 880
681 900
492 924
602 945
502 960
300 990
560 1008
76 1050
288 1056
603 1080
606 1100
978 1120
114 1155
1080 1188
1191 1200
84 1232
862 1260
118 1320
740 1344
1206 1350
786 1386
1006 1400
742 1440
198 1485
1232 1512
698 1540
1236 1575
1212 1584
591 1600
1236 1650
898 1680
1359 1728
1298 1760
302 1800
1790 1848
1232 1890
1631 1925
1884 1980
56 2016
1017 2079
1906 2100
816 2112
1143 2160
1606 2200
2084 2240
774 2310
440 2376
306 2400
2268 2464
1686 2475
1582 2520
718 2640
306 2700
1152 2772
306 2800
100 2880
1248 2970
1736 3024
1678 3080
2282 3150
1740 3168
2106 3300
292 3360
2370 3465
3280 3520
1022 3600
2038 3696
3542 3780
3770 3850
1338 3960
3080 4032
2114 4158
3542 4200
3362 4320
1798 4400
1118 4620
2912 4725
684 4752
1636 4800
2084 4928
2238 4950
2998 5040
3984 5280
4806 5400
5348 5544
1106 5600
4881 5775
258 5940
1064 6048
918 6160
1022 6300
6248 6336
4506 6600
2980 6720
3000 6930
5638 7200
5794 7392
753 7425
6062 7560
2018 7700
1740 7920
3248 8316
6676 8400
1260 8640
4336 8800
478 9240
4806 9450
8264 9504
8264 9900
3080 10080
753 10395
1740 10560
1698 10800
3852 11088
4802 11200
2324 11550
8264 11880
5096 12096
9718 12320
9842 12600
5436 13200
58 13860
12002 14400
11816 14784
5208 14850
4284 15120
1356 15400
3324 15840
3500 16632
15176 16800
0 17325
0 17600
0 18480
0 18900
0 19008
0 19800
0 20160
0 20790
0 21600
0 22176
0 23100
0 23760
0 24640
0 25200
0 26400
0 27720
0 29700
0 30240
0 30800
0 31680
0 33264
0 33600
0 34650
0 36960
0 37800
0 39600
0 41580
0 43200
0 44352
0 46200
0 47520
0 50400
0 51975
0 52800
0 55440
0 59400
0 60480
0 61600
0 66528
0 69300
0 73920
0 75600
0 79200
0 83160
0 92400
0 95040
0 100800
0 103950
0 110880
0 118800
0 123200
0 133056
0 138600
0 151200
0 158400
0 166320
0 184800
0 207900
0 221760
0 237600
0 277200
0 302400
0 332640
0 369600
0 415800
0 475200
0 554400
0 665280
0 831600
0 1108800
0 1663200
0 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4615,4615,2,1,1,2679576,29,19.015250333,19.009364
101,insertion_2,100000,4615,4615,3,2,1,3083432,54,8.667864166,8.66486
102,insertion_3,100000,4616,4616,2,1,1,3217705,79,4.9619725,4.960447
103,insertion_4,100000,4615,4615,2,1,1,3274591,104,3.798004417,3.79695
104,insertion_5,100000,4615,4615,2,1,1,3301019,129,3.515758708,3.514712
105,insertion_6,100000,4616,4616,2,1,1,3315001,154,3.282523625,3.281522
106,insertion_7,100000,4615,4615,2,1,1,3321651,179,3.110812166,3.109997
107,insertion_8,100000,4616,4616,2,1,1,3324745,204,3.013212208,3.012342
108,insertion_9,100000,4615,4615,2,1,1,3326129,229,2.974944917,2.973861
109,insertion_10,100000,4615,50,1,1,0,3326400,254,0.031832167,0.031829


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103103,
"budget_scans":60000,
"actual_scans":41588,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":20,
"completed_trajectories":11,
"budget_interrupted_trajectories":9,
"first_success_trajectory":20,
"first_success_scans":41588,
"first_success_wall_seconds":52.372349708,
"first_success_cpu_seconds":52.356055,
"wall_seconds":52.375828958,
"cpu_seconds":52.359534,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/stdout.txt <==
segmented m=11 L=3326400 seed=2026103103 gaps=0 scans=41588 CPU=52.3595s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2561,2561,2675044,10.447989375,10.44458
100,2,2,budget_interrupted,2054,4615,2679576,8.564610083,8.562139
101,1,3,completed,2326,6941,3071613,4.4906295,4.489198
101,2,4,completed,2212,9153,3083432,4.014971416,4.013434
101,3,5,budget_interrupted,77,9230,3072000,0.159427083,0.159398
102,1,6,completed,2472,11702,3217705,2.663722708,2.662889
102,2,7,budget_interrupted,2144,13846,3217705,2.29518025,2.294494
103,1,8,completed,2558,16404,3273527,2.115050125,2.114403
103,2,9,budget_interrupted,2057,18461,3274591,1.679672625,1.679271
104,1,10,completed,2834,21295,3301019,2.158760042,2.158205
104,2,11,budget_interrupted,1781,23076,3300959,1.353621042,1.353134
105,1,12,completed,2577,25653,3314943,1.836539416,1.835913
105,2,13,budget_interrupted,2039,27692,3315001,1.442640083,1.442271
106,1,14,completed,2621,30313,3321651,1.764515583,1.764092
106,2,15,budget_interrupted,1994,32307,3321651,1.342936833,1.34255
107,1,16,completed,2862,35169,3324745,1.866955792,1.86636
107,2,17,budget_interrupted,1754,36923,3324742,1.142929458,1.142663
108,1,18,completed,2898,39821,3326129,1.865282041,1.864494
108,2,19,budget_interrupted,1717,41538,3326094,1.106342625,1.106052
109,1,20,success,50,41588,3326400,0.02853,0.028528


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/assignment.txt <==
10 11
3 12
2 14
1 15
5 16
5 18
12 20
1 21
14 22
9 24
5 25
26 27
18 28
7 30
31 32
29 33
34 35
11 36
28 40
24 42
42 44
28 45
45 48
10 50
17 54
49 55
54 56
36 60
49 63
32 64
2 66
54 70
65 72
40 75
56 77
8 80
78 84
74 88
43 90
80 96
92 99
0 100
94 105
35 108
16 110
62 112
19 120
84 126
50 132
13 135
4 140
29 144
145 150
0 154
48 160
11 165
138 168
125 175
154 176
109 180
157 189
128 192
158 198
20 200
204 210
89 216
38 220
118 224
25 225
155 231
199 240
42 252
206 264
193 270
115 275
202 280
269 288
224 297
235 300
70 308
259 315
128 320
206 330
258 336
90 350
298 352
169 360
319 378
259 385
284 396
120 400
262 420
413 432
82 440
230 448
325 450
122 462
79 480
416 495
126 504
325 525
242 528
103 540
170 550
538 560
70 576
422 594
385 600
374 616
229 630
116 660
6 672
625 675
315 693
340 700
34 704
349 720
373 756
294 770
548 792
720 800
500 825
82 840
13 864
742 880
240 900
638 924
103 945
925 960
716 990
574 1008
220 1050
914 1056
409 1080
1040 1100
986 1120
189 1155
452 1188
685 1200
266 1232
178 1260
404 1320
454 1344
175 1350
1162 1386
370 1400
178 1440
386 1485
265 1512
504 1540
1300 1575
152 1584
320 1600
140 1650
584 1680
1201 1728
1084 1760
540 1800
1722 1848
598 1890
609 1925
56 1980
1078 2016
1729 2079
540 2100
386 2112
2029 2160
1540 2200
1546 2240
2024 2310
1772 2376
370 2400
474 2464
515 2475
1258 2520
302 2640
2389 2700
1414 2772
40 2800
426 2880
1234 2970
1021 3024
2684 3080
390 3150
2338 3168
1104 3300
1378 3360
1239 3465
2824 3520
1440 3600
882 3696
3469 3780
224 3850
1604 3960
2086 4032
1036 4158
2770 4200
1138 4320
440 4400
3284 4620
3775 4725
584 4752
3250 4800
4038 4928
1764 4950
4942 5040
1964 5280
1138 5400
4858 5544
840 5600
2919 5775
2422 5940
3901 6048
2404 6160
2350 6300
4930 6336
4940 6600
426 6720
3304 6930
6840 7200
902 7392
5064 7425
6169 7560
1050 7700
1702 7920
7882 8316
7064 8400
4018 8640
184 8800
7882 9240
344 9450
839 9504
9550 9900
418 10080
2338 10395
5218 10560
7094 10800
3346 11088
10150 11200
1764 11550
7618 11880
11794 12096
3704 12320
5950 12600
5770 13200
1604 13860
14050 14400
7400 14784
12520 14850
13018 15120
7070 15400
11346 15840
13426 16632
15002 16800
0 17325
0 17600
0 18480
0 18900
0 19008
0 19800
0 20160
0 20790
0 21600
0 22176
0 23100
0 23760
0 24640
0 25200
0 26400
0 27720
0 29700
0 30240
0 30800
0 31680
0 33264
0 33600
0 34650
0 36960
0 37800
0 39600
0 41580
0 43200
0 44352
0 46200
0 47520
0 50400
0 51975
0 52800
0 55440
0 59400
0 60480
0 61600
0 66528
0 69300
0 73920
0 75600
0 79200
0 83160
0 92400
0 95040
0 100800
0 103950
0 110880
0 118800
0 123200
0 133056
0 138600
0 151200
0 158400
0 166320
0 184800
0 207900
0 221760
0 237600
0 277200
0 302400
0 332640
0 369600
0 415800
0 475200
0 554400
0 665280
0 831600
0 1108800
0 1663200
0 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4615,4615,2,1,1,2674834,29,18.984499208,18.974274
101,insertion_2,100000,4615,4615,2,1,1,3073724,54,8.764480833,8.760774
102,insertion_3,100000,4616,4616,2,1,1,3205155,79,5.205617666,5.204019
103,insertion_4,100000,4615,4615,2,1,1,3266922,104,3.965491917,3.964036
104,insertion_5,100000,4615,4615,2,1,1,3297713,129,3.614600041,3.613611
105,insertion_6,100000,4616,4616,2,1,1,3312433,154,3.385489333,3.384493
106,insertion_7,100000,4615,4615,2,1,1,3319717,179,3.227069334,3.226096
107,insertion_8,100000,4616,4616,2,1,1,3323858,204,3.081232375,3.080213
108,insertion_9,100000,4615,4615,2,1,1,3325864,229,2.990476625,2.989554
109,insertion_10,100000,4615,39,1,1,0,3326400,254,0.024787625,0.024766


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103104,
"budget_scans":60000,
"actual_scans":41577,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":10,
"started_trajectories":19,
"completed_trajectories":10,
"budget_interrupted_trajectories":9,
"first_success_trajectory":19,
"first_success_scans":41577,
"first_success_wall_seconds":53.243934959,
"first_success_cpu_seconds":53.222022,
"wall_seconds":53.24750075,
"cpu_seconds":53.225584,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/stdout.txt <==
segmented m=11 L=3326400 seed=2026103104 gaps=0 scans=41577 CPU=53.2256s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2142,2142,2674834,8.592608625,8.589274
100,2,2,budget_interrupted,2473,4615,2660450,10.389141584,10.38226
101,1,3,completed,2485,7100,3072110,4.669517667,4.667946
101,2,4,budget_interrupted,2130,9230,3073724,4.08639275,4.085233
102,1,5,completed,2510,11740,3205147,2.8270525,2.826196
102,2,6,budget_interrupted,2106,13846,3205155,2.375467417,2.37473
103,1,7,completed,2426,16272,3266335,2.088674375,2.087693
103,2,8,budget_interrupted,2189,18461,3266922,1.873431916,1.872964
104,1,9,completed,2700,21161,3297713,2.113356667,2.112765
104,2,10,budget_interrupted,1915,23076,3297572,1.49793275,1.497545
105,1,11,completed,2580,25656,3312433,1.895537,1.89511
105,2,12,budget_interrupted,2036,27692,3312433,1.486615916,1.486051
106,1,13,completed,2733,30425,3319716,1.904918625,1.90436
106,2,14,budget_interrupted,1882,32307,3319717,1.318835,1.31843
107,1,15,completed,2644,34951,3323858,1.765941667,1.765311
107,2,16,budget_interrupted,1972,36923,3323851,1.311938291,1.311554
108,1,17,completed,2631,39554,3325864,1.696435459,1.695894
108,2,18,budget_interrupted,1984,41538,3325806,1.29077025,1.290396
109,1,19,success,39,41577,3326400,0.021419625,0.021402


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/assignment.txt <==
10 11
4 12
5 14
0 15
7 16
2 18
6 20
2 21
7 22
22 24
22 25
26 27
1 28
18 30
31 32
6 33
34 35
32 36
11 40
7 42
13 44
9 45
10 48
23 50
44 54
42 55
53 56
36 60
59 63
15 64
15 66
13 70
50 72
12 75
45 77
59 80
37 84
35 88
84 90
82 96
60 99
2 100
20 105
8 108
77 110
81 112
115 120
119 126
69 132
114 135
41 140
14 144
42 150
129 154
130 160
108 165
73 168
132 175
3 176
24 180
35 189
175 192
93 198
67 200
55 210
62 216
141 220
137 224
207 225
210 231
178 240
77 252
83 264
24 270
107 275
123 280
86 288
231 297
252 300
269 308
290 315
111 320
33 330
157 336
167 350
291 352
275 360
287 378
66 385
129 396
27 400
269 420
170 432
283 440
249 448
282 450
177 462
34 480
174 495
155 504
412 525
259 528
474 540
327 550
179 560
230 576
521 594
187 600
155 616
353 630
561 660
325 672
132 675
294 693
377 700
47 704
518 720
17 756
759 770
225 792
642 800
587 825
163 840
818 864
443 880
132 900
261 924
710 945
322 960
759 990
707 1008
587 1050
1027 1056
395 1080
727 1100
659 1120
493 1155
537 1188
907 1200
325 1232
515 1260
1243 1320
25 1344
1032 1350
63 1386
907 1400
230 1440
339 1485
1331 1512
603 1540
857 1575
621 1584
162 1600
1577 1650
499 1680
239 1728
1219 1760
1742 1800
829 1848
305 1890
708 1925
423 1980
473 2016
1466 2079
1187 2100
1839 2112
818 2160
27 2200
239 2240
521 2310
1601 2376
1282 2400
2005 2464
92 2475
203 2520
523 2640
582 2700
2621 2772
43 2800
1094 2880
429 2970
2825 3024
2843 3080
1487 3150
1555 3168
103 3300
2255 3360
3251 3465
943 3520
662 3600
2341 3696
2663 3780
1863 3850
3099 3960
3161 4032
2033 4158
4187 4200
2114 4320
2907 4400
1963 4620
2033 4725
1413 4752
2543 4800
2223 4928
257 4950
4259 5040
4339 5280
1682 5400
5027 5544
5167 5600
4063 5775
2319 5940
3983 6048
1779 6160
4487 6300
4655 6336
6043 6600
3119 6720
4637 6930
1382 7200
7381 7392
3113 7425
3419 7560
5307 7700
4581 7920
1655 8316
1507 8400
815 8640
5427 8800
6499 9240
7703 9450
6767 9504
1907 9900
5519 10080
638 10395
1007 10560
8162 10800
4019 11088
1583 11200
7253 11550
9333 11880
1817 12096
99 12320
707 12600
7727 13200
13659 13860
8303 14400
3609 14784
143 14850
5999 15120
8683 15400
9039 15840
2789 16632
11183 16800
14877 17325
5167 17600
3139 18480
16583 18900
13103 19008
4127 19800
8495 20160
2403 20790
6863 21600
8313 22176
7507 23100
6659 23760
12783 24640
17903 25200
19507 26400
26793 27720
26207 29700
15215 30240
21407 30800
21807 31680
7749 33264
4463 33600
1017 34650
921 36960
24587 37800
27263 39600
7199 41580
16367 43200
5615 44352
39887 46200
43727 47520
34703 50400
28043 51975
49967 52800
51279 55440
55367 59400
34415 60480
17487 61600
28367 66528
4617 69300
28463 73920
53663 75600
77807 79200
60119 83160
39407 92400
59567 95040
75503 100800
60417 103950
92879 110880
113877 118800
30872 123200
75695 133056
120407 138600
142703 151200
148153 158400
49756 166320
123887 184800
45994 207900
216623 221760
134063 237600
158207 277200
119087 302400
25624 332640
135004 369600
292176 415800
84701 475200
17246 554400
97071 665280
317213 831600
788305 1108800
1549196 1663200
1723061 3326400


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,4615,4615,2,1,1,2685838,29,18.587412542,18.574257
101,insertion_2,100000,4615,4615,2,1,1,3070587,54,8.907621791,8.905499
102,insertion_3,100000,4616,4616,2,1,1,3204962,79,5.530869042,5.529307
103,insertion_4,100000,4615,4615,2,1,1,3266999,104,4.1468415,4.145487
104,insertion_5,100000,4615,4615,2,1,1,3296227,129,3.678586542,3.677437
105,insertion_6,100000,4616,4616,2,1,1,3309780,154,3.380046167,3.379093
106,insertion_7,100000,4615,4615,2,1,1,3317793,179,3.231248125,3.230456
107,insertion_8,100000,4616,4616,2,1,1,3322446,204,3.08142175,3.080539
108,insertion_9,100000,4615,4615,2,1,1,3324496,229,3.030249541,3.029345
109,insertion_10,100000,4615,4615,2,1,1,3325696,254,3.00668325,3.005842
110,insertion_11,100000,4616,4616,2,1,1,3326220,279,3.020897167,3.020045
111,insertion_12,100000,4615,4615,2,1,1,3326386,304,3.1248285,3.124158
112,insertion_13,100000,4616,26,1,1,0,3326400,326,0.031324292,0.031322


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/result.json <==
{
"m":11,
"L":3326400,
"method":"segmented",
"seed":2026103105,
"budget_scans":60000,
"actual_scans":55410,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":13,
"started_trajectories":25,
"completed_trajectories":13,
"budget_interrupted_trajectories":12,
"first_success_trajectory":25,
"first_success_scans":55410,
"first_success_wall_seconds":62.758234458,
"first_success_cpu_seconds":62.732988,
"wall_seconds":62.761813,
"cpu_seconds":62.736561,
"covered":3326400,
"uncovered":0,
"classes":326,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/stdout.txt <==
segmented m=11 L=3326400 seed=2026103105 gaps=0 scans=55410 CPU=62.7366s


==> anc/supplementary/followup_20261031/runs/m11_L3326400_segmented_w60000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2362,2362,2651988,9.410667084,9.406782
100,2,2,budget_interrupted,2253,4615,2685838,9.17397725,9.164714
101,1,3,completed,2509,7124,3070587,4.831766834,4.830652
101,2,4,budget_interrupted,2106,9230,3070587,4.072984209,4.071982
102,1,5,completed,2552,11782,3204962,3.034276792,3.033283
102,2,6,budget_interrupted,2064,13846,3204834,2.493473334,2.49291
103,1,7,completed,2529,16375,3266999,2.268731916,2.267896
103,2,8,budget_interrupted,2086,18461,3266929,1.874799208,1.874285
104,1,9,completed,2584,21045,3296227,2.058101125,2.057433
104,2,10,budget_interrupted,2031,23076,3296227,1.617108458,1.616634
105,1,11,completed,2762,25838,3309780,2.020176084,2.019596
105,2,12,budget_interrupted,1854,27692,3309579,1.356555375,1.356186
106,1,13,completed,2756,30448,3317793,1.928487541,1.928098
106,2,14,budget_interrupted,1859,32307,3317774,1.299378917,1.298981
107,1,15,completed,2760,35067,3322446,1.842571333,1.842136
107,2,16,budget_interrupted,1856,36923,3322442,1.235492041,1.235049
108,1,17,completed,2700,39623,3324475,1.770465125,1.769882
108,2,18,budget_interrupted,1915,41538,3324496,1.256387875,1.256073
109,1,19,completed,2492,44030,3325696,1.62427375,1.623758
109,2,20,budget_interrupted,2123,46153,3325693,1.379048417,1.378727
110,1,21,completed,2708,48861,3326220,1.768129167,1.767599
110,2,22,budget_interrupted,1908,50769,3326220,1.249470375,1.249158
111,1,23,completed,2631,53400,3326383,1.777184208,1.776816
111,2,24,budget_interrupted,1984,55384,3326386,1.344327167,1.34403
112,1,25,success,26,55410,3326400,0.027965,0.027965


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/assignment.txt <==
3 8
8 9
0 10
9 12
0 14
9 15
7 16
14 18
18 20
4 21
1 24
16 28
6 30
15 32
34 35
5 36
2 40
22 42
11 45
13 48
24 56
48 60
11 63
63 64
62 70
29 72
22 80
40 84
42 90
37 96
76 105
30 112
106 120
92 126
48 140
65 144
63 160
52 168
12 180
31 192
94 210
149 224
166 240
236 252
114 280
137 288
299 315
95 320
85 336
252 360
334 420
213 448
447 480
164 504
222 560
95 576
522 630
469 672
425 720
166 840
351 960
565 1008
542 1120
794 1260
1333 1344
857 1440
766 1680
1909 2016
2222 2240
792 2520
2873 2880
2197 3360
3253 4032
1654 5040
1102 6720
2952 10080
19902 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20064,medium,completed,13696,20064
1,2,2,0,1,20064,large_to_small,budget_interrupted,10304,20064
2,1,3,0,1,20064,mixed,completed,13478,20079
2,2,4,0,1,20064,medium,budget_interrupted,10522,20069
3,1,5,0,1,20079,large_to_small,completed,13726,20084
3,2,6,0,1,20079,mixed,budget_interrupted,10274,20079
4,1,7,0,1,20084,medium,completed,12176,20087
4,2,8,0,1,20084,large_to_small,budget_interrupted,11824,20084
5,1,9,0,1,20087,mixed,completed,13046,20087
5,2,10,0,1,20087,medium,budget_interrupted,10954,20087


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18392,28,0.501759583,0.501557
101,insertion_2,100000,40000,40000,18,17,1,19834,53,0.217063167,0.216997
102,insertion_3,100000,40000,40000,17,16,1,20064,77,0.242156417,0.242083
401,bank_epoch_1,100000,24000,24000,2,1,1,20064,77,0.142825333,0.142781
402,bank_epoch_2,100000,24000,24000,2,1,1,20079,77,0.141478625,0.1414
403,bank_epoch_3,100000,24000,24000,2,1,1,20084,77,0.144603916,0.144568
404,bank_epoch_4,100000,24000,24000,2,1,1,20087,77,0.142901541,0.14287
405,bank_epoch_5,100000,24000,24000,2,1,1,20087,77,0.142211375,0.14216


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.675484583,
"cpu_seconds":1.674899,
"covered":20087,
"uncovered":73,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103101 gaps=73 scans=240000 CPU=1.6749s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.025865125,0.025848
100,2,2,completed,2275,4794,18047,0.029293333,0.029278
100,3,3,completed,2266,7060,18056,0.0305705,0.030549
100,4,4,completed,2434,9494,17918,0.031926208,0.031905
100,5,5,completed,2441,11935,18083,0.033734916,0.033727
100,6,6,completed,2566,14501,18257,0.029462833,0.029439
100,7,7,completed,2451,16952,17968,0.027273209,0.027274
100,8,8,completed,2335,19287,18071,0.032248375,0.032245
100,9,9,completed,2494,21781,17923,0.032088875,0.032085
100,10,10,completed,2339,24120,17997,0.031034042,0.031028
100,11,11,completed,2460,26580,18392,0.031295834,0.031251
100,12,12,completed,2353,28933,17765,0.030746875,0.030744
100,13,13,completed,2812,31745,18158,0.034972167,0.034964
100,14,14,completed,2675,34420,18257,0.031364709,0.031361
100,15,15,completed,2427,36847,18266,0.031941375,0.031935
100,16,16,completed,2572,39419,17944,0.030842375,0.030839
100,17,17,budget_interrupted,581,40000,18187,0.007020917,0.007021
101,1,18,completed,2530,42530,19818,0.013962167,0.013958
101,2,19,completed,2603,45133,19811,0.0143695,0.014368
101,3,20,completed,2396,47529,19807,0.013506667,0.013504
101,4,21,completed,2173,49702,19826,0.011901541,0.011899
101,5,22,completed,2363,52065,19807,0.012612792,0.012614
101,6,23,completed,2078,54143,19803,0.010968166,0.010967
101,7,24,completed,2275,56418,19814,0.012081625,0.012078
101,8,25,completed,2298,58716,19818,0.012518917,0.012518
101,9,26,completed,2271,60987,19810,0.012531541,0.01253
101,10,27,completed,2259,63246,19804,0.012166375,0.012164
101,11,28,completed,2318,65564,19834,0.012535625,0.01253
101,12,29,completed,2436,68000,19821,0.013206084,0.013205
101,13,30,completed,2400,70400,19814,0.013205208,0.013185
101,14,31,completed,2434,72834,19814,0.013230959,0.013227
101,15,32,completed,2124,74958,19814,0.011130667,0.011128
101,16,33,completed,2231,77189,19830,0.011974875,0.011972
101,17,34,completed,2177,79366,19818,0.011618209,0.011616
101,18,35,budget_interrupted,634,80000,19807,0.003470125,0.00347
102,1,36,completed,2319,82319,20061,0.013827208,0.013822
102,2,37,completed,2372,84691,20054,0.014389042,0.014385
102,3,38,completed,2485,87176,20063,0.015043208,0.015041
102,4,39,completed,2412,89588,20056,0.014419166,0.014417
102,5,40,completed,2400,91988,20056,0.014471708,0.014463
102,6,41,completed,2417,94405,20064,0.014914292,0.014913
102,7,42,completed,2360,96765,20064,0.014277041,0.014274
102,8,43,completed,2231,98996,20060,0.013546084,0.013542
102,9,44,completed,2274,101270,20064,0.014210584,0.014208
102,10,45,completed,2362,103632,20060,0.014062791,0.014056
102,11,46,completed,2535,106167,20054,0.0156375,0.015636
102,12,47,completed,2491,108658,20064,0.01482425,0.014821
102,13,48,completed,2508,111166,20063,0.014918583,0.014916
102,14,49,completed,2514,113680,20060,0.015520084,0.015519
102,15,50,completed,2306,115986,20056,0.013855833,0.013854
102,16,51,completed,2360,118346,20064,0.014193583,0.014183
102,17,52,budget_interrupted,1654,120000,20060,0.009978041,0.009975
401,1,53,completed,13696,133696,20064,0.078759917,0.078736
401,2,54,budget_interrupted,10304,144000,20064,0.063991459,0.063972
402,1,55,completed,13478,157478,20079,0.081185375,0.081124
402,2,56,budget_interrupted,10522,168000,20069,0.060222542,0.060207
403,1,57,completed,13726,181726,20084,0.082852292,0.082826
403,2,58,budget_interrupted,10274,192000,20079,0.06167325,0.061667
404,1,59,completed,12176,204176,20087,0.070152042,0.070142
404,2,60,budget_interrupted,11824,216000,20084,0.072682083,0.072662
405,1,61,completed,13046,229046,20087,0.080463125,0.080433
405,2,62,budget_interrupted,10954,240000,20087,0.061664334,0.061644


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/assignment.txt <==
1 8
8 9
0 10
3 12
0 14
7 15
13 16
14 18
18 20
15 21
19 24
16 28
16 30
21 32
34 35
23 36
28 40
12 42
2 45
7 48
32 56
34 60
6 63
63 64
24 70
11 72
69 80
18 84
56 90
79 96
87 105
30 112
88 120
90 126
124 140
119 144
101 160
114 168
74 180
31 192
66 210
37 224
85 240
60 252
4 280
47 288
237 315
133 320
198 336
128 360
64 420
133 448
5 480
228 504
165 560
479 576
426 630
453 672
437 720
528 840
613 960
396 1008
325 1120
344 1260
357 1344
1253 1440
1572 1680
1413 2016
1893 2240
48 2520
293 2880
837 3360
2021 4032
2916 5040
2853 6720
8805 10080
4773 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20146,medium,completed,14108,20156
1,2,2,0,1,20146,large_to_small,budget_interrupted,9892,20146
2,1,3,0,1,20156,mixed,completed,12055,20156
2,2,4,0,1,20156,medium,budget_interrupted,11945,20156
3,1,5,0,1,20156,large_to_small,completed,14384,20158
3,2,6,0,1,20156,mixed,budget_interrupted,9616,20156
4,1,7,0,1,20158,medium,success,749,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.510346084,0.510192
101,insertion_2,100000,40000,40000,18,17,1,19915,53,0.20659175,0.206554
102,insertion_3,100000,40000,40000,17,16,1,20146,77,0.23137225,0.231333
401,bank_epoch_1,100000,24000,24000,2,1,1,20156,77,0.132453208,0.132423
402,bank_epoch_2,100000,24000,24000,2,1,1,20156,77,0.130819542,0.130783
403,bank_epoch_3,100000,24000,24000,2,1,1,20158,77,0.136109375,0.136048
404,bank_epoch_4,100000,24000,749,1,1,0,20160,77,0.004063292,0.004063


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":192749,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":7,
"started_trajectories":59,
"completed_trajectories":53,
"budget_interrupted_trajectories":6,
"first_success_trajectory":59,
"first_success_scans":192749,
"first_success_wall_seconds":1.351915584,
"first_success_cpu_seconds":1.351555,
"wall_seconds":1.352225375,
"cpu_seconds":1.351865,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103102 gaps=0 scans=192749 CPU=1.35187s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.02736025,0.027349
100,2,2,completed,2360,4504,18083,0.028992333,0.028982
100,3,3,completed,2581,7085,18298,0.032671125,0.032667
100,4,4,completed,2640,9725,17941,0.03099825,0.030991
100,5,5,completed,2529,12254,18140,0.033068167,0.033058
100,6,6,completed,2405,14659,18115,0.032331042,0.032308
100,7,7,completed,2441,17100,18123,0.031969,0.031962
100,8,8,completed,2657,19757,18147,0.032099167,0.032094
100,9,9,completed,2419,22176,18314,0.031927792,0.03191
100,10,10,completed,2148,24324,17855,0.027012417,0.027011
100,11,11,completed,2293,26617,18028,0.028515792,0.028502
100,12,12,completed,2428,29045,18129,0.03280225,0.032784
100,13,13,completed,2624,31669,18257,0.03120475,0.031199
100,14,14,completed,2422,34091,18184,0.028935084,0.028927
100,15,15,completed,2139,36230,18076,0.029294166,0.029295
100,16,16,completed,2384,38614,17837,0.033100542,0.033098
100,17,17,budget_interrupted,1386,40000,18025,0.017990666,0.017991
101,1,18,completed,2188,42188,19879,0.011876125,0.011878
101,2,19,completed,2333,44521,19843,0.0126015,0.012601
101,3,20,completed,2284,46805,19842,0.012131625,0.012132
101,4,21,completed,2214,49019,19867,0.010775667,0.010772
101,5,22,completed,2210,51229,19880,0.011200292,0.011198
101,6,23,completed,2382,53611,19911,0.0119825,0.01198
101,7,24,completed,2238,55849,19915,0.011642084,0.011637
101,8,25,completed,2070,57919,19845,0.010879458,0.010877
101,9,26,completed,2267,60186,19893,0.011438958,0.011437
101,10,27,completed,2290,62476,19880,0.011767,0.011766
101,11,28,completed,2381,64857,19879,0.012734791,0.012735
101,12,29,completed,2250,67107,19852,0.011718666,0.011715
101,13,30,completed,2108,69215,19866,0.010559834,0.010557
101,14,31,completed,2078,71293,19867,0.0107185,0.010716
101,15,32,completed,2293,73586,19870,0.011731833,0.011728
101,16,33,completed,2220,75806,19888,0.011235708,0.011233
101,17,34,completed,2183,77989,19836,0.011494167,0.011494
101,18,35,budget_interrupted,2011,80000,19837,0.010033667,0.010034
102,1,36,completed,2482,82482,20142,0.014457917,0.014459
102,2,37,completed,2551,85033,20146,0.014814209,0.014814
102,3,38,completed,2311,87344,20141,0.013457625,0.013458
102,4,39,completed,2357,89701,20146,0.013825917,0.013826
102,5,40,completed,2501,92202,20145,0.01469375,0.014694
102,6,41,completed,2504,94706,20146,0.014528208,0.014527
102,7,42,completed,2513,97219,20146,0.014219292,0.014214
102,8,43,completed,2313,99532,20141,0.012993,0.012992
102,9,44,completed,2547,102079,20146,0.014652875,0.014637
102,10,45,completed,2281,104360,20139,0.013409083,0.013409
102,11,46,completed,2498,106858,20145,0.014640916,0.014641
102,12,47,completed,2498,109356,20146,0.014275,0.014274
102,13,48,completed,2351,111707,20141,0.013277292,0.013273
102,14,49,completed,2427,114134,20142,0.014109583,0.01411
102,15,50,completed,2474,116608,20146,0.014163166,0.014161
102,16,51,completed,2408,119016,20139,0.014012333,0.01401
102,17,52,budget_interrupted,984,120000,20141,0.005773458,0.005774
401,1,53,completed,14108,134108,20156,0.072679041,0.072667
401,2,54,budget_interrupted,9892,144000,20146,0.059702208,0.059685
402,1,55,completed,12055,156055,20156,0.069424709,0.069407
402,2,56,budget_interrupted,11945,168000,20156,0.061331125,0.061313
403,1,57,completed,14384,182384,20158,0.081015458,0.080964
403,2,58,budget_interrupted,9616,192000,20156,0.055024875,0.055016
404,1,59,success,749,192749,20160,0.004030416,0.00403


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/assignment.txt <==
0 8
8 9
3 10
6 12
7 14
1 15
4 16
5 18
5 20
9 21
22 24
19 28
7 30
12 32
34 35
14 36
35 40
15 42
2 45
10 48
11 56
49 60
24 63
63 64
59 70
38 72
34 80
33 84
11 90
28 96
6 105
39 112
10 120
45 126
99 140
74 144
18 160
165 168
29 180
156 192
27 210
207 224
82 240
81 252
55 280
284 288
66 315
60 320
249 336
290 360
79 420
95 448
418 480
417 504
535 560
92 576
507 630
540 672
146 720
295 840
828 960
753 1008
815 1120
1199 1260
252 1344
578 1440
1255 1680
1116 2016
1375 2240
1415 2520
2108 2880
2095 3360
3708 4032
695 5040
6012 6720
3215 10080
16572 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20082,medium,completed,12703,20107
1,2,2,0,1,20082,large_to_small,budget_interrupted,11297,20109
2,1,3,0,1,20109,mixed,completed,13146,20109
2,2,4,0,1,20109,medium,budget_interrupted,10854,20121
3,1,5,0,1,20121,large_to_small,completed,13711,20121
3,2,6,0,1,20121,mixed,budget_interrupted,10289,20123
4,1,7,0,1,20123,medium,completed,12397,20127
4,2,8,0,1,20123,large_to_small,budget_interrupted,11603,20124
5,1,9,0,1,20127,mixed,completed,15868,20127
5,2,10,0,1,20127,medium,budget_interrupted,8132,20127


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18250,28,0.498891625,0.498756
101,insertion_2,100000,40000,40000,19,18,1,19833,53,0.247765625,0.243228
102,insertion_3,100000,40000,40000,17,16,1,20082,77,0.24253825,0.242469
401,bank_epoch_1,100000,24000,24000,2,1,1,20109,77,0.1421505,0.142066
402,bank_epoch_2,100000,24000,24000,2,1,1,20121,77,0.141534458,0.141488
403,bank_epoch_3,100000,24000,24000,2,1,1,20123,77,0.139829167,0.139777
404,bank_epoch_4,100000,24000,24000,2,1,1,20127,77,0.139914542,0.139743
405,bank_epoch_5,100000,24000,24000,2,1,1,20127,77,0.13974,0.139603


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.692778,
"cpu_seconds":1.687541,
"covered":20127,
"uncovered":33,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103103 gaps=33 scans=240000 CPU=1.68754s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.031746792,0.031734
100,2,2,completed,2852,5235,17919,0.0372135,0.037203
100,3,3,completed,2510,7745,18070,0.0328015,0.032791
100,4,4,completed,2661,10406,18000,0.034922666,0.034914
100,5,5,completed,2661,13067,18250,0.031303209,0.031299
100,6,6,completed,2470,15537,18006,0.031808084,0.031796
100,7,7,completed,2554,18091,18247,0.030925375,0.030918
100,8,8,completed,2476,20567,18025,0.032737709,0.032734
100,9,9,completed,2196,22763,18234,0.025054,0.025051
100,10,10,completed,2986,25749,18214,0.032538167,0.032523
100,11,11,completed,2469,28218,18217,0.027506583,0.027494
100,12,12,completed,2193,30411,17923,0.026067334,0.026063
100,13,13,completed,2446,32857,18202,0.032766708,0.032761
100,14,14,completed,2448,35305,17638,0.030451875,0.030451
100,15,15,completed,2484,37789,18221,0.03266225,0.032656
100,16,16,budget_interrupted,2211,40000,18069,0.028321417,0.028313
101,1,17,completed,2177,42177,19736,0.011803708,0.011804
101,2,18,completed,2222,44399,19831,0.012186125,0.012186
101,3,19,completed,2274,46673,19788,0.012707667,0.012708
101,4,20,completed,2100,48773,19755,0.011439958,0.011435
101,5,21,completed,2396,51169,19790,0.013097042,0.013096
101,6,22,completed,2130,53299,19806,0.011447,0.011442
101,7,23,completed,2081,55380,19755,0.0186245,0.017102
101,8,24,completed,2275,57655,19831,0.022351291,0.020866
101,9,25,completed,2049,59704,19800,0.0173265,0.016551
101,10,26,completed,2284,61988,19795,0.018005,0.017303
101,11,27,completed,2194,64182,19776,0.012586709,0.012581
101,12,28,completed,2290,66472,19804,0.012568375,0.012564
101,13,29,completed,2222,68694,19789,0.011987417,0.011987
101,14,30,completed,2002,70696,19785,0.010868917,0.010868
101,15,31,completed,2113,72809,19833,0.011682,0.011674
101,16,32,completed,2176,74985,19804,0.011852459,0.011852
101,17,33,completed,2381,77366,19825,0.013093083,0.013091
101,18,34,completed,2181,79547,19759,0.011360792,0.011361
101,19,35,budget_interrupted,453,80000,19675,0.002684666,0.002683
102,1,36,completed,2485,82485,20070,0.015301875,0.015302
102,2,37,completed,2297,84782,20082,0.013834667,0.013833
102,3,38,completed,2296,87078,20070,0.014339333,0.014337
102,4,39,completed,2368,89446,20082,0.01535975,0.015359
102,5,40,completed,2404,91850,20082,0.014220125,0.014219
102,6,41,completed,2379,94229,20082,0.014167,0.014162
102,7,42,completed,2419,96648,20082,0.014684667,0.014684
102,8,43,completed,2205,98853,20082,0.013175625,0.013174
102,9,44,completed,2521,101374,20079,0.015483875,0.015484
102,10,45,completed,2398,103772,20082,0.014352833,0.014348
102,11,46,completed,2408,106180,20082,0.014402125,0.014396
102,12,47,completed,2291,108471,20079,0.013610458,0.013608
102,13,48,completed,2342,110813,20082,0.014137209,0.014115
102,14,49,completed,2409,113222,20077,0.014852375,0.014851
102,15,50,completed,2386,115608,20082,0.014305042,0.014304
102,16,51,completed,2180,117788,20076,0.012970334,0.012964
102,17,52,budget_interrupted,2212,120000,20079,0.013266875,0.013262
401,1,53,completed,12703,132703,20107,0.071885792,0.071819
401,2,54,budget_interrupted,11297,144000,20109,0.0701885,0.070173
402,1,55,completed,13146,157146,20109,0.081620334,0.081598
402,2,56,budget_interrupted,10854,168000,20121,0.059836125,0.059816
403,1,57,completed,13711,181711,20121,0.080415625,0.080394
403,2,58,budget_interrupted,10289,192000,20123,0.059343125,0.059313
404,1,59,completed,12397,204397,20127,0.0677155,0.067699
404,2,60,budget_interrupted,11603,216000,20124,0.072126166,0.071972
405,1,61,completed,15868,231868,20127,0.09609125,0.095965
405,2,62,budget_interrupted,8132,240000,20127,0.043581208,0.043573


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
19 21
3 24
2 28
12 30
1 32
34 35
11 36
10 40
4 42
41 45
39 48
14 56
24 60
55 63
63 64
24 70
59 72
65 80
16 84
32 90
15 96
31 105
56 112
30 120
34 126
54 140
23 144
113 160
28 168
104 180
159 192
52 210
49 224
209 240
154 252
154 280
239 288
76 315
177 320
112 336
230 360
354 420
305 448
369 480
490 504
449 560
95 576
202 630
625 672
257 720
430 840
657 960
322 1008
689 1120
914 1260
529 1344
1361 1440
1162 1680
1105 2016
17 2240
2470 2520
1937 2880
1681 3360
337 4032
826 5040
5137 6720
3697 10080
7057 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20139,medium,success,12706,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.496223,0.496096
101,insertion_2,100000,40000,40000,18,17,1,19911,53,0.204925042,0.204845
102,insertion_3,100000,40000,40000,16,15,1,20139,77,0.231420583,0.23137
401,bank_epoch_1,100000,24000,12706,1,1,0,20160,77,0.064247875,0.064227


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":132706,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":52,
"completed_trajectories":49,
"budget_interrupted_trajectories":3,
"first_success_trajectory":52,
"first_success_scans":132706,
"first_success_wall_seconds":0.996997959,
"first_success_cpu_seconds":0.99672,
"wall_seconds":0.997272875,
"cpu_seconds":0.996994,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103104 gaps=0 scans=132706 CPU=0.996994s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.027574042,0.027569
100,2,2,completed,2685,5095,18011,0.032361458,0.032353
100,3,3,completed,2325,7420,18314,0.030589791,0.030586
100,4,4,completed,2601,10021,18234,0.030473791,0.030468
100,5,5,completed,2510,12531,18076,0.033953333,0.033944
100,6,6,completed,2387,14918,17918,0.030804666,0.0308
100,7,7,completed,2456,17374,18178,0.029451542,0.029449
100,8,8,completed,2409,19783,18008,0.033636334,0.033627
100,9,9,completed,2308,22091,17736,0.029674166,0.029663
100,10,10,completed,2361,24452,17594,0.026773875,0.02677
100,11,11,completed,2483,26935,17905,0.032403584,0.032398
100,12,12,completed,2604,29539,18164,0.031833917,0.031811
100,13,13,completed,2834,32373,18064,0.033352584,0.033344
100,14,14,completed,2369,34742,18008,0.027344458,0.02734
100,15,15,completed,2483,37225,18048,0.032422792,0.032417
100,16,16,completed,2382,39607,18215,0.0282135,0.028209
100,17,17,budget_interrupted,393,40000,17898,0.005280291,0.00528
101,1,18,completed,2431,42431,19879,0.012656542,0.012656
101,2,19,completed,2215,44646,19847,0.011353875,0.011334
101,3,20,completed,2078,46724,19864,0.010663167,0.010662
101,4,21,completed,2117,48841,19837,0.01064475,0.010643
101,5,22,completed,2298,51139,19883,0.011711042,0.011705
101,6,23,completed,2275,53414,19839,0.0119145,0.011905
101,7,24,completed,2310,55724,19865,0.012100958,0.012099
101,8,25,completed,2439,58163,19879,0.01268925,0.012687
101,9,26,completed,2285,60448,19862,0.011812334,0.011808
101,10,27,completed,2195,62643,19879,0.011418917,0.011416
101,11,28,completed,2303,64946,19883,0.011991916,0.011987
101,12,29,completed,2171,67117,19909,0.010622459,0.01062
101,13,30,completed,2133,69250,19845,0.010713417,0.010713
101,14,31,completed,2306,71556,19848,0.012260583,0.012256
101,15,32,completed,2182,73738,19911,0.010305958,0.010304
101,16,33,completed,2294,76032,19870,0.012230292,0.012227
101,17,34,completed,2431,78463,19880,0.011826417,0.011822
101,18,35,budget_interrupted,1537,80000,19825,0.007930583,0.007928
102,1,36,completed,2504,82504,20138,0.014589333,0.014587
102,2,37,completed,2654,85158,20138,0.015369417,0.015361
102,3,38,completed,2364,87522,20139,0.013746708,0.013745
102,4,39,completed,2668,90190,20139,0.015301333,0.015298
102,5,40,completed,2555,92745,20139,0.014724791,0.014723
102,6,41,completed,2347,95092,20138,0.01373025,0.013728
102,7,42,completed,2578,97670,20137,0.014640084,0.014637
102,8,43,completed,2572,100242,20139,0.014905417,0.014903
102,9,44,completed,2847,103089,20138,0.0167145,0.016715
102,10,45,completed,2561,105650,20137,0.015111334,0.01511
102,11,46,completed,2413,108063,20139,0.013760709,0.013756
102,12,47,completed,2515,110578,20136,0.014534958,0.014532
102,13,48,completed,2487,113065,20139,0.014267666,0.01426
102,14,49,completed,2275,115340,20139,0.013154958,0.013155
102,15,50,completed,2428,117768,20139,0.014123917,0.014122
102,16,51,budget_interrupted,2232,120000,20139,0.012686666,0.012685
401,1,52,success,12706,132706,20160,0.064216125,0.064197


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
18 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
0 42
20 45
1 48
38 56
4 60
15 63
63 64
64 70
29 72
9 80
12 84
2 90
25 96
27 105
52 112
46 120
36 126
14 140
65 144
73 160
24 168
164 180
31 192
90 210
191 224
121 240
74 252
234 280
191 288
57 315
166 320
108 336
281 360
214 420
287 448
457 480
182 504
286 560
95 576
120 630
255 672
137 720
402 840
351 960
570 1008
566 1120
1226 1260
159 1344
1433 1440
1410 1680
1695 2016
6 2240
246 2520
810 2880
2463 3360
351 4032
3930 5040
6495 6720
7290 10080
2250 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,12360,20159
1,2,2,0,1,20148,large_to_small,budget_interrupted,11640,20148
2,1,3,0,1,20159,mixed,completed,14362,20159
2,2,4,0,1,20159,medium,success,7614,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18439,28,0.495254958,0.495153
101,insertion_2,100000,40000,40000,19,18,1,19923,53,0.209951167,0.2099
102,insertion_3,100000,40000,40000,16,15,1,20148,77,0.229894709,0.229829
401,bank_epoch_1,100000,24000,24000,2,1,1,20159,77,0.131675625,0.131645
402,bank_epoch_2,100000,24000,21976,2,2,0,20160,77,0.124174166,0.124142


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":165976,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":56,
"completed_trajectories":52,
"budget_interrupted_trajectories":4,
"first_success_trajectory":56,
"first_success_scans":165976,
"first_success_wall_seconds":1.191116791,
"first_success_cpu_seconds":1.190833,
"wall_seconds":1.19140925,
"cpu_seconds":1.191126,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103105 gaps=0 scans=165976 CPU=1.19113s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.027580416,0.027577
100,2,2,completed,2467,5101,18140,0.03302525,0.033022
100,3,3,completed,2330,7431,17935,0.030044333,0.030043
100,4,4,completed,2415,9846,18439,0.03069775,0.030691
100,5,5,completed,2660,12506,18047,0.033722458,0.033718
100,6,6,completed,2381,14887,18423,0.030776583,0.030764
100,7,7,completed,2423,17310,18217,0.027532459,0.027526
100,8,8,completed,2470,19780,18060,0.0312225,0.031214
100,9,9,completed,2691,22471,18226,0.031871375,0.031865
100,10,10,completed,2191,24662,18149,0.028076625,0.028062
100,11,11,completed,2430,27092,18314,0.032021625,0.032017
100,12,12,completed,2277,29369,18040,0.027928709,0.027924
100,13,13,completed,2452,31821,18137,0.029704209,0.029695
100,14,14,completed,2751,34572,18169,0.033668959,0.033664
100,15,15,completed,2780,37352,18208,0.033964875,0.03396
100,16,16,completed,2170,39522,17795,0.026515542,0.026516
100,17,17,budget_interrupted,478,40000,18124,0.006825834,0.006825
101,1,18,completed,2211,42211,19898,0.01131025,0.011309
101,2,19,completed,2313,44524,19859,0.0127005,0.012698
101,3,20,completed,2231,46755,19903,0.011323458,0.011323
101,4,21,completed,2107,48862,19889,0.011089916,0.01109
101,5,22,completed,2173,51035,19852,0.011656667,0.011652
101,6,23,completed,2307,53342,19857,0.012543375,0.012544
101,7,24,completed,2381,55723,19923,0.012189625,0.012188
101,8,25,completed,2179,57902,19916,0.011622416,0.011619
101,9,26,completed,2175,60077,19892,0.011965542,0.011964
101,10,27,completed,2298,62375,19889,0.01182075,0.011821
101,11,28,completed,2177,64552,19903,0.011258541,0.011258
101,12,29,completed,2278,66830,19869,0.012110792,0.012105
101,13,30,completed,2240,69070,19875,0.011184042,0.011182
101,14,31,completed,2091,71161,19878,0.011045125,0.011041
101,15,32,completed,2075,73236,19861,0.01030075,0.010295
101,16,33,completed,2150,75386,19914,0.011300083,0.011297
101,17,34,completed,2151,77537,19891,0.011061709,0.011056
101,18,35,completed,1986,79523,19856,0.010782208,0.010778
101,19,36,budget_interrupted,477,80000,19820,0.0026085,0.002608
102,1,37,completed,2537,82537,20148,0.014271833,0.014267
102,2,38,completed,2371,84908,20148,0.013325292,0.013324
102,3,39,completed,2736,87644,20145,0.015392833,0.015389
102,4,40,completed,2264,89908,20146,0.012732541,0.012728
102,5,41,completed,2590,92498,20145,0.015023208,0.015019
102,6,42,completed,2642,95140,20148,0.015530125,0.015529
102,7,43,completed,2664,97804,20145,0.015401125,0.015398
102,8,44,completed,2634,100438,20146,0.01488925,0.014888
102,9,45,completed,2476,102914,20145,0.014173917,0.014173
102,10,46,completed,2441,105355,20146,0.014425083,0.014425
102,11,47,completed,2522,107877,20148,0.014330375,0.014327
102,12,48,completed,2434,110311,20148,0.013838542,0.013834
102,13,49,completed,2374,112685,20146,0.013688292,0.013687
102,14,50,completed,2542,115227,20141,0.014743125,0.01474
102,15,51,completed,2750,117977,20144,0.01616225,0.016145
102,16,52,budget_interrupted,2023,120000,20145,0.011901834,0.011902
401,1,53,completed,12360,132360,20159,0.063345417,0.063332
401,2,54,budget_interrupted,11640,144000,20148,0.068254583,0.068238
402,1,55,completed,14362,158362,20159,0.08395325,0.08393
402,2,56,success,7614,165976,20160,0.040155208,0.040147


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
1 15
7 16
2 18
2 20
15 21
1 24
0 28
4 30
15 32
34 35
29 36
38 40
24 42
28 45
13 48
40 56
52 60
50 63
63 64
48 70
5 72
18 80
60 84
88 90
37 96
39 105
68 112
6 120
122 126
132 140
41 144
149 160
42 168
86 180
159 192
6 210
63 224
85 240
32 252
14 280
257 288
284 315
95 320
12 336
148 360
54 420
415 448
277 480
266 504
138 560
113 576
356 630
522 672
58 720
306 840
607 960
572 1008
858 1120
194 1260
1055 1344
373 1440
1026 1680
689 2016
479 2240
2488 2520
2293 2880
186 3360
401 4032
3928 5040
4639 6720
6448 10080
4511 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20068,medium,completed,12460,20068
1,2,2,0,1,20068,large_to_small,budget_interrupted,11540,20068
2,1,3,0,1,20068,mixed,completed,12431,20068
2,2,4,0,1,20068,medium,budget_interrupted,11569,20068
3,1,5,0,1,20068,large_to_small,completed,14031,20083
3,2,6,0,1,20068,mixed,budget_interrupted,9969,20068
4,1,7,0,1,20083,medium,completed,13182,20083
4,2,8,0,1,20083,large_to_small,budget_interrupted,10818,20083
5,1,9,0,1,20083,mixed,completed,11476,20083
5,2,10,0,1,20083,medium,completed,12176,20085
5,3,11,0,1,20083,large_to_small,budget_interrupted,348,20083


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.514355708,0.5142
101,insertion_2,100000,40000,40000,19,18,1,19839,53,0.216763916,0.21671
102,insertion_3,100000,40000,40000,17,16,1,20068,77,0.243786125,0.24373
401,bank_epoch_1,100000,24000,24000,2,1,1,20068,77,0.140911833,0.140879
402,bank_epoch_2,100000,24000,24000,2,1,1,20068,77,0.141156791,0.141087
403,bank_epoch_3,100000,24000,24000,2,1,1,20083,77,0.149103584,0.149103
404,bank_epoch_4,100000,24000,24000,2,1,1,20083,77,0.14506575,0.145023
405,bank_epoch_5,100000,24000,24000,3,2,1,20085,77,0.140332708,0.140277


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":64,
"completed_trajectories":56,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.691921333,
"cpu_seconds":1.691453,
"covered":20085,
"uncovered":75,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103106 gaps=75 scans=240000 CPU=1.69145s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.032425292,0.032423
100,2,2,completed,2406,4995,18243,0.028470875,0.028464
100,3,3,completed,2307,7302,17910,0.029651166,0.029646
100,4,4,completed,2185,9487,17989,0.027554583,0.027551
100,5,5,completed,2558,12045,18107,0.033942416,0.033936
100,6,6,completed,2549,14594,18039,0.029315833,0.029306
100,7,7,completed,2258,16852,18419,0.026552167,0.026535
100,8,8,completed,2370,19222,18048,0.032639417,0.032634
100,9,9,completed,2433,21655,17780,0.028584334,0.02858
100,10,10,completed,2414,24069,18126,0.032240791,0.032236
100,11,11,completed,2273,26342,18061,0.028919792,0.028914
100,12,12,completed,2710,29052,18220,0.036232542,0.036229
100,13,13,completed,2649,31701,18267,0.03509125,0.035084
100,14,14,completed,2340,34041,18020,0.034403833,0.034385
100,15,15,completed,2410,36451,18045,0.031856167,0.031847
100,16,16,completed,2205,38656,17587,0.028977125,0.028967
100,17,17,budget_interrupted,1344,40000,17744,0.017428833,0.017409
101,1,18,completed,2389,42389,19808,0.013093417,0.013091
101,2,19,completed,2252,44641,19836,0.012219542,0.012218
101,3,20,completed,2114,46755,19809,0.011572167,0.01157
101,4,21,completed,2141,48896,19818,0.011865416,0.011864
101,5,22,completed,2128,51024,19802,0.011322416,0.011319
101,6,23,completed,2027,53051,19836,0.01094025,0.01094
101,7,24,completed,2210,55261,19833,0.011815375,0.011813
101,8,25,completed,2313,57574,19819,0.012566,0.012567
101,9,26,completed,1995,59569,19839,0.010743875,0.010744
101,10,27,completed,2467,62036,19823,0.013220292,0.013215
101,11,28,completed,2484,64520,19826,0.013593458,0.013593
101,12,29,completed,2058,66578,19831,0.010984541,0.010985
101,13,30,completed,2176,68754,19800,0.011948,0.011947
101,14,31,completed,2266,71020,19829,0.012426,0.012423
101,15,32,completed,2230,73250,19808,0.012157583,0.012158
101,16,33,completed,2155,75405,19831,0.011493625,0.011492
101,17,34,completed,2083,77488,19825,0.011218458,0.011201
101,18,35,completed,2117,79605,19834,0.011284542,0.011283
101,19,36,budget_interrupted,395,80000,19823,0.002225083,0.002223
102,1,37,completed,2390,82390,20064,0.014712167,0.014712
102,2,38,completed,2300,84690,20064,0.014183959,0.014182
102,3,39,completed,2452,87142,20065,0.014716834,0.014714
102,4,40,completed,2577,89719,20068,0.015745708,0.015746
102,5,41,completed,2707,92426,20068,0.016757125,0.016752
102,6,42,completed,2340,94766,20065,0.014371709,0.01437
102,7,43,completed,2500,97266,20066,0.015126334,0.015121
102,8,44,completed,2329,99595,20068,0.013996875,0.013992
102,9,45,completed,2380,101975,20068,0.014331917,0.01433
102,10,46,completed,2482,104457,20068,0.015191667,0.015192
102,11,47,completed,2486,106943,20068,0.014855084,0.014849
102,12,48,completed,2407,109350,20065,0.014694084,0.014695
102,13,49,completed,2530,111880,20065,0.015203917,0.015199
102,14,50,completed,2434,114314,20064,0.014863625,0.01486
102,15,51,completed,2458,116772,20065,0.015277625,0.015268
102,16,52,completed,2449,119221,20062,0.014966417,0.014965
102,17,53,budget_interrupted,779,120000,20065,0.004712792,0.004711
401,1,54,completed,12460,132460,20068,0.071338791,0.071327
401,2,55,budget_interrupted,11540,144000,20068,0.069501583,0.069482
402,1,56,completed,12431,156431,20068,0.074824125,0.074788
402,2,57,budget_interrupted,11569,168000,20068,0.066252625,0.066221
403,1,58,completed,14031,182031,20083,0.087790416,0.087791
403,2,59,budget_interrupted,9969,192000,20068,0.061240417,0.06124
404,1,60,completed,13182,205182,20083,0.077150375,0.077141
404,2,61,budget_interrupted,10818,216000,20083,0.067831584,0.0678
405,1,62,completed,11476,227476,20083,0.069744,0.069726
405,2,63,completed,12176,239652,20085,0.068177917,0.06814
405,3,64,budget_interrupted,348,240000,20083,0.00230825,0.002308


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
10 15
7 16
14 18
16 20
12 21
9 24
22 28
28 30
15 32
34 35
29 36
6 40
18 42
38 45
45 48
42 56
4 60
9 63
63 64
44 70
41 72
69 80
0 84
20 90
21 96
48 105
64 112
106 120
114 126
74 140
77 144
37 160
126 168
164 180
31 192
90 210
95 224
213 240
204 252
14 280
149 288
30 315
261 320
120 336
146 360
6 420
31 448
165 480
372 504
474 560
95 576
408 630
63 672
5 720
334 840
741 960
540 1008
639 1120
614 1260
351 1344
293 1440
754 1680
1044 2016
1567 2240
786 2520
2021 2880
3135 3360
1311 4032
4068 5040
5151 6720
8100 10080
6084 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20130,medium,completed,12728,20130
1,2,2,0,1,20130,large_to_small,budget_interrupted,11272,20130
2,1,3,0,1,20130,mixed,completed,10979,20130
2,2,4,0,1,20130,medium,completed,12910,20130
2,3,5,0,1,20130,large_to_small,budget_interrupted,111,20130
3,1,6,0,1,20130,mixed,completed,14124,20132
3,2,7,0,1,20130,medium,budget_interrupted,9876,20130
4,1,8,0,1,20132,large_to_small,completed,13067,20136
4,2,9,0,1,20132,mixed,completed,10656,20136
4,3,10,0,1,20132,medium,budget_interrupted,277,20132
5,1,11,0,1,20136,large_to_small,completed,14457,20136
5,2,12,0,1,20136,mixed,budget_interrupted,9543,20139


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.521481667,0.521237
101,insertion_2,100000,40000,40000,18,17,1,19891,53,0.217885292,0.21784
102,insertion_3,100000,40000,40000,18,17,1,20130,77,0.236168875,0.236115
401,bank_epoch_1,100000,24000,24000,2,1,1,20130,77,0.134962084,0.134932
402,bank_epoch_2,100000,24000,24000,3,2,1,20130,77,0.133452625,0.133408
403,bank_epoch_3,100000,24000,24000,2,1,1,20132,77,0.136920792,0.136871
404,bank_epoch_4,100000,24000,24000,3,2,1,20136,77,0.142247,0.142219
405,bank_epoch_5,100000,24000,24000,2,1,1,20139,77,0.1431565,0.143123


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":65,
"completed_trajectories":57,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.666740417,
"cpu_seconds":1.666209,
"covered":20139,
"uncovered":21,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103107 gaps=21 scans=240000 CPU=1.66621s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.031277917,0.031257
100,2,2,completed,2347,4850,18221,0.032220625,0.032212
100,3,3,completed,2328,7178,18083,0.033954708,0.033924
100,4,4,completed,2618,9796,18180,0.033765416,0.033636
100,5,5,completed,2633,12429,18210,0.031407208,0.031405
100,6,6,completed,2323,14752,18099,0.031403417,0.031402
100,7,7,completed,2521,17273,17935,0.03376,0.033758
100,8,8,completed,2406,19679,17940,0.031635041,0.031634
100,9,9,completed,2491,22170,17893,0.034007125,0.033998
100,10,10,completed,2316,24486,18169,0.02805225,0.028041
100,11,11,completed,2554,27040,18124,0.032072458,0.032067
100,12,12,completed,2363,29403,18024,0.030842375,0.030838
100,13,13,completed,2603,32006,18051,0.031136625,0.03113
100,14,14,completed,2519,34525,18169,0.031163,0.031163
100,15,15,completed,2510,37035,18336,0.035555875,0.035555
100,16,16,completed,2058,39093,18326,0.026589041,0.026589
100,17,17,budget_interrupted,907,40000,18071,0.012571375,0.012572
101,1,18,completed,2311,42311,19888,0.012647583,0.012648
101,2,19,completed,2222,44533,19848,0.012223125,0.012224
101,3,20,completed,2377,46910,19888,0.01298925,0.012988
101,4,21,completed,2434,49344,19858,0.0135775,0.013578
101,5,22,completed,2211,51555,19886,0.012086125,0.012086
101,6,23,completed,2278,53833,19860,0.012516791,0.012514
101,7,24,completed,2218,56051,19821,0.011581375,0.01158
101,8,25,completed,2387,58438,19886,0.012873667,0.012872
101,9,26,completed,2191,60629,19864,0.011690792,0.011685
101,10,27,completed,2209,62838,19878,0.011556666,0.011555
101,11,28,completed,2218,65056,19814,0.012467375,0.012469
101,12,29,completed,2409,67465,19806,0.013520292,0.013519
101,13,30,completed,2386,69851,19860,0.013099,0.013084
101,14,31,completed,2371,72222,19888,0.012886625,0.012887
101,15,32,completed,2123,74345,19848,0.011388167,0.011388
101,16,33,completed,2347,76692,19874,0.013085417,0.013087
101,17,34,completed,2166,78858,19891,0.011452834,0.011446
101,18,35,budget_interrupted,1142,80000,19837,0.006189541,0.00619
102,1,36,completed,2412,82412,20130,0.014675333,0.014675
102,2,37,completed,2224,84636,20130,0.013437042,0.013438
102,3,38,completed,2246,86882,20130,0.013303959,0.013303
102,4,39,completed,2301,89183,20126,0.013611083,0.013612
102,5,40,completed,2359,91542,20128,0.014047583,0.014048
102,6,41,completed,2406,93948,20130,0.013863417,0.013855
102,7,42,completed,2188,96136,20130,0.012907209,0.012903
102,8,43,completed,2317,98453,20128,0.013502542,0.0135
102,9,44,completed,2480,100933,20130,0.014633792,0.014633
102,10,45,completed,2152,103085,20130,0.012567584,0.012565
102,11,46,completed,2333,105418,20130,0.013862875,0.013863
102,12,47,completed,2253,107671,20130,0.013668417,0.013659
102,13,48,completed,2569,110240,20128,0.015270959,0.015269
102,14,49,completed,2452,112692,20126,0.014353209,0.014351
102,15,50,completed,2575,115267,20130,0.014781667,0.014772
102,16,51,completed,2345,117612,20130,0.013815333,0.013814
102,17,52,completed,2358,119970,20130,0.013622167,0.013617
102,18,53,budget_interrupted,30,120000,20109,0.000191375,0.000192
401,1,54,completed,12728,132728,20130,0.068254125,0.068239
401,2,55,budget_interrupted,11272,144000,20130,0.066642041,0.066628
402,1,56,completed,10979,154979,20130,0.062531459,0.062504
402,2,57,completed,12910,167889,20130,0.070283042,0.070268
402,3,58,budget_interrupted,111,168000,20130,0.000540584,0.000542
403,1,59,completed,14124,182124,20132,0.082662,0.082646
403,2,60,budget_interrupted,9876,192000,20130,0.054183416,0.054152
404,1,61,completed,13067,205067,20136,0.078434542,0.078435
404,2,62,completed,10656,215723,20136,0.062129708,0.062105
404,3,63,budget_interrupted,277,216000,20132,0.001574875,0.001575
405,1,64,completed,14457,230457,20136,0.085438541,0.08542
405,2,65,budget_interrupted,9543,240000,20139,0.057646125,0.057634


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/assignment.txt <==
3 8
8 9
6 10
9 12
12 14
0 15
7 16
2 18
8 20
16 21
13 24
18 28
12 30
15 32
34 35
29 36
38 40
28 42
32 45
1 48
50 56
24 60
31 63
63 64
24 70
5 72
25 80
64 84
50 90
25 96
97 105
32 112
18 120
52 126
114 140
113 144
9 160
4 168
104 180
159 192
160 210
95 224
121 240
14 252
134 280
185 288
262 315
233 320
88 336
338 360
294 420
351 448
457 480
358 504
258 560
479 576
10 630
607 672
41 720
190 840
73 960
527 1008
671 1120
22 1260
1183 1344
383 1440
538 1680
703 2016
2015 2240
1018 2520
2633 2880
22 3360
1375 4032
4222 5040
223 6720
1702 10080
11039 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20138,medium,completed,13515,20146
1,2,2,0,1,20138,large_to_small,budget_interrupted,10485,20139
2,1,3,0,1,20146,mixed,completed,12782,20146
2,2,4,0,1,20146,medium,budget_interrupted,11218,20148
3,1,5,0,1,20148,large_to_small,completed,14592,20148
3,2,6,0,1,20148,mixed,budget_interrupted,9408,20148
4,1,7,0,1,20148,medium,completed,12978,20148
4,2,8,0,1,20148,large_to_small,budget_interrupted,11022,20148
5,1,9,0,1,20148,mixed,completed,12572,20148
5,2,10,0,1,20148,medium,budget_interrupted,11428,20152


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.518568458,0.518455
101,insertion_2,100000,40000,40000,18,17,1,19920,53,0.207710875,0.207662
102,insertion_3,100000,40000,40000,17,16,1,20138,77,0.230437042,0.230365
401,bank_epoch_1,100000,24000,24000,2,1,1,20146,77,0.134329916,0.134304
402,bank_epoch_2,100000,24000,24000,2,1,1,20148,77,0.133490917,0.133441
403,bank_epoch_3,100000,24000,24000,2,1,1,20148,77,0.139971,0.13996
404,bank_epoch_4,100000,24000,24000,2,1,1,20148,77,0.138197167,0.13819
405,bank_epoch_5,100000,24000,24000,2,1,1,20152,77,0.135646958,0.135622


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.639591625,
"cpu_seconds":1.63856,
"covered":20152,
"uncovered":8,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103108 gaps=8 scans=240000 CPU=1.63856s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.031141667,0.031133
100,2,2,completed,2464,4842,18036,0.031625542,0.031617
100,3,3,completed,2705,7547,18164,0.032727125,0.032721
100,4,4,completed,2351,9898,17946,0.032926125,0.032924
100,5,5,completed,2379,12277,18051,0.029716417,0.029715
100,6,6,completed,2652,14929,17980,0.032965,0.032961
100,7,7,completed,2390,17319,18026,0.033025625,0.033021
100,8,8,completed,2359,19678,17892,0.030439667,0.030436
100,9,9,completed,2160,21838,17971,0.0288525,0.028852
100,10,10,completed,2432,24270,18291,0.034708583,0.034683
100,11,11,completed,2562,26832,18143,0.030755333,0.03075
100,12,12,completed,2447,29279,18187,0.027810667,0.027805
100,13,13,completed,2531,31810,18273,0.033528709,0.033518
100,14,14,completed,2401,34211,17994,0.031078542,0.031069
100,15,15,completed,2556,36767,18028,0.033616292,0.033613
100,16,16,completed,2574,39341,18336,0.034925208,0.034926
100,17,17,budget_interrupted,659,40000,18160,0.00864525,0.008645
101,1,18,completed,2407,42407,19885,0.012114542,0.01211
101,2,19,completed,2102,44509,19817,0.011684792,0.011683
101,3,20,completed,2201,46710,19918,0.011376125,0.011374
101,4,21,completed,2263,48973,19918,0.011976208,0.011973
101,5,22,completed,2281,51254,19918,0.011661,0.011662
101,6,23,completed,2180,53434,19918,0.01087625,0.010872
101,7,24,completed,2099,55533,19892,0.010620792,0.01062
101,8,25,completed,2404,57937,19832,0.012582458,0.012577
101,9,26,completed,2074,60011,19918,0.010532166,0.010532
101,10,27,completed,2178,62189,19876,0.011352459,0.011353
101,11,28,completed,2203,64392,19892,0.011296125,0.011295
101,12,29,completed,2244,66636,19892,0.011672917,0.011672
101,13,30,completed,2310,68946,19911,0.012002917,0.012
101,14,31,completed,2264,71210,19846,0.011993417,0.01199
101,15,32,completed,2126,73336,19855,0.011267125,0.011265
101,16,33,completed,2399,75735,19920,0.012413375,0.012411
101,17,34,completed,2486,78221,19920,0.012929291,0.012928
101,18,35,budget_interrupted,1779,80000,19890,0.00928225,0.00928
102,1,36,completed,2464,82464,20137,0.014205792,0.014202
102,2,37,completed,2329,84793,20136,0.013413166,0.01341
102,3,38,completed,2228,87021,20137,0.012784584,0.012783
102,4,39,completed,2209,89230,20138,0.012644125,0.01264
102,5,40,completed,2437,91667,20138,0.01396775,0.013964
102,6,41,completed,2435,94102,20138,0.013899417,0.013895
102,7,42,completed,2203,96305,20134,0.012793875,0.012779
102,8,43,completed,2675,98980,20137,0.015394708,0.015394
102,9,44,completed,2432,101412,20137,0.01413675,0.014136
102,10,45,completed,2379,103791,20137,0.013619958,0.013617
102,11,46,completed,2270,106061,20138,0.012956584,0.012954
102,12,47,completed,2566,108627,20137,0.014640459,0.014636
102,13,48,completed,2318,110945,20138,0.01342125,0.013417
102,14,49,completed,2419,113364,20137,0.014024792,0.014025
102,15,50,completed,2331,115695,20137,0.013541875,0.01353
102,16,51,completed,2491,118186,20137,0.014473791,0.014472
102,17,52,budget_interrupted,1814,120000,20138,0.010448458,0.010447
401,1,53,completed,13515,133515,20146,0.072196459,0.072184
401,2,54,budget_interrupted,10485,144000,20139,0.062066292,0.062052
402,1,55,completed,12782,156782,20146,0.073635708,0.073615
402,2,56,budget_interrupted,11218,168000,20148,0.059781875,0.059753
403,1,57,completed,14592,182592,20148,0.085706084,0.085702
403,2,58,budget_interrupted,9408,192000,20148,0.054193875,0.054187
404,1,59,completed,12978,204978,20148,0.070457666,0.070458
404,2,60,budget_interrupted,11022,216000,20148,0.067675208,0.067669
405,1,61,completed,12572,228572,20148,0.073377791,0.073354
405,2,62,budget_interrupted,11428,240000,20152,0.062197417,0.062198


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
5 36
6 40
0 42
1 45
13 48
12 56
40 60
38 63
63 64
6 70
29 72
26 80
36 84
76 90
85 96
27 105
2 112
102 120
56 126
20 140
65 144
63 160
96 168
16 180
37 192
54 210
63 224
229 240
92 252
254 280
137 288
299 315
95 320
162 336
182 360
414 420
95 448
325 480
488 504
442 560
281 576
272 630
618 672
466 720
642 840
133 960
722 1008
799 1120
974 1260
159 1344
1381 1440
306 1680
2009 2016
1759 2240
362 2520
1861 2880
954 3360
2297 4032
2522 5040
2719 6720
3642 10080
8671 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20071,medium,completed,11718,20071
1,2,2,0,1,20071,large_to_small,budget_interrupted,12282,20071
2,1,3,0,1,20071,mixed,completed,12935,20071
2,2,4,0,1,20071,medium,budget_interrupted,11065,20071
3,1,5,0,1,20071,large_to_small,completed,13875,20071
3,2,6,0,1,20071,mixed,budget_interrupted,10125,20071
4,1,7,0,1,20071,medium,completed,13494,20082
4,2,8,0,1,20071,large_to_small,budget_interrupted,10506,20080
5,1,9,0,1,20082,mixed,completed,13541,20083
5,2,10,0,1,20082,medium,budget_interrupted,10459,20083


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.4980145,0.497905
101,insertion_2,100000,40000,40000,18,17,1,19843,53,0.216616458,0.216557
102,insertion_3,100000,40000,40000,17,16,1,20071,77,0.246550625,0.246472
401,bank_epoch_1,100000,24000,24000,2,1,1,20071,77,0.146627292,0.146623
402,bank_epoch_2,100000,24000,24000,2,1,1,20071,77,0.140027958,0.14
403,bank_epoch_3,100000,24000,24000,2,1,1,20071,77,0.14545875,0.145415
404,bank_epoch_4,100000,24000,24000,2,1,1,20082,77,0.143878916,0.143804
405,bank_epoch_5,100000,24000,24000,2,1,1,20083,77,0.143205792,0.14314


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.680818834,
"cpu_seconds":1.680352,
"covered":20083,
"uncovered":77,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103109 gaps=77 scans=240000 CPU=1.68035s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.03561575,0.035615
100,2,2,completed,2393,4943,17992,0.028480959,0.028482
100,3,3,completed,2500,7443,17942,0.027959208,0.027957
100,4,4,completed,2312,9755,18202,0.03076925,0.030765
100,5,5,completed,2306,12061,17741,0.030991,0.030981
100,6,6,completed,2340,14401,17861,0.032936792,0.032923
100,7,7,completed,2356,16757,17984,0.028522166,0.028519
100,8,8,completed,2371,19128,17758,0.027291083,0.027284
100,9,9,completed,2526,21654,18018,0.030114791,0.030111
100,10,10,completed,2628,24282,18210,0.030763417,0.030756
100,11,11,completed,2324,26606,18419,0.030849542,0.030844
100,12,12,completed,2530,29136,18050,0.030020583,0.030017
100,13,13,completed,2314,31450,18129,0.030430083,0.03042
100,14,14,completed,2285,33735,17751,0.030030333,0.030022
100,15,15,completed,2505,36240,18234,0.028749042,0.028742
100,16,16,completed,2427,38667,18051,0.029501083,0.02949
100,17,17,budget_interrupted,1333,40000,18015,0.014917916,0.014916
101,1,18,completed,2341,42341,19816,0.013020875,0.01302
101,2,19,completed,2314,44655,19835,0.012536042,0.012534
101,3,20,completed,2295,46950,19833,0.012274792,0.01227
101,4,21,completed,2233,49183,19843,0.012262125,0.01226
101,5,22,completed,2071,51254,19797,0.01138675,0.011383
101,6,23,completed,2713,53967,19823,0.014513042,0.014511
101,7,24,completed,2361,56328,19826,0.012757541,0.01275
101,8,25,completed,2426,58754,19819,0.013175375,0.013173
101,9,26,completed,2048,60802,19843,0.0111255,0.011124
101,10,27,completed,2379,63181,19826,0.012729708,0.012729
101,11,28,completed,2479,65660,19807,0.012977375,0.012972
101,12,29,completed,2517,68177,19817,0.0136915,0.013687
101,13,30,completed,2163,70340,19826,0.01185175,0.01185
101,14,31,completed,2104,72444,19775,0.01159675,0.011594
101,15,32,completed,2309,74753,19823,0.012712042,0.012707
101,16,33,completed,2203,76956,19808,0.011834584,0.011833
101,17,34,completed,2135,79091,19808,0.011339625,0.011335
101,18,35,budget_interrupted,909,80000,19812,0.004757959,0.004758
102,1,36,completed,2420,82420,20065,0.014763833,0.014759
102,2,37,completed,2450,84870,20071,0.015019417,0.015015
102,3,38,completed,2388,87258,20067,0.014810708,0.014808
102,4,39,completed,2527,89785,20070,0.015715459,0.015711
102,5,40,completed,2556,92341,20071,0.016205708,0.016198
102,6,41,completed,2406,94747,20071,0.014811291,0.01481
102,7,42,completed,2412,97159,20071,0.014568959,0.014565
102,8,43,completed,2430,99589,20067,0.014965583,0.014961
102,9,44,completed,2583,102172,20071,0.015778917,0.015776
102,10,45,completed,2423,104595,20064,0.014948792,0.014945
102,11,46,completed,2467,107062,20067,0.01501325,0.015011
102,12,47,completed,2336,109398,20067,0.014307166,0.014305
102,13,48,completed,2255,111653,20070,0.013654041,0.013653
102,14,49,completed,2448,114101,20067,0.015420625,0.015398
102,15,50,completed,2527,116628,20067,0.015524125,0.015522
102,16,51,completed,2542,119170,20065,0.015734417,0.015735
102,17,52,budget_interrupted,830,120000,20063,0.005256458,0.005258
401,1,53,completed,11718,131718,20071,0.068834375,0.068835
401,2,54,budget_interrupted,12282,144000,20071,0.077715833,0.077711
402,1,55,completed,12935,156935,20071,0.07768425,0.077674
402,2,56,budget_interrupted,11065,168000,20071,0.062264,0.06225
403,1,57,completed,13875,181875,20071,0.0851485,0.085123
403,2,58,budget_interrupted,10125,192000,20071,0.060238875,0.060221
404,1,59,completed,13494,205494,20082,0.07745775,0.077421
404,2,60,budget_interrupted,10506,216000,20080,0.066350125,0.066314
405,1,61,completed,13541,229541,20083,0.084294875,0.084249
405,2,62,budget_interrupted,10459,240000,20083,0.058840334,0.058819


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
4 15
7 16
11 18
18 20
18 21
9 24
16 28
22 30
15 32
34 35
5 36
8 40
36 42
32 45
45 48
28 56
10 60
54 63
63 64
20 70
2 72
28 80
30 84
2 90
69 96
27 105
56 112
110 120
12 126
40 140
69 144
31 160
126 168
14 180
159 192
194 210
112 224
148 240
92 252
60 280
21 288
222 315
95 320
42 336
50 360
400 420
0 448
127 480
176 504
468 560
405 576
474 630
546 672
614 720
284 840
223 960
932 1008
200 1120
1230 1260
882 1344
974 1440
1600 1680
1557 2016
1120 2240
704 2520
1823 2880
760 3360
2997 4032
1544 5040
1554 6720
9104 10080
7392 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20078,medium,completed,12528,20078
1,2,2,0,1,20078,large_to_small,budget_interrupted,11472,20078
2,1,3,0,1,20078,mixed,completed,11714,20078
2,2,4,0,1,20078,medium,budget_interrupted,12286,20078
3,1,5,0,1,20078,large_to_small,completed,13870,20078
3,2,6,0,1,20078,mixed,budget_interrupted,10130,20078
4,1,7,0,1,20078,medium,completed,11412,20078
4,2,8,0,1,20078,large_to_small,budget_interrupted,12588,20078
5,1,9,0,1,20078,mixed,completed,12780,20078
5,2,10,0,1,20078,medium,budget_interrupted,11220,20078


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18283,28,0.523509625,0.523401
101,insertion_2,100000,40000,40000,18,17,1,19800,53,0.213866209,0.213843
102,insertion_3,100000,40000,40000,18,17,1,20078,77,0.24336875,0.243302
401,bank_epoch_1,100000,24000,24000,2,1,1,20078,77,0.143968209,0.143925
402,bank_epoch_2,100000,24000,24000,2,1,1,20078,77,0.144863625,0.144834
403,bank_epoch_3,100000,24000,24000,2,1,1,20078,77,0.152409958,0.152346
404,bank_epoch_4,100000,24000,24000,2,1,1,20078,77,0.143892208,0.143867
405,bank_epoch_5,100000,24000,24000,2,1,1,20078,77,0.141563625,0.141535


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.707888333,
"cpu_seconds":1.707499,
"covered":20078,
"uncovered":82,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103110 gaps=82 scans=240000 CPU=1.7075s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w240000_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.031282458,0.031278
100,2,2,completed,2678,5126,18129,0.036697875,0.036692
100,3,3,completed,2559,7685,18049,0.033784542,0.033772
100,4,4,completed,2398,10083,17932,0.0264025,0.0264
100,5,5,completed,2711,12794,17937,0.036842875,0.036834
100,6,6,completed,2499,15293,17699,0.032835416,0.032835
100,7,7,completed,2431,17724,18226,0.03128325,0.031284
100,8,8,completed,2369,20093,18135,0.034101083,0.034098
100,9,9,completed,2501,22594,18093,0.032763458,0.032754
100,10,10,completed,2333,24927,18072,0.0313185,0.031295
100,11,11,completed,2437,27364,18018,0.029929208,0.029925
100,12,12,completed,2776,30140,17883,0.0361305,0.036123
100,13,13,completed,2555,32695,18129,0.034595583,0.034595
100,14,14,completed,2437,35132,18283,0.03271225,0.03271
100,15,15,completed,2349,37481,17802,0.029545708,0.029546
100,16,16,completed,2327,39808,18244,0.0302775,0.030269
100,17,17,budget_interrupted,192,40000,18204,0.00293925,0.00294
101,1,18,completed,2217,42217,19791,0.0115615,0.011562
101,2,19,completed,2387,44604,19768,0.013119625,0.013117
101,3,20,completed,2301,46905,19766,0.012398084,0.012399
101,4,21,completed,2138,49043,19772,0.011747125,0.011747
101,5,22,completed,2292,51335,19770,0.012762875,0.012764
101,6,23,completed,2221,53556,19800,0.012475,0.012474
101,7,24,completed,2239,55795,19798,0.012003625,0.012003
101,8,25,completed,2212,58007,19793,0.0114225,0.011421
101,9,26,completed,2424,60431,19788,0.013112292,0.013111
101,10,27,completed,2384,62815,19776,0.012464583,0.012465
101,11,28,completed,2093,64908,19800,0.011417209,0.011416
101,12,29,completed,2154,67062,19734,0.011566584,0.011567
101,13,30,completed,2278,69340,19793,0.011985542,0.011983
101,14,31,completed,2236,71576,19793,0.011144083,0.011144
101,15,32,completed,2175,73751,19787,0.011722125,0.011718
101,16,33,completed,2482,76233,19778,0.01301825,0.013018
101,17,34,completed,2330,78563,19761,0.011983291,0.011979
101,18,35,budget_interrupted,1437,80000,19788,0.007886167,0.007883
102,1,36,completed,2186,82186,20076,0.013242667,0.01324
102,2,37,completed,2271,84457,20078,0.013676,0.013671
102,3,38,completed,2408,86865,20078,0.01457975,0.014575
102,4,39,completed,2279,89144,20078,0.013826042,0.013824
102,5,40,completed,2404,91548,20076,0.01471725,0.014712
102,6,41,completed,2237,93785,20078,0.013604083,0.013599
102,7,42,completed,2249,96034,20078,0.013567875,0.013566
102,8,43,completed,2512,98546,20076,0.015297083,0.015293
102,9,44,completed,2349,100895,20076,0.014279167,0.014273
102,10,45,completed,2274,103169,20074,0.013855917,0.013854
102,11,46,completed,2187,105356,20078,0.013125625,0.013121
102,12,47,completed,2408,107764,20076,0.014638208,0.014634
102,13,48,completed,2345,110109,20074,0.014351,0.014349
102,14,49,completed,2312,112421,20078,0.014057292,0.014052
102,15,50,completed,2516,114937,20078,0.015430375,0.015428
102,16,51,completed,2210,117147,20071,0.01345025,0.013449
102,17,52,completed,2341,119488,20076,0.014487208,0.014487
102,18,53,budget_interrupted,512,120000,20078,0.003105708,0.003104
401,1,54,completed,12528,132528,20078,0.071186709,0.071166
401,2,55,budget_interrupted,11472,144000,20078,0.072712542,0.072692
402,1,56,completed,11714,155714,20078,0.073837708,0.073824
402,2,57,budget_interrupted,12286,168000,20078,0.070953125,0.070937
403,1,58,completed,13870,181870,20078,0.088226084,0.08818
403,2,59,budget_interrupted,10130,192000,20078,0.06410975,0.064094
404,1,60,completed,11412,203412,20078,0.066047167,0.066039
404,2,61,budget_interrupted,12588,216000,20078,0.077773542,0.077758
405,1,62,completed,12780,228780,20078,0.076668917,0.076656
405,2,63,budget_interrupted,11220,240000,20078,0.06482475,0.064808


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/assignment.txt <==
3 8
8 9
6 10
1 12
8 14
0 15
7 16
14 18
2 20
16 21
9 24
0 28
18 30
15 32
34 35
5 36
34 40
10 42
38 45
45 48
32 56
12 60
2 63
63 64
20 70
65 72
54 80
40 84
54 90
69 96
13 105
14 112
58 120
110 126
132 140
29 144
117 160
4 168
84 180
159 192
40 210
159 224
213 240
164 252
210 280
101 288
200 315
309 320
334 336
204 360
130 420
287 448
21 480
452 504
494 560
95 576
114 630
319 672
174 720
718 840
789 960
703 1008
630 1120
290 1260
799 1344
821 1440
1078 1680
31 2016
671 2240
1104 2520
1109 2880
2518 3360
1375 4032
4254 5040
1567 6720
838 10080
15774 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20062,medium,completed,13794,20062
1,2,2,0,1,20062,large_to_small,completed,13135,20065
1,3,3,0,1,20062,mixed,completed,13620,20068
1,4,4,0,1,20062,medium,completed,12697,20064
1,5,5,0,1,20062,large_to_small,completed,12614,20065
1,6,6,0,1,20062,mixed,completed,14422,20063
1,7,7,0,1,20062,medium,completed,12454,20065
1,8,8,0,1,20062,large_to_small,budget_interrupted,3264,20062
2,1,9,0,1,20068,mixed,completed,13369,20079
2,2,10,0,1,20068,medium,completed,12486,20068
2,3,11,0,1,20068,large_to_small,completed,13585,20095
2,4,12,0,1,20068,mixed,completed,11029,20079
2,5,13,0,1,20068,medium,completed,12580,20068
2,6,14,0,1,20068,large_to_small,completed,13121,20077
2,7,15,0,1,20068,mixed,completed,12303,20068
2,8,16,0,1,20068,medium,budget_interrupted,7527,20068
3,1,17,0,1,20095,large_to_small,completed,13349,20101
3,2,18,0,1,20095,mixed,completed,12260,20095
3,3,19,0,1,20095,medium,completed,11219,20103
3,4,20,0,1,20095,large_to_small,completed,14174,20106
3,5,21,0,1,20095,mixed,completed,11561,20095
3,6,22,0,1,20095,medium,completed,11879,20103
3,7,23,0,1,20095,large_to_small,completed,14678,20103
3,8,24,0,1,20095,mixed,budget_interrupted,6880,20102
4,1,25,0,1,20106,medium,completed,12168,20106
4,2,26,0,1,20106,large_to_small,completed,14388,20107
4,3,27,0,1,20106,mixed,completed,13101,20106
4,4,28,0,1,20106,medium,completed,12685,20106
4,5,29,0,1,20106,large_to_small,completed,13208,20106
4,6,30,0,1,20106,mixed,completed,12241,20106
4,7,31,0,1,20106,medium,completed,12316,20106
4,8,32,0,1,20106,large_to_small,budget_interrupted,5893,20106
5,1,33,0,1,20107,mixed,completed,12849,20107
5,2,34,0,1,20107,medium,completed,12916,20107
5,3,35,0,1,20107,large_to_small,completed,13647,20107
5,4,36,0,1,20107,mixed,completed,11389,20107
5,5,37,0,1,20107,medium,completed,12295,20107
5,6,38,0,1,20107,large_to_small,completed,13217,20107
5,7,39,0,1,20107,mixed,completed,14337,20107
5,8,40,0,1,20107,medium,budget_interrupted,5350,20107


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18395,28,2.023070792,2.022506
101,insertion_2,100000,160000,160000,71,70,1,19837,53,0.863337,0.86306
102,insertion_3,100000,160000,160000,68,67,1,20062,77,0.970419708,0.970198
401,bank_epoch_1,100000,96000,96000,8,7,1,20068,77,0.573874417,0.573662
402,bank_epoch_2,100000,96000,96000,8,7,1,20095,77,0.567931292,0.567789
403,bank_epoch_3,100000,96000,96000,8,7,1,20106,77,0.568479084,0.568349
404,bank_epoch_4,100000,96000,96000,8,7,1,20107,77,0.557071833,0.556908
405,bank_epoch_5,100000,96000,96000,8,7,1,20107,77,0.561859792,0.561758


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103101,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":245,
"completed_trajectories":237,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.686518625,
"cpu_seconds":6.684704,
"covered":20107,
"uncovered":53,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103101 gaps=53 scans=960000 CPU=6.6847s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.02609675,0.026095
100,2,2,completed,2275,4794,18047,0.02905425,0.029051
100,3,3,completed,2266,7060,18056,0.030583583,0.030577
100,4,4,completed,2434,9494,17918,0.031277291,0.031267
100,5,5,completed,2441,11935,18083,0.032872708,0.032863
100,6,6,completed,2566,14501,18257,0.029383417,0.029377
100,7,7,completed,2451,16952,17968,0.027707959,0.027703
100,8,8,completed,2335,19287,18071,0.03120225,0.031195
100,9,9,completed,2494,21781,17923,0.031480541,0.031477
100,10,10,completed,2339,24120,17997,0.030607167,0.030601
100,11,11,completed,2460,26580,18392,0.030585125,0.030573
100,12,12,completed,2353,28933,17765,0.030039541,0.030036
100,13,13,completed,2812,31745,18158,0.034527166,0.034519
100,14,14,completed,2675,34420,18257,0.030595917,0.030592
100,15,15,completed,2427,36847,18266,0.031093375,0.031083
100,16,16,completed,2572,39419,17944,0.0300445,0.030043
100,17,17,completed,2299,41718,18280,0.028317833,0.028311
100,18,18,completed,2217,43935,18280,0.029144208,0.02914
100,19,19,completed,2347,46282,18149,0.029981791,0.029977
100,20,20,completed,2200,48482,18015,0.026585709,0.026584
100,21,21,completed,2283,50765,17812,0.032850416,0.032843
100,22,22,completed,2202,52967,18060,0.026657458,0.026653
100,23,23,completed,2581,55548,18032,0.030921042,0.030915
100,24,24,completed,2466,58014,18081,0.032820459,0.032814
100,25,25,completed,2131,60145,17479,0.030819708,0.030814
100,26,26,completed,2328,62473,18063,0.027056792,0.027046
100,27,27,completed,2683,65156,18071,0.03369925,0.033689
100,28,28,completed,2609,67765,18001,0.030544791,0.030525
100,29,29,completed,2431,70196,17709,0.036057917,0.03605
100,30,30,completed,2528,72724,17929,0.031178084,0.031174
100,31,31,completed,2446,75170,17837,0.03144375,0.031432
100,32,32,completed,2599,77769,18207,0.036236584,0.036215
100,33,33,completed,2341,80110,17518,0.030731,0.030726
100,34,34,completed,2700,82810,18108,0.028887166,0.028878
100,35,35,completed,2470,85280,17844,0.03213325,0.032125
100,36,36,completed,2540,87820,18156,0.032035291,0.032027
100,37,37,completed,2381,90201,18395,0.031259292,0.031251
100,38,38,completed,2802,93003,18135,0.0387665,0.038751
100,39,39,completed,2303,95306,18164,0.024698708,0.024692
100,40,40,completed,2364,97670,17912,0.029640042,0.029634
100,41,41,completed,2289,99959,18202,0.030227042,0.030217
100,42,42,completed,2289,102248,17928,0.024932042,0.024914
100,43,43,completed,2489,104737,18066,0.031505208,0.031494
100,44,44,completed,2327,107064,18165,0.02931875,0.029297
100,45,45,completed,2513,109577,18150,0.032769167,0.032769
100,46,46,completed,2296,111873,18270,0.031854083,0.031855
100,47,47,completed,2360,114233,18196,0.031755375,0.03175
100,48,48,completed,2225,116458,18196,0.028239417,0.028223
100,49,49,completed,2382,118840,17779,0.032979542,0.032978
100,50,50,completed,2710,121550,18239,0.035342417,0.035333
100,51,51,completed,2303,123853,17863,0.028509375,0.028496
100,52,52,completed,2485,126338,17856,0.0315675,0.031564
100,53,53,completed,2598,128936,18283,0.030230458,0.030229
100,54,54,completed,2991,131927,18229,0.035961417,0.035955
100,55,55,completed,2225,134152,18018,0.027353083,0.027341
100,56,56,completed,2564,136716,18152,0.034152792,0.034137
100,57,57,completed,2899,139615,18048,0.039494583,0.039487
100,58,58,completed,2758,142373,17964,0.033235,0.033229
100,59,59,completed,2533,144906,18093,0.032870458,0.032867
100,60,60,completed,2404,147310,18198,0.025939,0.025932
100,61,61,completed,2089,149399,17948,0.023951583,0.023941
100,62,62,completed,2525,151924,18035,0.034756875,0.034736
100,63,63,completed,2598,154522,17980,0.033648583,0.033635
100,64,64,completed,2571,157093,18041,0.032797958,0.032789
100,65,65,completed,2586,159679,18356,0.035247625,0.03524
100,66,66,budget_interrupted,321,160000,18020,0.004580875,0.004581
101,1,67,completed,2224,162224,19817,0.012237417,0.012238
101,2,68,completed,2351,164575,19820,0.012929916,0.012929
101,3,69,completed,2202,166777,19795,0.011792916,0.011783
101,4,70,completed,2082,168859,19837,0.010943917,0.010942
101,5,71,completed,2239,171098,19821,0.011966292,0.011958
101,6,72,completed,2121,173219,19786,0.011119625,0.01112
101,7,73,completed,2185,175404,19829,0.01144425,0.011442
101,8,74,completed,2141,177545,19816,0.011386167,0.011378
101,9,75,completed,2152,179697,19817,0.011453833,0.011452
101,10,76,completed,2196,181893,19815,0.012051625,0.012048
101,11,77,completed,2040,183933,19821,0.010559209,0.010553
101,12,78,completed,2345,186278,19814,0.012701666,0.0127
101,13,79,completed,2228,188506,19823,0.012102792,0.012101
101,14,80,completed,2254,190760,19809,0.0126525,0.012649
101,15,81,completed,2348,193108,19813,0.0132975,0.013297
101,16,82,completed,2053,195161,19804,0.011189584,0.01119
101,17,83,completed,2274,197435,19833,0.011889292,0.011882
101,18,84,completed,2479,199914,19805,0.013175292,0.013167
101,19,85,completed,2228,202142,19825,0.0118765,0.011872
101,20,86,completed,2176,204318,19816,0.011427,0.011425
101,21,87,completed,2302,206620,19821,0.0124655,0.012461
101,22,88,completed,2225,208845,19821,0.011939084,0.011937
101,23,89,completed,2193,211038,19807,0.012134167,0.012126
101,24,90,completed,2250,213288,19813,0.0122745,0.012267
101,25,91,completed,2248,215536,19813,0.012181917,0.012168
101,26,92,completed,2433,217969,19821,0.013281167,0.013273
101,27,93,completed,2326,220295,19809,0.012793625,0.012792
101,28,94,completed,2270,222565,19777,0.012799917,0.0128
101,29,95,completed,2159,224724,19825,0.011874833,0.011875
101,30,96,completed,2398,227122,19806,0.012699875,0.012691
101,31,97,completed,2148,229270,19817,0.011432958,0.011431
101,32,98,completed,2402,231672,19829,0.012826541,0.012822
101,33,99,completed,2457,234129,19817,0.013000958,0.012999
101,34,100,completed,2296,236425,19829,0.012196833,0.012194
101,35,101,completed,2303,238728,19823,0.01261075,0.01261
101,36,102,completed,2315,241043,19821,0.01267975,0.012678
101,37,103,completed,2009,243052,19763,0.010997333,0.010998
101,38,104,completed,2554,245606,19817,0.013740917,0.013737
101,39,105,completed,2379,247985,19811,0.012725041,0.01272
101,40,106,completed,2250,250235,19837,0.01189225,0.011888
101,41,107,completed,2214,252449,19816,0.0118305,0.011828
101,42,108,completed,2250,254699,19817,0.011919792,0.011917
101,43,109,completed,2343,257042,19807,0.012701208,0.012702
101,44,110,completed,2211,259253,19821,0.011977291,0.011975
101,45,111,completed,2380,261633,19808,0.012954,0.012952
101,46,112,completed,2372,264005,19821,0.012966583,0.012961
101,47,113,completed,2236,266241,19790,0.011416208,0.011413
101,48,114,completed,2176,268417,19815,0.011743417,0.011739
101,49,115,completed,2220,270637,19821,0.011868,0.011867
101,50,116,completed,2222,272859,19821,0.012026458,0.012025
101,51,117,completed,2396,275255,19821,0.013215292,0.013214
101,52,118,completed,2254,277509,19837,0.012307958,0.012308
101,53,119,completed,2459,279968,19798,0.013629584,0.013628
101,54,120,completed,2194,282162,19819,0.011583208,0.011578
101,55,121,completed,2331,284493,19813,0.012265625,0.012263
101,56,122,completed,2124,286617,19813,0.011529916,0.011528
101,57,123,completed,2084,288701,19814,0.011404291,0.011402
101,58,124,completed,2144,290845,19821,0.01167225,0.011672
101,59,125,completed,2238,293083,19817,0.012252584,0.01225
101,60,126,completed,2398,295481,19810,0.012697042,0.012695
101,61,127,completed,2353,297834,19817,0.012878,0.012873
101,62,128,completed,2151,299985,19805,0.011506708,0.011501
101,63,129,completed,2078,302063,19808,0.011089209,0.011083
101,64,130,completed,2390,304453,19826,0.012638208,0.012634
101,65,131,completed,2309,306762,19821,0.012675042,0.012662
101,66,132,completed,2276,309038,19817,0.012382042,0.012381
101,67,133,completed,2195,311233,19817,0.011888584,0.011888
101,68,134,completed,2169,313402,19817,0.011614875,0.011609
101,69,135,completed,2532,315934,19825,0.013847167,0.013848
101,70,136,completed,2199,318133,19815,0.011864625,0.011861
101,71,137,budget_interrupted,1867,320000,19819,0.009981625,0.00998
102,1,138,completed,2384,322384,20061,0.014573833,0.014572
102,2,139,completed,2501,324885,20054,0.015161708,0.015158
102,3,140,completed,2200,327085,20056,0.013165333,0.013166
102,4,141,completed,2345,329430,20052,0.0141595,0.014156
102,5,142,completed,2503,331933,20059,0.015111959,0.015108
102,6,143,completed,2465,334398,20059,0.015030875,0.01503
102,7,144,completed,2447,336845,20058,0.0149765,0.014975
102,8,145,completed,2491,339336,20061,0.015105667,0.015106
102,9,146,completed,2220,341556,20062,0.013340625,0.013339
102,10,147,completed,2336,343892,20058,0.014333917,0.014334
102,11,148,completed,2506,346398,20061,0.015241833,0.015236
102,12,149,completed,2241,348639,20058,0.013506084,0.013505
102,13,150,completed,2522,351161,20061,0.015276958,0.015273
102,14,151,completed,2354,353515,20062,0.014067292,0.014066
102,15,152,completed,2293,355808,20061,0.014074667,0.014073
102,16,153,completed,2280,358088,20057,0.013963084,0.013961
102,17,154,completed,2313,360401,20057,0.014013375,0.014009
102,18,155,completed,2372,362773,20059,0.014653666,0.014654
102,19,156,completed,2359,365132,20062,0.013957709,0.013956
102,20,157,completed,2373,367505,20061,0.014495625,0.014491
102,21,158,completed,2526,370031,20059,0.01562525,0.01562
102,22,159,completed,2431,372462,20061,0.014860667,0.014861
102,23,160,completed,2350,374812,20061,0.014286833,0.014285
102,24,161,completed,2491,377303,20058,0.01479425,0.01479
102,25,162,completed,2528,379831,20061,0.015191625,0.01519
102,26,163,completed,2482,382313,20061,0.014844167,0.014836
102,27,164,completed,2433,384746,20062,0.014668083,0.014667
102,28,165,completed,2384,387130,20062,0.014189333,0.014186
102,29,166,completed,2347,389477,20061,0.014095708,0.01409
102,30,167,completed,2408,391885,20061,0.014499458,0.014477
102,31,168,completed,2377,394262,20058,0.014615042,0.014614
102,32,169,completed,2329,396591,20062,0.014366,0.014366
102,33,170,completed,2534,399125,20061,0.015802333,0.015802
102,34,171,completed,2268,401393,20059,0.0140635,0.014064
102,35,172,completed,2298,403691,20061,0.014238958,0.014239
102,36,173,completed,2389,406080,20061,0.014798334,0.014799
102,37,174,completed,2385,408465,20059,0.0148875,0.014888
102,38,175,completed,2415,410880,20061,0.015088375,0.015088
102,39,176,completed,2396,413276,20058,0.014381666,0.014376
102,40,177,completed,2709,415985,20061,0.016194375,0.016193
102,41,178,completed,2383,418368,20062,0.014131166,0.014127
102,42,179,completed,2310,420678,20061,0.013770209,0.013768
102,43,180,completed,2392,423070,20057,0.014646375,0.014646
102,44,181,completed,2505,425575,20061,0.014829417,0.014825
102,45,182,completed,2314,427889,20061,0.013906,0.013902
102,46,183,completed,2287,430176,20061,0.013649292,0.013648
102,47,184,completed,2281,432457,20055,0.014131209,0.014132
102,48,185,completed,2206,434663,20057,0.013509917,0.01351
102,49,186,completed,2385,437048,20059,0.014218625,0.014213
102,50,187,completed,2413,439461,20060,0.014923583,0.014924
102,51,188,completed,2392,441853,20062,0.014788708,0.014789
102,52,189,completed,2348,444201,20062,0.014463625,0.014464
102,53,190,completed,2307,446508,20061,0.014172625,0.014172
102,54,191,completed,2233,448741,20062,0.01328925,0.013284
102,55,192,completed,2307,451048,20062,0.013787334,0.013782
102,56,193,completed,2420,453468,20057,0.014528875,0.014527
102,57,194,completed,2304,455772,20055,0.013906916,0.013904
102,58,195,completed,2313,458085,20062,0.013849541,0.013844
102,59,196,completed,2298,460383,20061,0.013857667,0.013856
102,60,197,completed,2477,462860,20062,0.014515667,0.014505
102,61,198,completed,2333,465193,20058,0.013925791,0.013921
102,62,199,completed,2438,467631,20061,0.014540375,0.014536
102,63,200,completed,2417,470048,20057,0.01470475,0.014705
102,64,201,completed,2455,472503,20062,0.014928125,0.014926
102,65,202,completed,2315,474818,20061,0.013798584,0.013794
102,66,203,completed,2346,477164,20053,0.014055833,0.014054
102,67,204,completed,2264,479428,20057,0.014095959,0.014073
102,68,205,budget_interrupted,572,480000,20058,0.00358175,0.003582
401,1,206,completed,13794,493794,20062,0.079864958,0.079843
401,2,207,completed,13135,506929,20065,0.079523791,0.079494
401,3,208,completed,13620,520549,20068,0.081519125,0.081497
401,4,209,completed,12697,533246,20064,0.073282667,0.073254
401,5,210,completed,12614,545860,20065,0.077027542,0.076996
401,6,211,completed,14422,560282,20063,0.088940791,0.088874
401,7,212,completed,12454,572736,20065,0.071204042,0.071195
401,8,213,budget_interrupted,3264,576000,20062,0.022189,0.022188
402,1,214,completed,13369,589369,20079,0.082848,0.082835
402,2,215,completed,12486,601855,20068,0.070113417,0.070094
402,3,216,completed,13585,615440,20095,0.082616583,0.082592
402,4,217,completed,11029,626469,20079,0.065200209,0.065187
402,5,218,completed,12580,639049,20068,0.070471917,0.07046
402,6,219,completed,13121,652170,20077,0.078722792,0.078697
402,7,220,completed,12303,664473,20068,0.07411125,0.074094
402,8,221,budget_interrupted,7527,672000,20068,0.043575875,0.043562
403,1,222,completed,13349,685349,20101,0.078648292,0.078634
403,2,223,completed,12260,697609,20095,0.073147833,0.073128
403,3,224,completed,11219,708828,20103,0.064129125,0.064116
403,4,225,completed,14174,723002,20106,0.084428167,0.084407
403,5,226,completed,11561,734563,20095,0.070915958,0.070894
403,6,227,completed,11879,746442,20103,0.067054208,0.06705
403,7,228,completed,14678,761120,20103,0.088389166,0.088377
403,8,229,budget_interrupted,6880,768000,20102,0.041500083,0.041485
404,1,230,completed,12168,780168,20106,0.067260834,0.067245
404,2,231,completed,14388,794556,20107,0.086145458,0.086116
404,3,232,completed,13101,807657,20106,0.075657041,0.075636
404,4,233,completed,12685,820342,20106,0.070343125,0.070313
404,5,234,completed,13208,833550,20106,0.076864125,0.076841
404,6,235,completed,12241,845791,20106,0.073479583,0.073468
404,7,236,completed,12316,858107,20106,0.068682042,0.068671
404,8,237,budget_interrupted,5893,864000,20106,0.03836425,0.038352
405,1,238,completed,12849,876849,20107,0.075664833,0.075651
405,2,239,completed,12916,889765,20107,0.0709565,0.070941
405,3,240,completed,13647,903412,20107,0.0797955,0.079776
405,4,241,completed,11389,914801,20107,0.065098167,0.065089
405,5,242,completed,12295,927096,20107,0.069494667,0.06949
405,6,243,completed,13217,940313,20107,0.079549416,0.079529
405,7,244,completed,14337,954650,20107,0.091383792,0.091377
405,8,245,budget_interrupted,5350,960000,20107,0.029640875,0.029635


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
1 15
7 16
14 18
2 20
15 21
1 24
0 28
10 30
15 32
34 35
5 36
5 40
12 42
11 45
13 48
18 56
52 60
6 63
63 64
24 70
65 72
69 80
60 84
20 90
31 96
64 105
98 112
6 120
48 126
4 140
29 144
53 160
24 168
92 180
159 192
124 210
154 224
37 240
216 252
214 280
191 288
29 315
214 320
276 336
270 360
150 420
266 448
133 480
90 504
14 560
95 576
614 630
108 672
677 720
66 840
60 960
780 1008
294 1120
1050 1260
42 1344
1253 1440
270 1680
444 2016
1974 2240
1470 2520
1514 2880
1110 3360
1116 4032
4470 5040
1834 6720
6150 10080
11196 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20107,medium,completed,11878,20133
1,2,2,0,1,20107,large_to_small,completed,13858,20137
1,3,3,0,1,20107,mixed,completed,13072,20134
1,4,4,0,1,20107,medium,completed,13435,20159
1,5,5,0,1,20107,large_to_small,completed,14906,20114
1,6,6,0,1,20107,mixed,completed,12653,20137
1,7,7,0,1,20107,medium,completed,12077,20141
1,8,8,0,1,20107,large_to_small,budget_interrupted,4121,20107
2,1,9,0,1,20159,mixed,completed,12900,20159
2,2,10,0,1,20159,medium,completed,14589,20159
2,3,11,0,1,20159,large_to_small,completed,14168,20159
2,4,12,0,1,20159,mixed,completed,12709,20159
2,5,13,0,1,20159,medium,completed,13292,20159
2,6,14,0,1,20159,large_to_small,completed,14094,20159
2,7,15,0,1,20159,mixed,completed,13716,20159
2,8,16,0,1,20159,medium,budget_interrupted,532,20159
3,1,17,0,1,20159,large_to_small,completed,14320,20159
3,2,18,0,1,20159,mixed,completed,14044,20159
3,3,19,0,1,20159,medium,completed,13312,20159
3,4,20,0,1,20159,large_to_small,completed,13881,20159
3,5,21,0,1,20159,mixed,completed,13214,20159
3,6,22,0,1,20159,medium,completed,13502,20159
3,7,23,0,1,20159,large_to_small,budget_interrupted,13727,20159
4,1,24,0,1,20159,mixed,completed,13937,20159
4,2,25,0,1,20159,medium,completed,13559,20159
4,3,26,0,1,20159,large_to_small,completed,12976,20159
4,4,27,0,1,20159,mixed,completed,12221,20159
4,5,28,0,1,20159,medium,completed,13561,20159
4,6,29,0,1,20159,large_to_small,completed,14823,20159
4,7,30,0,1,20159,mixed,completed,13401,20159
4,8,31,0,1,20159,medium,budget_interrupted,1522,20159
5,1,32,0,1,20159,large_to_small,completed,13726,20159
5,2,33,0,1,20159,mixed,completed,12860,20159
5,3,34,0,1,20159,medium,completed,13006,20159
5,4,35,0,1,20159,large_to_small,completed,13873,20159
5,5,36,0,1,20159,mixed,completed,11727,20159
5,6,37,0,1,20159,medium,completed,13567,20159
5,7,38,0,1,20159,large_to_small,completed,13652,20159
5,8,39,0,1,20159,mixed,budget_interrupted,3589,20159


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,66,0,18423,28,2.030809833,2.03027
101,insertion_2,100000,160000,160000,74,73,1,19887,53,0.840329542,0.840058
102,insertion_3,100000,160000,160000,67,66,1,20107,77,0.944844333,0.944589
401,bank_epoch_1,100000,96000,96000,8,7,1,20159,77,0.534441792,0.534268
402,bank_epoch_2,100000,96000,96000,8,7,1,20159,77,0.529927917,0.529753
403,bank_epoch_3,100000,96000,96000,7,6,1,20159,77,0.537134334,0.536952
404,bank_epoch_4,100000,96000,96000,8,7,1,20159,77,0.530232666,0.53009
405,bank_epoch_5,100000,96000,96000,8,7,1,20159,77,0.534714167,0.534551


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103102,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":246,
"completed_trajectories":239,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.482921292,
"cpu_seconds":6.481009,
"covered":20159,
"uncovered":1,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103102 gaps=1 scans=960000 CPU=6.48101s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.027704834,0.027704
100,2,2,completed,2360,4504,18083,0.0294815,0.029475
100,3,3,completed,2581,7085,18298,0.032883792,0.03287
100,4,4,completed,2640,9725,17941,0.031211125,0.031202
100,5,5,completed,2529,12254,18140,0.032102959,0.032094
100,6,6,completed,2405,14659,18115,0.033021666,0.033014
100,7,7,completed,2441,17100,18123,0.0324225,0.032421
100,8,8,completed,2657,19757,18147,0.032313792,0.032307
100,9,9,completed,2419,22176,18314,0.033121167,0.033115
100,10,10,completed,2148,24324,17855,0.0267045,0.026699
100,11,11,completed,2293,26617,18028,0.029049291,0.029038
100,12,12,completed,2428,29045,18129,0.033234708,0.033228
100,13,13,completed,2624,31669,18257,0.031333833,0.031328
100,14,14,completed,2422,34091,18184,0.028886,0.028872
100,15,15,completed,2139,36230,18076,0.028101917,0.028094
100,16,16,completed,2384,38614,17837,0.032455,0.032445
100,17,17,completed,2348,40962,18025,0.029428917,0.029425
100,18,18,completed,2454,43416,18033,0.030613875,0.030608
100,19,19,completed,2395,45811,18196,0.032205959,0.032204
100,20,20,completed,2291,48102,18159,0.028788917,0.028781
100,21,21,completed,2727,50829,18423,0.0359445,0.035939
100,22,22,completed,2802,53631,18233,0.0324075,0.032392
100,23,23,completed,2464,56095,17977,0.027911709,0.027903
100,24,24,completed,2223,58318,18176,0.028130833,0.028129
100,25,25,completed,2529,60847,17817,0.0364445,0.036442
100,26,26,completed,2251,63098,18159,0.02832775,0.028321
100,27,27,completed,2555,65653,18214,0.026790958,0.026786
100,28,28,completed,2294,67947,17852,0.032545583,0.032534
100,29,29,completed,2406,70353,18118,0.029107416,0.0291
100,30,30,completed,2557,72910,17671,0.035058375,0.035047
100,31,31,completed,2451,75361,18176,0.031068292,0.031058
100,32,32,completed,2520,77881,18048,0.034569375,0.034559
100,33,33,completed,2436,80317,18118,0.030338292,0.030335
100,34,34,completed,2244,82561,17959,0.028581041,0.028563
100,35,35,completed,2391,84952,18201,0.030832625,0.030811
100,36,36,completed,2402,87354,17954,0.029019292,0.029013
100,37,37,completed,2541,89895,18124,0.032350667,0.03234
100,38,38,completed,2506,92401,18280,0.0341935,0.034182
100,39,39,completed,2225,94626,18042,0.02990275,0.029897
100,40,40,completed,2180,96806,17994,0.028309584,0.028305
100,41,41,completed,2146,98952,17809,0.032374542,0.032359
100,42,42,completed,2303,101255,17679,0.0307575,0.030739
100,43,43,completed,2532,103787,17992,0.032927166,0.032918
100,44,44,completed,2335,106122,18205,0.032542208,0.03254
100,45,45,completed,2518,108640,18168,0.030351666,0.030341
100,46,46,completed,2309,110949,18124,0.030604958,0.030599
100,47,47,completed,2410,113359,18025,0.032145125,0.032144
100,48,48,completed,2366,115725,18247,0.029082417,0.029084
100,49,49,completed,2381,118106,18280,0.030765584,0.030757
100,50,50,completed,2586,120692,18229,0.031204375,0.031203
100,51,51,completed,2829,123521,18229,0.034163125,0.034155
100,52,52,completed,2199,125720,17792,0.025474167,0.025466
100,53,53,completed,2584,128304,18226,0.031182625,0.031183
100,54,54,completed,2439,130743,18175,0.028825458,0.028829
100,55,55,completed,2329,133072,17994,0.02438875,0.024385
100,56,56,completed,2621,135693,17811,0.035247625,0.035238
100,57,57,completed,2355,138048,18217,0.026493709,0.026492
100,58,58,completed,2347,140395,18280,0.030633125,0.030627
100,59,59,completed,2605,143000,18210,0.031145583,0.031141
100,60,60,completed,2540,145540,17915,0.031953583,0.031948
100,61,61,completed,2424,147964,18147,0.030394666,0.030382
100,62,62,completed,2248,150212,18012,0.030535042,0.030531
100,63,63,completed,2318,152530,18202,0.029790083,0.029769
100,64,64,completed,2481,155011,18082,0.031391709,0.031383
100,65,65,completed,2406,157417,18161,0.028522291,0.028516
100,66,66,completed,2583,160000,18187,0.030768042,0.030764
101,1,67,completed,2254,162254,19850,0.011828208,0.011823
101,2,68,completed,2100,164354,19887,0.011117833,0.011099
101,3,69,completed,2117,166471,19852,0.010847542,0.010847
101,4,70,completed,2175,168646,19875,0.011610792,0.01161
101,5,71,completed,2268,170914,19859,0.01222025,0.01222
101,6,72,completed,2183,173097,19853,0.011472125,0.011464
101,7,73,completed,2116,175213,19875,0.010837041,0.010835
101,8,74,completed,2136,177349,19887,0.011041667,0.011039
101,9,75,completed,2308,179657,19828,0.012135042,0.01213
101,10,76,completed,2175,181832,19859,0.011568041,0.011565
101,11,77,completed,2233,184065,19836,0.011629,0.011627
101,12,78,completed,2185,186250,19871,0.011258417,0.011258
101,13,79,completed,2258,188508,19863,0.011882041,0.011883
101,14,80,completed,2140,190648,19835,0.011578333,0.011577
101,15,81,completed,2077,192725,19885,0.010676959,0.010676
101,16,82,completed,2248,194973,19851,0.011841916,0.011843
101,17,83,completed,2230,197203,19867,0.011479209,0.011477
101,18,84,completed,2065,199268,19873,0.010602792,0.010602
101,19,85,completed,2075,201343,19879,0.010873,0.010871
101,20,86,completed,1992,203335,19861,0.010656416,0.010652
101,21,87,completed,2285,205620,19835,0.012086917,0.012083
101,22,88,completed,2069,207689,19852,0.011217708,0.011216
101,23,89,completed,2296,209985,19877,0.011974417,0.011971
101,24,90,completed,2058,212043,19863,0.010835875,0.010834
101,25,91,completed,2021,214064,19839,0.011092459,0.011092
101,26,92,completed,2096,216160,19839,0.010949208,0.010946
101,27,93,completed,1972,218132,19877,0.010068875,0.010066
101,28,94,completed,2385,220517,19873,0.012260333,0.012258
101,29,95,completed,2107,222624,19831,0.0107805,0.010776
101,30,96,completed,1978,224602,19887,0.0103005,0.010299
101,31,97,completed,2127,226729,19879,0.010932834,0.01093
101,32,98,completed,2173,228902,19847,0.011738125,0.011736
101,33,99,completed,2060,230962,19877,0.010418625,0.010416
101,34,100,completed,2357,233319,19887,0.01288375,0.01284
101,35,101,completed,2213,235532,19887,0.011542834,0.011536
101,36,102,completed,2227,237759,19863,0.011949667,0.011951
101,37,103,completed,2208,239967,19829,0.011829167,0.011825
101,38,104,completed,2226,242193,19859,0.011868625,0.011867
101,39,105,completed,2090,244283,19875,0.010641333,0.01064
101,40,106,completed,2187,246470,19806,0.011703792,0.0117
101,41,107,completed,2067,248537,19867,0.010985042,0.010985
101,42,108,completed,2243,250780,19877,0.012090292,0.012087
101,43,109,completed,2119,252899,19883,0.010975125,0.010976
101,44,110,completed,2211,255110,19803,0.011988417,0.011988
101,45,111,completed,2198,257308,19827,0.011875417,0.011874
101,46,112,completed,2206,259514,19842,0.01191375,0.011907
101,47,113,completed,2203,261717,19877,0.011402541,0.011399
101,48,114,completed,2101,263818,19813,0.011303209,0.011301
101,49,115,completed,2069,265887,19863,0.010406625,0.010407
101,50,116,completed,2240,268127,19876,0.011426833,0.011424
101,51,117,completed,2028,270155,19861,0.010638459,0.010637
101,52,118,completed,2326,272481,19863,0.012236709,0.012235
101,53,119,completed,2335,274816,19811,0.012511042,0.012507
101,54,120,completed,1923,276739,19880,0.009905375,0.009905
101,55,121,completed,2183,278922,19854,0.011391667,0.011391
101,56,122,completed,2089,281011,19880,0.010766167,0.010763
101,57,123,completed,2148,283159,19887,0.010957916,0.010956
101,58,124,completed,2206,285365,19863,0.011916416,0.011911
101,59,125,completed,2216,287581,19859,0.011858834,0.011855
101,60,126,completed,2175,289756,19827,0.011507917,0.011506
101,61,127,completed,2200,291956,19872,0.01146475,0.011464
101,62,128,completed,1998,293954,19875,0.010394625,0.010394
101,63,129,completed,2495,296449,19836,0.012726083,0.012724
101,64,130,completed,2226,298675,19861,0.011536,0.011532
101,65,131,completed,2143,300818,19861,0.011353375,0.011349
101,66,132,completed,2181,302999,19869,0.011007208,0.011006
101,67,133,completed,2125,305124,19866,0.011497667,0.011495
101,68,134,completed,2341,307465,19877,0.012013459,0.012014
101,69,135,completed,2288,309753,19875,0.012125792,0.012126
101,70,136,completed,2324,312077,19887,0.011978041,0.011975
101,71,137,completed,1993,314070,19853,0.010352291,0.01035
101,72,138,completed,2330,316400,19821,0.012425208,0.01242
101,73,139,completed,2070,318470,19851,0.010851792,0.01085
101,74,140,budget_interrupted,1530,320000,19887,0.008075375,0.008073
102,1,141,completed,2429,322429,20107,0.014509667,0.014507
102,2,142,completed,2478,324907,20106,0.014730083,0.014727
102,3,143,completed,2427,327334,20107,0.014326084,0.014325
102,4,144,completed,2382,329716,20107,0.014148166,0.014146
102,5,145,completed,2414,332130,20107,0.014463916,0.014464
102,6,146,completed,2414,334544,20106,0.01410475,0.014104
102,7,147,completed,2631,337175,20107,0.0155545,0.015548
102,8,148,completed,2444,339619,20102,0.014643958,0.014642
102,9,149,completed,2344,341963,20107,0.01377125,0.013767
102,10,150,completed,2454,344417,20107,0.014464375,0.014462
102,11,151,completed,2265,346682,20107,0.013557875,0.013556
102,12,152,completed,2524,349206,20107,0.014695334,0.014693
102,13,153,completed,2286,351492,20107,0.013666834,0.013658
102,14,154,completed,2606,354098,20107,0.015200958,0.015198
102,15,155,completed,2411,356509,20107,0.014046708,0.014043
102,16,156,completed,2272,358781,20106,0.013408375,0.013404
102,17,157,completed,2261,361042,20107,0.013079917,0.013078
102,18,158,completed,2290,363332,20107,0.013540667,0.013538
102,19,159,completed,2278,365610,20107,0.013301833,0.013299
102,20,160,completed,2371,367981,20107,0.013966792,0.013965
102,21,161,completed,2433,370414,20107,0.014352417,0.014349
102,22,162,completed,2382,372796,20107,0.014065708,0.014065
102,23,163,completed,2405,375201,20103,0.014406125,0.014401
102,24,164,completed,2337,377538,20107,0.013629625,0.013625
102,25,165,completed,2299,379837,20107,0.013486125,0.013484
102,26,166,completed,2510,382347,20106,0.014836458,0.014832
102,27,167,completed,2336,384683,20107,0.013611167,0.013607
102,28,168,completed,2656,387339,20107,0.016002042,0.015998
102,29,169,completed,2288,389627,20107,0.014125125,0.014122
102,30,170,completed,2299,391926,20107,0.013782875,0.013781
102,31,171,completed,2492,394418,20098,0.015134459,0.015133
102,32,172,completed,2364,396782,20107,0.013880667,0.013876
102,33,173,completed,2369,399151,20107,0.013718584,0.013717
102,34,174,completed,2603,401754,20103,0.01531425,0.01531
102,35,175,completed,2468,404222,20103,0.014696625,0.014695
102,36,176,completed,2391,406613,20106,0.014377208,0.014375
102,37,177,completed,2572,409185,20107,0.015150209,0.015148
102,38,178,completed,2288,411473,20107,0.013447458,0.013441
102,39,179,completed,2360,413833,20107,0.0142605,0.01426
102,40,180,completed,2378,416211,20106,0.014100708,0.0141
102,41,181,completed,2581,418792,20107,0.015332709,0.015331
102,42,182,completed,2378,421170,20103,0.014278459,0.014277
102,43,183,completed,2348,423518,20099,0.013824667,0.013801
102,44,184,completed,2618,426136,20107,0.015400334,0.015396
102,45,185,completed,2523,428659,20106,0.014770792,0.014769
102,46,186,completed,2313,430972,20106,0.013455583,0.013449
102,47,187,completed,2258,433230,20107,0.0132865,0.013281
102,48,188,completed,2412,435642,20103,0.01421275,0.014211
102,49,189,completed,2575,438217,20107,0.01559175,0.015592
102,50,190,completed,2413,440630,20102,0.01413775,0.014134
102,51,191,completed,2310,442940,20107,0.013393625,0.01338
102,52,192,completed,2279,445219,20107,0.013326958,0.013327
102,53,193,completed,2298,447517,20107,0.013443875,0.013439
102,54,194,completed,2352,449869,20107,0.013697042,0.013695
102,55,195,completed,2448,452317,20107,0.014279166,0.014274
102,56,196,completed,2489,454806,20107,0.014611041,0.014611
102,57,197,completed,2603,457409,20107,0.0153115,0.015307
102,58,198,completed,2329,459738,20107,0.013702208,0.013702
102,59,199,completed,2172,461910,20107,0.012756917,0.012753
102,60,200,completed,2432,464342,20106,0.014160708,0.014158
102,61,201,completed,2383,466725,20105,0.013882042,0.013876
102,62,202,completed,2437,469162,20106,0.01437625,0.014374
102,63,203,completed,2342,471504,20107,0.013821083,0.01382
102,64,204,completed,2494,473998,20107,0.014663667,0.014659
102,65,205,completed,2375,476373,20107,0.013831333,0.013827
102,66,206,completed,2273,478646,20103,0.0135915,0.01359
102,67,207,budget_interrupted,1354,480000,20107,0.007920291,0.007922
401,1,208,completed,11878,491878,20133,0.064048958,0.064027
401,2,209,completed,13858,505736,20137,0.07768475,0.077662
401,3,210,completed,13072,518808,20134,0.074541083,0.074524
401,4,211,completed,13435,532243,20159,0.070609917,0.070588
401,5,212,completed,14906,547149,20114,0.086418708,0.086394
401,6,213,completed,12653,559802,20137,0.070248084,0.070216
401,7,214,completed,12077,571879,20141,0.064452625,0.064433
401,8,215,budget_interrupted,4121,576000,20107,0.026138375,0.026128
402,1,216,completed,12900,588900,20159,0.073186125,0.073142
402,2,217,completed,14589,603489,20159,0.075222458,0.075199
402,3,218,completed,14168,617657,20159,0.079181375,0.079168
402,4,219,completed,12709,630366,20159,0.071915291,0.071896
402,5,220,completed,13292,643658,20159,0.068983792,0.068941
402,6,221,completed,14094,657752,20159,0.081451,0.081438
402,7,222,completed,13716,671468,20159,0.076766875,0.076753
402,8,223,budget_interrupted,532,672000,20159,0.002963708,0.002964
403,1,224,completed,14320,686320,20159,0.080019542,0.08
403,2,225,completed,14044,700364,20159,0.080952875,0.080937
403,3,226,completed,13312,713676,20159,0.068627833,0.06861
403,4,227,completed,13881,727557,20159,0.080325417,0.08032
403,5,228,completed,13214,740771,20159,0.076224375,0.076196
403,6,229,completed,13502,754273,20159,0.071123042,0.071072
403,7,230,budget_interrupted,13727,768000,20159,0.079639583,0.079602
404,1,231,completed,13937,781937,20159,0.078216166,0.078207
404,2,232,completed,13559,795496,20159,0.071511083,0.071492
404,3,233,completed,12976,808472,20159,0.072254208,0.072238
404,4,234,completed,12221,820693,20159,0.070829833,0.070807
404,5,235,completed,13561,834254,20159,0.069228459,0.069208
404,6,236,completed,14823,849077,20159,0.084106917,0.084087
404,7,237,completed,13401,862478,20159,0.07566325,0.075632
404,8,238,budget_interrupted,1522,864000,20159,0.008168459,0.008167
405,1,239,completed,13726,877726,20159,0.07828375,0.078272
405,2,240,completed,12860,890586,20159,0.072538625,0.072519
405,3,241,completed,13006,903592,20159,0.069465458,0.069447
405,4,242,completed,13873,917465,20159,0.078892792,0.078872
405,5,243,completed,11727,929192,20159,0.066873958,0.066861
405,6,244,completed,13567,942759,20159,0.071473916,0.071451
405,7,245,completed,13652,956411,20159,0.076948583,0.076904
405,8,246,budget_interrupted,3589,960000,20159,0.019978959,0.019975


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/assignment.txt <==
3 8
8 9
2 10
1 12
8 14
6 15
7 16
14 18
0 20
16 21
9 24
10 28
18 30
15 32
34 35
5 36
24 40
4 42
38 45
45 48
26 56
30 60
2 63
63 64
6 70
65 72
4 80
70 84
84 90
69 96
13 105
28 112
88 120
74 126
90 140
29 144
117 160
166 168
114 180
159 192
136 210
127 224
165 240
182 252
56 280
101 288
101 315
309 320
196 336
54 360
376 420
159 448
213 480
110 504
444 560
95 576
144 630
31 672
245 720
388 840
789 960
175 1008
684 1120
236 1260
991 1344
821 1440
628 1680
1855 2016
1244 2240
2394 2520
1109 2880
1468 3360
2527 4032
1316 5040
4255 6720
9564 10080
14879 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20093,medium,completed,12079,20108
1,2,2,0,1,20093,large_to_small,completed,13347,20093
1,3,3,0,1,20093,mixed,completed,14005,20093
1,4,4,0,1,20093,medium,completed,14239,20097
1,5,5,0,1,20093,large_to_small,completed,13438,20098
1,6,6,0,1,20093,mixed,completed,12746,20093
1,7,7,0,1,20093,medium,completed,12641,20097
1,8,8,0,1,20093,large_to_small,budget_interrupted,3505,20093
2,1,9,0,1,20108,mixed,completed,12811,20108
2,2,10,0,1,20108,medium,completed,12072,20108
2,3,11,0,1,20108,large_to_small,completed,13486,20111
2,4,12,0,1,20108,mixed,completed,11608,20108
2,5,13,0,1,20108,medium,completed,12740,20108
2,6,14,0,1,20108,large_to_small,completed,14029,20108
2,7,15,0,1,20108,mixed,completed,13059,20108
2,8,16,0,1,20108,medium,budget_interrupted,6195,20108
3,1,17,0,1,20111,large_to_small,completed,13283,20111
3,2,18,0,1,20111,mixed,completed,12529,20111
3,3,19,0,1,20111,medium,completed,11856,20111
3,4,20,0,1,20111,large_to_small,completed,16096,20111
3,5,21,0,1,20111,mixed,completed,13679,20111
3,6,22,0,1,20111,medium,completed,12592,20111
3,7,23,0,1,20111,large_to_small,completed,13966,20111
3,8,24,0,1,20111,mixed,budget_interrupted,1999,20111
4,1,25,0,1,20111,medium,completed,12844,20111
4,2,26,0,1,20111,large_to_small,completed,13288,20111
4,3,27,0,1,20111,mixed,completed,14629,20111
4,4,28,0,1,20111,medium,completed,11484,20111
4,5,29,0,1,20111,large_to_small,completed,13288,20111
4,6,30,0,1,20111,mixed,completed,13193,20111
4,7,31,0,1,20111,medium,completed,12421,20111
4,8,32,0,1,20111,large_to_small,budget_interrupted,4853,20111
5,1,33,0,1,20111,mixed,completed,11659,20111
5,2,34,0,1,20111,medium,completed,12471,20111
5,3,35,0,1,20111,large_to_small,completed,14755,20111
5,4,36,0,1,20111,mixed,completed,12159,20111
5,5,37,0,1,20111,medium,completed,11129,20111
5,6,38,0,1,20111,large_to_small,completed,13591,20111
5,7,39,0,1,20111,mixed,completed,12231,20111
5,8,40,0,1,20111,medium,budget_interrupted,8005,20111


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18419,28,2.006284875,2.005687
101,insertion_2,100000,160000,160000,70,69,1,19853,53,0.849508791,0.849142
102,insertion_3,100000,160000,160000,68,67,1,20093,77,0.961718417,0.961505
401,bank_epoch_1,100000,96000,96000,8,7,1,20108,77,0.567963042,0.567816
402,bank_epoch_2,100000,96000,96000,8,7,1,20111,77,0.556194416,0.556055
403,bank_epoch_3,100000,96000,96000,8,7,1,20111,77,0.564290708,0.564115
404,bank_epoch_4,100000,96000,96000,8,7,1,20111,77,0.552734666,0.552485
405,bank_epoch_5,100000,96000,96000,8,7,1,20111,77,0.560751875,0.560562


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103103,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":244,
"completed_trajectories":236,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.619904791,
"cpu_seconds":6.617824,
"covered":20111,
"uncovered":49,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103103 gaps=49 scans=960000 CPU=6.61782s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.031482375,0.031475
100,2,2,completed,2852,5235,17919,0.037374709,0.03737
100,3,3,completed,2510,7745,18070,0.032040625,0.032033
100,4,4,completed,2661,10406,18000,0.034326292,0.034315
100,5,5,completed,2661,13067,18250,0.030625875,0.030624
100,6,6,completed,2470,15537,18006,0.030822458,0.030813
100,7,7,completed,2554,18091,18247,0.030702,0.030674
100,8,8,completed,2476,20567,18025,0.031452791,0.031445
100,9,9,completed,2196,22763,18234,0.024786333,0.024785
100,10,10,completed,2986,25749,18214,0.032769,0.032764
100,11,11,completed,2469,28218,18217,0.027246458,0.027238
100,12,12,completed,2193,30411,17923,0.025407667,0.025404
100,13,13,completed,2446,32857,18202,0.032133167,0.032127
100,14,14,completed,2448,35305,17638,0.02988675,0.029885
100,15,15,completed,2484,37789,18221,0.0328885,0.032883
100,16,16,completed,2503,40292,18104,0.032226083,0.032215
100,17,17,completed,2160,42452,17819,0.027457333,0.02745
100,18,18,completed,2205,44657,18404,0.028710167,0.028703
100,19,19,completed,2533,47190,18040,0.028481125,0.028455
100,20,20,completed,2581,49771,17994,0.030382667,0.030377
100,21,21,completed,2660,52431,17924,0.036220041,0.036215
100,22,22,completed,2368,54799,18052,0.032128375,0.032127
100,23,23,completed,2395,57194,18280,0.032951666,0.032945
100,24,24,completed,2252,59446,18093,0.030659083,0.030649
100,25,25,completed,2255,61701,17490,0.0266265,0.026619
100,26,26,completed,2472,64173,18141,0.031801625,0.031795
100,27,27,completed,2184,66357,18419,0.028981875,0.028978
100,28,28,completed,2344,68701,17837,0.030312042,0.030308
100,29,29,completed,2503,71204,17851,0.033126833,0.033118
100,30,30,completed,2475,73679,18096,0.031137542,0.031136
100,31,31,completed,2402,76081,18027,0.031628083,0.031621
100,32,32,completed,2576,78657,18204,0.030871542,0.030865
100,33,33,completed,2706,81363,18042,0.033374709,0.03335
100,34,34,completed,2504,83867,18098,0.028469458,0.028465
100,35,35,completed,2278,86145,18028,0.030260792,0.03026
100,36,36,completed,2276,88421,18104,0.024527708,0.024522
100,37,37,completed,2490,90911,18033,0.03168525,0.031681
100,38,38,completed,2326,93237,18280,0.030396583,0.03039
100,39,39,completed,2536,95773,18332,0.033758291,0.033749
100,40,40,completed,2837,98610,18181,0.0349385,0.034928
100,41,41,completed,2457,101067,18009,0.030245209,0.030241
100,42,42,completed,2407,103474,18128,0.0336335,0.033623
100,43,43,completed,2586,106060,17944,0.030637833,0.030634
100,44,44,completed,2537,108597,17879,0.033457375,0.033451
100,45,45,completed,2232,110829,18140,0.026667167,0.026663
100,46,46,completed,2623,113452,17974,0.034541209,0.034532
100,47,47,completed,2882,116334,18156,0.036999,0.036992
100,48,48,completed,2479,118813,18177,0.031754458,0.031747
100,49,49,completed,2325,121138,17866,0.02658825,0.026585
100,50,50,completed,2447,123585,17884,0.031485083,0.031472
100,51,51,completed,2545,126130,18038,0.032526291,0.032498
100,52,52,completed,2402,128532,18170,0.02573225,0.025726
100,53,53,completed,2276,130808,17741,0.031550292,0.031544
100,54,54,completed,2376,133184,18330,0.02688825,0.026878
100,55,55,completed,2371,135555,18316,0.031920125,0.031896
100,56,56,completed,2506,138061,18247,0.029742291,0.029724
100,57,57,completed,2476,140537,18086,0.027827375,0.027821
100,58,58,completed,2494,143031,17984,0.035196167,0.035186
100,59,59,completed,2446,145477,18141,0.031688834,0.031677
100,60,60,completed,2308,147785,18000,0.031194916,0.031187
100,61,61,completed,2176,149961,17853,0.029689125,0.029684
100,62,62,completed,2529,152490,18142,0.028811667,0.02881
100,63,63,completed,2631,155121,18068,0.028073459,0.028066
100,64,64,completed,2442,157563,18170,0.032308958,0.032281
100,65,65,completed,2415,159978,18112,0.031413625,0.031399
100,66,66,budget_interrupted,22,160000,-1,0.000429208,0.00043
101,1,67,completed,2163,162163,19838,0.011182708,0.011182
101,2,68,completed,2198,164361,19772,0.012073375,0.012069
101,3,69,completed,2163,166524,19847,0.011022334,0.011023
101,4,70,completed,2393,168917,19788,0.012623083,0.012621
101,5,71,completed,2197,171114,19808,0.011946584,0.01194
101,6,72,completed,2215,173329,19843,0.011659166,0.011648
101,7,73,completed,2218,175547,19816,0.011866166,0.011858
101,8,74,completed,2277,177824,19817,0.012081,0.012073
101,9,75,completed,2633,180457,19836,0.0140435,0.014042
101,10,76,completed,2247,182704,19836,0.01204525,0.012044
101,11,77,completed,2012,184716,19843,0.009977375,0.009969
101,12,78,completed,2358,187074,19815,0.012361291,0.012348
101,13,79,completed,2332,189406,19849,0.011790333,0.01178
101,14,80,completed,2444,191850,19827,0.012661375,0.012659
101,15,81,completed,2178,194028,19839,0.011565708,0.011556
101,16,82,completed,2460,196488,19838,0.013109375,0.013102
101,17,83,completed,2321,198809,19831,0.01212475,0.012121
101,18,84,completed,2295,201104,19800,0.0124795,0.012477
101,19,85,completed,2350,203454,19833,0.011951917,0.011931
101,20,86,completed,2300,205754,19832,0.012060666,0.012061
101,21,87,completed,2432,208186,19835,0.013375708,0.01337
101,22,88,completed,2481,210667,19829,0.013137708,0.013123
101,23,89,completed,2258,212925,19829,0.011905166,0.011903
101,24,90,completed,2178,215103,19826,0.01183025,0.011828
101,25,91,completed,2148,217251,19817,0.011628208,0.011625
101,26,92,completed,2150,219401,19853,0.011419583,0.01142
101,27,93,completed,2279,221680,19830,0.012451208,0.01245
101,28,94,completed,2244,223924,19834,0.011945042,0.01194
101,29,95,completed,2284,226208,19809,0.01216275,0.012161
101,30,96,completed,2424,228632,19797,0.013344708,0.013336
101,31,97,completed,2511,231143,19831,0.012967334,0.01296
101,32,98,completed,2240,233383,19793,0.011624166,0.011622
101,33,99,completed,2154,235537,19820,0.011531834,0.011525
101,34,100,completed,2472,238009,19800,0.01324275,0.013233
101,35,101,completed,2387,240396,19785,0.012301708,0.012294
101,36,102,completed,2531,242927,19838,0.01357925,0.01357
101,37,103,completed,2519,245446,19830,0.013379208,0.013378
101,38,104,completed,2269,247715,19833,0.011912084,0.011903
101,39,105,completed,2307,250022,19842,0.012374958,0.012374
101,40,106,completed,2153,252175,19817,0.011599167,0.011596
101,41,107,completed,2257,254432,19830,0.011573,0.011571
101,42,108,completed,2209,256641,19808,0.01216325,0.012155
101,43,109,completed,2503,259144,19818,0.01358675,0.013586
101,44,110,completed,2500,261644,19829,0.012977584,0.012975
101,45,111,completed,2275,263919,19838,0.011617125,0.011615
101,46,112,completed,2451,266370,19853,0.013031667,0.013024
101,47,113,completed,2353,268723,19836,0.012482792,0.012475
101,48,114,completed,2246,270969,19833,0.011654709,0.011653
101,49,115,completed,2213,273182,19825,0.012250416,0.012252
101,50,116,completed,2348,275530,19823,0.013025625,0.013025
101,51,117,completed,2169,277699,19829,0.011759291,0.01176
101,52,118,completed,2401,280100,19827,0.013098959,0.013098
101,53,119,completed,2404,282504,19833,0.013187667,0.013188
101,54,120,completed,2103,284607,19823,0.0112675,0.011249
101,55,121,completed,2309,286916,19843,0.011984209,0.011982
101,56,122,completed,2184,289100,19838,0.011736042,0.011734
101,57,123,completed,2170,291270,19845,0.010975167,0.01097
101,58,124,completed,2226,293496,19812,0.012118792,0.012116
101,59,125,completed,2410,295906,19806,0.013009709,0.01298
101,60,126,completed,2208,298114,19820,0.012039042,0.01204
101,61,127,completed,2354,300468,19833,0.012880291,0.012879
101,62,128,completed,2429,302897,19818,0.01320375,0.013203
101,63,129,completed,2266,305163,19829,0.012121375,0.012118
101,64,130,completed,2019,307182,19819,0.010441042,0.01044
101,65,131,completed,2225,309407,19817,0.011445584,0.011444
101,66,132,completed,2611,312018,19829,0.013920417,0.013919
101,67,133,completed,2380,314398,19830,0.012482125,0.012475
101,68,134,completed,2051,316449,19810,0.009679709,0.009678
101,69,135,completed,2292,318741,19817,0.012421,0.012419
101,70,136,budget_interrupted,1259,320000,19796,0.0067655,0.006765
102,1,137,completed,2369,322369,20087,0.014146375,0.014145
102,2,138,completed,2454,324823,20080,0.014801084,0.014799
102,3,139,completed,2468,327291,20092,0.014829625,0.014828
102,4,140,completed,2449,329740,20093,0.014316667,0.014313
102,5,141,completed,2442,332182,20092,0.014815584,0.014814
102,6,142,completed,2276,334458,20089,0.01347425,0.013472
102,7,143,completed,2485,336943,20089,0.01507425,0.015073
102,8,144,completed,2337,339280,20079,0.013991916,0.01399
102,9,145,completed,2543,341823,20082,0.015366333,0.015364
102,10,146,completed,2338,344161,20092,0.013785542,0.013782
102,11,147,completed,2248,346409,20093,0.013229417,0.013225
102,12,148,completed,2267,348676,20083,0.013558666,0.013555
102,13,149,completed,2406,351082,20092,0.014590959,0.014591
102,14,150,completed,2283,353365,20083,0.013735792,0.013735
102,15,151,completed,2521,355886,20079,0.014945708,0.014941
102,16,152,completed,2317,358203,20089,0.014244167,0.014243
102,17,153,completed,2338,360541,20089,0.013774083,0.013772
102,18,154,completed,2354,362895,20089,0.014218333,0.014216
102,19,155,completed,2416,365311,20080,0.014469958,0.014466
102,20,156,completed,2384,367695,20092,0.014145459,0.014144
102,21,157,completed,2138,369833,20093,0.012761375,0.012758
102,22,158,completed,2305,372138,20093,0.013737042,0.013733
102,23,159,completed,2375,374513,20093,0.014052375,0.014051
102,24,160,completed,2188,376701,20087,0.013082375,0.013078
102,25,161,completed,2516,379217,20086,0.015007916,0.015003
102,26,162,completed,2481,381698,20089,0.01485175,0.01485
102,27,163,completed,2404,384102,20088,0.014648291,0.014629
102,28,164,completed,2362,386464,20089,0.014445458,0.014442
102,29,165,completed,2238,388702,20092,0.013374541,0.013375
102,30,166,completed,2305,391007,20093,0.013879541,0.013878
102,31,167,completed,2558,393565,20092,0.015435625,0.015428
102,32,168,completed,2235,395800,20093,0.013247667,0.013245
102,33,169,completed,2337,398137,20085,0.013957375,0.013956
102,34,170,completed,2372,400509,20092,0.014013625,0.014008
102,35,171,completed,2337,402846,20092,0.01383425,0.01383
102,36,172,completed,2259,405105,20093,0.013393625,0.013387
102,37,173,completed,2182,407287,20093,0.012919791,0.012914
102,38,174,completed,2352,409639,20086,0.014078459,0.014076
102,39,175,completed,2294,411933,20087,0.013623417,0.013618
102,40,176,completed,2378,414311,20088,0.014723208,0.014724
102,41,177,completed,2263,416574,20089,0.013914125,0.013912
102,42,178,completed,2177,418751,20093,0.013391875,0.013388
102,43,179,completed,2420,421171,20083,0.014502792,0.014497
102,44,180,completed,2196,423367,20083,0.013364708,0.013365
102,45,181,completed,2293,425660,20093,0.013502167,0.013497
102,46,182,completed,2344,428004,20093,0.013975167,0.013971
102,47,183,completed,2365,430369,20083,0.01430725,0.014304
102,48,184,completed,2715,433084,20070,0.01683575,0.016836
102,49,185,completed,2341,435425,20093,0.013905917,0.013903
102,50,186,completed,2216,437641,20093,0.013080709,0.013076
102,51,187,completed,2323,439964,20092,0.013807083,0.013804
102,52,188,completed,2308,442272,20089,0.014149125,0.014148
102,53,189,completed,2550,444822,20086,0.01518325,0.015179
102,54,190,completed,2262,447084,20093,0.01352825,0.013527
102,55,191,completed,2496,449580,20093,0.015011667,0.01501
102,56,192,completed,2460,452040,20082,0.015226167,0.015226
102,57,193,completed,2554,454594,20088,0.015806667,0.015806
102,58,194,completed,2689,457283,20085,0.01675625,0.016757
102,59,195,completed,2289,459572,20083,0.014159333,0.014158
102,60,196,completed,2163,461735,20093,0.013063542,0.013064
102,61,197,completed,2205,463940,20088,0.013489709,0.013489
102,62,198,completed,2438,466378,20088,0.014586083,0.014584
102,63,199,completed,2451,468829,20093,0.014573584,0.01457
102,64,200,completed,2464,471293,20088,0.014791625,0.014789
102,65,201,completed,2454,473747,20093,0.014695708,0.014694
102,66,202,completed,2454,476201,20086,0.014510417,0.014506
102,67,203,completed,2156,478357,20093,0.012743209,0.01274
102,68,204,budget_interrupted,1643,480000,20084,0.010048042,0.010048
401,1,205,completed,12079,492079,20108,0.067039709,0.067029
401,2,206,completed,13347,505426,20093,0.080625375,0.080605
401,3,207,completed,14005,519431,20093,0.086679208,0.086661
401,4,208,completed,14239,533670,20097,0.080459167,0.080439
401,5,209,completed,13438,547108,20098,0.081192208,0.0812
401,6,210,completed,12746,559854,20093,0.077092791,0.07708
401,7,211,completed,12641,572495,20097,0.071262833,0.071238
401,8,212,budget_interrupted,3505,576000,20093,0.023290875,0.02329
402,1,213,completed,12811,588811,20108,0.0770705,0.077058
402,2,214,completed,12072,600883,20108,0.066320667,0.066297
402,3,215,completed,13486,614369,20111,0.080643333,0.080612
402,4,216,completed,11608,625977,20108,0.06832075,0.068311
402,5,217,completed,12740,638717,20108,0.070660792,0.070645
402,6,218,completed,14029,652746,20108,0.081773792,0.081752
402,7,219,completed,13059,665805,20108,0.07616,0.076148
402,8,220,budget_interrupted,6195,672000,20108,0.03494975,0.034946
403,1,221,completed,13283,685283,20111,0.077593542,0.07756
403,2,222,completed,12529,697812,20111,0.073973833,0.073952
403,3,223,completed,11856,709668,20111,0.0649655,0.064949
403,4,224,completed,16096,725764,20111,0.097032958,0.097002
403,5,225,completed,13679,739443,20111,0.084506209,0.084485
403,6,226,completed,12592,752035,20111,0.069466291,0.069445
403,7,227,completed,13966,766001,20111,0.084349667,0.084328
403,8,228,budget_interrupted,1999,768000,20111,0.012132416,0.012133
404,1,229,completed,12844,780844,20111,0.07055175,0.070517
404,2,230,completed,13288,794132,20111,0.079146625,0.079127
404,3,231,completed,14629,808761,20111,0.087422834,0.087385
404,4,232,completed,11484,820245,20111,0.062620084,0.062601
404,5,233,completed,13288,833533,20111,0.076288875,0.076252
404,6,234,completed,13193,846726,20111,0.077181834,0.077144
404,7,235,completed,12421,859147,20111,0.068938334,0.068901
404,8,236,budget_interrupted,4853,864000,20111,0.030303333,0.030284
405,1,237,completed,11659,875659,20111,0.068581833,0.068555
405,2,238,completed,12471,888130,20111,0.070305291,0.070277
405,3,239,completed,14755,902885,20111,0.0891385,0.089111
405,4,240,completed,12159,915044,20111,0.072817083,0.072796
405,5,241,completed,11129,926173,20111,0.061014917,0.060998
405,6,242,completed,13591,939764,20111,0.080831875,0.080813
405,7,243,completed,12231,951995,20111,0.073277,0.073238
405,8,244,budget_interrupted,8005,960000,20111,0.04451875,0.044513


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/assignment.txt <==
3 8
8 9
8 10
9 12
8 14
0 15
7 16
14 18
12 20
16 21
13 24
26 28
24 30
15 32
34 35
5 36
36 40
10 42
20 45
25 48
46 56
42 60
49 63
63 64
6 70
29 72
56 80
40 84
74 90
1 96
55 105
81 112
66 120
28 126
4 140
137 144
159 160
130 168
2 180
31 192
130 210
17 224
96 240
70 252
206 280
65 288
70 315
223 320
145 336
146 360
202 420
337 448
351 480
425 504
126 560
95 576
506 630
49 672
416 720
366 840
927 960
65 1008
657 1120
1204 1260
1009 1344
191 1440
256 1680
497 2016
2001 2240
686 2520
2207 2880
2646 3360
2801 4032
1456 5040
3793 6720
4326 10080
7153 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20066,medium,completed,12769,20069
1,2,2,0,1,20066,large_to_small,completed,14687,20068
1,3,3,0,1,20066,mixed,completed,14773,20066
1,4,4,0,1,20066,medium,completed,14337,20072
1,5,5,0,1,20066,large_to_small,completed,15417,20079
1,6,6,0,1,20066,mixed,completed,13034,20066
1,7,7,0,1,20066,medium,budget_interrupted,10983,20077
2,1,8,0,1,20079,large_to_small,completed,13567,20117
2,2,9,0,1,20079,mixed,completed,12172,20082
2,3,10,0,1,20079,medium,completed,12038,20082
2,4,11,0,1,20079,large_to_small,completed,14318,20087
2,5,12,0,1,20079,mixed,completed,12038,20082
2,6,13,0,1,20079,medium,completed,12981,20082
2,7,14,0,1,20079,large_to_small,completed,14142,20087
2,8,15,0,1,20079,mixed,budget_interrupted,4744,20080
3,1,16,0,1,20117,medium,completed,13268,20117
3,2,17,0,1,20117,large_to_small,completed,14975,20121
3,3,18,0,1,20117,mixed,completed,13921,20128
3,4,19,0,1,20117,medium,completed,12472,20144
3,5,20,0,1,20117,large_to_small,completed,14554,20128
3,6,21,0,1,20117,mixed,completed,11875,20126
3,7,22,0,1,20117,medium,completed,12648,20129
3,8,23,0,1,20117,large_to_small,budget_interrupted,2287,20117
4,1,24,0,1,20144,mixed,completed,13841,20146
4,2,25,0,1,20144,medium,completed,12077,20144
4,3,26,0,1,20144,large_to_small,completed,13412,20144
4,4,27,0,1,20144,mixed,completed,13355,20145
4,5,28,0,1,20144,medium,completed,12224,20145
4,6,29,0,1,20144,large_to_small,completed,14005,20148
4,7,30,0,1,20144,mixed,completed,12574,20148
4,8,31,0,1,20144,medium,budget_interrupted,4512,20144
5,1,32,0,1,20148,large_to_small,completed,14688,20148
5,2,33,0,1,20148,mixed,completed,11138,20148
5,3,34,0,1,20148,medium,completed,12174,20148
5,4,35,0,1,20148,large_to_small,completed,15494,20148
5,5,36,0,1,20148,mixed,completed,11375,20148
5,6,37,0,1,20148,medium,completed,12213,20148
5,7,38,0,1,20148,large_to_small,completed,13423,20148
5,8,39,0,1,20148,mixed,budget_interrupted,5495,20148


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18395,28,1.975925292,1.975481
101,insertion_2,100000,160000,160000,70,69,1,19837,53,0.873808,0.873444
102,insertion_3,100000,160000,160000,67,66,1,20066,77,0.970269708,0.970058
401,bank_epoch_1,100000,96000,96000,7,6,1,20079,77,0.57431625,0.574171
402,bank_epoch_2,100000,96000,96000,8,7,1,20117,77,0.578351584,0.578175
403,bank_epoch_3,100000,96000,96000,8,7,1,20144,77,0.554541583,0.554402
404,bank_epoch_4,100000,96000,96000,8,7,1,20148,77,0.537608583,0.537442
405,bank_epoch_5,100000,96000,96000,8,7,1,20148,77,0.542421708,0.542233


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103104,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":242,
"completed_trajectories":234,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.607714541,
"cpu_seconds":6.605873,
"covered":20148,
"uncovered":12,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103104 gaps=12 scans=960000 CPU=6.60587s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.027149917,0.027148
100,2,2,completed,2685,5095,18011,0.031838833,0.031829
100,3,3,completed,2325,7420,18314,0.030155,0.030151
100,4,4,completed,2601,10021,18234,0.030046333,0.030039
100,5,5,completed,2510,12531,18076,0.032964167,0.032957
100,6,6,completed,2387,14918,17918,0.030156083,0.030148
100,7,7,completed,2456,17374,18178,0.029596625,0.02959
100,8,8,completed,2409,19783,18008,0.033888375,0.033888
100,9,9,completed,2308,22091,17736,0.02929725,0.029296
100,10,10,completed,2361,24452,17594,0.026506042,0.0265
100,11,11,completed,2483,26935,17905,0.032003333,0.031993
100,12,12,completed,2604,29539,18164,0.031364334,0.031359
100,13,13,completed,2834,32373,18064,0.033736209,0.03373
100,14,14,completed,2369,34742,18008,0.027416708,0.027408
100,15,15,completed,2483,37225,18048,0.032089333,0.032085
100,16,16,completed,2382,39607,18215,0.027707875,0.027704
100,17,17,completed,2455,42062,17956,0.029649125,0.02964
100,18,18,completed,2394,44456,18202,0.029176167,0.029152
100,19,19,completed,2612,47068,18055,0.033071208,0.033065
100,20,20,completed,2509,49577,17800,0.028701292,0.028694
100,21,21,completed,2533,52110,18093,0.033530917,0.033526
100,22,22,completed,2740,54850,18071,0.036931625,0.036932
100,23,23,completed,2436,57286,18038,0.03316825,0.033162
100,24,24,completed,2311,59597,17992,0.025794958,0.02579
100,25,25,completed,2455,62052,18196,0.029917583,0.02991
100,26,26,completed,2414,64466,18072,0.031418458,0.031409
100,27,27,completed,2673,67139,18220,0.03400925,0.034001
100,28,28,completed,2518,69657,17781,0.03479825,0.034797
100,29,29,completed,2396,72053,17826,0.030391375,0.030384
100,30,30,completed,2331,74384,18015,0.027063958,0.027056
100,31,31,completed,2300,76684,18062,0.028907333,0.028903
100,32,32,completed,2180,78864,18136,0.023318,0.023318
100,33,33,completed,2151,81015,18076,0.02575775,0.025749
100,34,34,completed,2402,83417,18105,0.029231084,0.029224
100,35,35,completed,2452,85869,18042,0.031588041,0.031581
100,36,36,completed,2558,88427,18198,0.026980041,0.026975
100,37,37,completed,2297,90724,17956,0.027266834,0.02726
100,38,38,completed,2673,93397,18224,0.029711041,0.029703
100,39,39,completed,2471,95868,17816,0.033748542,0.033744
100,40,40,completed,2556,98424,18085,0.029427167,0.02942
100,41,41,completed,2681,101105,18314,0.034720833,0.034711
100,42,42,completed,2471,103576,18020,0.034077042,0.03407
100,43,43,completed,2252,105828,17939,0.030392584,0.030387
100,44,44,completed,2407,108235,18234,0.027453125,0.027448
100,45,45,completed,2760,110995,18108,0.037109667,0.037102
100,46,46,completed,2692,113687,17956,0.036428708,0.036426
100,47,47,completed,2177,115864,17916,0.02735175,0.027341
100,48,48,completed,2536,118400,17928,0.028344417,0.028338
100,49,49,completed,2426,120826,18138,0.033057,0.03305
100,50,50,completed,2207,123033,17748,0.029593083,0.029581
100,51,51,completed,2529,125562,17941,0.031202,0.031191
100,52,52,completed,2533,128095,18027,0.034209292,0.03421
100,53,53,completed,2554,130649,18186,0.027699708,0.027695
100,54,54,completed,2465,133114,18170,0.026341084,0.026339
100,55,55,completed,2355,135469,17921,0.029391542,0.029391
100,56,56,completed,2731,138200,18247,0.03219225,0.032181
100,57,57,completed,2383,140583,18187,0.027071875,0.027065
100,58,58,completed,2423,143006,18254,0.032211333,0.032209
100,59,59,completed,2375,145381,18395,0.0308155,0.030813
100,60,60,completed,2170,147551,17977,0.023995375,0.023994
100,61,61,completed,2256,149807,17846,0.024949416,0.024943
100,62,62,completed,2420,152227,18198,0.024945541,0.024939
100,63,63,completed,2404,154631,18129,0.031660334,0.031651
100,64,64,completed,2327,156958,18364,0.031123042,0.031116
100,65,65,completed,2460,159418,18013,0.031985458,0.031974
100,66,66,budget_interrupted,582,160000,18258,0.007904709,0.007903
101,1,67,completed,2115,162115,19800,0.011491709,0.011486
101,2,68,completed,2282,164397,19799,0.012111625,0.012109
101,3,69,completed,2149,166546,19803,0.011638125,0.011635
101,4,70,completed,2150,168696,19805,0.011735292,0.01173
101,5,71,completed,2297,170993,19806,0.012494416,0.012492
101,6,72,completed,2292,173285,19810,0.012362542,0.012357
101,7,73,completed,2254,175539,19829,0.012157708,0.012156
101,8,74,completed,2247,177786,19821,0.012246291,0.012244
101,9,75,completed,2615,180401,19821,0.014525917,0.014521
101,10,76,completed,2251,182652,19821,0.012284458,0.012283
101,11,77,completed,2381,185033,19829,0.013149083,0.013143
101,12,78,completed,2333,187366,19837,0.012660417,0.012659
101,13,79,completed,2217,189583,19809,0.012311333,0.012308
101,14,80,completed,2376,191959,19814,0.013038458,0.013037
101,15,81,completed,2336,194295,19814,0.013178083,0.013175
101,16,82,completed,2409,196704,19806,0.013253708,0.013247
101,17,83,completed,2298,199002,19817,0.012747084,0.012734
101,18,84,completed,2333,201335,19783,0.012983834,0.012975
101,19,85,completed,2408,203743,19809,0.013072541,0.013062
101,20,86,completed,2306,206049,19810,0.012388167,0.012386
101,21,87,completed,2422,208471,19829,0.013068792,0.013066
101,22,88,completed,2356,210827,19795,0.013229458,0.013226
101,23,89,completed,2328,213155,19785,0.012888209,0.012886
101,24,90,completed,2258,215413,19821,0.012411708,0.012407
101,25,91,completed,2458,217871,19794,0.013402417,0.0134
101,26,92,completed,2082,219953,19816,0.011304333,0.011297
101,27,93,completed,2367,222320,19803,0.012773666,0.012774
101,28,94,completed,2299,224619,19809,0.012781625,0.012777
101,29,95,completed,2257,226876,19813,0.012273125,0.01226
101,30,96,completed,2127,229003,19800,0.011441583,0.011434
101,31,97,completed,2307,231310,19817,0.012698958,0.012695
101,32,98,completed,2235,233545,19833,0.012471416,0.012469
101,33,99,completed,2498,236043,19816,0.013703792,0.013702
101,34,100,completed,2432,238475,19817,0.013485917,0.013481
101,35,101,completed,2102,240577,19809,0.011615125,0.011613
101,36,102,completed,2186,242763,19812,0.011495417,0.011485
101,37,103,completed,2203,244966,19786,0.011977125,0.011969
101,38,104,completed,2125,247091,19803,0.011431375,0.011425
101,39,105,completed,2151,249242,19806,0.011545625,0.011527
101,40,106,completed,2476,251718,19804,0.01348125,0.013474
101,41,107,completed,2353,254071,19818,0.012672917,0.012668
101,42,108,completed,2244,256315,19809,0.012240125,0.012239
101,43,109,completed,2666,258981,19817,0.014415208,0.014408
101,44,110,completed,2157,261138,19813,0.011712833,0.011709
101,45,111,completed,2378,263516,19837,0.012914709,0.012899
101,46,112,completed,2585,266101,19814,0.014193875,0.014189
101,47,113,completed,2324,268425,19837,0.01288275,0.012883
101,48,114,completed,2251,270676,19821,0.01224075,0.012236
101,49,115,completed,2133,272809,19780,0.011887209,0.011884
101,50,116,completed,2255,275064,19803,0.012155792,0.01215
101,51,117,completed,2403,277467,19817,0.013363333,0.013364
101,52,118,completed,2241,279708,19814,0.012313292,0.012305
101,53,119,completed,2429,282137,19818,0.013396584,0.013388
101,54,120,completed,2124,284261,19808,0.01143025,0.011426
101,55,121,completed,2300,286561,19825,0.012621208,0.012619
101,56,122,completed,2286,288847,19802,0.012709958,0.012707
101,57,123,completed,2272,291119,19809,0.012248208,0.012246
101,58,124,completed,2305,293424,19813,0.012687667,0.012683
101,59,125,completed,2310,295734,19806,0.012511791,0.01251
101,60,126,completed,2314,298048,19809,0.012433916,0.012429
101,61,127,completed,2206,300254,19829,0.01215775,0.012149
101,62,128,completed,2428,302682,19807,0.013155834,0.013152
101,63,129,completed,2183,304865,19792,0.011988334,0.011985
101,64,130,completed,2325,307190,19817,0.012637708,0.01263
101,65,131,completed,2326,309516,19837,0.012633375,0.012632
101,66,132,completed,2202,311718,19799,0.011712708,0.011708
101,67,133,completed,2293,314011,19812,0.012525458,0.012524
101,68,134,completed,2398,316409,19815,0.013013833,0.013009
101,69,135,completed,2099,318508,19803,0.011079417,0.011078
101,70,136,budget_interrupted,1492,320000,19795,0.008287709,0.008286
102,1,137,completed,2383,322383,20057,0.014446208,0.014442
102,2,138,completed,2544,324927,20061,0.015616625,0.015615
102,3,139,completed,2456,327383,20061,0.015180375,0.015177
102,4,140,completed,2254,329637,20061,0.0135775,0.013576
102,5,141,completed,2336,331973,20060,0.014232625,0.01423
102,6,142,completed,2390,334363,20065,0.014368084,0.014363
102,7,143,completed,2463,336826,20064,0.01479725,0.014796
102,8,144,completed,2138,338964,20061,0.013016333,0.013015
102,9,145,completed,2538,341502,20064,0.01535125,0.015351
102,10,146,completed,2451,343953,20058,0.014758958,0.014757
102,11,147,completed,2314,346267,20065,0.013935875,0.013935
102,12,148,completed,2460,348727,20063,0.014811625,0.014808
102,13,149,completed,2389,351116,20059,0.014436708,0.014432
102,14,150,completed,2511,353627,20065,0.015226833,0.015225
102,15,151,completed,2517,356144,20065,0.015589833,0.015591
102,16,152,completed,2355,358499,20065,0.014050541,0.014047
102,17,153,completed,2262,360761,20064,0.013472625,0.013468
102,18,154,completed,2630,363391,20066,0.016050167,0.016048
102,19,155,completed,2223,365614,20065,0.01351075,0.013511
102,20,156,completed,2517,368131,20065,0.015322833,0.015321
102,21,157,completed,2497,370628,20065,0.015235042,0.015232
102,22,158,completed,2443,373071,20063,0.015122583,0.015122
102,23,159,completed,2460,375531,20061,0.015189625,0.015185
102,24,160,completed,2505,378036,20066,0.015395292,0.015396
102,25,161,completed,2405,380441,20060,0.014333375,0.014331
102,26,162,completed,2533,382974,20063,0.015277959,0.015275
102,27,163,completed,2302,385276,20066,0.013681,0.013678
102,28,164,completed,2277,387553,20054,0.013563708,0.013562
102,29,165,completed,2376,389929,20059,0.014265833,0.014262
102,30,166,completed,2309,392238,20062,0.013984666,0.013982
102,31,167,completed,2534,394772,20059,0.015185166,0.015183
102,32,168,completed,2400,397172,20063,0.014384583,0.014379
102,33,169,completed,2308,399480,20064,0.013722125,0.013718
102,34,170,completed,2574,402054,20066,0.015552333,0.015548
102,35,171,completed,2535,404589,20064,0.015156084,0.015151
102,36,172,completed,2415,407004,20061,0.014470958,0.014469
102,37,173,completed,2456,409460,20063,0.015300541,0.015298
102,38,174,completed,2201,411661,20060,0.014106584,0.014107
102,39,175,completed,2370,414031,20064,0.014669375,0.014664
102,40,176,completed,2339,416370,20062,0.013895959,0.013893
102,41,177,completed,2219,418589,20064,0.013108541,0.013104
102,42,178,completed,2358,420947,20065,0.014164625,0.014157
102,43,179,completed,2489,423436,20064,0.015292334,0.015291
102,44,180,completed,2289,425725,20066,0.013797041,0.013796
102,45,181,completed,2363,428088,20065,0.014258541,0.014253
102,46,182,completed,2341,430429,20060,0.01439225,0.014392
102,47,183,completed,2464,432893,20061,0.015347041,0.015341
102,48,184,completed,2430,435323,20057,0.014994917,0.014993
102,49,185,completed,2461,437784,20062,0.01490025,0.0149
102,50,186,completed,2186,439970,20061,0.013152,0.01315
102,51,187,completed,2438,442408,20063,0.014772541,0.01477
102,52,188,completed,2448,444856,20060,0.014624,0.014618
102,53,189,completed,2265,447121,20060,0.013658125,0.013654
102,54,190,completed,2523,449644,20065,0.015191666,0.015189
102,55,191,completed,2411,452055,20065,0.014608166,0.014606
102,56,192,completed,2173,454228,20059,0.012997125,0.012993
102,57,193,completed,2369,456597,20064,0.014451709,0.014451
102,58,194,completed,2397,458994,20061,0.014607958,0.014606
102,59,195,completed,2329,461323,20064,0.014162208,0.014161
102,60,196,completed,2414,463737,20065,0.014489458,0.014488
102,61,197,completed,2436,466173,20057,0.01467525,0.014673
102,62,198,completed,2449,468622,20060,0.014828458,0.014827
102,63,199,completed,2461,471083,20064,0.015153833,0.015153
102,64,200,completed,2378,473461,20065,0.014430917,0.014414
102,65,201,completed,2533,475994,20065,0.015445084,0.015442
102,66,202,completed,2390,478384,20063,0.014389583,0.014388
102,67,203,budget_interrupted,1616,480000,20061,0.00988775,0.009884
401,1,204,completed,12769,492769,20069,0.072376625,0.072329
401,2,205,completed,14687,507456,20068,0.089460167,0.08944
401,3,206,completed,14773,522229,20066,0.091214417,0.0912
401,4,207,completed,14337,536566,20072,0.082384041,0.08237
401,5,208,completed,15417,551983,20079,0.094025417,0.094009
401,6,209,completed,13034,565017,20066,0.08082775,0.080811
401,7,210,budget_interrupted,10983,576000,20077,0.063765708,0.063759
402,1,211,completed,13567,589567,20117,0.083454125,0.083445
402,2,212,completed,12172,601739,20082,0.0744995,0.07445
402,3,213,completed,12038,613777,20082,0.070149042,0.070142
402,4,214,completed,14318,628095,20087,0.0875515,0.087546
402,5,215,completed,12038,640133,20082,0.071884375,0.071866
402,6,216,completed,12981,653114,20082,0.072567458,0.072549
402,7,217,completed,14142,667256,20087,0.087962959,0.087903
402,8,218,budget_interrupted,4744,672000,20080,0.030018958,0.030014
403,1,219,completed,13268,685268,20117,0.073957209,0.073938
403,2,220,completed,14975,700243,20121,0.0904705,0.090457
403,3,221,completed,13921,714164,20128,0.084208834,0.084188
403,4,222,completed,12472,726636,20144,0.0664585,0.06643
403,5,223,completed,14554,741190,20128,0.086630333,0.086612
403,6,224,completed,11875,753065,20126,0.068982708,0.068966
403,7,225,completed,12648,765713,20129,0.068703,0.06869
403,8,226,budget_interrupted,2287,768000,20117,0.014873542,0.014874
404,1,227,completed,13841,781841,20146,0.0791235,0.079074
404,2,228,completed,12077,793918,20144,0.064142375,0.064121
404,3,229,completed,13412,807330,20144,0.077077625,0.077064
404,4,230,completed,13355,820685,20145,0.077824291,0.077817
404,5,231,completed,12224,832909,20145,0.062823917,0.062812
404,6,232,completed,14005,846914,20148,0.080312791,0.080298
404,7,233,completed,12574,859488,20148,0.072455125,0.072434
404,8,234,budget_interrupted,4512,864000,20144,0.023592166,0.023573
405,1,235,completed,14688,878688,20148,0.084648333,0.084636
405,2,236,completed,11138,889826,20148,0.066039125,0.066021
405,3,237,completed,12174,902000,20148,0.064463875,0.064449
405,4,238,completed,15494,917494,20148,0.089285958,0.089273
405,5,239,completed,11375,928869,20148,0.065068209,0.06501
405,6,240,completed,12213,941082,20148,0.064633583,0.064617
405,7,241,completed,13423,954505,20148,0.077530458,0.077492
405,8,242,budget_interrupted,5495,960000,20148,0.030485417,0.030475


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
0 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
18 42
20 45
1 48
38 56
4 60
15 63
63 64
64 70
29 72
41 80
12 84
2 90
25 96
27 105
24 112
46 120
36 126
14 140
65 144
73 160
108 168
164 180
31 192
90 210
191 224
169 240
246 252
234 280
281 288
120 315
31 320
192 336
326 360
214 420
31 448
457 480
66 504
402 560
95 576
74 630
543 672
569 720
6 840
287 960
234 1008
223 1120
372 1260
159 1344
137 1440
1242 1680
1695 2016
159 2240
1410 2520
2783 2880
3135 3360
351 4032
4770 5040
5279 6720
7679 10080
14879 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,12360,20159
1,2,2,0,1,20148,large_to_small,completed,14009,20148
1,3,3,0,1,20148,mixed,success,4380,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18439,28,2.027156375,2.026653
101,insertion_2,100000,160000,160000,72,71,1,19923,53,0.842382834,0.842202
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.909545625,0.909239
401,bank_epoch_1,100000,96000,30749,3,3,0,20160,77,0.167134167,0.167098


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103105,
"budget_scans":960000,
"actual_scans":510749,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":205,
"completed_trajectories":202,
"budget_interrupted_trajectories":3,
"first_success_trajectory":205,
"first_success_scans":510749,
"first_success_wall_seconds":3.946380333,
"first_success_cpu_seconds":3.945352,
"wall_seconds":3.946660917,
"cpu_seconds":3.945632,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103105 gaps=0 scans=510749 CPU=3.94563s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.027110417,0.027108
100,2,2,completed,2467,5101,18140,0.032178584,0.03217
100,3,3,completed,2330,7431,17935,0.028954417,0.028945
100,4,4,completed,2415,9846,18439,0.029670792,0.029664
100,5,5,completed,2660,12506,18047,0.033095916,0.033086
100,6,6,completed,2381,14887,18423,0.030456167,0.030449
100,7,7,completed,2423,17310,18217,0.027042125,0.027038
100,8,8,completed,2470,19780,18060,0.030675834,0.030645
100,9,9,completed,2691,22471,18226,0.0314505,0.031446
100,10,10,completed,2191,24662,18149,0.028285458,0.028285
100,11,11,completed,2430,27092,18314,0.031520833,0.031518
100,12,12,completed,2277,29369,18040,0.027386,0.027382
100,13,13,completed,2452,31821,18137,0.029046875,0.029037
100,14,14,completed,2751,34572,18169,0.034025917,0.034022
100,15,15,completed,2780,37352,18208,0.033226833,0.033222
100,16,16,completed,2170,39522,17795,0.02545575,0.025454
100,17,17,completed,2291,41813,18124,0.02990825,0.029901
100,18,18,completed,2541,44354,18070,0.03096775,0.03096
100,19,19,completed,2463,46817,18178,0.029338541,0.02933
100,20,20,completed,2513,49330,18132,0.031950167,0.031945
100,21,21,completed,2274,51604,18063,0.027403292,0.0274
100,22,22,completed,2606,54210,17932,0.035660417,0.035652
100,23,23,completed,2654,56864,18257,0.032557291,0.032553
100,24,24,completed,2593,59457,18164,0.035210083,0.035204
100,25,25,completed,2763,62220,18205,0.033904958,0.033904
100,26,26,completed,2191,64411,18099,0.02989325,0.029886
100,27,27,completed,2330,66741,18051,0.0275195,0.027516
100,28,28,completed,2454,69195,18404,0.032819458,0.032808
100,29,29,completed,2532,71727,18287,0.032829417,0.032819
100,30,30,completed,2343,74070,18044,0.027146458,0.027147
100,31,31,completed,2245,76315,18082,0.0277315,0.027725
100,32,32,completed,2487,78802,18033,0.0318425,0.031833
100,33,33,completed,2284,81086,18012,0.029938625,0.029933
100,34,34,completed,2360,83446,18164,0.0314495,0.03144
100,35,35,completed,2852,86298,18178,0.033984833,0.033975
100,36,36,completed,2386,88684,18071,0.0300815,0.030078
100,37,37,completed,2373,91057,17871,0.032324959,0.032317
100,38,38,completed,2448,93505,18018,0.0318015,0.03179
100,39,39,completed,2442,95947,17944,0.028916291,0.028893
100,40,40,completed,2372,98319,17973,0.032836458,0.032837
100,41,41,completed,2447,100766,18156,0.030573625,0.030564
100,42,42,completed,2544,103310,18057,0.032143,0.032139
100,43,43,completed,2550,105860,18122,0.0293365,0.029328
100,44,44,completed,2103,107963,17824,0.025424917,0.02542
100,45,45,completed,2600,110563,18149,0.031406084,0.031403
100,46,46,completed,2533,113096,18315,0.033468208,0.033456
100,47,47,completed,2391,115487,18127,0.029332167,0.029328
100,48,48,completed,2473,117960,18132,0.031876542,0.031852
100,49,49,completed,2357,120317,17984,0.03286575,0.032863
100,50,50,completed,2402,122719,18091,0.03178225,0.031775
100,51,51,completed,2474,125193,18177,0.031491291,0.03147
100,52,52,completed,2612,127805,17972,0.03731275,0.03729
100,53,53,completed,2390,130195,18205,0.032938666,0.032937
100,54,54,completed,2369,132564,18140,0.024845167,0.024844
100,55,55,completed,2540,135104,18296,0.033605875,0.033603
100,56,56,completed,2304,137408,17903,0.030305458,0.030304
100,57,57,completed,2354,139762,18070,0.031207291,0.0312
100,58,58,completed,2242,142004,18093,0.029191209,0.029189
100,59,59,completed,2320,144324,18137,0.029849416,0.029848
100,60,60,completed,2721,147045,18205,0.03823875,0.038232
100,61,61,completed,2514,149559,17906,0.032075667,0.032072
100,62,62,completed,2418,151977,18020,0.035347625,0.035344
100,63,63,completed,2471,154448,18072,0.032404708,0.032395
100,64,64,completed,2182,156630,17866,0.026564125,0.026562
100,65,65,completed,2176,158806,17828,0.031631167,0.031619
100,66,66,budget_interrupted,1194,160000,18234,0.014111292,0.01411
101,1,67,completed,2211,162211,19898,0.011362875,0.011361
101,2,68,completed,2313,164524,19859,0.012923417,0.012923
101,3,69,completed,2231,166755,19903,0.011547375,0.011543
101,4,70,completed,2107,168862,19889,0.010847709,0.010849
101,5,71,completed,2173,171035,19852,0.011548417,0.011547
101,6,72,completed,2307,173342,19857,0.0121555,0.012151
101,7,73,completed,2381,175723,19923,0.012078375,0.012076
101,8,74,completed,2179,177902,19916,0.011643709,0.01164
101,9,75,completed,2175,180077,19892,0.011800708,0.011801
101,10,76,completed,2298,182375,19889,0.012252,0.012252
101,11,77,completed,2177,184552,19903,0.01148,0.011479
101,12,78,completed,2278,186830,19869,0.012232292,0.01223
101,13,79,completed,2240,189070,19875,0.011601833,0.011602
101,14,80,completed,2091,191161,19878,0.011353917,0.011349
101,15,81,completed,2075,193236,19861,0.010572125,0.010572
101,16,82,completed,2150,195386,19914,0.011165375,0.011163
101,17,83,completed,2151,197537,19891,0.011324291,0.011324
101,18,84,completed,1986,199523,19856,0.010900542,0.010899
101,19,85,completed,2203,201726,19832,0.011778583,0.011776
101,20,86,completed,2149,203875,19848,0.01152375,0.011521
101,21,87,completed,2211,206086,19891,0.011534667,0.011531
101,22,88,completed,2148,208234,19923,0.010802792,0.010801
101,23,89,completed,2174,210408,19919,0.01163075,0.011632
101,24,90,completed,2350,212758,19867,0.012400209,0.012396
101,25,91,completed,2247,215005,19841,0.011339125,0.011337
101,26,92,completed,2229,217234,19844,0.01220275,0.012199
101,27,93,completed,2193,219427,19865,0.011757125,0.011755
101,28,94,completed,2026,221453,19892,0.010668625,0.010667
101,29,95,completed,2277,223730,19923,0.011343125,0.011339
101,30,96,completed,2335,226065,19878,0.011896708,0.011895
101,31,97,completed,1990,228055,19836,0.010392709,0.010392
101,32,98,completed,2256,230311,19892,0.012391708,0.012389
101,33,99,completed,2380,232691,19871,0.012815833,0.012814
101,34,100,completed,2142,234833,19859,0.011792417,0.011791
101,35,101,completed,2357,237190,19835,0.012368958,0.012367
101,36,102,completed,2087,239277,19900,0.01094675,0.010943
101,37,103,completed,2138,241415,19899,0.0110595,0.011058
101,38,104,completed,2225,243640,19900,0.01172075,0.011719
101,39,105,completed,2367,246007,19855,0.012612458,0.012609
101,40,106,completed,2266,248273,19921,0.011560166,0.011558
101,41,107,completed,2142,250415,19826,0.011555625,0.011554
101,42,108,completed,2311,252726,19841,0.012122333,0.01212
101,43,109,completed,2152,254878,19857,0.011580625,0.011578
101,44,110,completed,2169,257047,19916,0.011709875,0.011698
101,45,111,completed,2223,259270,19923,0.011352833,0.011354
101,46,112,completed,2155,261425,19857,0.011574791,0.011572
101,47,113,completed,2223,263648,19916,0.011315,0.011313
101,48,114,completed,1967,265615,19833,0.009931125,0.00993
101,49,115,completed,2017,267632,19851,0.009907083,0.009906
101,50,116,completed,2300,269932,19876,0.012093375,0.012092
101,51,117,completed,2367,272299,19837,0.012247292,0.012245
101,52,118,completed,2271,274570,19916,0.012137667,0.012137
101,53,119,completed,2185,276755,19923,0.0113365,0.011337
101,54,120,completed,2609,279364,19831,0.01402,0.014016
101,55,121,completed,2251,281615,19900,0.011979416,0.011977
101,56,122,completed,2263,283878,19867,0.012082833,0.012082
101,57,123,completed,2290,286168,19867,0.012185458,0.012185
101,58,124,completed,2248,288416,19835,0.012112,0.012112
101,59,125,completed,2414,290830,19923,0.012360667,0.012361
101,60,126,completed,2315,293145,19867,0.012256042,0.012252
101,61,127,completed,2204,295349,19889,0.011585875,0.011583
101,62,128,completed,2267,297616,19921,0.011410208,0.011408
101,63,129,completed,2349,299965,19891,0.012079708,0.012075
101,64,130,completed,2154,302119,19919,0.011025958,0.011024
101,65,131,completed,2319,304438,19876,0.012163875,0.012159
101,66,132,completed,2194,306632,19847,0.012182417,0.012183
101,67,133,completed,2011,308643,19838,0.011093917,0.011095
101,68,134,completed,2131,310774,19872,0.010770667,0.010768
101,69,135,completed,2206,312980,19878,0.011492042,0.01149
101,70,136,completed,2337,315317,19891,0.011934291,0.011933
101,71,137,completed,2469,317786,19847,0.013636417,0.013634
101,72,138,budget_interrupted,2214,320000,19831,0.011580875,0.011581
102,1,139,completed,2537,322537,20148,0.014228375,0.014225
102,2,140,completed,2371,324908,20148,0.013397792,0.013393
102,3,141,completed,2736,327644,20145,0.015600625,0.015595
102,4,142,completed,2264,329908,20146,0.012852292,0.01285
102,5,143,completed,2590,332498,20145,0.015019834,0.015012
102,6,144,completed,2642,335140,20148,0.015092209,0.015088
102,7,145,completed,2664,337804,20145,0.015335,0.015333
102,8,146,completed,2634,340438,20146,0.015300125,0.015298
102,9,147,completed,2476,342914,20145,0.014004584,0.014002
102,10,148,completed,2441,345355,20146,0.013772708,0.013768
102,11,149,completed,2522,347877,20148,0.014372,0.014366
102,12,150,completed,2434,350311,20148,0.013898666,0.013898
102,13,151,completed,2374,352685,20146,0.013786708,0.013786
102,14,152,completed,2542,355227,20141,0.014477958,0.014473
102,15,153,completed,2750,357977,20144,0.015728292,0.015726
102,16,154,completed,2396,360373,20145,0.013715417,0.013714
102,17,155,completed,2416,362789,20146,0.013989,0.01399
102,18,156,completed,2734,365523,20145,0.015772584,0.015768
102,19,157,completed,2516,368039,20145,0.014214583,0.014212
102,20,158,completed,2656,370695,20145,0.014959542,0.014954
102,21,159,completed,2443,373138,20145,0.013842666,0.013824
102,22,160,completed,2652,375790,20145,0.015215791,0.015205
102,23,161,completed,2413,378203,20147,0.013730083,0.013727
102,24,162,completed,2576,380779,20145,0.014409125,0.014401
102,25,163,completed,2685,383464,20145,0.015036541,0.015031
102,26,164,completed,2459,385923,20146,0.013816583,0.013812
102,27,165,completed,2387,388310,20145,0.013402125,0.0134
102,28,166,completed,2473,390783,20145,0.014271125,0.014271
102,29,167,completed,2595,393378,20148,0.014811,0.014807
102,30,168,completed,2507,395885,20145,0.014095625,0.014093
102,31,169,completed,2586,398471,20145,0.014436417,0.014432
102,32,170,completed,2650,401121,20145,0.015029708,0.015025
102,33,171,completed,2636,403757,20145,0.014883042,0.014876
102,34,172,completed,2432,406189,20145,0.013745417,0.013741
102,35,173,completed,2685,408874,20148,0.014928292,0.014918
102,36,174,completed,2331,411205,20137,0.013469459,0.013466
102,37,175,completed,2331,413536,20145,0.013798667,0.013796
102,38,176,completed,2425,415961,20137,0.014428167,0.014419
102,39,177,completed,2285,418246,20145,0.012970959,0.012967
102,40,178,completed,2511,420757,20145,0.014183667,0.014182
102,41,179,completed,2484,423241,20146,0.01398225,0.013977
102,42,180,completed,2628,425869,20146,0.014729667,0.014725
102,43,181,completed,2317,428186,20146,0.013143542,0.013141
102,44,182,completed,2454,430640,20145,0.01386125,0.013856
102,45,183,completed,2507,433147,20146,0.0142155,0.014211
102,46,184,completed,2502,435649,20148,0.014213875,0.014211
102,47,185,completed,2577,438226,20145,0.014547083,0.014535
102,48,186,completed,2537,440763,20148,0.014309375,0.014305
102,49,187,completed,2624,443387,20145,0.014781042,0.014776
102,50,188,completed,2368,445755,20145,0.013557292,0.013555
102,51,189,completed,2406,448161,20146,0.01384275,0.013841
102,52,190,completed,2476,450637,20146,0.014177291,0.014166
102,53,191,completed,2482,453119,20146,0.0138695,0.013867
102,54,192,completed,2250,455369,20148,0.012464583,0.01246
102,55,193,completed,2650,458019,20145,0.01504425,0.015039
102,56,194,completed,2436,460455,20148,0.013672208,0.013669
102,57,195,completed,2429,462884,20146,0.013979667,0.013973
102,58,196,completed,2566,465450,20148,0.014359583,0.014352
102,59,197,completed,2641,468091,20145,0.014984875,0.014981
102,60,198,completed,2556,470647,20145,0.014469375,0.014468
102,61,199,completed,2454,473101,20146,0.013925917,0.013921
102,62,200,completed,2628,475729,20145,0.014958291,0.014953
102,63,201,completed,2405,478134,20144,0.013568625,0.013565
102,64,202,budget_interrupted,1866,480000,20145,0.010657,0.010655
401,1,203,completed,12360,492360,20159,0.062856625,0.062842
401,2,204,completed,14009,506369,20148,0.080177417,0.080163
401,3,205,success,4380,510749,20160,0.024008667,0.024004


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/assignment.txt <==
3 8
8 9
2 10
1 12
8 14
6 15
7 16
2 18
0 20
4 21
21 24
2 28
18 30
15 32
34 35
29 36
10 40
10 42
41 45
33 48
14 56
24 60
40 63
63 64
54 70
5 72
57 80
16 84
68 90
57 96
76 105
84 112
30 120
82 126
74 140
113 144
9 160
112 168
104 180
159 192
118 210
63 224
105 240
196 252
154 280
191 288
61 315
73 320
154 336
230 360
234 420
31 448
89 480
364 504
98 560
95 576
628 630
127 672
185 720
826 840
873 960
28 1008
510 1120
374 1260
415 1344
473 1440
790 1680
1951 2016
1567 2240
1510 2520
1193 2880
3310 3360
3295 4032
3583 5040
4255 6720
6943 10080
223 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,13112,20153
1,2,2,0,1,20148,large_to_small,completed,14759,20156
1,3,3,0,1,20148,mixed,completed,11921,20153
1,4,4,0,1,20148,medium,completed,14318,20153
1,5,5,0,1,20148,large_to_small,completed,14032,20158
1,6,6,0,1,20148,mixed,completed,14074,20154
1,7,7,0,1,20148,medium,success,5460,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18439,28,1.998769084,1.998014
101,insertion_2,100000,160000,160000,72,71,1,19923,53,0.836852,0.836639
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.928073375,0.927182
401,bank_epoch_1,100000,96000,87676,7,7,0,20160,77,0.50733375,0.506712


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103106,
"budget_scans":960000,
"actual_scans":567676,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":209,
"completed_trajectories":206,
"budget_interrupted_trajectories":3,
"first_success_trajectory":209,
"first_success_scans":567676,
"first_success_wall_seconds":4.271149541,
"first_success_cpu_seconds":4.268666,
"wall_seconds":4.27151875,
"cpu_seconds":4.268918,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103106 gaps=0 scans=567676 CPU=4.26892s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.03365075,0.033652
100,2,2,completed,2406,4995,18243,0.029576166,0.029578
100,3,3,completed,2307,7302,17910,0.03092375,0.030924
100,4,4,completed,2185,9487,17989,0.028487584,0.028487
100,5,5,completed,2558,12045,18107,0.033618875,0.033613
100,6,6,completed,2549,14594,18039,0.029876083,0.029871
100,7,7,completed,2258,16852,18419,0.026380417,0.026377
100,8,8,completed,2370,19222,18048,0.032176917,0.032168
100,9,9,completed,2433,21655,17780,0.02821725,0.02821
100,10,10,completed,2414,24069,18126,0.031828375,0.031823
100,11,11,completed,2273,26342,18061,0.028203791,0.0282
100,12,12,completed,2710,29052,18220,0.03643225,0.03643
100,13,13,completed,2649,31701,18267,0.034323167,0.034313
100,14,14,completed,2340,34041,18020,0.033534375,0.033528
100,15,15,completed,2410,36451,18045,0.031958958,0.031946
100,16,16,completed,2205,38656,17587,0.028001459,0.027993
100,17,17,completed,2476,41132,17744,0.030566958,0.030556
100,18,18,completed,2419,43551,18439,0.03146925,0.031462
100,19,19,completed,2538,46089,18018,0.028624,0.028622
100,20,20,completed,2454,48543,18127,0.029043583,0.029039
100,21,21,completed,2229,50772,18128,0.030510541,0.030482
100,22,22,completed,2381,53153,18076,0.029146042,0.029137
100,23,23,completed,2438,55591,18035,0.033657959,0.033648
100,24,24,completed,2634,58225,17977,0.029736625,0.02973
100,25,25,completed,2810,61035,18130,0.031099083,0.031088
100,26,26,completed,2345,63380,18183,0.028438167,0.028304
100,27,27,completed,2348,65728,17792,0.028471167,0.028464
100,28,28,completed,2318,68046,18128,0.026014708,0.026008
100,29,29,completed,2581,70627,17864,0.029025959,0.029021
100,30,30,completed,2327,72954,18234,0.027448959,0.027403
100,31,31,completed,2584,75538,17977,0.029217125,0.029211
100,32,32,completed,2583,78121,18198,0.02738575,0.027361
100,33,33,completed,2363,80484,18205,0.031329458,0.03132
100,34,34,completed,2293,82777,17977,0.02685025,0.026843
100,35,35,completed,2634,85411,18071,0.032162416,0.032134
100,36,36,completed,2319,87730,18070,0.028649375,0.028645
100,37,37,completed,2622,90352,18150,0.03092775,0.030918
100,38,38,completed,2553,92905,18296,0.034285208,0.034279
100,39,39,completed,2861,95766,17916,0.035310459,0.035306
100,40,40,completed,2414,98180,17984,0.02780675,0.0278
100,41,41,completed,2410,100590,18128,0.027097792,0.027093
100,42,42,completed,2355,102945,18209,0.026343041,0.026322
100,43,43,completed,2529,105474,18011,0.030313459,0.030303
100,44,44,completed,2397,107871,17937,0.031314958,0.031265
100,45,45,completed,2381,110252,18072,0.0297485,0.029741
100,46,46,completed,2509,112761,18048,0.033975125,0.033967
100,47,47,completed,2998,115759,18439,0.037681459,0.037676
100,48,48,completed,2281,118040,18234,0.025420625,0.025417
100,49,49,completed,2153,120193,17943,0.025904708,0.025898
100,50,50,completed,2490,122683,18071,0.033209875,0.033206
100,51,51,completed,2468,125151,18000,0.031586542,0.031576
100,52,52,completed,2459,127610,18205,0.032896708,0.032887
100,53,53,completed,2412,130022,18132,0.027658792,0.027627
100,54,54,completed,2346,132368,18218,0.029226416,0.029225
100,55,55,completed,2195,134563,18076,0.0283385,0.028338
100,56,56,completed,2449,137012,17899,0.037682166,0.037679
100,57,57,completed,2306,139318,17813,0.029994084,0.029987
100,58,58,completed,2488,141806,18217,0.030894667,0.030891
100,59,59,completed,2350,144156,18164,0.031933167,0.031931
100,60,60,completed,2329,146485,18164,0.0251135,0.025113
100,61,61,completed,2521,149006,18076,0.035310583,0.035305
100,62,62,completed,2273,151279,18221,0.029146416,0.029135
100,63,63,completed,2467,153746,18052,0.031119875,0.031116
100,64,64,completed,2458,156204,17908,0.033184708,0.033183
100,65,65,completed,2345,158549,18028,0.030225875,0.030202
100,66,66,budget_interrupted,1451,160000,18132,0.018854917,0.018852
101,1,67,completed,1995,161995,19845,0.010809459,0.0108
101,2,68,completed,2179,164174,19906,0.011028541,0.011028
101,3,69,completed,2130,166304,19846,0.011903,0.011903
101,4,70,completed,2121,168425,19898,0.0111135,0.01111
101,5,71,completed,2424,170849,19898,0.012707208,0.012688
101,6,72,completed,2285,173134,19877,0.0116125,0.01161
101,7,73,completed,2309,175443,19875,0.012025958,0.012024
101,8,74,completed,2101,177544,19866,0.011326583,0.011325
101,9,75,completed,2215,179759,19878,0.011880834,0.011881
101,10,76,completed,2271,182030,19892,0.0126375,0.012632
101,11,77,completed,2308,184338,19914,0.011992333,0.011988
101,12,78,completed,2247,186585,19899,0.011509542,0.011508
101,13,79,completed,2403,188988,19849,0.013044542,0.01304
101,14,80,completed,2156,191144,19912,0.011124,0.011124
101,15,81,completed,2368,193512,19873,0.011998333,0.011997
101,16,82,completed,2268,195780,19878,0.011762083,0.01176
101,17,83,completed,2133,197913,19846,0.011915375,0.011915
101,18,84,completed,2119,200032,19923,0.010813417,0.010808
101,19,85,completed,2389,202421,19839,0.012614583,0.012613
101,20,86,completed,2068,204489,19923,0.010230292,0.010229
101,21,87,completed,2215,206704,19833,0.011467833,0.011466
101,22,88,completed,2174,208878,19916,0.011365917,0.011366
101,23,89,completed,2123,211001,19866,0.010956542,0.010951
101,24,90,completed,2221,213222,19871,0.011503792,0.011502
101,25,91,completed,2308,215530,19876,0.01178825,0.011786
101,26,92,completed,2175,217705,19921,0.01110025,0.011098
101,27,93,completed,2150,219855,19857,0.010924833,0.010924
101,28,94,completed,2284,222139,19907,0.011861834,0.011862
101,29,95,completed,2362,224501,19899,0.012209167,0.012207
101,30,96,completed,2230,226731,19899,0.011644,0.011644
101,31,97,completed,2589,229320,19847,0.013638458,0.013634
101,32,98,completed,2026,231346,19917,0.010396375,0.010395
101,33,99,completed,2099,233445,19851,0.010565792,0.010564
101,34,100,completed,2450,235895,19827,0.013019333,0.013017
101,35,101,completed,2272,238167,19907,0.011894042,0.011893
101,36,102,completed,2208,240375,19921,0.011607417,0.011608
101,37,103,completed,2326,242701,19905,0.012292083,0.012292
101,38,104,completed,2271,244972,19899,0.011956875,0.011955
101,39,105,completed,2349,247321,19831,0.012083709,0.012082
101,40,106,completed,2036,249357,19860,0.010885833,0.010884
101,41,107,completed,2304,251661,19875,0.012155459,0.012153
101,42,108,completed,2172,253833,19907,0.011032083,0.01103
101,43,109,completed,2290,256123,19899,0.012033667,0.012034
101,44,110,completed,2234,258357,19891,0.011551583,0.011549
101,45,111,completed,2386,260743,19838,0.01284675,0.012839
101,46,112,completed,2241,262984,19829,0.011237708,0.011236
101,47,113,completed,2217,265201,19854,0.011682416,0.01168
101,48,114,completed,2340,267541,19891,0.01160475,0.0116
101,49,115,completed,2039,269580,19827,0.010871208,0.010866
101,50,116,completed,2220,271800,19878,0.011443333,0.011441
101,51,117,completed,2258,274058,19919,0.011658416,0.011656
101,52,118,completed,2077,276135,19916,0.010989,0.010985
101,53,119,completed,2178,278313,19840,0.011522291,0.011522
101,54,120,completed,2179,280492,19923,0.011073625,0.011062
101,55,121,completed,2331,282823,19891,0.012439875,0.01244
101,56,122,completed,2283,285106,19891,0.011813917,0.011812
101,57,123,completed,2435,287541,19921,0.012199792,0.012198
101,58,124,completed,2096,289637,19872,0.011097458,0.011096
101,59,125,completed,2475,292112,19861,0.013126,0.013121
101,60,126,completed,2180,294292,19873,0.011307,0.011305
101,61,127,completed,2057,296349,19867,0.010782375,0.01078
101,62,128,completed,2181,298530,19915,0.011352875,0.011351
101,63,129,completed,2210,300740,19923,0.011121583,0.011119
101,64,130,completed,2274,303014,19846,0.012268958,0.012264
101,65,131,completed,2024,305038,19916,0.010812334,0.010812
101,66,132,completed,2362,307400,19889,0.012069083,0.012062
101,67,133,completed,2203,309603,19896,0.011315292,0.011313
101,68,134,completed,2264,311867,19892,0.012087542,0.012085
101,69,135,completed,2377,314244,19830,0.01200175,0.011997
101,70,136,completed,2275,316519,19857,0.012642542,0.012644
101,71,137,completed,2122,318641,19869,0.011762208,0.011763
101,72,138,budget_interrupted,1359,320000,19808,0.007483542,0.007483
102,1,139,completed,2477,322477,20146,0.014120875,0.014119
102,2,140,completed,2491,324968,20146,0.014302291,0.014301
102,3,141,completed,2404,327372,20146,0.013767292,0.013763
102,4,142,completed,2576,329948,20146,0.014696416,0.014691
102,5,143,completed,2490,332438,20146,0.014087916,0.014086
102,6,144,completed,2653,335091,20146,0.015106584,0.015102
102,7,145,completed,2716,337807,20148,0.015634542,0.015633
102,8,146,completed,2601,340408,20146,0.014814334,0.014811
102,9,147,completed,2559,342967,20146,0.015200291,0.015179
102,10,148,completed,2649,345616,20146,0.015404625,0.015405
102,11,149,completed,2489,348105,20148,0.014470833,0.014471
102,12,150,completed,2455,350560,20146,0.014423917,0.014424
102,13,151,completed,2633,353193,20146,0.015400917,0.015401
102,14,152,completed,2493,355686,20146,0.014566792,0.014566
102,15,153,completed,2704,358390,20145,0.015891083,0.015892
102,16,154,completed,2523,360913,20146,0.014855459,0.014856
102,17,155,completed,2418,363331,20146,0.013826041,0.013824
102,18,156,completed,2369,365700,20146,0.013534125,0.013534
102,19,157,completed,2640,368340,20147,0.015026417,0.015025
102,20,158,completed,2546,370886,20138,0.015003209,0.015003
102,21,159,completed,2451,373337,20146,0.014053542,0.014047
102,22,160,completed,2458,375795,20145,0.01386325,0.013862
102,23,161,completed,2599,378394,20146,0.014770375,0.014764
102,24,162,completed,2539,380933,20146,0.014351875,0.014348
102,25,163,completed,2574,383507,20146,0.014731458,0.014726
102,26,164,completed,2610,386117,20148,0.014872417,0.014871
102,27,165,completed,2597,388714,20148,0.014852792,0.014849
102,28,166,completed,2438,391152,20148,0.013759,0.013755
102,29,167,completed,2384,393536,20145,0.013889708,0.013889
102,30,168,completed,2528,396064,20146,0.014440208,0.014438
102,31,169,completed,2507,398571,20146,0.014495667,0.014488
102,32,170,completed,2612,401183,20146,0.015033375,0.015031
102,33,171,completed,2475,403658,20145,0.014568667,0.014567
102,34,172,completed,2452,406110,20146,0.013930375,0.013928
102,35,173,completed,2385,408495,20145,0.01351875,0.013514
102,36,174,completed,2683,411178,20148,0.015544667,0.015544
102,37,175,completed,2585,413763,20148,0.014861084,0.01486
102,38,176,completed,2432,416195,20147,0.014111708,0.014112
102,39,177,completed,2572,418767,20146,0.014815084,0.014814
102,40,178,completed,2535,421302,20146,0.014482375,0.014479
102,41,179,completed,2410,423712,20146,0.013941541,0.01394
102,42,180,completed,2612,426324,20146,0.015021792,0.015012
102,43,181,completed,2407,428731,20145,0.01387525,0.01387
102,44,182,completed,2626,431357,20148,0.015306541,0.015303
102,45,183,completed,2541,433898,20145,0.014775458,0.014774
102,46,184,completed,2653,436551,20146,0.015368583,0.015368
102,47,185,completed,2636,439187,20146,0.015049333,0.015045
102,48,186,completed,2347,441534,20148,0.0137035,0.013703
102,49,187,completed,2637,444171,20146,0.015349334,0.015348
102,50,188,completed,2420,446591,20145,0.013808416,0.013809
102,51,189,completed,2360,448951,20148,0.01349875,0.013497
102,52,190,completed,2471,451422,20146,0.014670333,0.01467
102,53,191,completed,2596,454018,20146,0.015546459,0.015292
102,54,192,completed,2571,456589,20147,0.015230375,0.01523
102,55,193,completed,2588,459177,20146,0.015311291,0.01529
102,56,194,completed,2650,461827,20148,0.015818,0.015749
102,57,195,completed,2435,464262,20146,0.015061417,0.014736
102,58,196,completed,2511,466773,20146,0.015218292,0.015205
102,59,197,completed,2623,469396,20146,0.015935333,0.015909
102,60,198,completed,2541,471937,20146,0.015111833,0.015112
102,61,199,completed,2320,474257,20145,0.013598833,0.013596
102,62,200,completed,2644,476901,20146,0.015480666,0.015478
102,63,201,completed,2434,479335,20146,0.014225833,0.014225
102,64,202,budget_interrupted,665,480000,20145,0.003909,0.003909
401,1,203,completed,13112,493112,20153,0.072585291,0.072418
401,2,204,completed,14759,507871,20156,0.0899335,0.089722
401,3,205,completed,11921,519792,20153,0.070610625,0.07052
401,4,206,completed,14318,534110,20153,0.080321584,0.080282
401,5,207,completed,14032,548142,20158,0.081448875,0.081381
401,6,208,completed,14074,562216,20154,0.082411291,0.082388
401,7,209,success,5460,567676,20160,0.029761333,0.029751


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
13 15
7 16
14 18
2 20
15 21
13 24
12 28
16 30
15 32
34 35
5 36
18 40
24 42
38 45
1 48
46 56
52 60
6 63
63 64
14 70
29 72
57 80
0 84
56 90
31 96
94 105
32 112
66 120
48 126
54 140
65 144
9 160
60 168
92 180
159 192
64 210
88 224
121 240
216 252
74 280
191 288
164 315
185 320
54 336
281 360
4 420
200 448
265 480
342 504
518 560
95 576
344 630
121 672
425 720
126 840
25 960
222 1008
889 1120
704 1260
1320 1344
569 1440
798 1680
1566 2016
1369 2240
2406 2520
1849 2880
2329 3360
505 4032
3918 5040
5209 6720
6606 10080
18169 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20107,medium,completed,13255,20144
1,2,2,0,1,20107,large_to_small,completed,13647,20142
1,3,3,0,1,20107,mixed,completed,14601,20134
1,4,4,0,1,20107,medium,completed,11714,20131
1,5,5,0,1,20107,large_to_small,completed,12815,20122
1,6,6,0,1,20107,mixed,completed,12755,20122
1,7,7,0,1,20107,medium,completed,13705,20147
1,8,8,0,1,20107,large_to_small,budget_interrupted,3508,20107
2,1,9,0,1,20147,mixed,completed,13172,20153
2,2,10,0,1,20147,medium,completed,13790,20151
2,3,11,0,1,20147,large_to_small,completed,14829,20152
2,4,12,0,1,20147,mixed,completed,13573,20152
2,5,13,0,1,20147,medium,completed,12827,20153
2,6,14,0,1,20147,large_to_small,completed,14906,20147
2,7,15,0,1,20147,mixed,completed,12710,20147
2,8,16,0,1,20147,medium,budget_interrupted,193,20147
3,1,17,0,1,20153,large_to_small,completed,14321,20153
3,2,18,0,1,20153,mixed,completed,12203,20155
3,3,19,0,1,20153,medium,completed,13028,20153
3,4,20,0,1,20153,large_to_small,completed,13654,20153
3,5,21,0,1,20153,mixed,completed,13052,20153
3,6,22,0,1,20153,medium,completed,12758,20154
3,7,23,0,1,20153,large_to_small,completed,14978,20153
3,8,24,0,1,20153,mixed,budget_interrupted,2006,20153
4,1,25,0,1,20155,medium,completed,14085,20156
4,2,26,0,1,20155,large_to_small,completed,13428,20155
4,3,27,0,1,20155,mixed,completed,13005,20156
4,4,28,0,1,20155,medium,completed,14190,20156
4,5,29,0,1,20155,large_to_small,completed,13712,20155
4,6,30,0,1,20155,mixed,completed,13865,20155
4,7,31,0,1,20155,medium,completed,13568,20156
4,8,32,0,1,20155,large_to_small,budget_interrupted,147,20155
5,1,33,0,1,20156,mixed,completed,14908,20156
5,2,34,0,1,20156,medium,completed,12908,20156
5,3,35,0,1,20156,large_to_small,completed,13881,20156
5,4,36,0,1,20156,mixed,completed,12138,20156
5,5,37,0,1,20156,medium,completed,14009,20156
5,6,38,0,1,20156,large_to_small,completed,14162,20156
5,7,39,0,1,20156,mixed,completed,12143,20156
5,8,40,0,1,20156,medium,budget_interrupted,1851,20156


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18423,28,2.02682,2.026292
101,insertion_2,100000,160000,160000,73,72,1,19887,53,0.848840417,0.848698
102,insertion_3,100000,160000,160000,67,66,1,20107,77,0.957518792,0.957264
401,bank_epoch_1,100000,96000,96000,8,7,1,20147,77,0.549326125,0.549108
402,bank_epoch_2,100000,96000,96000,8,7,1,20153,77,0.540030625,0.539865
403,bank_epoch_3,100000,96000,96000,8,7,1,20155,77,0.538106208,0.538003
404,bank_epoch_4,100000,96000,96000,8,7,1,20156,77,0.530282625,0.530145
405,bank_epoch_5,100000,96000,96000,8,7,1,20156,77,0.549854375,0.545695


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103107,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":246,
"completed_trajectories":238,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.54122025,
"cpu_seconds":6.535511,
"covered":20156,
"uncovered":4,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103107 gaps=4 scans=960000 CPU=6.53551s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.03011,0.030104
100,2,2,completed,2347,4850,18221,0.031284042,0.031284
100,3,3,completed,2328,7178,18083,0.032072917,0.032068
100,4,4,completed,2618,9796,18180,0.031874875,0.031866
100,5,5,completed,2633,12429,18210,0.030642459,0.030633
100,6,6,completed,2323,14752,18099,0.030433833,0.030431
100,7,7,completed,2521,17273,17935,0.032951792,0.032934
100,8,8,completed,2406,19679,17940,0.031163916,0.031158
100,9,9,completed,2491,22170,17893,0.033607083,0.0336
100,10,10,completed,2316,24486,18169,0.027809792,0.027804
100,11,11,completed,2554,27040,18124,0.031810834,0.031807
100,12,12,completed,2363,29403,18024,0.030141917,0.030125
100,13,13,completed,2603,32006,18051,0.030402542,0.030393
100,14,14,completed,2519,34525,18169,0.030567291,0.030566
100,15,15,completed,2510,37035,18336,0.034943875,0.034942
100,16,16,completed,2058,39093,18326,0.02644925,0.02645
100,17,17,completed,2586,41679,18071,0.034803042,0.034796
100,18,18,completed,2603,44282,18208,0.03146375,0.031455
100,19,19,completed,2328,46610,18129,0.03183175,0.03183
100,20,20,completed,2078,48688,18018,0.025163333,0.025159
100,21,21,completed,2522,51210,18034,0.031085416,0.031086
100,22,22,completed,2398,53608,18079,0.030532916,0.030527
100,23,23,completed,2509,56117,17990,0.032554125,0.032545
100,24,24,completed,2615,58732,18158,0.0352805,0.035275
100,25,25,completed,2243,60975,17803,0.028047792,0.028044
100,26,26,completed,2348,63323,18135,0.030181459,0.030172
100,27,27,completed,2384,65707,18050,0.027322375,0.027317
100,28,28,completed,2296,68003,18395,0.030303041,0.030297
100,29,29,completed,2534,70537,18257,0.031375042,0.031366
100,30,30,completed,2407,72944,18098,0.032153875,0.032145
100,31,31,completed,2501,75445,18221,0.032008041,0.031991
100,32,32,completed,2271,77716,17971,0.025108833,0.025105
100,33,33,completed,2201,79917,17904,0.029931791,0.029922
100,34,34,completed,2473,82390,17975,0.031773708,0.031767
100,35,35,completed,2375,84765,18136,0.025657291,0.025653
100,36,36,completed,2511,87276,18328,0.0337185,0.033711
100,37,37,completed,2439,89715,18306,0.027769,0.027765
100,38,38,completed,2504,92219,18177,0.030503042,0.030498
100,39,39,completed,2597,94816,18404,0.035465542,0.035459
100,40,40,completed,2497,97313,18423,0.032417083,0.032405
100,41,41,completed,2535,99848,17992,0.033033333,0.033028
100,42,42,completed,2429,102277,18098,0.031499667,0.031493
100,43,43,completed,2601,104878,18179,0.031379417,0.031364
100,44,44,completed,2384,107262,18031,0.028398708,0.028372
100,45,45,completed,2620,109882,17812,0.030714541,0.0307
100,46,46,completed,2476,112358,17800,0.033396625,0.033395
100,47,47,completed,2478,114836,18190,0.024980375,0.024978
100,48,48,completed,2410,117246,18027,0.028015125,0.028011
100,49,49,completed,2544,119790,18007,0.031741417,0.031733
100,50,50,completed,2323,122113,18202,0.030483334,0.030475
100,51,51,completed,2652,124765,18051,0.032632083,0.032627
100,52,52,completed,2505,127270,18258,0.030756417,0.030747
100,53,53,completed,2242,129512,17855,0.031229292,0.031226
100,54,54,completed,2329,131841,17936,0.030833125,0.030827
100,55,55,completed,2657,134498,18132,0.0322345,0.032232
100,56,56,completed,2369,136867,17674,0.032221417,0.032174
100,57,57,completed,2411,139278,17563,0.032577166,0.032574
100,58,58,completed,2440,141718,18071,0.032171542,0.032168
100,59,59,completed,2472,144190,18330,0.032312833,0.032312
100,60,60,completed,2651,146841,18038,0.034109292,0.034105
100,61,61,completed,2654,149495,18119,0.031525709,0.031517
100,62,62,completed,2740,152235,18123,0.033754584,0.033747
100,63,63,completed,2395,154630,18070,0.033236334,0.033235
100,64,64,completed,2651,157281,18139,0.035927,0.035922
100,65,65,completed,2197,159478,18033,0.027677458,0.027659
100,66,66,budget_interrupted,522,160000,17806,0.007101,0.007099
101,1,67,completed,2114,162114,19831,0.011487875,0.011487
101,2,68,completed,2255,164369,19861,0.012206625,0.012208
101,3,69,completed,2137,166506,19875,0.01101225,0.01101
101,4,70,completed,2204,168710,19803,0.0115385,0.011537
101,5,71,completed,2568,171278,19867,0.013329334,0.013327
101,6,72,completed,2129,173407,19880,0.010976417,0.010975
101,7,73,completed,2152,175559,19883,0.011177541,0.011176
101,8,74,completed,2135,177694,19877,0.011408,0.011404
101,9,75,completed,2050,179744,19887,0.010735417,0.010736
101,10,76,completed,2077,181821,19875,0.011220125,0.011221
101,11,77,completed,2078,183899,19798,0.011037291,0.011036
101,12,78,completed,2244,186143,19864,0.011839166,0.01184
101,13,79,completed,2347,188490,19854,0.012295333,0.012294
101,14,80,completed,2155,190645,19855,0.011662333,0.01166
101,15,81,completed,2192,192837,19829,0.012014084,0.012014
101,16,82,completed,2065,194902,19863,0.011066,0.011065
101,17,83,completed,2180,197082,19877,0.011383708,0.011382
101,18,84,completed,2190,199272,19875,0.011512333,0.011511
101,19,85,completed,2264,201536,19869,0.012139917,0.012138
101,20,86,completed,2159,203695,19795,0.011894583,0.011895
101,21,87,completed,2182,205877,19839,0.011864709,0.011864
101,22,88,completed,2238,208115,19879,0.011768375,0.011767
101,23,89,completed,2027,210142,19821,0.010378,0.010375
101,24,90,completed,2248,212390,19863,0.011981666,0.011976
101,25,91,completed,2276,214666,19839,0.012824167,0.012825
101,26,92,completed,2151,216817,19807,0.011332792,0.011331
101,27,93,completed,2457,219274,19859,0.013121959,0.013121
101,28,94,completed,2118,221392,19827,0.011123042,0.011118
101,29,95,completed,2139,223531,19883,0.011257958,0.011253
101,30,96,completed,2230,225761,19864,0.011312791,0.011312
101,31,97,completed,2164,227925,19885,0.011147958,0.011143
101,32,98,completed,2197,230122,19863,0.011651875,0.011651
101,33,99,completed,2211,232333,19887,0.011483292,0.011482
101,34,100,completed,2126,234459,19821,0.0113245,0.01132
101,35,101,completed,2424,236883,19875,0.012425166,0.012423
101,36,102,completed,2363,239246,19877,0.013007458,0.013008
101,37,103,completed,2329,241575,19803,0.012672,0.012672
101,38,104,completed,2057,243632,19805,0.011416083,0.011416
101,39,105,completed,2218,245850,19875,0.011442083,0.011442
101,40,106,completed,2380,248230,19866,0.013192375,0.013193
101,41,107,completed,2178,250408,19851,0.012081833,0.012083
101,42,108,completed,2128,252536,19853,0.011667834,0.011667
101,43,109,completed,2255,254791,19829,0.012662542,0.012664
101,44,110,completed,2180,256971,19819,0.011532375,0.011533
101,45,111,completed,2158,259129,19887,0.011718417,0.011719
101,46,112,completed,2231,261360,19887,0.012073375,0.012074
101,47,113,completed,2187,263547,19885,0.011850625,0.011851
101,48,114,completed,2302,265849,19835,0.012994042,0.012994
101,49,115,completed,2160,268009,19835,0.011758708,0.011757
101,50,116,completed,2159,270168,19875,0.010740625,0.010741
101,51,117,completed,2223,272391,19885,0.011576167,0.011575
101,52,118,completed,1976,274367,19871,0.010270333,0.010271
101,53,119,completed,2158,276525,19824,0.011535167,0.011534
101,54,120,completed,2368,278893,19875,0.012318292,0.012317
101,55,121,completed,2176,281069,19876,0.011038958,0.011036
101,56,122,completed,2290,283359,19861,0.012230542,0.012231
101,57,123,completed,2163,285522,19883,0.011242458,0.01124
101,58,124,completed,2049,287571,19876,0.010586458,0.010588
101,59,125,completed,1999,289570,19887,0.010538542,0.01054
101,60,126,completed,2253,291823,19876,0.011820833,0.011821
101,61,127,completed,2102,293925,19851,0.011191708,0.011191
101,62,128,completed,2293,296218,19887,0.012121042,0.01212
101,63,129,completed,2123,298341,19876,0.011097333,0.011095
101,64,130,completed,2171,300512,19851,0.011187375,0.011186
101,65,131,completed,2349,302861,19853,0.0124555,0.012454
101,66,132,completed,2072,304933,19869,0.010430792,0.010426
101,67,133,completed,2096,307029,19887,0.010797708,0.010796
101,68,134,completed,2226,309255,19852,0.011648625,0.011646
101,69,135,completed,2299,311554,19826,0.012146416,0.012141
101,70,136,completed,2125,313679,19875,0.0112425,0.011243
101,71,137,completed,2156,315835,19887,0.011433167,0.011425
101,72,138,completed,2352,318187,19823,0.012200333,0.012199
101,73,139,budget_interrupted,1813,320000,19812,0.009720708,0.009721
102,1,140,completed,2386,322386,20107,0.014208458,0.014205
102,2,141,completed,2389,324775,20105,0.014401416,0.014393
102,3,142,completed,2342,327117,20102,0.014003875,0.014002
102,4,143,completed,2310,329427,20106,0.01389825,0.013896
102,5,144,completed,2628,332055,20106,0.01550475,0.015497
102,6,145,completed,2449,334504,20107,0.014603583,0.014599
102,7,146,completed,2299,336803,20105,0.013633792,0.013631
102,8,147,completed,2573,339376,20107,0.015403792,0.015401
102,9,148,completed,2298,341674,20107,0.013907292,0.013905
102,10,149,completed,2239,343913,20107,0.013653709,0.013651
102,11,150,completed,2435,346348,20107,0.014355542,0.01435
102,12,151,completed,2396,348744,20106,0.01413725,0.014133
102,13,152,completed,2298,351042,20105,0.013647333,0.013645
102,14,153,completed,2410,353452,20106,0.014106084,0.014095
102,15,154,completed,2480,355932,20106,0.014913417,0.014913
102,16,155,completed,2287,358219,20107,0.013482083,0.013479
102,17,156,completed,2317,360536,20107,0.01388025,0.013881
102,18,157,completed,2273,362809,20107,0.013432667,0.013428
102,19,158,completed,2465,365274,20107,0.014656416,0.014651
102,20,159,completed,2402,367676,20106,0.014412958,0.01441
102,21,160,completed,2361,370037,20107,0.014343666,0.014344
102,22,161,completed,2231,372268,20104,0.013405459,0.013401
102,23,162,completed,2357,374625,20105,0.013984041,0.013982
102,24,163,completed,2320,376945,20107,0.013919167,0.013914
102,25,164,completed,2545,379490,20107,0.015618625,0.015615
102,26,165,completed,2498,381988,20106,0.015444209,0.01544
102,27,166,completed,2424,384412,20107,0.014493291,0.014491
102,28,167,completed,2437,386849,20107,0.014416292,0.014412
102,29,168,completed,2302,389151,20107,0.013770542,0.01377
102,30,169,completed,2369,391520,20107,0.014030459,0.014026
102,31,170,completed,2383,393903,20107,0.013993167,0.01399
102,32,171,completed,2408,396311,20107,0.014403333,0.014403
102,33,172,completed,2345,398656,20103,0.014157667,0.014155
102,34,173,completed,2455,401111,20107,0.014372583,0.014371
102,35,174,completed,2335,403446,20107,0.014198791,0.014197
102,36,175,completed,2357,405803,20107,0.014564208,0.014565
102,37,176,completed,2290,408093,20101,0.013882917,0.013883
102,38,177,completed,2226,410319,20107,0.013186833,0.013183
102,39,178,completed,2356,412675,20107,0.014327417,0.014328
102,40,179,completed,2284,414959,20106,0.013658583,0.013657
102,41,180,completed,2357,417316,20107,0.014095792,0.014093
102,42,181,completed,2409,419725,20107,0.014785458,0.014786
102,43,182,completed,2416,422141,20107,0.014649334,0.014651
102,44,183,completed,2402,424543,20107,0.01418175,0.014181
102,45,184,completed,2657,427200,20107,0.016021167,0.01602
102,46,185,completed,2503,429703,20106,0.014953125,0.014952
102,47,186,completed,2364,432067,20107,0.01404,0.014038
102,48,187,completed,2323,434390,20107,0.013729709,0.013727
102,49,188,completed,2404,436794,20102,0.014456375,0.014455
102,50,189,completed,2236,439030,20107,0.013441583,0.013437
102,51,190,completed,2506,441536,20107,0.01471,0.014706
102,52,191,completed,2496,444032,20107,0.014839125,0.014839
102,53,192,completed,2379,446411,20106,0.014464584,0.014464
102,54,193,completed,2770,449181,20107,0.016901958,0.016903
102,55,194,completed,2336,451517,20106,0.014144541,0.014145
102,56,195,completed,2370,453887,20107,0.014289,0.014289
102,57,196,completed,2263,456150,20107,0.013724459,0.013724
102,58,197,completed,2334,458484,20102,0.013745833,0.013741
102,59,198,completed,2225,460709,20107,0.013098959,0.013097
102,60,199,completed,2471,463180,20106,0.014477541,0.014473
102,61,200,completed,2439,465619,20106,0.014262084,0.014256
102,62,201,completed,2334,467953,20104,0.013783125,0.013781
102,63,202,completed,2485,470438,20106,0.014595542,0.014591
102,64,203,completed,2452,472890,20106,0.014662583,0.014659
102,65,204,completed,2490,475380,20104,0.014951,0.014905
102,66,205,completed,2422,477802,20107,0.014376,0.014373
102,67,206,budget_interrupted,2198,480000,20107,0.013497542,0.013497
401,1,207,completed,13255,493255,20144,0.069725167,0.069712
401,2,208,completed,13647,506902,20142,0.079445542,0.079433
401,3,209,completed,14601,521503,20134,0.08737275,0.087387
401,4,210,completed,11714,533217,20131,0.063122125,0.06302
401,5,211,completed,12815,546032,20122,0.075344041,0.075336
401,6,212,completed,12755,558787,20122,0.075651,0.075631
401,7,213,completed,13705,572492,20147,0.074490375,0.074465
401,8,214,budget_interrupted,3508,576000,20107,0.023883417,0.023864
402,1,215,completed,13172,589172,20153,0.075237833,0.07522
402,2,216,completed,13790,602962,20151,0.072488083,0.072467
402,3,217,completed,14829,617791,20152,0.0837915,0.083744
402,4,218,completed,13573,631364,20152,0.078154958,0.078139
402,5,219,completed,12827,644191,20153,0.067836958,0.067821
402,6,220,completed,14906,659097,20147,0.087539208,0.087524
402,7,221,completed,12710,671807,20147,0.073697125,0.073667
402,8,222,budget_interrupted,193,672000,20147,0.001030459,0.00103
403,1,223,completed,14321,686321,20153,0.08091325,0.08089
403,2,224,completed,12203,698524,20155,0.068042166,0.068024
403,3,225,completed,13028,711552,20153,0.068657333,0.068648
403,4,226,completed,13654,725206,20153,0.077669375,0.077658
403,5,227,completed,13052,738258,20153,0.077028542,0.077014
403,6,228,completed,12758,751016,20154,0.065813083,0.065801
403,7,229,completed,14978,765994,20153,0.086876833,0.086867
403,8,230,budget_interrupted,2006,768000,20153,0.012855084,0.012856
404,1,231,completed,14085,782085,20156,0.075569375,0.075569
404,2,232,completed,13428,795513,20155,0.078063333,0.078031
404,3,233,completed,13005,808518,20156,0.073048583,0.073026
404,4,234,completed,14190,822708,20156,0.074783709,0.074761
404,5,235,completed,13712,836420,20155,0.079075,0.079051
404,6,236,completed,13865,850285,20155,0.078236959,0.078218
404,7,237,completed,13568,863853,20156,0.070537042,0.070522
404,8,238,budget_interrupted,147,864000,20155,0.000723083,0.000723000000001
405,1,239,completed,14908,878908,20156,0.086605666,0.086593
405,2,240,completed,12908,891816,20156,0.069564792,0.069566
405,3,241,completed,13881,905697,20156,0.081659333,0.081638
405,4,242,completed,12138,917835,20156,0.0695835,0.069566
405,5,243,completed,14009,931844,20156,0.073806792,0.073741
405,6,244,completed,14162,946006,20156,0.091471084,0.087456
405,7,245,completed,12143,958149,20156,0.067372541,0.067358
405,8,246,budget_interrupted,1851,960000,20156,0.009515583,0.009514


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/assignment.txt <==
3 8
8 9
6 10
9 12
10 14
7 15
7 16
2 18
0 20
9 21
13 24
14 28
28 30
15 32
34 35
29 36
10 40
12 42
23 45
1 48
22 56
4 60
48 63
63 64
4 70
5 72
41 80
36 84
32 90
25 96
102 105
84 112
70 120
6 126
54 140
113 144
105 160
0 168
104 180
31 192
18 210
159 224
137 240
195 252
274 280
95 288
153 315
169 320
252 336
230 360
394 420
31 448
73 480
279 504
550 560
479 576
342 630
543 672
329 720
162 840
649 960
399 1008
778 1120
1094 1260
351 1344
185 1440
498 1680
735 2016
1338 2240
1350 2520
510 2880
270 3360
2079 4032
270 5040
4698 6720
8670 10080
1950 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,14452,20157
1,2,2,0,1,20148,large_to_small,completed,14610,20150
1,3,3,0,1,20148,mixed,success,5487,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18439,28,2.013341917,2.012284
101,insertion_2,100000,160000,160000,73,72,1,19923,53,0.896132833,0.875157
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.930216667,0.929475
401,bank_epoch_1,100000,96000,34549,3,3,0,20160,77,0.195349625,0.19529


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103108,
"budget_scans":960000,
"actual_scans":514549,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":206,
"completed_trajectories":203,
"budget_interrupted_trajectories":3,
"first_success_trajectory":206,
"first_success_scans":514549,
"first_success_wall_seconds":4.035184416,
"first_success_cpu_seconds":4.012347,
"wall_seconds":4.03550075,
"cpu_seconds":4.012663,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103108 gaps=0 scans=514549 CPU=4.01266s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.032390334,0.032392
100,2,2,completed,2464,4842,18036,0.032254958,0.032251
100,3,3,completed,2705,7547,18164,0.033160041,0.033153
100,4,4,completed,2351,9898,17946,0.0321415,0.032136
100,5,5,completed,2379,12277,18051,0.029764167,0.02976
100,6,6,completed,2652,14929,17980,0.03292775,0.032924
100,7,7,completed,2390,17319,18026,0.033269792,0.033271
100,8,8,completed,2359,19678,17892,0.029915167,0.029907
100,9,9,completed,2160,21838,17971,0.028300708,0.028281
100,10,10,completed,2432,24270,18291,0.034519542,0.034513
100,11,11,completed,2562,26832,18143,0.030981459,0.030979
100,12,12,completed,2447,29279,18187,0.027833042,0.027827
100,13,13,completed,2531,31810,18273,0.034178167,0.034175
100,14,14,completed,2401,34211,17994,0.030329375,0.030321
100,15,15,completed,2556,36767,18028,0.032687375,0.032672
100,16,16,completed,2574,39341,18336,0.034073167,0.034061
100,17,17,completed,2432,41773,18215,0.028821584,0.028813
100,18,18,completed,2200,43973,18326,0.028083875,0.028076
100,19,19,completed,2528,46501,18257,0.029597541,0.029583
100,20,20,completed,2456,48957,17856,0.031523292,0.031509
100,21,21,completed,2403,51360,18439,0.031371417,0.031361
100,22,22,completed,2310,53670,17903,0.02936925,0.029362
100,23,23,completed,2253,55923,18124,0.029767542,0.029761
100,24,24,completed,2404,58327,17930,0.0266165,0.026614
100,25,25,completed,2585,60912,18167,0.031245166,0.03124
100,26,26,completed,2387,63299,18229,0.029121541,0.029112
100,27,27,completed,2151,65450,18070,0.029977833,0.029953
100,28,28,completed,2483,67933,18161,0.029311875,0.029305
100,29,29,completed,2407,70340,17741,0.031542375,0.031536
100,30,30,completed,2429,72769,18008,0.02761875,0.027614
100,31,31,completed,2524,75293,18015,0.030613917,0.030607
100,32,32,completed,2414,77707,17815,0.033662792,0.033651
100,33,33,completed,2275,79982,17948,0.030702542,0.030683
100,34,34,completed,2224,82206,18190,0.026931584,0.026917
100,35,35,completed,2423,84629,18224,0.030638042,0.030627
100,36,36,completed,2368,86997,18153,0.028516666,0.02851
100,37,37,completed,2921,89918,18243,0.033106041,0.033096
100,38,38,completed,2318,92236,18036,0.029597375,0.029587
100,39,39,completed,2711,94947,18296,0.037431291,0.037429
100,40,40,completed,2351,97298,18250,0.028514625,0.02851
100,41,41,completed,2847,100145,17908,0.036407958,0.0364
100,42,42,completed,2407,102552,18208,0.029074292,0.029066
100,43,43,completed,2491,105043,18439,0.032084083,0.032076
100,44,44,completed,2414,107457,17968,0.029334042,0.029326
100,45,45,completed,2222,109679,18079,0.028922292,0.028762
100,46,46,completed,2605,112284,18234,0.031561416,0.031537
100,47,47,completed,2548,114832,18223,0.031439417,0.031385
100,48,48,completed,2680,117512,18051,0.031066625,0.031055
100,49,49,completed,2435,119947,18184,0.030098208,0.030092
100,50,50,completed,2270,122217,17865,0.027774542,0.027753
100,51,51,completed,2404,124621,18130,0.024858334,0.024849
100,52,52,completed,2399,127020,18205,0.030998958,0.030995
100,53,53,completed,2303,129323,18283,0.029867083,0.029828
100,54,54,completed,2146,131469,18129,0.029038375,0.028972
100,55,55,completed,2743,134212,18214,0.030379917,0.030336
100,56,56,completed,2412,136624,18022,0.034856958,0.034826
100,57,57,completed,2431,139055,18076,0.030701875,0.0307
100,58,58,completed,2348,141403,17906,0.030576417,0.03057
100,59,59,completed,2588,143991,18013,0.034214833,0.034187
100,60,60,completed,2440,146431,17851,0.030560375,0.030477
100,61,61,completed,2466,148897,18235,0.028765292,0.028758
100,62,62,completed,2520,151417,18204,0.031559417,0.031558
100,63,63,completed,2374,153791,18027,0.031439708,0.031436
100,64,64,completed,2468,156259,18247,0.030300042,0.030271
100,65,65,completed,2491,158750,18223,0.03032225,0.030313
100,66,66,budget_interrupted,1250,160000,17642,0.014494458,0.014492
101,1,67,completed,2035,162035,19872,0.010657417,0.010656
101,2,68,completed,2329,164364,19855,0.012541541,0.012535
101,3,69,completed,2262,166626,19923,0.011358083,0.011352
101,4,70,completed,2256,168882,19923,0.01218625,0.012188
101,5,71,completed,2115,170997,19914,0.01102875,0.011075
101,6,72,completed,2024,173021,19917,0.010493625,0.010492
101,7,73,completed,2308,175329,19923,0.011924459,0.011923
101,8,74,completed,2016,177345,19833,0.010858959,0.010859
101,9,75,completed,2136,179481,19909,0.011298666,0.011297
101,10,76,completed,2185,181666,19841,0.011407209,0.011405
101,11,77,completed,2306,183972,19900,0.01229325,0.012288
101,12,78,completed,2033,186005,19923,0.01079425,0.010648
101,13,79,completed,2153,188158,19919,0.011195375,0.01112
101,14,80,completed,2225,190383,19872,0.012004542,0.011988
101,15,81,completed,2261,192644,19869,0.027617083,0.016938
101,16,82,completed,2512,195156,19899,0.02107875,0.016878
101,17,83,completed,2168,197324,19909,0.021789417,0.01772
101,18,84,completed,2256,199580,19892,0.017435792,0.017004
101,19,85,completed,2203,201783,19899,0.012644792,0.012559
101,20,86,completed,2256,204039,19921,0.011994833,0.011981
101,21,87,completed,2416,206455,19876,0.01360725,0.013561
101,22,88,completed,2280,208735,19923,0.013062417,0.012969
101,23,89,completed,2171,210906,19876,0.012148417,0.01212
101,24,90,completed,1952,212858,19899,0.010543333,0.010535
101,25,91,completed,2160,215018,19878,0.012293958,0.012212
101,26,92,completed,2243,217261,19855,0.01203675,0.012036
101,27,93,completed,2245,219506,19923,0.011606417,0.011608
101,28,94,completed,2021,221527,19899,0.010532208,0.010528
101,29,95,completed,2261,223788,19849,0.011922041,0.011921
101,30,96,completed,2030,225818,19911,0.010525834,0.010526
101,31,97,completed,2460,228278,19859,0.013297708,0.013296
101,32,98,completed,2143,230421,19878,0.011495917,0.011474
101,33,99,completed,2236,232657,19923,0.0116505,0.011617
101,34,100,completed,2342,234999,19899,0.013102542,0.013021
101,35,101,completed,2301,237300,19899,0.01244225,0.012309
101,36,102,completed,2117,239417,19923,0.010880208,0.010864
101,37,103,completed,2363,241780,19885,0.013290041,0.01328
101,38,104,completed,2030,243810,19885,0.011365833,0.011315
101,39,105,completed,2328,246138,19905,0.012366875,0.012363
101,40,106,completed,2210,248348,19855,0.011667625,0.011668
101,41,107,completed,2044,250392,19849,0.010425791,0.010427
101,42,108,completed,2331,252723,19916,0.01246725,0.012465
101,43,109,completed,2360,255083,19919,0.012500208,0.012501
101,44,110,completed,2105,257188,19863,0.011396458,0.011395
101,45,111,completed,1937,259125,19923,0.01011075,0.01011
101,46,112,completed,2615,261740,19899,0.014509625,0.014509
101,47,113,completed,2029,263769,19838,0.011002291,0.011001
101,48,114,completed,1978,265747,19822,0.0109935,0.010993
101,49,115,completed,2227,267974,19923,0.011509625,0.011507
101,50,116,completed,2134,270108,19901,0.011062833,0.011059
101,51,117,completed,1996,272104,19919,0.010615333,0.010605
101,52,118,completed,2209,274313,19919,0.011563375,0.011562
101,53,119,completed,2156,276469,19833,0.011645166,0.011606
101,54,120,completed,2169,278638,19923,0.011768791,0.011746
101,55,121,completed,2162,280800,19878,0.011407958,0.01141
101,56,122,completed,2158,282958,19838,0.012557458,0.012495
101,57,123,completed,2211,285169,19859,0.0117345,0.011688
101,58,124,completed,2245,287414,19916,0.012010417,0.011994
101,59,125,completed,2363,289777,19921,0.012934042,0.01286
101,60,126,completed,2121,291898,19919,0.010927625,0.010928
101,61,127,completed,2044,293942,19835,0.011341292,0.011323
101,62,128,completed,2072,296014,19923,0.010369833,0.010368
101,63,129,completed,2196,298210,19898,0.011657458,0.011656
101,64,130,completed,2180,300390,19865,0.011814875,0.011814
101,65,131,completed,2293,302683,19914,0.012286292,0.01228
101,66,132,completed,2199,304882,19873,0.01149675,0.011495
101,67,133,completed,2390,307272,19923,0.012451833,0.012449
101,68,134,completed,2428,309700,19923,0.012587625,0.012586
101,69,135,completed,2260,311960,19899,0.012567792,0.012455
101,70,136,completed,2220,314180,19921,0.011731208,0.011705
101,71,137,completed,2160,316340,19846,0.012263917,0.012254
101,72,138,completed,2152,318492,19916,0.011808709,0.011759
101,73,139,budget_interrupted,1508,320000,19873,0.007840125,0.007838
102,1,140,completed,2720,322720,20146,0.015930166,0.015971
102,2,141,completed,2431,325151,20146,0.014009458,0.014006
102,3,142,completed,2655,327806,20144,0.015715375,0.015694
102,4,143,completed,2523,330329,20146,0.014786208,0.014784
102,5,144,completed,2331,332660,20146,0.013535958,0.013533
102,6,145,completed,2435,335095,20143,0.014222792,0.014222
102,7,146,completed,2574,337669,20148,0.015080791,0.015009
102,8,147,completed,2544,340213,20146,0.014841,0.014743
102,9,148,completed,2536,342749,20136,0.015213875,0.01521
102,10,149,completed,2831,345580,20148,0.01679575,0.016747
102,11,150,completed,2464,348044,20148,0.014539542,0.014535
102,12,151,completed,2377,350421,20144,0.013773291,0.013773
102,13,152,completed,2621,353042,20136,0.015730292,0.015727
102,14,153,completed,2774,355816,20146,0.0161655,0.016165
102,15,154,completed,2503,358319,20146,0.014313709,0.014313
102,16,155,completed,2610,360929,20146,0.014989459,0.014986
102,17,156,completed,2440,363369,20146,0.013994625,0.013991
102,18,157,completed,2640,366009,20146,0.015236709,0.015234
102,19,158,completed,2481,368490,20146,0.014347333,0.014346
102,20,159,completed,2499,370989,20146,0.014814667,0.014735
102,21,160,completed,2633,373622,20147,0.015649417,0.015629
102,22,161,completed,2634,376256,20143,0.015439791,0.015409
102,23,162,completed,2425,378681,20146,0.014000416,0.014
102,24,163,completed,2556,381237,20146,0.014895417,0.014894
102,25,164,completed,2444,383681,20148,0.014033375,0.014029
102,26,165,completed,2314,385995,20146,0.013823041,0.013731
102,27,166,completed,2587,388582,20146,0.015675875,0.015641
102,28,167,completed,2590,391172,20143,0.015515208,0.015516
102,29,168,completed,2503,393675,20144,0.014882875,0.014881
102,30,169,completed,2455,396130,20148,0.014245459,0.014237
102,31,170,completed,2425,398555,20146,0.013891583,0.013892
102,32,171,completed,2458,401013,20148,0.014159667,0.014159
102,33,172,completed,2578,403591,20148,0.014765708,0.01476
102,34,173,completed,2560,406151,20148,0.014613791,0.014611
102,35,174,completed,2548,408699,20146,0.014618584,0.014616
102,36,175,completed,2313,411012,20146,0.013259958,0.013258
102,37,176,completed,2568,413580,20148,0.014831834,0.014828
102,38,177,completed,2829,416409,20148,0.016360375,0.016359
102,39,178,completed,2227,418636,20145,0.012790458,0.012793
102,40,179,completed,2458,421094,20146,0.014147375,0.014139
102,41,180,completed,2727,423821,20146,0.015540167,0.015529
102,42,181,completed,2399,426220,20146,0.013816458,0.013814
102,43,182,completed,2491,428711,20146,0.0144225,0.01442
102,44,183,completed,2306,431017,20146,0.013494958,0.013495
102,45,184,completed,2605,433622,20146,0.015390334,0.015391
102,46,185,completed,2673,436295,20146,0.015493917,0.015492
102,47,186,completed,2790,439085,20148,0.01625875,0.016257
102,48,187,completed,2481,441566,20146,0.014232041,0.014218
102,49,188,completed,2595,444161,20148,0.015039209,0.015038
102,50,189,completed,2456,446617,20146,0.014219458,0.014215
102,51,190,completed,2441,449058,20146,0.013918959,0.013913
102,52,191,completed,2481,451539,20146,0.014079959,0.014071
102,53,192,completed,2427,453966,20146,0.013858167,0.013855
102,54,193,completed,2505,456471,20144,0.014213083,0.0142
102,55,194,completed,2594,459065,20146,0.014803917,0.0148
102,56,195,completed,2454,461519,20146,0.014155542,0.014151
102,57,196,completed,2521,464040,20148,0.014488958,0.014477
102,58,197,completed,2550,466590,20136,0.01477175,0.01477
102,59,198,completed,2544,469134,20146,0.0146425,0.014637
102,60,199,completed,2390,471524,20146,0.013582125,0.013571
102,61,200,completed,2490,474014,20148,0.014515167,0.014512
102,62,201,completed,2744,476758,20146,0.016453,0.016449
102,63,202,completed,2502,479260,20146,0.014703167,0.014698
102,64,203,budget_interrupted,740,480000,20144,0.004202875,0.004201
401,1,204,completed,14452,494452,20157,0.076126292,0.076097
401,2,205,completed,14610,509062,20150,0.086682667,0.086658
401,3,206,success,5487,514549,20160,0.032434958,0.032432


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
1 24
16 28
4 30
15 32
34 35
5 36
6 40
0 42
2 45
13 48
12 56
40 60
38 63
63 64
6 70
29 72
26 80
36 84
76 90
37 96
27 105
2 112
102 120
56 126
20 140
65 144
21 160
96 168
136 180
31 192
204 210
127 224
85 240
92 252
254 280
137 288
299 315
149 320
282 336
16 360
54 420
287 448
373 480
488 504
306 560
95 576
556 630
159 672
713 720
162 840
949 960
207 1008
386 1120
974 1260
1311 1344
1145 1440
642 1680
543 2016
2066 2240
1996 2520
1721 2880
3162 3360
1887 4032
3346 5040
6495 6720
7756 10080
5236 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20071,medium,completed,11718,20071
1,2,2,0,1,20071,large_to_small,completed,14088,20071
1,3,3,0,1,20071,mixed,completed,13856,20071
1,4,4,0,1,20071,medium,completed,13559,20076
1,5,5,0,1,20071,large_to_small,completed,13351,20091
1,6,6,0,1,20071,mixed,completed,12268,20071
1,7,7,0,1,20071,medium,completed,12661,20077
1,8,8,0,1,20071,large_to_small,budget_interrupted,4499,20071
2,1,9,0,1,20091,mixed,completed,13570,20091
2,2,10,0,1,20091,medium,completed,12009,20097
2,3,11,0,1,20091,large_to_small,completed,13514,20091
2,4,12,0,1,20091,mixed,completed,12479,20097
2,5,13,0,1,20091,medium,completed,11718,20091
2,6,14,0,1,20091,large_to_small,completed,14005,20094
2,7,15,0,1,20091,mixed,completed,12676,20097
2,8,16,0,1,20091,medium,budget_interrupted,6029,20091
3,1,17,0,1,20097,large_to_small,completed,13418,20097
3,2,18,0,1,20097,mixed,completed,12436,20097
3,3,19,0,1,20097,medium,completed,13062,20097
3,4,20,0,1,20097,large_to_small,completed,14539,20097
3,5,21,0,1,20097,mixed,completed,12848,20097
3,6,22,0,1,20097,medium,completed,11633,20097
3,7,23,0,1,20097,large_to_small,completed,13945,20097
3,8,24,0,1,20097,mixed,budget_interrupted,4119,20097
4,1,25,0,1,20097,medium,completed,12449,20097
4,2,26,0,1,20097,large_to_small,completed,14085,20097
4,3,27,0,1,20097,mixed,completed,13688,20097
4,4,28,0,1,20097,medium,completed,11423,20097
4,5,29,0,1,20097,large_to_small,completed,13133,20097
4,6,30,0,1,20097,mixed,completed,12422,20097
4,7,31,0,1,20097,medium,completed,11976,20097
4,8,32,0,1,20097,large_to_small,budget_interrupted,6824,20097
5,1,33,0,1,20097,mixed,completed,12865,20097
5,2,34,0,1,20097,medium,completed,12630,20097
5,3,35,0,1,20097,large_to_small,completed,14386,20097
5,4,36,0,1,20097,mixed,completed,13106,20097
5,5,37,0,1,20097,medium,completed,13506,20097
5,6,38,0,1,20097,large_to_small,completed,13651,20097
5,7,39,0,1,20097,mixed,completed,13728,20097
5,8,40,0,1,20097,medium,budget_interrupted,2128,20097


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18419,28,2.058412042,2.057874
101,insertion_2,100000,160000,160000,71,70,1,19843,53,0.866398,0.866063
102,insertion_3,100000,160000,160000,67,66,1,20071,77,0.975945167,0.975619
401,bank_epoch_1,100000,96000,96000,8,7,1,20091,77,0.583907458,0.583671
402,bank_epoch_2,100000,96000,96000,8,7,1,20097,77,0.57477325,0.574554
403,bank_epoch_3,100000,96000,96000,8,7,1,20097,77,0.5768715,0.576738
404,bank_epoch_4,100000,96000,96000,8,7,1,20097,77,0.567995792,0.567873
405,bank_epoch_5,100000,96000,96000,8,7,1,20097,77,0.57979,0.579622


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103109,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":244,
"completed_trajectories":236,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.784580875,
"cpu_seconds":6.782493,
"covered":20097,
"uncovered":63,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103109 gaps=63 scans=960000 CPU=6.78249s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.035136375,0.035126
100,2,2,completed,2393,4943,17992,0.027016875,0.027012
100,3,3,completed,2500,7443,17942,0.027781542,0.027779
100,4,4,completed,2312,9755,18202,0.030762291,0.030737
100,5,5,completed,2306,12061,17741,0.031884167,0.031871
100,6,6,completed,2340,14401,17861,0.033324291,0.033312
100,7,7,completed,2356,16757,17984,0.028069666,0.028054
100,8,8,completed,2371,19128,17758,0.027422833,0.027411
100,9,9,completed,2526,21654,18018,0.029961916,0.029955
100,10,10,completed,2628,24282,18210,0.031049167,0.031042
100,11,11,completed,2324,26606,18419,0.030879084,0.030866
100,12,12,completed,2530,29136,18050,0.029657959,0.029648
100,13,13,completed,2314,31450,18129,0.030798958,0.030787
100,14,14,completed,2285,33735,17751,0.031111792,0.031105
100,15,15,completed,2505,36240,18234,0.028832792,0.028824
100,16,16,completed,2427,38667,18051,0.029615459,0.029607
100,17,17,completed,2487,41154,18051,0.029352417,0.029343
100,18,18,completed,2488,43642,18054,0.033543083,0.033534
100,19,19,completed,2513,46155,18123,0.031527791,0.031511
100,20,20,completed,2679,48834,17906,0.038078375,0.038077
100,21,21,completed,2345,51179,18296,0.0307755,0.030771
100,22,22,completed,2310,53489,18063,0.030256709,0.030252
100,23,23,completed,2317,55806,17864,0.034904208,0.034903
100,24,24,completed,2585,58391,18159,0.029373416,0.029368
100,25,25,completed,2530,60921,18270,0.031472291,0.031467
100,26,26,completed,2388,63309,18024,0.030424458,0.030422
100,27,27,completed,2380,65689,18099,0.0322395,0.032234
100,28,28,completed,2529,68218,18395,0.03346825,0.033457
100,29,29,completed,2345,70563,18000,0.029585042,0.029584
100,30,30,completed,2178,72741,18028,0.029328417,0.029312
100,31,31,completed,2391,75132,17994,0.031683291,0.031681
100,32,32,completed,2769,77901,18051,0.035268625,0.035264
100,33,33,completed,2326,80227,17989,0.029985125,0.029981
100,34,34,completed,2342,82569,18223,0.028348958,0.028345
100,35,35,completed,2705,85274,18298,0.033650958,0.033649
100,36,36,completed,2473,87747,18040,0.027345083,0.027338
100,37,37,completed,2235,89982,17692,0.026052667,0.026045
100,38,38,completed,2603,92585,18207,0.032942875,0.032933
100,39,39,completed,2234,94819,17617,0.032427958,0.032419
100,40,40,completed,2835,97654,18356,0.0383035,0.038296
100,41,41,completed,2575,100229,18070,0.035109625,0.035107
100,42,42,completed,2505,102734,18140,0.033859792,0.033858
100,43,43,completed,2398,105132,18161,0.028101417,0.0281
100,44,44,completed,2247,107379,17810,0.02963625,0.029628
100,45,45,completed,2496,109875,17882,0.032255916,0.032247
100,46,46,completed,2430,112305,18063,0.037557584,0.037558
100,47,47,completed,2455,114760,18177,0.030910167,0.030906
100,48,48,completed,2549,117309,18419,0.032688709,0.032684
100,49,49,completed,2602,119911,18202,0.035154459,0.035149
100,50,50,completed,2242,122153,18315,0.030566917,0.030553
100,51,51,completed,2374,124527,17990,0.030668125,0.030668
100,52,52,completed,2520,127047,18018,0.032688458,0.032689
100,53,53,completed,2411,129458,18038,0.030606833,0.030607
100,54,54,completed,2311,131769,18003,0.033772792,0.033773
100,55,55,completed,2477,134246,18247,0.030839917,0.03084
100,56,56,completed,2539,136785,18054,0.032878083,0.03287
100,57,57,completed,2357,139142,18170,0.026624,0.026612
100,58,58,completed,2593,141735,18014,0.033949708,0.033929
100,59,59,completed,2358,144093,18009,0.028858709,0.02884
100,60,60,completed,2232,146325,17724,0.033153917,0.03314
100,61,61,completed,2455,148780,18076,0.03011325,0.030092
100,62,62,completed,2449,151229,18070,0.02924825,0.029244
100,63,63,completed,2459,153688,18356,0.032574833,0.032571
100,64,64,completed,2272,155960,17858,0.030670375,0.030661
100,65,65,completed,2232,158192,18063,0.026347083,0.026336
100,66,66,budget_interrupted,1808,160000,18326,0.025711542,0.025704
101,1,67,completed,2341,162341,19816,0.012848458,0.012844
101,2,68,completed,2314,164655,19835,0.012520083,0.012511
101,3,69,completed,2295,166950,19833,0.012388667,0.012387
101,4,70,completed,2233,169183,19843,0.012095083,0.012094
101,5,71,completed,2071,171254,19797,0.011214083,0.011263
101,6,72,completed,2713,173967,19823,0.014433875,0.014433
101,7,73,completed,2361,176328,19826,0.012686166,0.012682
101,8,74,completed,2426,178754,19819,0.013076333,0.013072
101,9,75,completed,2048,180802,19843,0.010978459,0.010975
101,10,76,completed,2379,183181,19826,0.012785209,0.012784
101,11,77,completed,2479,185660,19807,0.012918,0.012912
101,12,78,completed,2517,188177,19817,0.013787917,0.013783
101,13,79,completed,2163,190340,19826,0.011905708,0.011906
101,14,80,completed,2104,192444,19775,0.01162175,0.011619
101,15,81,completed,2309,194753,19823,0.012758584,0.012754
101,16,82,completed,2203,196956,19808,0.011706542,0.011705
101,17,83,completed,2135,199091,19808,0.011481625,0.011481
101,18,84,completed,2290,201381,19824,0.011889166,0.011887
101,19,85,completed,2658,204039,19816,0.0145915,0.014583
101,20,86,completed,2276,206315,19815,0.012190875,0.012189
101,21,87,completed,2251,208566,19817,0.011960458,0.011956
101,22,88,completed,2250,210816,19816,0.012520292,0.012519
101,23,89,completed,2168,212984,19808,0.011517166,0.011512
101,24,90,completed,2206,215190,19815,0.012152458,0.012151
101,25,91,completed,2232,217422,19808,0.012102667,0.012099
101,26,92,completed,2347,219769,19804,0.012217333,0.012215
101,27,93,completed,2375,222144,19836,0.012845458,0.01284
101,28,94,completed,2315,224459,19811,0.013009209,0.013007
101,29,95,completed,2184,226643,19805,0.011569834,0.01157
101,30,96,completed,2290,228933,19843,0.012695542,0.012695
101,31,97,completed,2197,231130,19827,0.012128333,0.012126
101,32,98,completed,2158,233288,19805,0.01124675,0.011245
101,33,99,completed,2352,235640,19839,0.012844584,0.012843
101,34,100,completed,2057,237697,19823,0.011418375,0.011414
101,35,101,completed,2044,239741,19829,0.010741875,0.01074
101,36,102,completed,2477,242218,19835,0.013425041,0.013424
101,37,103,completed,2333,244551,19794,0.012798083,0.012792
101,38,104,completed,2292,246843,19839,0.012120209,0.012115
101,39,105,completed,2258,249101,19824,0.012299333,0.012297
101,40,106,completed,2233,251334,19831,0.012710667,0.012711
101,41,107,completed,2293,253627,19820,0.012239125,0.012227
101,42,108,completed,2068,255695,19801,0.011482042,0.011479
101,43,109,completed,2234,257929,19814,0.011869458,0.01187
101,44,110,completed,2237,260166,19835,0.012222375,0.012218
101,45,111,completed,2379,262545,19807,0.01289575,0.012893
101,46,112,completed,2175,264720,19829,0.011910542,0.011902
101,47,113,completed,2586,267306,19820,0.014582459,0.014531
101,48,114,completed,2235,269541,19816,0.011875125,0.011873
101,49,115,completed,2305,271846,19811,0.012747875,0.012746
101,50,116,completed,2331,274177,19809,0.012196375,0.012185
101,51,117,completed,2265,276442,19824,0.0120925,0.01209
101,52,118,completed,2078,278520,19804,0.011219,0.011217
101,53,119,completed,1974,280494,19815,0.01069325,0.010689
101,54,120,completed,2286,282780,19835,0.012398334,0.012396
101,55,121,completed,2243,285023,19771,0.01226875,0.012256
101,56,122,completed,2240,287263,19826,0.011847208,0.011839
101,57,123,completed,2252,289515,19829,0.012033208,0.012032
101,58,124,completed,2127,291642,19838,0.011277375,0.01127
101,59,125,completed,2403,294045,19839,0.013053917,0.013051
101,60,126,completed,2274,296319,19813,0.012315084,0.01231
101,61,127,completed,2261,298580,19811,0.012301125,0.012297
101,62,128,completed,2489,301069,19825,0.013542958,0.013532
101,63,129,completed,2112,303181,19825,0.011476125,0.011477
101,64,130,completed,2045,305226,19838,0.011135333,0.011122
101,65,131,completed,2275,307501,19800,0.012547083,0.012547
101,66,132,completed,2297,309798,19839,0.012608209,0.012607
101,67,133,completed,2332,312130,19839,0.012881417,0.012881
101,68,134,completed,2235,314365,19786,0.012081458,0.012075
101,69,135,completed,2252,316617,19808,0.012107083,0.012107
101,70,136,completed,2192,318809,19808,0.011551542,0.011547
101,71,137,budget_interrupted,1191,320000,19828,0.00647275,0.006473
102,1,138,completed,2420,322420,20065,0.014629333,0.014624
102,2,139,completed,2450,324870,20071,0.014904959,0.014901
102,3,140,completed,2388,327258,20067,0.014920208,0.014952
102,4,141,completed,2527,329785,20070,0.015302875,0.015298
102,5,142,completed,2556,332341,20071,0.015458209,0.015453
102,6,143,completed,2406,334747,20071,0.014530791,0.014526
102,7,144,completed,2412,337159,20071,0.014808042,0.014807
102,8,145,completed,2430,339589,20067,0.014777209,0.014768
102,9,146,completed,2583,342172,20071,0.015935083,0.015936
102,10,147,completed,2423,344595,20064,0.014899125,0.014898
102,11,148,completed,2467,347062,20067,0.014880458,0.014872
102,12,149,completed,2336,349398,20067,0.014229,0.014221
102,13,150,completed,2255,351653,20070,0.013635542,0.013629
102,14,151,completed,2448,354101,20067,0.014859833,0.014857
102,15,152,completed,2527,356628,20067,0.015429125,0.015424
102,16,153,completed,2542,359170,20065,0.01571175,0.01571
102,17,154,completed,2453,361623,20063,0.015345541,0.015337
102,18,155,completed,2406,364029,20067,0.014804042,0.014799
102,19,156,completed,2364,366393,20066,0.01429,0.014288
102,20,157,completed,2336,368729,20071,0.014033333,0.014022
102,21,158,completed,2404,371133,20071,0.014560958,0.014555
102,22,159,completed,2499,373632,20071,0.015115542,0.01511
102,23,160,completed,2376,376008,20066,0.014411542,0.01441
102,24,161,completed,2323,378331,20071,0.014295875,0.014293
102,25,162,completed,2449,380780,20071,0.014978042,0.014974
102,26,163,completed,2353,383133,20071,0.014329416,0.014325
102,27,164,completed,2423,385556,20070,0.014659708,0.014658
102,28,165,completed,2316,387872,20067,0.013990792,0.013987
102,29,166,completed,2550,390422,20067,0.015667042,0.015665
102,30,167,completed,2338,392760,20067,0.01419075,0.014184
102,31,168,completed,2417,395177,20067,0.014443583,0.014441
102,32,169,completed,2410,397587,20071,0.014485375,0.014482
102,33,170,completed,2462,400049,20071,0.0149175,0.01491
102,34,171,completed,2600,402649,20070,0.015762792,0.015759
102,35,172,completed,2396,405045,20064,0.014538208,0.014536
102,36,173,completed,2381,407426,20067,0.014491125,0.014474
102,37,174,completed,2417,409843,20066,0.014625084,0.014622
102,38,175,completed,2487,412330,20067,0.015114209,0.01511
102,39,176,completed,2361,414691,20071,0.014383458,0.014377
102,40,177,completed,2333,417024,20067,0.014205834,0.014207
102,41,178,completed,2375,419399,20070,0.01444225,0.014438
102,42,179,completed,2278,421677,20071,0.0138165,0.013814
102,43,180,completed,2243,423920,20068,0.013647917,0.013632
102,44,181,completed,2466,426386,20071,0.015558583,0.015557
102,45,182,completed,2293,428679,20071,0.013830041,0.013826
102,46,183,completed,2324,431003,20067,0.014185042,0.014172
102,47,184,completed,2365,433368,20064,0.014239833,0.014226
102,48,185,completed,2340,435708,20067,0.014178792,0.014165
102,49,186,completed,2325,438033,20071,0.014135167,0.014132
102,50,187,completed,2589,440622,20067,0.01617125,0.016172
102,51,188,completed,2307,442929,20067,0.014378792,0.014379
102,52,189,completed,2482,445411,20068,0.015420458,0.015421
102,53,190,completed,2450,447861,20068,0.01517925,0.015179
102,54,191,completed,2432,450293,20060,0.01508,0.015079
102,55,192,completed,2329,452622,20067,0.014115709,0.014109
102,56,193,completed,2412,455034,20067,0.014494875,0.014491
102,57,194,completed,2418,457452,20071,0.014667375,0.014662
102,58,195,completed,2461,459913,20067,0.014866625,0.014862
102,59,196,completed,2328,462241,20071,0.014140125,0.014136
102,60,197,completed,2382,464623,20067,0.014401417,0.0144
102,61,198,completed,2547,467170,20067,0.015610125,0.015609
102,62,199,completed,2372,469542,20059,0.01442375,0.014419
102,63,200,completed,2441,471983,20071,0.014842625,0.014841
102,64,201,completed,2381,474364,20067,0.014792958,0.014793
102,65,202,completed,2300,476664,20066,0.013929542,0.013925
102,66,203,completed,2344,479008,20066,0.014514833,0.014511
102,67,204,budget_interrupted,992,480000,20066,0.006101917,0.006102
401,1,205,completed,11718,491718,20071,0.068764333,0.068764
401,2,206,completed,14088,505806,20071,0.088146208,0.088147
401,3,207,completed,13856,519662,20071,0.086031458,0.086025
401,4,208,completed,13559,533221,20076,0.080477708,0.080469
401,5,209,completed,13351,546572,20091,0.080910083,0.080764
401,6,210,completed,12268,558840,20071,0.07551625,0.075451
401,7,211,completed,12661,571501,20077,0.074601042,0.074604
401,8,212,budget_interrupted,4499,576000,20071,0.029156833,0.029151
402,1,213,completed,13570,589570,20091,0.08461575,0.084579
402,2,214,completed,12009,601579,20097,0.067738583,0.067739
402,3,215,completed,13514,615093,20091,0.083733458,0.083661
402,4,216,completed,12479,627572,20097,0.07695575,0.076937
402,5,217,completed,11718,639290,20091,0.066502334,0.066471
402,6,218,completed,14005,653295,20094,0.08483275,0.084807
402,7,219,completed,12676,665971,20097,0.075286541,0.075264
402,8,220,budget_interrupted,6029,672000,20091,0.034825417,0.03482
403,1,221,completed,13418,685418,20097,0.081867542,0.081853
403,2,222,completed,12436,697854,20097,0.076225375,0.076208
403,3,223,completed,13062,710916,20097,0.07448075,0.074462
403,4,224,completed,14539,725455,20097,0.088895667,0.088876
403,5,225,completed,12848,738303,20097,0.078961834,0.078936
403,6,226,completed,11633,749936,20097,0.065812917,0.065809
403,7,227,completed,13945,763881,20097,0.084750792,0.084728
403,8,228,budget_interrupted,4119,768000,20097,0.025602125,0.025598
404,1,229,completed,12449,780449,20097,0.069921375,0.069908
404,2,230,completed,14085,794534,20097,0.085202042,0.085179
404,3,231,completed,13688,808222,20097,0.084312417,0.084296
404,4,232,completed,11423,819645,20097,0.063342417,0.063325
404,5,233,completed,13133,832778,20097,0.079778916,0.079764
404,6,234,completed,12422,845200,20097,0.074899166,0.074883
404,7,235,completed,11976,857176,20097,0.067170625,0.067157
404,8,236,budget_interrupted,6824,864000,20097,0.043100875,0.043099
405,1,237,completed,12865,876865,20097,0.076604083,0.076585
405,2,238,completed,12630,889495,20097,0.071335833,0.071321
405,3,239,completed,14386,903881,20097,0.08977175,0.089747
405,4,240,completed,13106,916987,20097,0.082181666,0.082169
405,5,241,completed,13506,930493,20097,0.076156792,0.076125
405,6,242,completed,13651,944144,20097,0.085195291,0.085157
405,7,243,completed,13728,957872,20097,0.086248792,0.086225
405,8,244,budget_interrupted,2128,960000,20097,0.01202275,0.012024


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
0 15
7 16
14 18
16 20
16 21
21 24
18 28
18 30
15 32
34 35
5 36
26 40
28 42
20 45
33 48
54 56
24 60
43 63
63 64
64 70
29 72
73 80
40 84
38 90
9 96
13 105
4 112
6 120
64 126
14 140
65 144
121 160
88 168
164 180
159 192
160 210
63 224
9 240
22 252
194 280
137 288
254 315
31 320
172 336
326 360
114 420
31 448
57 480
82 504
138 560
95 576
400 630
319 672
137 720
286 840
287 960
127 1008
319 1120
148 1260
607 1344
569 1440
418 1680
250 2016
1567 2240
1930 2520
2783 2880
1919 3360
3487 4032
2770 5040
4255 6720
5290 10080
9119 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,13728,20155
1,2,2,0,1,20148,large_to_small,completed,14249,20152
1,3,3,0,1,20148,mixed,completed,13371,20148
1,4,4,0,1,20148,medium,success,9764,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,65,64,1,18439,28,2.03998075,2.039459
101,insertion_2,100000,160000,160000,72,71,1,19923,53,0.843810292,0.843348
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.923933083,0.923748
401,bank_epoch_1,100000,96000,51112,4,4,0,20160,77,0.277934625,0.277889


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr1",
"seed":2026103110,
"budget_scans":960000,
"actual_scans":531112,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":205,
"completed_trajectories":202,
"budget_interrupted_trajectories":3,
"first_success_trajectory":205,
"first_success_scans":531112,
"first_success_wall_seconds":4.085818,
"first_success_cpu_seconds":4.084602,
"wall_seconds":4.086126375,
"cpu_seconds":4.084911,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/stdout.txt <==
bank_rr1 m=8 L=20160 seed=2026103110 gaps=0 scans=531112 CPU=4.08491s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr1_w960000_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.03150775,0.031504
100,2,2,completed,2678,5126,18129,0.037007,0.037003
100,3,3,completed,2559,7685,18049,0.033765208,0.03376
100,4,4,completed,2398,10083,17932,0.026451459,0.026443
100,5,5,completed,2711,12794,17937,0.036212833,0.036191
100,6,6,completed,2499,15293,17699,0.03280375,0.0328
100,7,7,completed,2431,17724,18226,0.030740291,0.030736
100,8,8,completed,2369,20093,18135,0.033887542,0.033881
100,9,9,completed,2501,22594,18093,0.032757833,0.032753
100,10,10,completed,2333,24927,18072,0.030619833,0.030616
100,11,11,completed,2437,27364,18018,0.029389708,0.02939
100,12,12,completed,2776,30140,17883,0.037279541,0.037275
100,13,13,completed,2555,32695,18129,0.033878917,0.033874
100,14,14,completed,2437,35132,18283,0.03218125,0.032173
100,15,15,completed,2349,37481,17802,0.028388709,0.028384
100,16,16,completed,2327,39808,18244,0.030418459,0.030414
100,17,17,completed,2370,42178,18380,0.032356542,0.032344
100,18,18,completed,2676,44854,18184,0.033284292,0.033277
100,19,19,completed,2465,47319,18025,0.031337917,0.031326
100,20,20,completed,2901,50220,18274,0.038318208,0.038308
100,21,21,completed,2527,52747,18298,0.033561083,0.033556
100,22,22,completed,2378,55125,18030,0.028144583,0.028134
100,23,23,completed,2364,57489,18080,0.026406375,0.026402
100,24,24,completed,2591,60080,18314,0.034755875,0.034748
100,25,25,completed,2415,62495,18027,0.030850458,0.030849
100,26,26,completed,2530,65025,18176,0.032876708,0.032867
100,27,27,completed,2423,67448,17864,0.026587584,0.026584
100,28,28,completed,2382,69830,18204,0.030021208,0.030012
100,29,29,completed,2212,72042,18028,0.028168125,0.02816
100,30,30,completed,2349,74391,17885,0.030873375,0.030869
100,31,31,completed,2284,76675,18291,0.028143375,0.028139
100,32,32,completed,2484,79159,17940,0.030348042,0.030336
100,33,33,completed,2585,81744,18044,0.027569792,0.027561
100,34,34,completed,2323,84067,18048,0.029221042,0.029217
100,35,35,completed,2635,86702,17952,0.035583333,0.035575
100,36,36,completed,2402,89104,18123,0.032566375,0.032561
100,37,37,completed,2531,91635,18051,0.031154791,0.031149
100,38,38,completed,2382,94017,17956,0.030569375,0.03056
100,39,39,completed,2719,96736,18011,0.031486875,0.031481
100,40,40,completed,2381,99117,17990,0.031463083,0.031461
100,41,41,completed,2477,101594,18439,0.033937875,0.033933
100,42,42,completed,2263,103857,18132,0.030069334,0.030067
100,43,43,completed,2504,106361,18139,0.032303625,0.032296
100,44,44,completed,2451,108812,18027,0.030310375,0.030304
100,45,45,completed,2557,111369,18011,0.031346792,0.031322
100,46,46,completed,2526,113895,17935,0.033145167,0.033134
100,47,47,completed,2734,116629,18208,0.033465792,0.033459
100,48,48,completed,2284,118913,18076,0.028553417,0.028549
100,49,49,completed,2533,121446,17928,0.028377375,0.028372
100,50,50,completed,2598,124044,18178,0.031344042,0.031339
100,51,51,completed,2893,126937,18257,0.03559975,0.035561
100,52,52,completed,2264,129201,18076,0.030224041,0.030221
100,53,53,completed,2660,131861,18140,0.036193209,0.036194
100,54,54,completed,2315,134176,18202,0.031117125,0.031114
100,55,55,completed,2525,136701,17960,0.031676209,0.031669
100,56,56,completed,2442,139143,18206,0.03008875,0.030075
100,57,57,completed,2202,141345,17908,0.024834333,0.024824
100,58,58,completed,2501,143846,18202,0.033819417,0.033809
100,59,59,completed,2275,146121,18071,0.030028583,0.030019
100,60,60,completed,2209,148330,18063,0.0269465,0.026939
100,61,61,completed,2392,150722,18031,0.030060792,0.030058
100,62,62,completed,2372,153094,18031,0.029502792,0.02949
100,63,63,completed,2210,155304,18164,0.030730875,0.030724
100,64,64,completed,2522,157826,18201,0.034287833,0.034278
100,65,65,budget_interrupted,2174,160000,17962,0.028839167,0.028833
101,1,66,completed,2117,162117,19903,0.011141959,0.01114
101,2,67,completed,2123,164240,19916,0.011635417,0.011635
101,3,68,completed,2292,166532,19905,0.011830709,0.011828
101,4,69,completed,2233,168765,19921,0.011587792,0.011586
101,5,70,completed,2260,171025,19917,0.011785042,0.011781
101,6,71,completed,2052,173077,19866,0.010709125,0.01075
101,7,72,completed,2227,175304,19907,0.011430833,0.011429
101,8,73,completed,2189,177493,19921,0.010970166,0.010966
101,9,74,completed,2303,179796,19869,0.011988333,0.011986
101,10,75,completed,2518,182314,19921,0.012850167,0.012845
101,11,76,completed,2215,184529,19846,0.012364416,0.012365
101,12,77,completed,2191,186720,19838,0.0120505,0.012047
101,13,78,completed,2300,189020,19892,0.012795791,0.012702
101,14,79,completed,2045,191065,19923,0.0104315,0.010426
101,15,80,completed,2426,193491,19854,0.013135,0.013127
101,16,81,completed,2381,195872,19923,0.012674458,0.012669
101,17,82,completed,2354,198226,19916,0.012454708,0.012456
101,18,83,completed,2010,200236,19919,0.010712792,0.010712
101,19,84,completed,2148,202384,19862,0.011647833,0.011645
101,20,85,completed,2280,204664,19899,0.011890708,0.011889
101,21,86,completed,2232,206896,19911,0.011597916,0.011588
101,22,87,completed,2103,208999,19907,0.010558083,0.010556
101,23,88,completed,2122,211121,19919,0.011223875,0.011219
101,24,89,completed,2234,213355,19914,0.011757333,0.011755
101,25,90,completed,2071,215426,19814,0.011451209,0.011443
101,26,91,completed,2251,217677,19833,0.012375375,0.012373
101,27,92,completed,2317,219994,19878,0.012508625,0.012507
101,28,93,completed,2058,222052,19819,0.010123166,0.010122
101,29,94,completed,2203,224255,19865,0.011994041,0.011986
101,30,95,completed,2118,226373,19923,0.010992208,0.01099
101,31,96,completed,2361,228734,19848,0.012570416,0.012568
101,32,97,completed,2304,231038,19885,0.011895417,0.011892
101,33,98,completed,2278,233316,19923,0.011626042,0.011602
101,34,99,completed,2139,235455,19912,0.011323167,0.011319
101,35,100,completed,2058,237513,19923,0.010449167,0.010446
101,36,101,completed,2188,239701,19892,0.011716583,0.01171
101,37,102,completed,2105,241806,19837,0.011089542,0.011086
101,38,103,completed,2219,244025,19878,0.011613667,0.011611
101,39,104,completed,2324,246349,19899,0.012692292,0.01269
101,40,105,completed,2332,248681,19923,0.011647666,0.011646
101,41,106,completed,2189,250870,19892,0.012014208,0.012015
101,42,107,completed,2177,253047,19916,0.0117055,0.011679
101,43,108,completed,2280,255327,19872,0.012743667,0.012744
101,44,109,completed,2182,257509,19919,0.011813041,0.011785
101,45,110,completed,2254,259763,19899,0.011687542,0.011685
101,46,111,completed,2239,262002,19819,0.01253625,0.012534
101,47,112,completed,2007,264009,19919,0.010500083,0.010499
101,48,113,completed,2429,266438,19923,0.012561667,0.012558
101,49,114,completed,2312,268750,19923,0.011838,0.011833
101,50,115,completed,2273,271023,19862,0.011688083,0.011689
101,51,116,completed,2109,273132,19923,0.010818958,0.010818
101,52,117,completed,2285,275417,19899,0.011959833,0.01196
101,53,118,completed,2089,277506,19923,0.01112225,0.011123
101,54,119,completed,2159,279665,19923,0.010937583,0.010933
101,55,120,completed,2297,281962,19919,0.011713958,0.011711
101,56,121,completed,2219,284181,19923,0.011341375,0.011339
101,57,122,completed,2257,286438,19903,0.011722625,0.011719
101,58,123,completed,2204,288642,19883,0.011867,0.011865
101,59,124,completed,2284,290926,19845,0.0125015,0.012497
101,60,125,completed,2026,292952,19919,0.010342042,0.010341
101,61,126,completed,2247,295199,19878,0.011838083,0.011835
101,62,127,completed,2123,297322,19837,0.011346084,0.011341
101,63,128,completed,2325,299647,19923,0.01202875,0.012029
101,64,129,completed,2455,302102,19921,0.01268325,0.012683
101,65,130,completed,2357,304459,19914,0.012840542,0.012841
101,66,131,completed,2455,306914,19916,0.013037875,0.013033
101,67,132,completed,2237,309151,19921,0.011309458,0.011308
101,68,133,completed,2376,311527,19859,0.012696625,0.012691
101,69,134,completed,2397,313924,19857,0.013372208,0.013305
101,70,135,completed,2093,316017,19898,0.011033083,0.011031
101,71,136,completed,2204,318221,19907,0.011154583,0.011153
101,72,137,budget_interrupted,1779,320000,19878,0.009481833,0.009481
102,1,138,completed,2629,322629,20138,0.015207083,0.015206
102,2,139,completed,2412,325041,20145,0.013881625,0.01388
102,3,140,completed,2307,327348,20145,0.013212458,0.013249
102,4,141,completed,2503,329851,20145,0.014250875,0.014243
102,5,142,completed,2448,332299,20146,0.013981417,0.013976
102,6,143,completed,2494,334793,20148,0.014225583,0.014223
102,7,144,completed,2527,337320,20145,0.014350084,0.014346
102,8,145,completed,2584,339904,20147,0.014680167,0.014675
102,9,146,completed,2616,342520,20145,0.015004416,0.015
102,10,147,completed,2335,344855,20145,0.013362916,0.013361
102,11,148,completed,2608,347463,20145,0.014853583,0.014849
102,12,149,completed,2383,349846,20146,0.013620417,0.013615
102,13,150,completed,2651,352497,20145,0.015445583,0.015446
102,14,151,completed,2434,354931,20148,0.0140835,0.014082
102,15,152,completed,2640,357571,20145,0.015379667,0.015378
102,16,153,completed,2451,360022,20146,0.013969541,0.013966
102,17,154,completed,2408,362430,20145,0.013752458,0.01375
102,18,155,completed,2629,365059,20146,0.014981042,0.014976
102,19,156,completed,2567,367626,20145,0.014901208,0.014895
102,20,157,completed,2573,370199,20148,0.014672125,0.01467
102,21,158,completed,2234,372433,20145,0.012654667,0.012653
102,22,159,completed,2689,375122,20145,0.01566975,0.015668
102,23,160,completed,2569,377691,20148,0.014610334,0.014606
102,24,161,completed,2478,380169,20145,0.014224458,0.01422
102,25,162,completed,2289,382458,20146,0.013109792,0.01311
102,26,163,completed,2461,384919,20134,0.014139625,0.014136
102,27,164,completed,2402,387321,20145,0.013987292,0.013988
102,28,165,completed,2543,389864,20145,0.014580792,0.014576
102,29,166,completed,2509,392373,20130,0.014681375,0.014682
102,30,167,completed,2465,394838,20145,0.01413525,0.014134
102,31,168,completed,2608,397446,20148,0.014994667,0.014993
102,32,169,completed,2534,399980,20145,0.014515542,0.014511
102,33,170,completed,2519,402499,20145,0.014394291,0.014393
102,34,171,completed,2597,405096,20146,0.015235125,0.015234
102,35,172,completed,2702,407798,20145,0.015678542,0.015674
102,36,173,completed,2454,410252,20145,0.014622875,0.014623
102,37,174,completed,2725,412977,20146,0.015846917,0.015845
102,38,175,completed,2487,415464,20145,0.014177792,0.014173
102,39,176,completed,2412,417876,20145,0.013892708,0.013888
102,40,177,completed,2495,420371,20148,0.014456083,0.014456
102,41,178,completed,2436,422807,20138,0.014216667,0.014215
102,42,179,completed,2580,425387,20146,0.014894458,0.014892
102,43,180,completed,2578,427965,20146,0.014829291,0.014825
102,44,181,completed,2375,430340,20145,0.013568708,0.013567
102,45,182,completed,2475,432815,20145,0.014440167,0.014431
102,46,183,completed,2769,435584,20148,0.016273459,0.016273
102,47,184,completed,2412,437996,20138,0.014421209,0.014422
102,48,185,completed,2740,440736,20145,0.016163042,0.016163
102,49,186,completed,2463,443199,20145,0.014583041,0.014583
102,50,187,completed,2488,445687,20146,0.014900166,0.0149
102,51,188,completed,2420,448107,20148,0.013625167,0.013622
102,52,189,completed,2606,450713,20148,0.014931542,0.014929
102,53,190,completed,2653,453366,20148,0.015239125,0.015237
102,54,191,completed,2431,455797,20145,0.014313167,0.014311
102,55,192,completed,2603,458400,20145,0.015135583,0.015134
102,56,193,completed,2698,461098,20145,0.015477625,0.015474
102,57,194,completed,2441,463539,20146,0.014125708,0.014121
102,58,195,completed,2545,466084,20145,0.014955,0.014957
102,59,196,completed,2604,468688,20148,0.014845541,0.014843
102,60,197,completed,2407,471095,20146,0.0138315,0.013829
102,61,198,completed,2409,473504,20148,0.013724958,0.013723
102,62,199,completed,2620,476124,20145,0.015289834,0.015289
102,63,200,completed,2401,478525,20145,0.014069417,0.01407
102,64,201,budget_interrupted,1475,480000,20148,0.008398625,0.008398
401,1,202,completed,13728,493728,20155,0.070590792,0.070575
401,2,203,completed,14249,507977,20152,0.082349709,0.082336
401,3,204,completed,13371,521348,20148,0.074310833,0.074305
401,4,205,success,9764,531112,20160,0.050552125,0.050542


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/assignment.txt <==
3 8
8 9
0 10
9 12
0 14
9 15
7 16
14 18
18 20
4 21
1 24
16 28
6 30
15 32
34 35
5 36
2 40
22 42
11 45
13 48
52 56
48 60
29 63
63 64
62 70
29 72
22 80
40 84
42 90
37 96
76 105
30 112
106 120
110 126
48 140
65 144
127 160
136 168
72 180
31 192
94 210
117 224
166 240
200 252
114 280
137 288
164 315
95 320
325 336
192 360
334 420
21 448
63 480
416 504
542 560
95 576
102 630
85 672
425 720
814 840
351 960
37 1008
222 1120
74 1260
1141 1344
1433 1440
766 1680
373 2016
782 2240
372 2520
2783 2880
2197 3360
1717 4032
4862 5040
1525 6720
4782 10080
10649 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20064,medium,completed,13696,20064
1,2,2,0,1,20064,large_to_small,budget_interrupted,10304,20064
2,1,3,2,3,20064,mixed,completed,13092,20064
2,2,4,1,3,20064,medium,budget_interrupted,10908,20064
3,1,5,3,5,20064,large_to_small,completed,14307,20084
3,2,6,1,5,20064,mixed,budget_interrupted,9693,20065
4,1,7,1,2,20084,medium,completed,12088,20084
4,2,8,0,2,20084,large_to_small,budget_interrupted,11912,20084
5,1,9,2,4,20084,mixed,completed,11821,20084
5,2,10,0,4,20084,medium,budget_interrupted,12179,20084


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18392,28,0.495303709,0.495164
101,insertion_2,100000,40000,40000,18,17,1,19834,53,0.216980125,0.21694
102,insertion_3,100000,40000,40000,17,16,1,20064,77,0.242759959,0.242708
401,bank_epoch_1,100000,24000,24000,2,1,1,20064,77,0.141763916,0.141717
402,bank_epoch_2,100000,24000,24000,2,1,1,20064,77,0.140522042,0.140486
403,bank_epoch_3,100000,24000,24000,2,1,1,20084,77,0.144692125,0.144676
404,bank_epoch_4,100000,24000,24000,2,1,1,20084,77,0.142593208,0.142566
405,bank_epoch_5,100000,24000,24000,2,1,1,20084,77,0.140821583,0.140788


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.665884209,
"cpu_seconds":1.665492,
"covered":20084,
"uncovered":76,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103101 gaps=76 scans=240000 CPU=1.66549s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.026894375,0.026896
100,2,2,completed,2275,4794,18047,0.029895375,0.029895
100,3,3,completed,2266,7060,18056,0.030655542,0.030642
100,4,4,completed,2434,9494,17918,0.03138425,0.031367
100,5,5,completed,2441,11935,18083,0.033126958,0.033099
100,6,6,completed,2566,14501,18257,0.029161166,0.029157
100,7,7,completed,2451,16952,17968,0.026458959,0.02645
100,8,8,completed,2335,19287,18071,0.031457833,0.031448
100,9,9,completed,2494,21781,17923,0.031466792,0.03146
100,10,10,completed,2339,24120,17997,0.030634541,0.030629
100,11,11,completed,2460,26580,18392,0.0306115,0.030604
100,12,12,completed,2353,28933,17765,0.029914459,0.029907
100,13,13,completed,2812,31745,18158,0.034938416,0.034931
100,14,14,completed,2675,34420,18257,0.030608791,0.030604
100,15,15,completed,2427,36847,18266,0.030860791,0.030855
100,16,16,completed,2572,39419,17944,0.030348041,0.030344
100,17,17,budget_interrupted,581,40000,18187,0.006807958,0.006806
101,1,18,completed,2530,42530,19818,0.01406275,0.014064
101,2,19,completed,2603,45133,19811,0.014001,0.013999
101,3,20,completed,2396,47529,19807,0.013004,0.013003
101,4,21,completed,2173,49702,19826,0.012077333,0.012077
101,5,22,completed,2363,52065,19807,0.013076333,0.013077
101,6,23,completed,2078,54143,19803,0.011103583,0.011102
101,7,24,completed,2275,56418,19814,0.012159083,0.01216
101,8,25,completed,2298,58716,19818,0.0126655,0.012663
101,9,26,completed,2271,60987,19810,0.012456959,0.012453
101,10,27,completed,2259,63246,19804,0.012198917,0.012197
101,11,28,completed,2318,65564,19834,0.012577208,0.012573
101,12,29,completed,2436,68000,19821,0.013248375,0.013246
101,13,30,completed,2400,70400,19814,0.013135875,0.013131
101,14,31,completed,2434,72834,19814,0.0129275,0.012925
101,15,32,completed,2124,74958,19814,0.011352833,0.011351
101,16,33,completed,2231,77189,19830,0.011786458,0.011784
101,17,34,completed,2177,79366,19818,0.011736167,0.011736
101,18,35,budget_interrupted,634,80000,19807,0.003322916,0.003321
102,1,36,completed,2319,82319,20061,0.013822375,0.01382
102,2,37,completed,2372,84691,20054,0.014264959,0.014261
102,3,38,completed,2485,87176,20063,0.014880417,0.014877
102,4,39,completed,2412,89588,20056,0.014616083,0.014615
102,5,40,completed,2400,91988,20056,0.0146235,0.014621
102,6,41,completed,2417,94405,20064,0.014988875,0.01499
102,7,42,completed,2360,96765,20064,0.014488291,0.014486
102,8,43,completed,2231,98996,20060,0.013413708,0.013409
102,9,44,completed,2274,101270,20064,0.013686666,0.013684
102,10,45,completed,2362,103632,20060,0.015263125,0.015263
102,11,46,completed,2535,106167,20054,0.015772167,0.015768
102,12,47,completed,2491,108658,20064,0.014774542,0.01477
102,13,48,completed,2508,111166,20063,0.015052125,0.015047
102,14,49,completed,2514,113680,20060,0.014974417,0.014971
102,15,50,completed,2306,115986,20056,0.014076167,0.014074
102,16,51,completed,2360,118346,20064,0.014071875,0.014067
102,17,52,budget_interrupted,1654,120000,20060,0.009925875,0.009923
401,1,53,completed,13696,133696,20064,0.079048542,0.079019
401,2,54,budget_interrupted,10304,144000,20064,0.062637042,0.062622
402,1,55,completed,13092,157092,20064,0.07709,0.077068
402,2,56,budget_interrupted,10908,168000,20064,0.063348833,0.063337
403,1,57,completed,14307,182307,20084,0.087230084,0.087227
403,2,58,budget_interrupted,9693,192000,20065,0.0573925,0.057383
404,1,59,completed,12088,204088,20084,0.068760167,0.068749
404,2,60,budget_interrupted,11912,216000,20084,0.073755208,0.073741
405,1,61,completed,11821,227821,20084,0.07261525,0.072594
405,2,62,budget_interrupted,12179,240000,20084,0.068128791,0.068116


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/assignment.txt <==
1 8
8 9
0 10
3 12
12 14
7 15
13 16
14 18
18 20
0 21
19 24
4 28
16 30
21 32
34 35
23 36
28 40
36 42
2 45
7 48
16 56
34 60
6 63
63 64
24 70
11 72
21 80
18 84
56 90
79 96
87 105
5 112
88 120
90 126
84 140
119 144
133 160
156 168
74 180
31 192
66 210
165 224
165 240
114 252
44 280
47 288
111 315
37 320
198 336
128 360
64 420
261 448
325 480
282 504
549 560
479 576
552 630
366 672
5 720
528 840
837 960
954 1008
869 1120
344 1260
30 1344
965 1440
1589 1680
450 2016
1829 2240
48 2520
1157 2880
2149 3360
2046 4032
3474 5040
786 6720
9522 10080
702 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20146,medium,completed,14108,20156
1,2,2,0,1,20146,large_to_small,budget_interrupted,9892,20146
2,1,3,0,3,20156,mixed,completed,12055,20156
2,2,4,2,3,20146,medium,budget_interrupted,11945,20150
3,1,5,2,5,20150,large_to_small,completed,13722,20150
3,2,6,4,5,20156,mixed,budget_interrupted,10278,20156
4,1,7,0,7,20156,medium,completed,12977,20156
4,2,8,6,7,20156,large_to_small,budget_interrupted,11023,20156
5,1,9,7,9,20156,mixed,completed,13955,20156
5,2,10,5,9,20146,medium,budget_interrupted,10045,20157


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.5184445,0.518332
101,insertion_2,100000,40000,40000,18,17,1,19915,53,0.208261541,0.208241
102,insertion_3,100000,40000,40000,17,16,1,20146,77,0.231245167,0.231207
401,bank_epoch_1,100000,24000,24000,2,1,1,20156,77,0.136504,0.136505
402,bank_epoch_2,100000,24000,24000,2,1,1,20156,77,0.133253542,0.133216
403,bank_epoch_3,100000,24000,24000,2,1,1,20156,77,0.140437834,0.14042
404,bank_epoch_4,100000,24000,24000,2,1,1,20156,77,0.130765167,0.13069
405,bank_epoch_5,100000,24000,24000,2,1,1,20157,77,0.131878083,0.13185


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.631246125,
"cpu_seconds":1.630915,
"covered":20157,
"uncovered":3,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103102 gaps=3 scans=240000 CPU=1.63091s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.027996917,0.027997
100,2,2,completed,2360,4504,18083,0.030372167,0.030372
100,3,3,completed,2581,7085,18298,0.033613375,0.033612
100,4,4,completed,2640,9725,17941,0.032327375,0.032328
100,5,5,completed,2529,12254,18140,0.032045,0.032041
100,6,6,completed,2405,14659,18115,0.03335125,0.033344
100,7,7,completed,2441,17100,18123,0.032511083,0.032492
100,8,8,completed,2657,19757,18147,0.033267042,0.033266
100,9,9,completed,2419,22176,18314,0.03200225,0.031991
100,10,10,completed,2148,24324,17855,0.026919458,0.026918
100,11,11,completed,2293,26617,18028,0.029206625,0.0292
100,12,12,completed,2428,29045,18129,0.033291208,0.033283
100,13,13,completed,2624,31669,18257,0.031553125,0.031545
100,14,14,completed,2422,34091,18184,0.029059542,0.029056
100,15,15,completed,2139,36230,18076,0.028662791,0.028658
100,16,16,completed,2384,38614,17837,0.034179833,0.034165
100,17,17,budget_interrupted,1386,40000,18025,0.018015042,0.018005
101,1,18,completed,2188,42188,19879,0.01146575,0.011464
101,2,19,completed,2333,44521,19843,0.0122995,0.012298
101,3,20,completed,2284,46805,19842,0.011936833,0.011936
101,4,21,completed,2214,49019,19867,0.011041041,0.011041
101,5,22,completed,2210,51229,19880,0.011328458,0.011327
101,6,23,completed,2382,53611,19911,0.0124405,0.012441
101,7,24,completed,2238,55849,19915,0.012169417,0.01217
101,8,25,completed,2070,57919,19845,0.01124175,0.011242
101,9,26,completed,2267,60186,19893,0.0117215,0.011722
101,10,27,completed,2290,62476,19880,0.011682458,0.011683
101,11,28,completed,2381,64857,19879,0.012629916,0.012631
101,12,29,completed,2250,67107,19852,0.011791375,0.011789
101,13,30,completed,2108,69215,19866,0.01075775,0.010758
101,14,31,completed,2078,71293,19867,0.010776125,0.010774
101,15,32,completed,2293,73586,19870,0.011918417,0.011916
101,16,33,completed,2220,75806,19888,0.01135975,0.011359
101,17,34,completed,2183,77989,19836,0.011554042,0.011554
101,18,35,budget_interrupted,2011,80000,19837,0.010069625,0.010068
102,1,36,completed,2482,82482,20142,0.014134542,0.014131
102,2,37,completed,2551,85033,20146,0.014782916,0.014779
102,3,38,completed,2311,87344,20141,0.01379975,0.013799
102,4,39,completed,2357,89701,20146,0.013856167,0.013855
102,5,40,completed,2501,92202,20145,0.014330583,0.014331
102,6,41,completed,2504,94706,20146,0.014138875,0.014135
102,7,42,completed,2513,97219,20146,0.014425625,0.014424
102,8,43,completed,2313,99532,20141,0.013191875,0.013192
102,9,44,completed,2547,102079,20146,0.014590125,0.014589
102,10,45,completed,2281,104360,20139,0.013193125,0.01319
102,11,46,completed,2498,106858,20145,0.01387175,0.01387
102,12,47,completed,2498,109356,20146,0.014014416,0.01401
102,13,48,completed,2351,111707,20141,0.013630208,0.013626
102,14,49,completed,2427,114134,20142,0.01459725,0.014598
102,15,50,completed,2474,116608,20146,0.014414791,0.014415
102,16,51,completed,2408,119016,20139,0.014398334,0.014399
102,17,52,budget_interrupted,984,120000,20141,0.005811875,0.005812
401,1,53,completed,14108,134108,20156,0.074810167,0.074811
401,2,54,budget_interrupted,9892,144000,20146,0.061623083,0.061623
402,1,55,completed,12055,156055,20156,0.068199,0.06819
402,2,56,budget_interrupted,11945,168000,20150,0.064979583,0.064953
403,1,57,completed,13722,181722,20150,0.078562209,0.078555
403,2,58,budget_interrupted,10278,192000,20156,0.061805417,0.061795
404,1,59,completed,12977,204977,20156,0.066436167,0.066416
404,2,60,budget_interrupted,11023,216000,20156,0.064256375,0.064203
405,1,61,completed,13955,229955,20156,0.080015,0.079997
405,2,62,budget_interrupted,10045,240000,20157,0.051791667,0.051784


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/assignment.txt <==
0 8
8 9
3 10
6 12
9 14
1 15
4 16
5 18
5 20
15 21
22 24
19 28
7 30
12 32
34 35
14 36
15 40
21 42
2 45
10 48
11 56
49 60
45 63
63 64
59 70
38 72
34 80
33 84
11 90
28 96
27 105
39 112
10 120
3 126
99 140
74 144
18 160
165 168
29 180
156 192
111 210
207 224
82 240
249 252
195 280
284 288
276 315
60 320
211 336
146 360
259 420
124 448
418 480
81 504
395 560
92 576
87 630
252 672
290 720
595 840
828 960
417 1008
115 1120
119 1260
60 1344
578 1440
715 1680
921 2016
1439 2240
155 2520
956 2880
1795 3360
2172 4032
3395 5040
3231 6720
5915 10080
636 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20082,medium,completed,12703,20107
1,2,2,0,1,20082,large_to_small,budget_interrupted,11297,20109
2,1,3,0,2,20109,mixed,completed,13146,20109
2,2,4,1,2,20107,medium,budget_interrupted,10854,20119
3,1,5,0,4,20119,large_to_small,completed,13429,20120
3,2,6,3,4,20107,mixed,budget_interrupted,10571,20107
4,1,7,1,6,20120,medium,completed,11075,20120
4,2,8,5,6,20107,large_to_small,budget_interrupted,12925,20108
5,1,9,2,9,20120,mixed,completed,12278,20120
5,2,10,6,9,20109,medium,budget_interrupted,11722,20121


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,16,15,1,18250,28,0.4923605,0.4922
101,insertion_2,100000,40000,40000,19,18,1,19833,53,0.214753333,0.21471
102,insertion_3,100000,40000,40000,17,16,1,20082,77,0.239843875,0.239709
401,bank_epoch_1,100000,24000,24000,2,1,1,20109,77,0.141218625,0.141179
402,bank_epoch_2,100000,24000,24000,2,1,1,20119,77,0.141079625,0.141036
403,bank_epoch_3,100000,24000,24000,2,1,1,20120,77,0.144534542,0.144498
404,bank_epoch_4,100000,24000,24000,2,1,1,20120,77,0.139570083,0.139534
405,bank_epoch_5,100000,24000,24000,2,1,1,20121,77,0.139974584,0.139942


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.653780708,
"cpu_seconds":1.653251,
"covered":20121,
"uncovered":39,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103103 gaps=39 scans=240000 CPU=1.65325s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.031688584,0.031684
100,2,2,completed,2852,5235,17919,0.036736125,0.03673
100,3,3,completed,2510,7745,18070,0.033105375,0.033098
100,4,4,completed,2661,10406,18000,0.034681958,0.034677
100,5,5,completed,2661,13067,18250,0.030043541,0.030039
100,6,6,completed,2470,15537,18006,0.031165791,0.031163
100,7,7,completed,2554,18091,18247,0.031028958,0.031
100,8,8,completed,2476,20567,18025,0.031622625,0.031615
100,9,9,completed,2196,22763,18234,0.02480225,0.024796
100,10,10,completed,2986,25749,18214,0.032215167,0.032206
100,11,11,completed,2469,28218,18217,0.027274333,0.027253
100,12,12,completed,2193,30411,17923,0.025487125,0.025481
100,13,13,completed,2446,32857,18202,0.032157542,0.032152
100,14,14,completed,2448,35305,17638,0.029655041,0.02965
100,15,15,completed,2484,37789,18221,0.032089875,0.032082
100,16,16,budget_interrupted,2211,40000,18069,0.02853575,0.02852
101,1,17,completed,2177,42177,19736,0.0118975,0.011898
101,2,18,completed,2222,44399,19831,0.011841583,0.01184
101,3,19,completed,2274,46673,19788,0.012558834,0.012559
101,4,20,completed,2100,48773,19755,0.011315541,0.011314
101,5,21,completed,2396,51169,19790,0.013019125,0.013015
101,6,22,completed,2130,53299,19806,0.011303084,0.011301
101,7,23,completed,2081,55380,19755,0.011234333,0.011233
101,8,24,completed,2275,57655,19831,0.011987041,0.011985
101,9,25,completed,2049,59704,19800,0.011254834,0.011255
101,10,26,completed,2284,61988,19795,0.011944542,0.011943
101,11,27,completed,2194,64182,19776,0.011930916,0.011931
101,12,28,completed,2290,66472,19804,0.012617333,0.012615
101,13,29,completed,2222,68694,19789,0.011766209,0.011766
101,14,30,completed,2002,70696,19785,0.010662292,0.010663
101,15,31,completed,2113,72809,19833,0.011021958,0.011018
101,16,32,completed,2176,74985,19804,0.011918834,0.011919
101,17,33,completed,2381,77366,19825,0.012894042,0.012882
101,18,34,completed,2181,79547,19759,0.0108875,0.010886
101,19,35,budget_interrupted,453,80000,19675,0.002621,0.002621
102,1,36,completed,2485,82485,20070,0.0149755,0.014971
102,2,37,completed,2297,84782,20082,0.0136885,0.013684
102,3,38,completed,2296,87078,20070,0.013811958,0.013809
102,4,39,completed,2368,89446,20082,0.014171833,0.014164
102,5,40,completed,2404,91850,20082,0.014347084,0.014343
102,6,41,completed,2379,94229,20082,0.014323583,0.014319
102,7,42,completed,2419,96648,20082,0.014529375,0.014514
102,8,43,completed,2205,98853,20082,0.013126542,0.013122
102,9,44,completed,2521,101374,20079,0.015125125,0.01512
102,10,45,completed,2398,103772,20082,0.014575917,0.014566
102,11,46,completed,2408,106180,20082,0.014167833,0.014153
102,12,47,completed,2291,108471,20079,0.013593375,0.013589
102,13,48,completed,2342,110813,20082,0.014147292,0.014116
102,14,49,completed,2409,113222,20077,0.014184542,0.014179
102,15,50,completed,2386,115608,20082,0.014274834,0.01427
102,16,51,completed,2180,117788,20076,0.013212583,0.013207
102,17,52,budget_interrupted,2212,120000,20079,0.013506958,0.013508
401,1,53,completed,12703,132703,20107,0.071339167,0.071319
401,2,54,budget_interrupted,11297,144000,20109,0.069810292,0.069792
402,1,55,completed,13146,157146,20109,0.082139333,0.082118
402,2,56,budget_interrupted,10854,168000,20119,0.058866875,0.058846
403,1,57,completed,13429,181429,20120,0.080825084,0.080814
403,2,58,budget_interrupted,10571,192000,20107,0.063629833,0.063605
404,1,59,completed,11075,203075,20120,0.060145416,0.060137
404,2,60,budget_interrupted,12925,216000,20108,0.079338709,0.079314
405,1,61,completed,12278,228278,20120,0.074907166,0.07489
405,2,62,budget_interrupted,11722,240000,20121,0.064969084,0.064953


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/assignment.txt <==
5 8
8 9
8 10
7 12
8 14
6 15
9 16
2 18
0 20
19 21
3 24
2 28
12 30
1 32
34 35
11 36
10 40
4 42
41 45
39 48
14 56
24 60
55 63
63 64
24 70
59 72
65 80
16 84
32 90
15 96
31 105
56 112
30 120
34 126
54 140
23 144
113 160
28 168
104 180
159 192
52 210
49 224
209 240
154 252
154 280
239 288
76 315
177 320
112 336
230 360
354 420
305 448
369 480
490 504
449 560
95 576
202 630
625 672
257 720
430 840
657 960
322 1008
689 1120
914 1260
529 1344
1361 1440
1162 1680
1105 2016
17 2240
2470 2520
1937 2880
1681 3360
337 4032
826 5040
5137 6720
3697 10080
7057 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20139,medium,success,12706,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18314,28,0.499717834,0.499594
101,insertion_2,100000,40000,40000,18,17,1,19911,53,0.206243791,0.206205
102,insertion_3,100000,40000,40000,16,15,1,20139,77,0.23143625,0.231388
401,bank_epoch_1,100000,24000,12706,1,1,0,20160,77,0.065650208,0.065639


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":132706,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":52,
"completed_trajectories":49,
"budget_interrupted_trajectories":3,
"first_success_trajectory":52,
"first_success_scans":132706,
"first_success_wall_seconds":1.003204875,
"first_success_cpu_seconds":1.002983,
"wall_seconds":1.004348875,
"cpu_seconds":1.003393,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103104 gaps=0 scans=132706 CPU=1.00339s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.027216875,0.027213
100,2,2,completed,2685,5095,18011,0.032741959,0.032738
100,3,3,completed,2325,7420,18314,0.030488625,0.030482
100,4,4,completed,2601,10021,18234,0.030288291,0.030279
100,5,5,completed,2510,12531,18076,0.035079375,0.035077
100,6,6,completed,2387,14918,17918,0.031239958,0.03123
100,7,7,completed,2456,17374,18178,0.029788708,0.029786
100,8,8,completed,2409,19783,18008,0.033675625,0.033672
100,9,9,completed,2308,22091,17736,0.030182041,0.03017
100,10,10,completed,2361,24452,17594,0.02723325,0.02723
100,11,11,completed,2483,26935,17905,0.032872583,0.032871
100,12,12,completed,2604,29539,18164,0.032059791,0.032053
100,13,13,completed,2834,32373,18064,0.033532,0.033522
100,14,14,completed,2369,34742,18008,0.027483625,0.027475
100,15,15,completed,2483,37225,18048,0.032739791,0.03273
100,16,16,completed,2382,39607,18215,0.027792666,0.027781
100,17,17,budget_interrupted,393,40000,17898,0.0052305,0.005228
101,1,18,completed,2431,42431,19879,0.0121495,0.012149
101,2,19,completed,2215,44646,19847,0.011525209,0.011523
101,3,20,completed,2078,46724,19864,0.010848583,0.010849
101,4,21,completed,2117,48841,19837,0.01085875,0.010859
101,5,22,completed,2298,51139,19883,0.011928584,0.011927
101,6,23,completed,2275,53414,19839,0.011677666,0.011676
101,7,24,completed,2310,55724,19865,0.012213708,0.012212
101,8,25,completed,2439,58163,19879,0.012686667,0.012683
101,9,26,completed,2285,60448,19862,0.011981334,0.011979
101,10,27,completed,2195,62643,19879,0.011515792,0.011511
101,11,28,completed,2303,64946,19883,0.011908042,0.011906
101,12,29,completed,2171,67117,19909,0.010848125,0.010847
101,13,30,completed,2133,69250,19845,0.010715041,0.01071
101,14,31,completed,2306,71556,19848,0.012469875,0.012471
101,15,32,completed,2182,73738,19911,0.010534083,0.010531
101,16,33,completed,2294,76032,19870,0.012367125,0.012366
101,17,34,completed,2431,78463,19880,0.012052375,0.012053
101,18,35,budget_interrupted,1537,80000,19825,0.007888208,0.007887
102,1,36,completed,2504,82504,20138,0.01490125,0.014902
102,2,37,completed,2654,85158,20138,0.015410042,0.015406
102,3,38,completed,2364,87522,20139,0.013504375,0.013504
102,4,39,completed,2668,90190,20139,0.015274333,0.015272
102,5,40,completed,2555,92745,20139,0.015075292,0.015073
102,6,41,completed,2347,95092,20138,0.0139725,0.013972
102,7,42,completed,2578,97670,20137,0.014715792,0.014714
102,8,43,completed,2572,100242,20139,0.014730375,0.014727
102,9,44,completed,2847,103089,20138,0.016634292,0.016632
102,10,45,completed,2561,105650,20137,0.014722958,0.014715
102,11,46,completed,2413,108063,20139,0.013764625,0.013761
102,12,47,completed,2515,110578,20136,0.01451775,0.014513
102,13,48,completed,2487,113065,20139,0.014297959,0.014297
102,14,49,completed,2275,115340,20139,0.012990125,0.012988
102,15,50,completed,2428,117768,20139,0.014162833,0.014159
102,16,51,budget_interrupted,2232,120000,20139,0.012694833,0.012693
401,1,52,success,12706,132706,20160,0.065615458,0.065605


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
18 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
0 42
20 45
1 48
38 56
4 60
15 63
63 64
64 70
29 72
9 80
12 84
2 90
25 96
27 105
52 112
46 120
36 126
14 140
65 144
73 160
24 168
164 180
31 192
90 210
191 224
121 240
74 252
234 280
191 288
57 315
166 320
108 336
281 360
214 420
287 448
457 480
182 504
286 560
95 576
120 630
255 672
137 720
402 840
351 960
570 1008
566 1120
1226 1260
159 1344
1433 1440
1410 1680
1695 2016
6 2240
246 2520
810 2880
2463 3360
351 4032
3930 5040
6495 6720
7290 10080
2250 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,12360,20159
1,2,2,0,1,20148,large_to_small,budget_interrupted,11640,20148
2,1,3,0,3,20159,mixed,completed,14362,20159
2,2,4,2,3,20159,medium,success,7614,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18439,28,0.487101459,0.486956
101,insertion_2,100000,40000,40000,19,18,1,19923,53,0.210060917,0.209998
102,insertion_3,100000,40000,40000,16,15,1,20148,77,0.227433125,0.227349
401,bank_epoch_1,100000,24000,24000,2,1,1,20159,77,0.132111375,0.132098
402,bank_epoch_2,100000,24000,21976,2,2,0,20160,77,0.124130375,0.124087


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":165976,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":5,
"started_trajectories":56,
"completed_trajectories":52,
"budget_interrupted_trajectories":4,
"first_success_trajectory":56,
"first_success_scans":165976,
"first_success_wall_seconds":1.181046292,
"first_success_cpu_seconds":1.180696,
"wall_seconds":1.181302125,
"cpu_seconds":1.180952,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103105 gaps=0 scans=165976 CPU=1.18095s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.0271625,0.027159
100,2,2,completed,2467,5101,18140,0.032711042,0.032704
100,3,3,completed,2330,7431,17935,0.029860791,0.02986
100,4,4,completed,2415,9846,18439,0.030647542,0.030648
100,5,5,completed,2660,12506,18047,0.033273708,0.033267
100,6,6,completed,2381,14887,18423,0.030657958,0.030651
100,7,7,completed,2423,17310,18217,0.026974834,0.026968
100,8,8,completed,2470,19780,18060,0.030768541,0.030759
100,9,9,completed,2691,22471,18226,0.031096209,0.031077
100,10,10,completed,2191,24662,18149,0.027290792,0.02727
100,11,11,completed,2430,27092,18314,0.031304333,0.031292
100,12,12,completed,2277,29369,18040,0.027231833,0.027226
100,13,13,completed,2452,31821,18137,0.029327875,0.029323
100,14,14,completed,2751,34572,18169,0.033085583,0.033073
100,15,15,completed,2780,37352,18208,0.033434292,0.033421
100,16,16,completed,2170,39522,17795,0.025669416,0.025662
100,17,17,budget_interrupted,478,40000,18124,0.006516417,0.006517
101,1,18,completed,2211,42211,19898,0.011525458,0.011524
101,2,19,completed,2313,44524,19859,0.01282375,0.012824
101,3,20,completed,2231,46755,19903,0.011421208,0.011419
101,4,21,completed,2107,48862,19889,0.010607875,0.0106
101,5,22,completed,2173,51035,19852,0.01160275,0.011602
101,6,23,completed,2307,53342,19857,0.012069708,0.012065
101,7,24,completed,2381,55723,19923,0.012012875,0.012011
101,8,25,completed,2179,57902,19916,0.011802166,0.011798
101,9,26,completed,2175,60077,19892,0.01193875,0.011937
101,10,27,completed,2298,62375,19889,0.012512625,0.012507
101,11,28,completed,2177,64552,19903,0.011247667,0.011245
101,12,29,completed,2278,66830,19869,0.012130792,0.012127
101,13,30,completed,2240,69070,19875,0.0112525,0.011248
101,14,31,completed,2091,71161,19878,0.010863625,0.010861
101,15,32,completed,2075,73236,19861,0.010370959,0.010368
101,16,33,completed,2150,75386,19914,0.011258834,0.011254
101,17,34,completed,2151,77537,19891,0.01091925,0.010916
101,18,35,completed,1986,79523,19856,0.010852333,0.010849
101,19,36,budget_interrupted,477,80000,19820,0.002778667,0.002777
102,1,37,completed,2537,82537,20148,0.014427958,0.014424
102,2,38,completed,2371,84908,20148,0.013595334,0.013575
102,3,39,completed,2736,87644,20145,0.015792166,0.015788
102,4,40,completed,2264,89908,20146,0.012956291,0.012954
102,5,41,completed,2590,92498,20145,0.014478375,0.014473
102,6,42,completed,2642,95140,20148,0.015015875,0.01501
102,7,43,completed,2664,97804,20145,0.015192542,0.01519
102,8,44,completed,2634,100438,20146,0.015021167,0.015017
102,9,45,completed,2476,102914,20145,0.013894458,0.013892
102,10,46,completed,2441,105355,20146,0.013791125,0.013786
102,11,47,completed,2522,107877,20148,0.01426475,0.014263
102,12,48,completed,2434,110311,20148,0.0138015,0.013799
102,13,49,completed,2374,112685,20146,0.013495833,0.013489
102,14,50,completed,2542,115227,20141,0.014478958,0.014474
102,15,51,completed,2750,117977,20144,0.015788542,0.015783
102,16,52,budget_interrupted,2023,120000,20145,0.011371166,0.011369
401,1,53,completed,12360,132360,20159,0.06359575,0.063591
401,2,54,budget_interrupted,11640,144000,20148,0.068447209,0.06844
402,1,55,completed,14362,158362,20159,0.084307,0.084276
402,2,56,success,7614,165976,20160,0.039755791,0.039745


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
1 15
7 16
2 18
2 20
15 21
1 24
0 28
4 30
15 32
34 35
29 36
38 40
24 42
41 45
13 48
40 56
52 60
32 63
63 64
48 70
41 72
18 80
60 84
88 90
85 96
39 105
12 112
6 120
122 126
132 140
77 144
5 160
42 168
148 180
31 192
6 210
191 224
229 240
176 252
14 280
149 288
194 315
37 320
180 336
28 360
54 420
287 448
133 480
266 504
138 560
479 576
568 630
255 672
58 720
186 840
517 960
68 1008
858 1120
554 1260
543 1344
293 1440
306 1680
831 2016
223 2240
1648 2520
1157 2880
2826 3360
1503 4032
1018 5040
2538 6720
3578 10080
5151 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20068,medium,completed,12460,20068
1,2,2,0,1,20068,large_to_small,budget_interrupted,11540,20068
2,1,3,1,3,20068,mixed,completed,10776,20068
2,2,4,2,3,20068,medium,budget_interrupted,13224,20068
3,1,5,1,5,20068,large_to_small,completed,14031,20083
3,2,6,3,5,20068,mixed,budget_interrupted,9969,20068
4,1,7,5,6,20068,medium,completed,12160,20101
4,2,8,3,6,20068,large_to_small,budget_interrupted,11840,20068
5,1,9,0,2,20101,mixed,completed,13415,20101
5,2,10,1,2,20101,medium,budget_interrupted,10585,20101


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.506712375,0.506581
101,insertion_2,100000,40000,40000,19,18,1,19839,53,0.213461292,0.213387
102,insertion_3,100000,40000,40000,17,16,1,20068,77,0.240599458,0.240541
401,bank_epoch_1,100000,24000,24000,2,1,1,20068,77,0.141119458,0.141089
402,bank_epoch_2,100000,24000,24000,2,1,1,20068,77,0.140426583,0.140388
403,bank_epoch_3,100000,24000,24000,2,1,1,20083,77,0.14674375,0.146662
404,bank_epoch_4,100000,24000,24000,2,1,1,20101,77,0.1476955,0.14766
405,bank_epoch_5,100000,24000,24000,2,1,1,20101,77,0.140379292,0.140326


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.6776105,
"cpu_seconds":1.677105,
"covered":20101,
"uncovered":59,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103106 gaps=59 scans=240000 CPU=1.67711s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.031866,0.031855
100,2,2,completed,2406,4995,18243,0.027830875,0.027824
100,3,3,completed,2307,7302,17910,0.0294475,0.029441
100,4,4,completed,2185,9487,17989,0.027182333,0.027178
100,5,5,completed,2558,12045,18107,0.033139125,0.033129
100,6,6,completed,2549,14594,18039,0.029132083,0.029123
100,7,7,completed,2258,16852,18419,0.02641675,0.026413
100,8,8,completed,2370,19222,18048,0.032359375,0.032351
100,9,9,completed,2433,21655,17780,0.027748583,0.027741
100,10,10,completed,2414,24069,18126,0.031325292,0.03131
100,11,11,completed,2273,26342,18061,0.027773167,0.027768
100,12,12,completed,2710,29052,18220,0.035528333,0.035521
100,13,13,completed,2649,31701,18267,0.034393,0.034384
100,14,14,completed,2340,34041,18020,0.034040625,0.03404
100,15,15,completed,2410,36451,18045,0.0313565,0.031347
100,16,16,completed,2205,38656,17587,0.029013416,0.029008
100,17,17,budget_interrupted,1344,40000,17744,0.018087667,0.018086
101,1,18,completed,2389,42389,19808,0.012928542,0.012928
101,2,19,completed,2252,44641,19836,0.011894292,0.011892
101,3,20,completed,2114,46755,19809,0.011474208,0.011475
101,4,21,completed,2141,48896,19818,0.011739833,0.011737
101,5,22,completed,2128,51024,19802,0.010945166,0.010944
101,6,23,completed,2027,53051,19836,0.010638833,0.010636
101,7,24,completed,2210,55261,19833,0.011504,0.011499
101,8,25,completed,2313,57574,19819,0.012247583,0.012245
101,9,26,completed,1995,59569,19839,0.010498708,0.010494
101,10,27,completed,2467,62036,19823,0.013268375,0.013245
101,11,28,completed,2484,64520,19826,0.013835125,0.013834
101,12,29,completed,2058,66578,19831,0.010870834,0.010869
101,13,30,completed,2176,68754,19800,0.0119195,0.011915
101,14,31,completed,2266,71020,19829,0.012519625,0.012517
101,15,32,completed,2230,73250,19808,0.011696666,0.011694
101,16,33,completed,2155,75405,19831,0.011177458,0.011172
101,17,34,completed,2083,77488,19825,0.010889833,0.010887
101,18,35,completed,2117,79605,19834,0.011111084,0.011109
101,19,36,budget_interrupted,395,80000,19823,0.002215458,0.002214
102,1,37,completed,2390,82390,20064,0.0143995,0.014398
102,2,38,completed,2300,84690,20064,0.013804875,0.0138
102,3,39,completed,2452,87142,20065,0.01474125,0.014736
102,4,40,completed,2577,89719,20068,0.015500375,0.0155
102,5,41,completed,2707,92426,20068,0.016374459,0.016373
102,6,42,completed,2340,94766,20065,0.013862,0.013857
102,7,43,completed,2500,97266,20066,0.014937334,0.014932
102,8,44,completed,2329,99595,20068,0.014069125,0.014065
102,9,45,completed,2380,101975,20068,0.014231084,0.014221
102,10,46,completed,2482,104457,20068,0.014710625,0.014706
102,11,47,completed,2486,106943,20068,0.015120292,0.015119
102,12,48,completed,2407,109350,20065,0.014404666,0.014403
102,13,49,completed,2530,111880,20065,0.015276875,0.015276
102,14,50,completed,2434,114314,20064,0.014770083,0.014768
102,15,51,completed,2458,116772,20065,0.014951625,0.01495
102,16,52,completed,2449,119221,20062,0.014647,0.014643
102,17,53,budget_interrupted,779,120000,20065,0.004732541,0.004733
401,1,54,completed,12460,132460,20068,0.070948208,0.070933
401,2,55,budget_interrupted,11540,144000,20068,0.070093792,0.070079
402,1,56,completed,10776,154776,20068,0.064313208,0.064297
402,2,57,budget_interrupted,13224,168000,20068,0.076028791,0.076006
403,1,58,completed,14031,182031,20083,0.085151958,0.085098
403,2,59,budget_interrupted,9969,192000,20068,0.061504708,0.06148
404,1,60,completed,12160,204160,20101,0.0696825,0.069662
404,2,61,budget_interrupted,11840,216000,20068,0.077931375,0.077919
405,1,62,completed,13415,229415,20101,0.0790015,0.078967
405,2,63,budget_interrupted,10585,240000,20101,0.061301958,0.061286


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/assignment.txt <==
3 8
8 9
2 10
9 12
10 14
10 15
7 16
14 18
16 20
12 21
1 24
22 28
28 30
15 32
34 35
29 36
6 40
18 42
20 45
37 48
42 56
4 60
9 63
63 64
44 70
41 72
13 80
36 84
38 90
61 96
90 105
14 112
106 120
114 126
74 140
5 144
141 160
0 168
164 180
31 192
48 210
63 224
157 240
168 252
14 280
221 288
93 315
109 320
303 336
146 360
334 420
351 448
287 480
252 504
70 560
95 576
30 630
543 672
77 720
426 840
589 960
588 1008
223 1120
614 1260
927 1344
365 1440
1638 1680
84 2016
671 2240
786 2520
1229 2880
1764 3360
2783 4032
3108 5040
3807 6720
7140 10080
17183 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20130,medium,completed,12728,20130
1,2,2,0,1,20130,large_to_small,budget_interrupted,11272,20130
2,1,3,1,3,20130,mixed,completed,12406,20133
2,2,4,2,3,20130,medium,budget_interrupted,11594,20130
3,1,5,2,4,20130,large_to_small,completed,13360,20134
3,2,6,3,4,20130,mixed,budget_interrupted,10640,20130
4,1,7,1,6,20133,medium,completed,13078,20139
4,2,8,0,6,20134,large_to_small,budget_interrupted,10922,20151
5,1,9,1,2,20139,mixed,completed,12321,20139
5,2,10,0,2,20151,medium,budget_interrupted,11679,20152


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.510814459,0.51068
101,insertion_2,100000,40000,40000,18,17,1,19891,53,0.214474208,0.214433
102,insertion_3,100000,40000,40000,18,17,1,20130,77,0.235318417,0.235275
401,bank_epoch_1,100000,24000,24000,2,1,1,20130,77,0.135985542,0.135956
402,bank_epoch_2,100000,24000,24000,2,1,1,20133,77,0.136451583,0.13635
403,bank_epoch_3,100000,24000,24000,2,1,1,20134,77,0.139235541,0.139201
404,bank_epoch_4,100000,24000,24000,2,1,1,20151,77,0.134540083,0.134517
405,bank_epoch_5,100000,24000,24000,2,1,1,20152,77,0.133166625,0.133123


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":63,
"completed_trajectories":55,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.640563708,
"cpu_seconds":1.639952,
"covered":20152,
"uncovered":8,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103107 gaps=8 scans=240000 CPU=1.63995s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.029984791,0.029937
100,2,2,completed,2347,4850,18221,0.031178875,0.031179
100,3,3,completed,2328,7178,18083,0.032958166,0.032959
100,4,4,completed,2618,9796,18180,0.032380208,0.032374
100,5,5,completed,2633,12429,18210,0.03157875,0.031574
100,6,6,completed,2323,14752,18099,0.030672125,0.030664
100,7,7,completed,2521,17273,17935,0.032524666,0.032523
100,8,8,completed,2406,19679,17940,0.031144375,0.031141
100,9,9,completed,2491,22170,17893,0.0342785,0.034272
100,10,10,completed,2316,24486,18169,0.028404542,0.028403
100,11,11,completed,2554,27040,18124,0.031976625,0.031968
100,12,12,completed,2363,29403,18024,0.029929459,0.029924
100,13,13,completed,2603,32006,18051,0.0306765,0.03067
100,14,14,completed,2519,34525,18169,0.030638083,0.03063
100,15,15,completed,2510,37035,18336,0.034585042,0.034577
100,16,16,completed,2058,39093,18326,0.025790458,0.025786
100,17,17,budget_interrupted,907,40000,18071,0.012045375,0.012043
101,1,18,completed,2311,42311,19888,0.012269292,0.012267
101,2,19,completed,2222,44533,19848,0.011776208,0.011775
101,3,20,completed,2377,46910,19888,0.012810875,0.012805
101,4,21,completed,2434,49344,19858,0.013064459,0.013062
101,5,22,completed,2211,51555,19886,0.011977,0.011976
101,6,23,completed,2278,53833,19860,0.012135542,0.012134
101,7,24,completed,2218,56051,19821,0.011572125,0.01157
101,8,25,completed,2387,58438,19886,0.013078209,0.013078
101,9,26,completed,2191,60629,19864,0.011693667,0.011692
101,10,27,completed,2209,62838,19878,0.011578,0.011577
101,11,28,completed,2218,65056,19814,0.012337833,0.012339
101,12,29,completed,2409,67465,19806,0.01337,0.013365
101,13,30,completed,2386,69851,19860,0.012898084,0.012896
101,14,31,completed,2371,72222,19888,0.01268775,0.012686
101,15,32,completed,2123,74345,19848,0.01116,0.011161
101,16,33,completed,2347,76692,19874,0.012634,0.01263
101,17,34,completed,2166,78858,19891,0.011292375,0.011292
101,18,35,budget_interrupted,1142,80000,19837,0.006085042,0.006084
102,1,36,completed,2412,82412,20130,0.0143705,0.01437
102,2,37,completed,2224,84636,20130,0.013240667,0.013242
102,3,38,completed,2246,86882,20130,0.013163375,0.01316
102,4,39,completed,2301,89183,20126,0.013731792,0.01373
102,5,40,completed,2359,91542,20128,0.013865916,0.013865
102,6,41,completed,2406,93948,20130,0.014034125,0.014032
102,7,42,completed,2188,96136,20130,0.012793333,0.012791
102,8,43,completed,2317,98453,20128,0.013470375,0.013463
102,9,44,completed,2480,100933,20130,0.014625375,0.014623
102,10,45,completed,2152,103085,20130,0.012993417,0.012993
102,11,46,completed,2333,105418,20130,0.013499667,0.013496
102,12,47,completed,2253,107671,20130,0.013227625,0.013227
102,13,48,completed,2569,110240,20128,0.014946834,0.014942
102,14,49,completed,2452,112692,20126,0.014357583,0.014353
102,15,50,completed,2575,115267,20130,0.015256166,0.015256
102,16,51,completed,2345,117612,20130,0.013906708,0.013906
102,17,52,completed,2358,119970,20130,0.013595209,0.013591
102,18,53,budget_interrupted,30,120000,20109,0.000191625,0.000192
401,1,54,completed,12728,132728,20130,0.06859125,0.06857
401,2,55,budget_interrupted,11272,144000,20130,0.067321584,0.067317
402,1,56,completed,12406,156406,20133,0.07365175,0.073561
402,2,57,budget_interrupted,11594,168000,20130,0.062724,0.062717
403,1,58,completed,13360,181360,20134,0.077435375,0.077421
403,2,59,budget_interrupted,10640,192000,20130,0.061726333,0.061707
404,1,60,completed,13078,205078,20139,0.070988625,0.070981
404,2,61,budget_interrupted,10922,216000,20151,0.06348825,0.063472
405,1,62,completed,12321,228321,20139,0.07187375,0.071847
405,2,63,budget_interrupted,11679,240000,20152,0.061229041,0.061215


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
0 15
7 16
2 18
16 20
7 21
13 24
26 28
12 30
15 32
34 35
29 36
26 40
16 42
32 45
1 48
12 56
24 60
31 63
63 64
24 70
5 72
9 80
64 84
50 90
25 96
97 105
50 112
6 120
10 126
114 140
113 144
105 160
22 168
104 180
159 192
160 210
95 224
73 240
124 252
134 280
185 288
52 315
297 320
106 336
86 360
294 420
351 448
361 480
40 504
554 560
479 576
430 630
607 672
41 720
286 840
457 960
712 1008
1104 1120
14 1260
415 1344
1193 1440
880 1680
1375 2016
223 2240
2446 2520
95 2880
895 3360
2719 4032
3232 5040
2911 6720
7264 10080
17951 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20138,medium,completed,13515,20146
1,2,2,0,1,20138,large_to_small,budget_interrupted,10485,20139
2,1,3,2,4,20139,mixed,completed,14414,20139
2,2,4,3,4,20138,medium,budget_interrupted,9586,20142
3,1,5,5,6,20131,large_to_small,completed,13291,20146
3,2,6,1,6,20143,mixed,budget_interrupted,10709,20146
4,1,7,6,9,20139,medium,completed,13598,20148
4,2,8,8,9,20131,large_to_small,budget_interrupted,10402,20132
5,1,9,2,10,20146,mixed,completed,14985,20146
5,2,10,6,10,20142,medium,budget_interrupted,9015,20143


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18336,28,0.520358583,0.520275
101,insertion_2,100000,40000,40000,18,17,1,19920,53,0.206780708,0.206712
102,insertion_3,100000,40000,40000,17,16,1,20138,77,0.229992667,0.229859
401,bank_epoch_1,100000,24000,24000,2,1,1,20146,77,0.135593042,0.135539
402,bank_epoch_2,100000,24000,24000,2,1,1,20146,77,0.136719333,0.136634
403,bank_epoch_3,100000,24000,24000,2,1,1,20146,77,0.143741834,0.143711
404,bank_epoch_4,100000,24000,24000,2,1,1,20148,77,0.137015292,0.136981
405,bank_epoch_5,100000,24000,24000,2,1,1,20148,77,0.137815042,0.13779


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.648517292,
"cpu_seconds":1.647998,
"covered":20148,
"uncovered":12,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103108 gaps=12 scans=240000 CPU=1.648s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.031488875,0.031486
100,2,2,completed,2464,4842,18036,0.03134825,0.031347
100,3,3,completed,2705,7547,18164,0.033132459,0.033116
100,4,4,completed,2351,9898,17946,0.032767791,0.032766
100,5,5,completed,2379,12277,18051,0.029303458,0.029297
100,6,6,completed,2652,14929,17980,0.03262625,0.032619
100,7,7,completed,2390,17319,18026,0.033121042,0.033114
100,8,8,completed,2359,19678,17892,0.030732625,0.030732
100,9,9,completed,2160,21838,17971,0.029516333,0.029516
100,10,10,completed,2432,24270,18291,0.036005208,0.036006
100,11,11,completed,2562,26832,18143,0.031967333,0.031968
100,12,12,completed,2447,29279,18187,0.029040625,0.029038
100,13,13,completed,2531,31810,18273,0.033790958,0.033785
100,14,14,completed,2401,34211,17994,0.029980875,0.029975
100,15,15,completed,2556,36767,18028,0.032947417,0.032938
100,16,16,completed,2574,39341,18336,0.033961208,0.033956
100,17,17,budget_interrupted,659,40000,18160,0.008569625,0.008569
101,1,18,completed,2407,42407,19885,0.012175708,0.012171
101,2,19,completed,2102,44509,19817,0.01167375,0.011672
101,3,20,completed,2201,46710,19918,0.011373792,0.01137
101,4,21,completed,2263,48973,19918,0.011855708,0.011856
101,5,22,completed,2281,51254,19918,0.011614,0.011615
101,6,23,completed,2180,53434,19918,0.010930209,0.010923
101,7,24,completed,2099,55533,19892,0.010531458,0.010531
101,8,25,completed,2404,57937,19832,0.012457917,0.012456
101,9,26,completed,2074,60011,19918,0.010417291,0.010413
101,10,27,completed,2178,62189,19876,0.011494334,0.011494
101,11,28,completed,2203,64392,19892,0.011383625,0.011382
101,12,29,completed,2244,66636,19892,0.011486375,0.011475
101,13,30,completed,2310,68946,19911,0.011961167,0.011958
101,14,31,completed,2264,71210,19846,0.011881791,0.011878
101,15,32,completed,2126,73336,19855,0.011226166,0.011224
101,16,33,completed,2399,75735,19920,0.012473,0.012468
101,17,34,completed,2486,78221,19920,0.012591125,0.012582
101,18,35,budget_interrupted,1779,80000,19890,0.009189958,0.009188
102,1,36,completed,2464,82464,20137,0.014237792,0.014226
102,2,37,completed,2329,84793,20136,0.013698875,0.013697
102,3,38,completed,2228,87021,20137,0.012787,0.012785
102,4,39,completed,2209,89230,20138,0.012605208,0.0126
102,5,40,completed,2437,91667,20138,0.013929208,0.013927
102,6,41,completed,2435,94102,20138,0.013986542,0.013982
102,7,42,completed,2203,96305,20134,0.012672375,0.012666
102,8,43,completed,2675,98980,20137,0.015295583,0.015291
102,9,44,completed,2432,101412,20137,0.013957583,0.013952
102,10,45,completed,2379,103791,20137,0.013743958,0.013733
102,11,46,completed,2270,106061,20138,0.013159,0.013138
102,12,47,completed,2566,108627,20137,0.014590208,0.014582
102,13,48,completed,2318,110945,20138,0.013468958,0.013464
102,14,49,completed,2419,113364,20137,0.013805375,0.013792
102,15,50,completed,2331,115695,20137,0.0132815,0.013271
102,16,51,completed,2491,118186,20137,0.01429625,0.01429
102,17,52,budget_interrupted,1814,120000,20138,0.010411709,0.010403
401,1,53,completed,13515,133515,20146,0.072080125,0.072053
401,2,54,budget_interrupted,10485,144000,20139,0.063432667,0.063409
402,1,55,completed,14414,158414,20139,0.085334708,0.085281
402,2,56,budget_interrupted,9586,168000,20142,0.051300959,0.051269
403,1,57,completed,13291,181291,20146,0.079473708,0.079464
403,2,58,budget_interrupted,10709,192000,20146,0.064189334,0.06417
404,1,59,completed,13598,205598,20148,0.074117834,0.074095
404,2,60,budget_interrupted,10402,216000,20132,0.062815125,0.062805
405,1,61,completed,14985,230985,20146,0.090028458,0.09001
405,2,62,budget_interrupted,9015,240000,20143,0.047699542,0.047694


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
4 14
7 15
7 16
14 18
10 20
3 21
13 24
12 28
4 30
15 32
34 35
5 36
6 40
0 42
2 45
25 48
44 56
40 60
38 63
63 64
6 70
29 72
26 80
36 84
76 90
49 96
99 105
2 112
102 120
56 126
54 140
137 144
129 160
72 168
16 180
159 192
132 210
191 224
145 240
92 252
254 280
209 288
20 315
193 320
162 336
136 360
300 420
95 448
1 480
128 504
306 560
95 576
316 630
127 672
466 720
642 840
673 960
607 1008
394 1120
974 1260
1183 1344
641 1440
1002 1680
1631 2016
223 2240
1036 2520
353 2880
954 3360
1055 4032
1666 5040
4063 6720
1962 10080
19423 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20071,medium,completed,11718,20071
1,2,2,0,1,20071,large_to_small,budget_interrupted,12282,20071
2,1,3,0,3,20071,mixed,completed,12935,20071
2,2,4,2,3,20061,medium,budget_interrupted,11065,20077
3,1,5,3,4,20071,large_to_small,completed,14685,20075
3,2,6,1,4,20071,mixed,budget_interrupted,9315,20071
4,1,7,1,5,20075,medium,completed,12673,20080
4,2,8,4,5,20071,large_to_small,budget_interrupted,11327,20080
5,1,9,2,8,20080,mixed,completed,12755,20080
5,2,10,1,8,20080,medium,budget_interrupted,11245,20095


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18419,28,0.500616959,0.500445
101,insertion_2,100000,40000,40000,18,17,1,19843,53,0.219195916,0.219149
102,insertion_3,100000,40000,40000,17,16,1,20071,77,0.244162875,0.2441
401,bank_epoch_1,100000,24000,24000,2,1,1,20071,77,0.144311625,0.144278
402,bank_epoch_2,100000,24000,24000,2,1,1,20077,77,0.14129025,0.141234
403,bank_epoch_3,100000,24000,24000,2,1,1,20077,77,0.1430375,0.143007
404,bank_epoch_4,100000,24000,24000,2,1,1,20080,77,0.143180125,0.143143
405,bank_epoch_5,100000,24000,24000,2,1,1,20095,77,0.141107042,0.141064


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":62,
"completed_trajectories":54,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.677390083,
"cpu_seconds":1.676908,
"covered":20095,
"uncovered":65,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103109 gaps=65 scans=240000 CPU=1.67691s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.035228583,0.035227
100,2,2,completed,2393,4943,17992,0.027289291,0.027284
100,3,3,completed,2500,7443,17942,0.027308667,0.027302
100,4,4,completed,2312,9755,18202,0.0311545,0.031148
100,5,5,completed,2306,12061,17741,0.030927292,0.030911
100,6,6,completed,2340,14401,17861,0.03255325,0.032528
100,7,7,completed,2356,16757,17984,0.028174916,0.028156
100,8,8,completed,2371,19128,17758,0.028109875,0.028086
100,9,9,completed,2526,21654,18018,0.030473042,0.030473
100,10,10,completed,2628,24282,18210,0.031831708,0.031833
100,11,11,completed,2324,26606,18419,0.031803792,0.031774
100,12,12,completed,2530,29136,18050,0.029995125,0.02999
100,13,13,completed,2314,31450,18129,0.031116291,0.031113
100,14,14,completed,2285,33735,17751,0.030264833,0.030259
100,15,15,completed,2505,36240,18234,0.029030125,0.029026
100,16,16,completed,2427,38667,18051,0.029908666,0.029906
100,17,17,budget_interrupted,1333,40000,18015,0.0153755,0.015376
101,1,18,completed,2341,42341,19816,0.013104625,0.013103
101,2,19,completed,2314,44655,19835,0.012683875,0.012682
101,3,20,completed,2295,46950,19833,0.012209875,0.01221
101,4,21,completed,2233,49183,19843,0.012186541,0.012184
101,5,22,completed,2071,51254,19797,0.011452542,0.011453
101,6,23,completed,2713,53967,19823,0.014443209,0.014437
101,7,24,completed,2361,56328,19826,0.012989333,0.012991
101,8,25,completed,2426,58754,19819,0.013501542,0.013503
101,9,26,completed,2048,60802,19843,0.011431833,0.011432
101,10,27,completed,2379,63181,19826,0.013089542,0.013088
101,11,28,completed,2479,65660,19807,0.013260542,0.013244
101,12,29,completed,2517,68177,19817,0.013717,0.013716
101,13,30,completed,2163,70340,19826,0.01202425,0.012022
101,14,31,completed,2104,72444,19775,0.011564083,0.011559
101,15,32,completed,2309,74753,19823,0.0129155,0.012913
101,16,33,completed,2203,76956,19808,0.012175125,0.012176
101,17,34,completed,2135,79091,19808,0.011783416,0.011782
101,18,35,budget_interrupted,909,80000,19812,0.004588458,0.004588
102,1,36,completed,2420,82420,20065,0.014614042,0.014609
102,2,37,completed,2450,84870,20071,0.01492925,0.014923
102,3,38,completed,2388,87258,20067,0.014269875,0.014268
102,4,39,completed,2527,89785,20070,0.015672,0.015669
102,5,40,completed,2556,92341,20071,0.015676625,0.015673
102,6,41,completed,2406,94747,20071,0.014669334,0.014664
102,7,42,completed,2412,97159,20071,0.014892292,0.01489
102,8,43,completed,2430,99589,20067,0.014763708,0.014761
102,9,44,completed,2583,102172,20071,0.015750417,0.015746
102,10,45,completed,2423,104595,20064,0.014844791,0.014841
102,11,46,completed,2467,107062,20067,0.015070417,0.01507
102,12,47,completed,2336,109398,20067,0.01460275,0.014601
102,13,48,completed,2255,111653,20070,0.01350625,0.013504
102,14,49,completed,2448,114101,20067,0.014783167,0.014775
102,15,50,completed,2527,116628,20067,0.015367875,0.015362
102,16,51,completed,2542,119170,20065,0.015501541,0.015499
102,17,52,budget_interrupted,830,120000,20063,0.005186708,0.005186
401,1,53,completed,11718,131718,20071,0.06730325,0.067293
401,2,54,budget_interrupted,12282,144000,20071,0.076936583,0.076916
402,1,55,completed,12935,156935,20071,0.077512542,0.077491
402,2,56,budget_interrupted,11065,168000,20077,0.063691708,0.063658
403,1,57,completed,14685,182685,20075,0.088217375,0.088201
403,2,58,budget_interrupted,9315,192000,20071,0.054740417,0.054729
404,1,59,completed,12673,204673,20080,0.073185666,0.073167
404,2,60,budget_interrupted,11327,216000,20080,0.069909166,0.069892
405,1,61,completed,12755,228755,20080,0.077098,0.077072
405,2,62,budget_interrupted,11245,240000,20095,0.063925959,0.063909


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
4 15
7 16
11 18
18 20
15 21
9 24
16 28
22 30
15 32
34 35
5 36
8 40
18 42
32 45
45 48
28 56
10 60
54 63
63 64
20 70
2 72
28 80
30 84
2 90
69 96
27 105
56 112
110 120
12 126
40 140
69 144
31 160
126 168
14 180
159 192
194 210
0 224
148 240
92 252
200 280
21 288
222 315
223 320
42 336
50 360
400 420
210 448
127 480
452 504
468 560
117 576
474 630
546 672
254 720
340 840
415 960
932 1008
560 1120
284 1260
882 1344
614 1440
68 1680
693 2016
784 2240
2490 2520
95 2880
2352 3360
1557 4032
2868 5040
6384 6720
5744 10080
680 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20078,medium,completed,12528,20078
1,2,2,0,1,20078,large_to_small,budget_interrupted,11472,20078
2,1,3,1,3,20078,mixed,completed,11555,20078
2,2,4,0,3,20078,medium,budget_interrupted,12445,20078
3,1,5,1,5,20078,large_to_small,completed,13433,20078
3,2,6,4,5,20078,mixed,budget_interrupted,10567,20079
4,1,7,0,8,20079,medium,completed,12068,20082
4,2,8,1,8,20078,large_to_small,budget_interrupted,11932,20078
5,1,9,1,9,20081,mixed,completed,12148,20081
5,2,10,4,9,20078,medium,completed,11423,20078
5,3,11,5,9,20078,large_to_small,budget_interrupted,429,20078


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,40000,40000,17,16,1,18283,28,0.511134792,0.510993
101,insertion_2,100000,40000,40000,18,17,1,19800,53,0.2116205,0.211566
102,insertion_3,100000,40000,40000,18,17,1,20078,77,0.245516917,0.245468
401,bank_epoch_1,100000,24000,24000,2,1,1,20078,77,0.144144459,0.144082
402,bank_epoch_2,100000,24000,24000,2,1,1,20078,77,0.14223025,0.142198
403,bank_epoch_3,100000,24000,24000,2,1,1,20079,77,0.151031916,0.151004
404,bank_epoch_4,100000,24000,24000,2,1,1,20082,77,0.140703125,0.140675
405,bank_epoch_5,100000,24000,24000,3,2,1,20082,77,0.142802167,0.142757


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":64,
"completed_trajectories":56,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.689672,
"cpu_seconds":1.689231,
"covered":20082,
"uncovered":78,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103110 gaps=78 scans=240000 CPU=1.68923s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w240000_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.031351625,0.031347
100,2,2,completed,2678,5126,18129,0.036117666,0.03611
100,3,3,completed,2559,7685,18049,0.032893875,0.032885
100,4,4,completed,2398,10083,17932,0.025815792,0.025809
100,5,5,completed,2711,12794,17937,0.035739,0.035729
100,6,6,completed,2499,15293,17699,0.031763292,0.031748
100,7,7,completed,2431,17724,18226,0.031125959,0.031124
100,8,8,completed,2369,20093,18135,0.033003375,0.032993
100,9,9,completed,2501,22594,18093,0.032146416,0.032136
100,10,10,completed,2333,24927,18072,0.02993675,0.02993
100,11,11,completed,2437,27364,18018,0.029225,0.029214
100,12,12,completed,2776,30140,17883,0.035134458,0.035118
100,13,13,completed,2555,32695,18129,0.034039125,0.034037
100,14,14,completed,2437,35132,18283,0.03205175,0.032044
100,15,15,completed,2349,37481,17802,0.027849083,0.027842
100,16,16,completed,2327,39808,18244,0.029940709,0.029936
100,17,17,budget_interrupted,192,40000,18204,0.002929125,0.002929
101,1,18,completed,2217,42217,19791,0.011469,0.011464
101,2,19,completed,2387,44604,19768,0.012857292,0.012855
101,3,20,completed,2301,46905,19766,0.012081916,0.012077
101,4,21,completed,2138,49043,19772,0.01127525,0.011276
101,5,22,completed,2292,51335,19770,0.012282541,0.01228
101,6,23,completed,2221,53556,19800,0.012273833,0.012272
101,7,24,completed,2239,55795,19798,0.011738,0.011735
101,8,25,completed,2212,58007,19793,0.0114835,0.011481
101,9,26,completed,2424,60431,19788,0.0131795,0.013178
101,10,27,completed,2384,62815,19776,0.012391667,0.012386
101,11,28,completed,2093,64908,19800,0.011373041,0.011371
101,12,29,completed,2154,67062,19734,0.01141675,0.011415
101,13,30,completed,2278,69340,19793,0.012037041,0.012032
101,14,31,completed,2236,71576,19793,0.011171042,0.011172
101,15,32,completed,2175,73751,19787,0.011804084,0.011799
101,16,33,completed,2482,76233,19778,0.012833792,0.012831
101,17,34,completed,2330,78563,19761,0.012089792,0.012084
101,18,35,budget_interrupted,1437,80000,19788,0.007789583,0.007789
102,1,36,completed,2186,82186,20076,0.013312584,0.01331
102,2,37,completed,2271,84457,20078,0.013793417,0.013789
102,3,38,completed,2408,86865,20078,0.014717125,0.014712
102,4,39,completed,2279,89144,20078,0.013983167,0.013983
102,5,40,completed,2404,91548,20076,0.014675417,0.014671
102,6,41,completed,2237,93785,20078,0.013649791,0.013646
102,7,42,completed,2249,96034,20078,0.013742084,0.013742
102,8,43,completed,2512,98546,20076,0.015345292,0.015344
102,9,44,completed,2349,100895,20076,0.014451708,0.014448
102,10,45,completed,2274,103169,20074,0.014452084,0.014451
102,11,46,completed,2187,105356,20078,0.013730583,0.01373
102,12,47,completed,2408,107764,20076,0.014715584,0.014712
102,13,48,completed,2345,110109,20074,0.014413458,0.014414
102,14,49,completed,2312,112421,20078,0.014162708,0.01416
102,15,50,completed,2516,114937,20078,0.015266542,0.015262
102,16,51,completed,2210,117147,20071,0.013415583,0.013411
102,17,52,completed,2341,119488,20076,0.014440542,0.014438
102,18,53,budget_interrupted,512,120000,20078,0.003180625,0.003181
401,1,54,completed,12528,132528,20078,0.071621042,0.071603
401,2,55,budget_interrupted,11472,144000,20078,0.072442625,0.072402
402,1,56,completed,11555,155555,20078,0.069938666,0.069919
402,2,57,budget_interrupted,12445,168000,20078,0.072206541,0.072195
403,1,58,completed,13433,181433,20078,0.084938042,0.084931
403,2,59,budget_interrupted,10567,192000,20079,0.065979291,0.065969
404,1,60,completed,12068,204068,20082,0.068355917,0.06834
404,2,61,budget_interrupted,11932,216000,20078,0.072256834,0.072246
405,1,62,completed,12148,228148,20081,0.075299167,0.075278
405,2,63,completed,11423,239571,20078,0.064562459,0.064542
405,3,64,budget_interrupted,429,240000,20078,0.002796166,0.002798


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/assignment.txt <==
3 8
8 9
6 10
1 12
10 14
0 15
7 16
14 18
2 20
1 21
21 24
18 28
18 30
15 32
34 35
5 36
9 40
16 42
20 45
9 48
32 56
12 60
19 63
63 64
44 70
29 72
33 80
28 84
38 90
63 96
13 105
14 112
84 120
40 126
54 140
137 144
1 160
4 168
92 180
31 192
160 210
42 224
177 240
250 252
264 280
191 288
99 315
241 320
70 336
164 360
412 420
154 448
354 480
124 504
224 560
95 576
344 630
322 672
497 720
624 840
81 960
880 1008
434 1120
834 1260
826 1344
1074 1440
294 1680
376 2016
1274 2240
1254 2520
1361 2880
504 3360
1384 4032
5034 5040
4018 6720
8050 10080
8904 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20062,medium,completed,13794,20062
1,2,2,0,1,20062,large_to_small,completed,13135,20065
1,3,3,0,1,20062,mixed,completed,13620,20068
1,4,4,0,1,20062,medium,completed,12697,20064
1,5,5,0,1,20062,large_to_small,completed,12614,20065
1,6,6,0,1,20062,mixed,completed,14422,20063
1,7,7,0,1,20062,medium,completed,12454,20065
1,8,8,0,1,20062,large_to_small,budget_interrupted,3264,20062
2,1,9,10,13,20060,mixed,completed,13735,20068
2,2,10,12,13,20056,medium,completed,13225,20070
2,3,11,1,13,20065,large_to_small,completed,14019,20065
2,4,12,5,13,20064,mixed,completed,12883,20064
2,5,13,2,13,20065,medium,completed,12212,20065
2,6,14,3,13,20065,large_to_small,completed,13942,20066
2,7,15,7,13,20062,mixed,completed,13505,20063
2,8,16,4,13,20065,medium,budget_interrupted,2479,20065
3,1,17,15,20,20064,large_to_small,completed,15058,20065
3,2,18,14,20,20064,mixed,completed,12911,20065
3,3,19,6,20,20065,medium,completed,13591,20065
3,4,20,18,20,20063,large_to_small,completed,13564,20070
3,5,21,7,20,20065,mixed,completed,11104,20065
3,6,22,3,20,20067,medium,completed,11551,20080
3,7,23,4,20,20066,large_to_small,completed,14092,20066
3,8,24,2,20,20068,mixed,budget_interrupted,4129,20072
4,1,25,15,20,20065,medium,completed,12143,20065
4,2,26,17,20,20065,large_to_small,completed,13874,20065
4,3,27,16,20,20065,mixed,completed,14287,20068
4,4,28,8,20,20067,medium,completed,11548,20078
4,5,29,2,20,20072,large_to_small,completed,13643,20072
4,6,30,10,20,20066,mixed,completed,12200,20078
4,7,31,6,20,20068,medium,completed,12092,20069
4,8,32,11,20,20066,large_to_small,budget_interrupted,6213,20106
5,1,33,0,1,20106,mixed,completed,12206,20134
5,2,34,0,1,20106,medium,completed,14041,20126
5,3,35,0,1,20106,large_to_small,completed,13492,20130
5,4,36,0,1,20106,mixed,completed,14489,20106
5,5,37,0,1,20106,medium,completed,13249,20135
5,6,38,0,1,20106,large_to_small,completed,14250,20134
5,7,39,0,1,20106,mixed,completed,13067,20120
5,8,40,0,1,20106,medium,budget_interrupted,1206,20117


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18395,28,2.0294775,2.028955
101,insertion_2,100000,160000,160000,71,70,1,19837,53,0.862970375,0.862594
102,insertion_3,100000,160000,160000,68,67,1,20062,77,0.965812375,0.965527
401,bank_epoch_1,100000,96000,96000,8,7,1,20068,77,0.572391625,0.572253
402,bank_epoch_2,100000,96000,96000,8,7,1,20070,77,0.583411458,0.583299
403,bank_epoch_3,100000,96000,96000,8,7,1,20080,77,0.576678667,0.576535
404,bank_epoch_4,100000,96000,96000,8,7,1,20106,77,0.577374833,0.577267
405,bank_epoch_5,100000,96000,96000,8,7,1,20135,77,0.553266416,0.553097


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103101,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":245,
"completed_trajectories":237,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.721827041,
"cpu_seconds":6.719969,
"covered":20135,
"uncovered":25,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103101 gaps=25 scans=960000 CPU=6.71997s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2519,2519,18214,0.026067333,0.026063
100,2,2,completed,2275,4794,18047,0.029178875,0.029178
100,3,3,completed,2266,7060,18056,0.03058575,0.030577
100,4,4,completed,2434,9494,17918,0.031515291,0.031495
100,5,5,completed,2441,11935,18083,0.033396416,0.033385
100,6,6,completed,2566,14501,18257,0.0296115,0.02961
100,7,7,completed,2451,16952,17968,0.026703583,0.026688
100,8,8,completed,2335,19287,18071,0.031439625,0.031421
100,9,9,completed,2494,21781,17923,0.0312425,0.031219
100,10,10,completed,2339,24120,17997,0.030734083,0.0307
100,11,11,completed,2460,26580,18392,0.030639375,0.030618
100,12,12,completed,2353,28933,17765,0.029622375,0.0296
100,13,13,completed,2812,31745,18158,0.034255667,0.034232
100,14,14,completed,2675,34420,18257,0.030619583,0.030611
100,15,15,completed,2427,36847,18266,0.031463959,0.031463
100,16,16,completed,2572,39419,17944,0.031109334,0.031109
100,17,17,completed,2299,41718,18280,0.028819583,0.028819
100,18,18,completed,2217,43935,18280,0.029307917,0.029307
100,19,19,completed,2347,46282,18149,0.029443916,0.029442
100,20,20,completed,2200,48482,18015,0.027075375,0.027076
100,21,21,completed,2283,50765,17812,0.033164333,0.033148
100,22,22,completed,2202,52967,18060,0.026647583,0.026641
100,23,23,completed,2581,55548,18032,0.0309165,0.030907
100,24,24,completed,2466,58014,18081,0.033110959,0.033108
100,25,25,completed,2131,60145,17479,0.031349625,0.031347
100,26,26,completed,2328,62473,18063,0.027068583,0.027061
100,27,27,completed,2683,65156,18071,0.033759875,0.03375
100,28,28,completed,2609,67765,18001,0.030792791,0.030788
100,29,29,completed,2431,70196,17709,0.036174875,0.036152
100,30,30,completed,2528,72724,17929,0.031071125,0.031064
100,31,31,completed,2446,75170,17837,0.031423209,0.031418
100,32,32,completed,2599,77769,18207,0.036040542,0.036035
100,33,33,completed,2341,80110,17518,0.030585416,0.030579
100,34,34,completed,2700,82810,18108,0.028970667,0.028966
100,35,35,completed,2470,85280,17844,0.032727833,0.032724
100,36,36,completed,2540,87820,18156,0.032088541,0.032085
100,37,37,completed,2381,90201,18395,0.03088175,0.03087
100,38,38,completed,2802,93003,18135,0.038265125,0.038259
100,39,39,completed,2303,95306,18164,0.024315959,0.024313
100,40,40,completed,2364,97670,17912,0.029571042,0.029564
100,41,41,completed,2289,99959,18202,0.030144166,0.030138
100,42,42,completed,2289,102248,17928,0.024766833,0.02476
100,43,43,completed,2489,104737,18066,0.031520625,0.031508
100,44,44,completed,2327,107064,18165,0.029381583,0.029379
100,45,45,completed,2513,109577,18150,0.031618666,0.031612
100,46,46,completed,2296,111873,18270,0.030844333,0.030837
100,47,47,completed,2360,114233,18196,0.031755459,0.031744
100,48,48,completed,2225,116458,18196,0.028387583,0.028383
100,49,49,completed,2382,118840,17779,0.033826208,0.033824
100,50,50,completed,2710,121550,18239,0.035154459,0.035145
100,51,51,completed,2303,123853,17863,0.02833825,0.028331
100,52,52,completed,2485,126338,17856,0.031369291,0.031361
100,53,53,completed,2598,128936,18283,0.030885875,0.030877
100,54,54,completed,2991,131927,18229,0.036156542,0.036155
100,55,55,completed,2225,134152,18018,0.028284625,0.028285
100,56,56,completed,2564,136716,18152,0.035587666,0.035588
100,57,57,completed,2899,139615,18048,0.040386875,0.040387
100,58,58,completed,2758,142373,17964,0.033637583,0.033638
100,59,59,completed,2533,144906,18093,0.0337955,0.033796
100,60,60,completed,2404,147310,18198,0.026063334,0.026062
100,61,61,completed,2089,149399,17948,0.023825666,0.023822
100,62,62,completed,2525,151924,18035,0.0354795,0.035477
100,63,63,completed,2598,154522,17980,0.033965834,0.033961
100,64,64,completed,2571,157093,18041,0.032871,0.032866
100,65,65,completed,2586,159679,18356,0.034832083,0.034821
100,66,66,budget_interrupted,321,160000,18020,0.004597291,0.004592
101,1,67,completed,2224,162224,19817,0.012286667,0.012287
101,2,68,completed,2351,164575,19820,0.012747958,0.012743
101,3,69,completed,2202,166777,19795,0.011912,0.01191
101,4,70,completed,2082,168859,19837,0.011071791,0.011068
101,5,71,completed,2239,171098,19821,0.012118042,0.012116
101,6,72,completed,2121,173219,19786,0.011304666,0.0113
101,7,73,completed,2185,175404,19829,0.011409041,0.011407
101,8,74,completed,2141,177545,19816,0.011417416,0.011408
101,9,75,completed,2152,179697,19817,0.01158075,0.011577
101,10,76,completed,2196,181893,19815,0.011808834,0.011801
101,11,77,completed,2040,183933,19821,0.010875042,0.010875
101,12,78,completed,2345,186278,19814,0.012903292,0.012903
101,13,79,completed,2228,188506,19823,0.01174475,0.011739
101,14,80,completed,2254,190760,19809,0.011873667,0.011869
101,15,81,completed,2348,193108,19813,0.012699,0.012697
101,16,82,completed,2053,195161,19804,0.011039208,0.011035
101,17,83,completed,2274,197435,19833,0.011760958,0.011758
101,18,84,completed,2479,199914,19805,0.013392292,0.013387
101,19,85,completed,2228,202142,19825,0.011771958,0.01177
101,20,86,completed,2176,204318,19816,0.01186875,0.011829
101,21,87,completed,2302,206620,19821,0.012609292,0.012589
101,22,88,completed,2225,208845,19821,0.012435375,0.012436
101,23,89,completed,2193,211038,19807,0.01219275,0.012193
101,24,90,completed,2250,213288,19813,0.012218917,0.012212
101,25,91,completed,2248,215536,19813,0.011845833,0.011838
101,26,92,completed,2433,217969,19821,0.013171292,0.01317
101,27,93,completed,2326,220295,19809,0.012599916,0.012586
101,28,94,completed,2270,222565,19777,0.01233025,0.012328
101,29,95,completed,2159,224724,19825,0.011434875,0.01143
101,30,96,completed,2398,227122,19806,0.012899375,0.012897
101,31,97,completed,2148,229270,19817,0.011448792,0.011444
101,32,98,completed,2402,231672,19829,0.012850125,0.012848
101,33,99,completed,2457,234129,19817,0.012892792,0.012889
101,34,100,completed,2296,236425,19829,0.012234834,0.012235
101,35,101,completed,2303,238728,19823,0.012363834,0.012357
101,36,102,completed,2315,241043,19821,0.012280042,0.012271
101,37,103,completed,2009,243052,19763,0.010924333,0.010914
101,38,104,completed,2554,245606,19817,0.014143917,0.014135
101,39,105,completed,2379,247985,19811,0.013089209,0.013074
101,40,106,completed,2250,250235,19837,0.012507292,0.012502
101,41,107,completed,2214,252449,19816,0.012065458,0.012061
101,42,108,completed,2250,254699,19817,0.011947083,0.011946
101,43,109,completed,2343,257042,19807,0.012574041,0.012569
101,44,110,completed,2211,259253,19821,0.01165825,0.011656
101,45,111,completed,2380,261633,19808,0.013106667,0.013099
101,46,112,completed,2372,264005,19821,0.012696958,0.012695
101,47,113,completed,2236,266241,19790,0.011489541,0.011486
101,48,114,completed,2176,268417,19815,0.011783292,0.011781
101,49,115,completed,2220,270637,19821,0.011977,0.011975
101,50,116,completed,2222,272859,19821,0.012136709,0.012117
101,51,117,completed,2396,275255,19821,0.013504625,0.013498
101,52,118,completed,2254,277509,19837,0.011872542,0.011869
101,53,119,completed,2459,279968,19798,0.013614,0.013609
101,54,120,completed,2194,282162,19819,0.011570708,0.011568
101,55,121,completed,2331,284493,19813,0.012661917,0.01266
101,56,122,completed,2124,286617,19813,0.011578708,0.011577
101,57,123,completed,2084,288701,19814,0.011049375,0.01104
101,58,124,completed,2144,290845,19821,0.011551125,0.011547
101,59,125,completed,2238,293083,19817,0.011806709,0.011804
101,60,126,completed,2398,295481,19810,0.013297458,0.013297
101,61,127,completed,2353,297834,19817,0.012713958,0.012711
101,62,128,completed,2151,299985,19805,0.011970041,0.011968
101,63,129,completed,2078,302063,19808,0.010961709,0.010961
101,64,130,completed,2390,304453,19826,0.012711458,0.012711
101,65,131,completed,2309,306762,19821,0.012774166,0.012772
101,66,132,completed,2276,309038,19817,0.012149708,0.012148
101,67,133,completed,2195,311233,19817,0.011836417,0.011834
101,68,134,completed,2169,313402,19817,0.011537375,0.011536
101,69,135,completed,2532,315934,19825,0.013863917,0.013861
101,70,136,completed,2199,318133,19815,0.01212875,0.012132
101,71,137,budget_interrupted,1867,320000,19819,0.010034875,0.010032
102,1,138,completed,2384,322384,20061,0.014385667,0.014383
102,2,139,completed,2501,324885,20054,0.015048041,0.01504
102,3,140,completed,2200,327085,20056,0.013315792,0.013314
102,4,141,completed,2345,329430,20052,0.014545208,0.014545
102,5,142,completed,2503,331933,20059,0.014994208,0.01499
102,6,143,completed,2465,334398,20059,0.015037625,0.015036
102,7,144,completed,2447,336845,20058,0.015160875,0.015158
102,8,145,completed,2491,339336,20061,0.015320917,0.015318
102,9,146,completed,2220,341556,20062,0.013526125,0.013526
102,10,147,completed,2336,343892,20058,0.014137708,0.014135
102,11,148,completed,2506,346398,20061,0.015004667,0.015
102,12,149,completed,2241,348639,20058,0.013416792,0.013414
102,13,150,completed,2522,351161,20061,0.015357208,0.015352
102,14,151,completed,2354,353515,20062,0.014069916,0.014065
102,15,152,completed,2293,355808,20061,0.013833375,0.013828
102,16,153,completed,2280,358088,20057,0.013558875,0.013557
102,17,154,completed,2313,360401,20057,0.013785584,0.013781
102,18,155,completed,2372,362773,20059,0.014398709,0.014394
102,19,156,completed,2359,365132,20062,0.014034083,0.014032
102,20,157,completed,2373,367505,20061,0.014423083,0.014421
102,21,158,completed,2526,370031,20059,0.015313542,0.015312
102,22,159,completed,2431,372462,20061,0.01449475,0.014476
102,23,160,completed,2350,374812,20061,0.014150583,0.014149
102,24,161,completed,2491,377303,20058,0.015254375,0.015254
102,25,162,completed,2528,379831,20061,0.0151735,0.01517
102,26,163,completed,2482,382313,20061,0.01486825,0.014859
102,27,164,completed,2433,384746,20062,0.014790291,0.014791
102,28,165,completed,2384,387130,20062,0.014722916,0.014717
102,29,166,completed,2347,389477,20061,0.014340666,0.014339
102,30,167,completed,2408,391885,20061,0.014513417,0.014512
102,31,168,completed,2377,394262,20058,0.014479125,0.014477
102,32,169,completed,2329,396591,20062,0.013721792,0.01372
102,33,170,completed,2534,399125,20061,0.015407791,0.015407
102,34,171,completed,2268,401393,20059,0.013767334,0.013763
102,35,172,completed,2298,403691,20061,0.014080542,0.014082
102,36,173,completed,2389,406080,20061,0.014142167,0.014142
102,37,174,completed,2385,408465,20059,0.014375375,0.014375
102,38,175,completed,2415,410880,20061,0.014404041,0.014399
102,39,176,completed,2396,413276,20058,0.01424575,0.014223
102,40,177,completed,2709,415985,20061,0.016037208,0.016033
102,41,178,completed,2383,418368,20062,0.014618791,0.014595
102,42,179,completed,2310,420678,20061,0.014425208,0.014423
102,43,180,completed,2392,423070,20057,0.014610292,0.014609
102,44,181,completed,2505,425575,20061,0.01491525,0.014911
102,45,182,completed,2314,427889,20061,0.013836709,0.013832
102,46,183,completed,2287,430176,20061,0.013723667,0.013722
102,47,184,completed,2281,432457,20055,0.013659875,0.013659
102,48,185,completed,2206,434663,20057,0.013218459,0.013214
102,49,186,completed,2385,437048,20059,0.014271292,0.014271
102,50,187,completed,2413,439461,20060,0.014373375,0.014369
102,51,188,completed,2392,441853,20062,0.014348375,0.014336
102,52,189,completed,2348,444201,20062,0.014657416,0.014657
102,53,190,completed,2307,446508,20061,0.014275667,0.014276
102,54,191,completed,2233,448741,20062,0.0137205,0.01372
102,55,192,completed,2307,451048,20062,0.013770042,0.013768
102,56,193,completed,2420,453468,20057,0.014717875,0.014713
102,57,194,completed,2304,455772,20055,0.014009292,0.014007
102,58,195,completed,2313,458085,20062,0.013925792,0.013923
102,59,196,completed,2298,460383,20061,0.01380925,0.01381
102,60,197,completed,2477,462860,20062,0.014592458,0.014588
102,61,198,completed,2333,465193,20058,0.013949958,0.013945
102,62,199,completed,2438,467631,20061,0.0146285,0.014624
102,63,200,completed,2417,470048,20057,0.014436334,0.014434
102,64,201,completed,2455,472503,20062,0.014635917,0.014632
102,65,202,completed,2315,474818,20061,0.013803292,0.013798
102,66,203,completed,2346,477164,20053,0.014056708,0.014055
102,67,204,completed,2264,479428,20057,0.013479916,0.013475
102,68,205,budget_interrupted,572,480000,20058,0.0034855,0.003486
401,1,206,completed,13794,493794,20062,0.080265333,0.080246
401,2,207,completed,13135,506929,20065,0.0802245,0.080204
401,3,208,completed,13620,520549,20068,0.081451959,0.081434
401,4,209,completed,12697,533246,20064,0.073083083,0.073068
401,5,210,completed,12614,545860,20065,0.076496375,0.076481
401,6,211,completed,14422,560282,20063,0.088074416,0.088047
401,7,212,completed,12454,572736,20065,0.070736541,0.070722
401,8,213,budget_interrupted,3264,576000,20062,0.021743708,0.021738
402,1,214,completed,13735,589735,20068,0.084407167,0.084393
402,2,215,completed,13225,602960,20070,0.074601458,0.074583
402,3,216,completed,14019,616979,20065,0.084385375,0.084351
402,4,217,completed,12883,629862,20064,0.080647541,0.080634
402,5,218,completed,12212,642074,20065,0.070123208,0.070112
402,6,219,completed,13942,656016,20066,0.085499542,0.085483
402,7,220,completed,13505,669521,20063,0.088569917,0.08857
402,8,221,budget_interrupted,2479,672000,20065,0.014778208,0.014778
403,1,222,completed,15058,687058,20065,0.094388167,0.094377
403,2,223,completed,12911,699969,20065,0.077834916,0.077816
403,3,224,completed,13591,713560,20065,0.077680125,0.077658
403,4,225,completed,13564,727124,20070,0.082536083,0.082514
403,5,226,completed,11104,738228,20065,0.067315667,0.067303
403,6,227,completed,11551,749779,20080,0.065206125,0.065194
403,7,228,completed,14092,763871,20066,0.087421833,0.087388
403,8,229,budget_interrupted,4129,768000,20072,0.023918959,0.023913
404,1,230,completed,12143,780143,20065,0.068720917,0.068708
404,2,231,completed,13874,794017,20065,0.087961167,0.087962
404,3,232,completed,14287,808304,20068,0.088869917,0.088859
404,4,233,completed,11548,819852,20078,0.064669167,0.064621
404,5,234,completed,13643,833495,20072,0.083851541,0.08385
404,6,235,completed,12200,845695,20078,0.075817125,0.075807
404,7,236,completed,12092,857787,20069,0.069314875,0.069306
404,8,237,budget_interrupted,6213,864000,20106,0.037902084,0.037894
405,1,238,completed,12206,876206,20134,0.073336583,0.073324
405,2,239,completed,14041,890247,20126,0.077662333,0.077609
405,3,240,completed,13492,903739,20130,0.078507167,0.078495
405,4,241,completed,14489,918228,20106,0.086161584,0.08614
405,5,242,completed,13249,931477,20135,0.069405166,0.069378
405,6,243,completed,14250,945727,20134,0.08282,0.082786
405,7,244,completed,13067,958794,20120,0.07851225,0.078509
405,8,245,budget_interrupted,1206,960000,20117,0.006573875,0.006574


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
1 15
7 16
14 18
2 20
15 21
1 24
0 28
10 30
15 32
34 35
5 36
5 40
12 42
11 45
13 48
18 56
52 60
6 63
63 64
24 70
65 72
69 80
60 84
20 90
31 96
64 105
98 112
6 120
48 126
4 140
29 144
53 160
24 168
92 180
159 192
124 210
154 224
37 240
216 252
14 280
191 288
29 315
214 320
276 336
270 360
150 420
266 448
133 480
90 504
494 560
95 576
614 630
108 672
677 720
66 840
554 960
780 1008
774 1120
1110 1260
42 1344
1253 1440
1470 1680
444 2016
1334 2240
1950 2520
1692 2880
630 3360
3132 4032
3990 5040
1834 6720
2310 10080
9180 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20107,medium,completed,11878,20133
1,2,2,0,1,20107,large_to_small,completed,13858,20137
1,3,3,0,1,20107,mixed,completed,13072,20134
1,4,4,0,1,20107,medium,completed,13435,20159
1,5,5,0,1,20107,large_to_small,completed,14906,20114
1,6,6,0,1,20107,mixed,completed,12653,20137
1,7,7,0,1,20107,medium,completed,12077,20141
1,8,8,0,1,20107,large_to_small,budget_interrupted,4121,20107
2,1,9,0,1,20159,mixed,completed,12900,20159
2,2,10,0,1,20159,medium,completed,14589,20159
2,3,11,0,1,20159,large_to_small,completed,14168,20159
2,4,12,0,1,20159,mixed,completed,12709,20159
2,5,13,0,1,20159,medium,completed,13292,20159
2,6,14,0,1,20159,large_to_small,completed,14094,20159
2,7,15,0,1,20159,mixed,completed,13716,20159
2,8,16,0,1,20159,medium,budget_interrupted,532,20159
3,1,17,5,12,20159,large_to_small,completed,13799,20159
3,2,18,3,12,20155,mixed,completed,14587,20157
3,3,19,0,12,20159,medium,completed,13312,20159
3,4,20,1,12,20159,large_to_small,completed,13063,20159
3,5,21,2,12,20157,mixed,completed,12410,20157
3,6,22,10,12,20159,medium,completed,13017,20159
3,7,23,11,12,20159,large_to_small,completed,14404,20159
3,8,24,8,12,20159,mixed,budget_interrupted,1408,20159
4,1,25,15,20,20159,medium,completed,13477,20159
4,2,26,17,20,20159,large_to_small,completed,14244,20159
4,3,27,16,20,20159,mixed,completed,13447,20159
4,4,28,0,20,20159,medium,completed,13209,20159
4,5,29,13,20,20159,large_to_small,completed,15053,20159
4,6,30,6,20,20150,mixed,completed,12199,20150
4,7,31,18,20,20159,medium,completed,13131,20159
4,8,32,2,20,20157,large_to_small,budget_interrupted,1240,20157
5,1,33,7,20,20153,mixed,completed,12380,20153
5,2,34,1,20,20159,medium,completed,12984,20159
5,3,35,4,20,20157,large_to_small,completed,13512,20159
5,4,36,17,20,20159,mixed,completed,13986,20159
5,5,37,9,20,20150,medium,completed,12889,20152
5,6,38,14,20,20159,large_to_small,completed,14015,20159
5,7,39,13,20,20159,mixed,completed,12657,20159
5,8,40,19,20,20159,medium,budget_interrupted,3577,20159


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,66,0,18423,28,2.046161625,2.045378
101,insertion_2,100000,160000,160000,74,73,1,19887,53,0.837698083,0.8375
102,insertion_3,100000,160000,160000,67,66,1,20107,77,0.948483834,0.948246
401,bank_epoch_1,100000,96000,96000,8,7,1,20159,77,0.5377405,0.537562
402,bank_epoch_2,100000,96000,96000,8,7,1,20159,77,0.53324525,0.533153
403,bank_epoch_3,100000,96000,96000,8,7,1,20159,77,0.538298541,0.538091
404,bank_epoch_4,100000,96000,96000,8,7,1,20159,77,0.524539167,0.524334
405,bank_epoch_5,100000,96000,96000,8,7,1,20159,77,0.532217125,0.532097


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103102,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":247,
"completed_trajectories":240,
"budget_interrupted_trajectories":7,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.498840917,
"cpu_seconds":6.496819,
"covered":20159,
"uncovered":1,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103102 gaps=1 scans=960000 CPU=6.49682s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2144,2144,18169,0.027130042,0.027123
100,2,2,completed,2360,4504,18083,0.029851541,0.029851
100,3,3,completed,2581,7085,18298,0.033157125,0.033138
100,4,4,completed,2640,9725,17941,0.032645833,0.032647
100,5,5,completed,2529,12254,18140,0.032407208,0.032402
100,6,6,completed,2405,14659,18115,0.033102667,0.033078
100,7,7,completed,2441,17100,18123,0.032498792,0.032486
100,8,8,completed,2657,19757,18147,0.032561583,0.032554
100,9,9,completed,2419,22176,18314,0.031813125,0.031797
100,10,10,completed,2148,24324,17855,0.026629,0.026621
100,11,11,completed,2293,26617,18028,0.028844709,0.028838
100,12,12,completed,2428,29045,18129,0.033179542,0.033168
100,13,13,completed,2624,31669,18257,0.032082292,0.032062
100,14,14,completed,2422,34091,18184,0.028934125,0.028921
100,15,15,completed,2139,36230,18076,0.029607334,0.029607
100,16,16,completed,2384,38614,17837,0.034047542,0.034046
100,17,17,completed,2348,40962,18025,0.030882958,0.030881
100,18,18,completed,2454,43416,18033,0.031413875,0.031401
100,19,19,completed,2395,45811,18196,0.032423167,0.032405
100,20,20,completed,2291,48102,18159,0.029962667,0.029962
100,21,21,completed,2727,50829,18423,0.035858583,0.035851
100,22,22,completed,2802,53631,18233,0.03228925,0.032286
100,23,23,completed,2464,56095,17977,0.028092584,0.028085
100,24,24,completed,2223,58318,18176,0.027442291,0.027436
100,25,25,completed,2529,60847,17817,0.036048458,0.036041
100,26,26,completed,2251,63098,18159,0.02865975,0.028649
100,27,27,completed,2555,65653,18214,0.026593292,0.026591
100,28,28,completed,2294,67947,17852,0.03248775,0.032481
100,29,29,completed,2406,70353,18118,0.029117833,0.029116
100,30,30,completed,2557,72910,17671,0.036176292,0.036156
100,31,31,completed,2451,75361,18176,0.0311085,0.031105
100,32,32,completed,2520,77881,18048,0.034758375,0.034753
100,33,33,completed,2436,80317,18118,0.030758084,0.030759
100,34,34,completed,2244,82561,17959,0.029055125,0.029045
100,35,35,completed,2391,84952,18201,0.031408916,0.031395
100,36,36,completed,2402,87354,17954,0.029874209,0.029868
100,37,37,completed,2541,89895,18124,0.032404584,0.032399
100,38,38,completed,2506,92401,18280,0.034229375,0.034219
100,39,39,completed,2225,94626,18042,0.029971542,0.029967
100,40,40,completed,2180,96806,17994,0.028487208,0.028487
100,41,41,completed,2146,98952,17809,0.032400958,0.032397
100,42,42,completed,2303,101255,17679,0.030957291,0.030956
100,43,43,completed,2532,103787,17992,0.033186333,0.033178
100,44,44,completed,2335,106122,18205,0.03247175,0.032464
100,45,45,completed,2518,108640,18168,0.030389,0.030385
100,46,46,completed,2309,110949,18124,0.030224208,0.030217
100,47,47,completed,2410,113359,18025,0.032268083,0.03222
100,48,48,completed,2366,115725,18247,0.028731083,0.028727
100,49,49,completed,2381,118106,18280,0.03108725,0.031085
100,50,50,completed,2586,120692,18229,0.031391708,0.031378
100,51,51,completed,2829,123521,18229,0.035315417,0.035126
100,52,52,completed,2199,125720,17792,0.025958875,0.025956
100,53,53,completed,2584,128304,18226,0.030953167,0.030944
100,54,54,completed,2439,130743,18175,0.028396291,0.028392
100,55,55,completed,2329,133072,17994,0.024634333,0.024631
100,56,56,completed,2621,135693,17811,0.035567625,0.035555
100,57,57,completed,2355,138048,18217,0.026099334,0.026092
100,58,58,completed,2347,140395,18280,0.031438584,0.031432
100,59,59,completed,2605,143000,18210,0.030916875,0.030906
100,60,60,completed,2540,145540,17915,0.031681792,0.031671
100,61,61,completed,2424,147964,18147,0.031221167,0.03122
100,62,62,completed,2248,150212,18012,0.030792209,0.030769
100,63,63,completed,2318,152530,18202,0.030218292,0.030213
100,64,64,completed,2481,155011,18082,0.031920375,0.031912
100,65,65,completed,2406,157417,18161,0.028843875,0.028844
100,66,66,completed,2583,160000,18187,0.0308695,0.030861
101,1,67,completed,2254,162254,19850,0.012089958,0.01209
101,2,68,completed,2100,164354,19887,0.010845042,0.010839
101,3,69,completed,2117,166471,19852,0.010738417,0.010737
101,4,70,completed,2175,168646,19875,0.011365625,0.011366
101,5,71,completed,2268,170914,19859,0.012376875,0.012376
101,6,72,completed,2183,173097,19853,0.011473167,0.011473
101,7,73,completed,2116,175213,19875,0.010883875,0.010882
101,8,74,completed,2136,177349,19887,0.010919959,0.010916
101,9,75,completed,2308,179657,19828,0.011846625,0.011844
101,10,76,completed,2175,181832,19859,0.0116575,0.011652
101,11,77,completed,2233,184065,19836,0.01165575,0.011657
101,12,78,completed,2185,186250,19871,0.010953625,0.010952
101,13,79,completed,2258,188508,19863,0.012085208,0.012083
101,14,80,completed,2140,190648,19835,0.011438667,0.011436
101,15,81,completed,2077,192725,19885,0.01057225,0.01057
101,16,82,completed,2248,194973,19851,0.011638583,0.011634
101,17,83,completed,2230,197203,19867,0.011683875,0.011668
101,18,84,completed,2065,199268,19873,0.010584625,0.010582
101,19,85,completed,2075,201343,19879,0.011003583,0.011001
101,20,86,completed,1992,203335,19861,0.010657667,0.010659
101,21,87,completed,2285,205620,19835,0.0119695,0.011967
101,22,88,completed,2069,207689,19852,0.010901958,0.010897
101,23,89,completed,2296,209985,19877,0.011841167,0.01184
101,24,90,completed,2058,212043,19863,0.011019958,0.011018
101,25,91,completed,2021,214064,19839,0.011083916,0.011082
101,26,92,completed,2096,216160,19839,0.0109865,0.010986
101,27,93,completed,1972,218132,19877,0.010056625,0.010055
101,28,94,completed,2385,220517,19873,0.012518792,0.012518
101,29,95,completed,2107,222624,19831,0.010583375,0.010581
101,30,96,completed,1978,224602,19887,0.010441333,0.010441
101,31,97,completed,2127,226729,19879,0.010884459,0.01088
101,32,98,completed,2173,228902,19847,0.011652833,0.011653
101,33,99,completed,2060,230962,19877,0.010415333,0.010414
101,34,100,completed,2357,233319,19887,0.01207375,0.01207
101,35,101,completed,2213,235532,19887,0.011631333,0.011631
101,36,102,completed,2227,237759,19863,0.012227625,0.012225
101,37,103,completed,2208,239967,19829,0.0118255,0.011824
101,38,104,completed,2226,242193,19859,0.01188625,0.01188
101,39,105,completed,2090,244283,19875,0.010539458,0.010538
101,40,106,completed,2187,246470,19806,0.011628833,0.011627
101,41,107,completed,2067,248537,19867,0.01084925,0.010848
101,42,108,completed,2243,250780,19877,0.011864792,0.011863
101,43,109,completed,2119,252899,19883,0.010878083,0.010877
101,44,110,completed,2211,255110,19803,0.011622917,0.011619
101,45,111,completed,2198,257308,19827,0.011457667,0.011445
101,46,112,completed,2206,259514,19842,0.011805541,0.011803
101,47,113,completed,2203,261717,19877,0.01113075,0.011126
101,48,114,completed,2101,263818,19813,0.011386125,0.011386
101,49,115,completed,2069,265887,19863,0.010301375,0.0103
101,50,116,completed,2240,268127,19876,0.01147075,0.011467
101,51,117,completed,2028,270155,19861,0.010879416,0.01088
101,52,118,completed,2326,272481,19863,0.012370625,0.012369
101,53,119,completed,2335,274816,19811,0.0125915,0.01259
101,54,120,completed,1923,276739,19880,0.0098455,0.009845
101,55,121,completed,2183,278922,19854,0.011719334,0.011722
101,56,122,completed,2089,281011,19880,0.010512375,0.010511
101,57,123,completed,2148,283159,19887,0.011000625,0.010999
101,58,124,completed,2206,285365,19863,0.011646417,0.011642
101,59,125,completed,2216,287581,19859,0.01159775,0.011596
101,60,126,completed,2175,289756,19827,0.011412792,0.01141
101,61,127,completed,2200,291956,19872,0.011262334,0.011258
101,62,128,completed,1998,293954,19875,0.010216333,0.010215
101,63,129,completed,2495,296449,19836,0.012796708,0.012794
101,64,130,completed,2226,298675,19861,0.011812334,0.011807
101,65,131,completed,2143,300818,19861,0.011714708,0.011712
101,66,132,completed,2181,302999,19869,0.011589709,0.011587
101,67,133,completed,2125,305124,19866,0.011324708,0.011322
101,68,134,completed,2341,307465,19877,0.012173167,0.012174
101,69,135,completed,2288,309753,19875,0.0119955,0.011994
101,70,136,completed,2324,312077,19887,0.011813958,0.011812
101,71,137,completed,1993,314070,19853,0.010358792,0.010355
101,72,138,completed,2330,316400,19821,0.012507042,0.012503
101,73,139,completed,2070,318470,19851,0.011037875,0.011038
101,74,140,budget_interrupted,1530,320000,19887,0.007874625,0.007873
102,1,141,completed,2429,322429,20107,0.014359417,0.014355
102,2,142,completed,2478,324907,20106,0.014823958,0.014789
102,3,143,completed,2427,327334,20107,0.014451334,0.014445
102,4,144,completed,2382,329716,20107,0.013870333,0.013868
102,5,145,completed,2414,332130,20107,0.01444775,0.014448
102,6,146,completed,2414,334544,20106,0.014322708,0.014319
102,7,147,completed,2631,337175,20107,0.015563709,0.015556
102,8,148,completed,2444,339619,20102,0.014665,0.014665
102,9,149,completed,2344,341963,20107,0.0137385,0.013734
102,10,150,completed,2454,344417,20107,0.014653792,0.014652
102,11,151,completed,2265,346682,20107,0.013297084,0.013294
102,12,152,completed,2524,349206,20107,0.0146465,0.014641
102,13,153,completed,2286,351492,20107,0.013762125,0.01376
102,14,154,completed,2606,354098,20107,0.015096417,0.015095
102,15,155,completed,2411,356509,20107,0.01455575,0.014556
102,16,156,completed,2272,358781,20106,0.013390625,0.013388
102,17,157,completed,2261,361042,20107,0.013344083,0.013339
102,18,158,completed,2290,363332,20107,0.013343542,0.01334
102,19,159,completed,2278,365610,20107,0.01337275,0.013371
102,20,160,completed,2371,367981,20107,0.01406425,0.014063
102,21,161,completed,2433,370414,20107,0.01451,0.014511
102,22,162,completed,2382,372796,20107,0.01416875,0.014167
102,23,163,completed,2405,375201,20103,0.014191917,0.014189
102,24,164,completed,2337,377538,20107,0.013626625,0.013625
102,25,165,completed,2299,379837,20107,0.013719459,0.013717
102,26,166,completed,2510,382347,20106,0.014765625,0.01476
102,27,167,completed,2336,384683,20107,0.013588583,0.013587
102,28,168,completed,2656,387339,20107,0.015781167,0.01578
102,29,169,completed,2288,389627,20107,0.013558458,0.013556
102,30,170,completed,2299,391926,20107,0.013483334,0.013482
102,31,171,completed,2492,394418,20098,0.015068,0.015066
102,32,172,completed,2364,396782,20107,0.014291625,0.01429
102,33,173,completed,2369,399151,20107,0.013913666,0.013912
102,34,174,completed,2603,401754,20103,0.015679375,0.01568
102,35,175,completed,2468,404222,20103,0.014771292,0.01477
102,36,176,completed,2391,406613,20106,0.014418375,0.014418
102,37,177,completed,2572,409185,20107,0.01534675,0.015344
102,38,178,completed,2288,411473,20107,0.0138455,0.013845
102,39,179,completed,2360,413833,20107,0.013850458,0.013848
102,40,180,completed,2378,416211,20106,0.014081125,0.01408
102,41,181,completed,2581,418792,20107,0.015289125,0.015284
102,42,182,completed,2378,421170,20103,0.014064042,0.014061
102,43,183,completed,2348,423518,20099,0.013788584,0.013783
102,44,184,completed,2618,426136,20107,0.01533875,0.015335
102,45,185,completed,2523,428659,20106,0.01487525,0.014871
102,46,186,completed,2313,430972,20106,0.013855291,0.013856
102,47,187,completed,2258,433230,20107,0.0135645,0.013558
102,48,188,completed,2412,435642,20103,0.014298708,0.014294
102,49,189,completed,2575,438217,20107,0.01509025,0.015083
102,50,190,completed,2413,440630,20102,0.014194917,0.014191
102,51,191,completed,2310,442940,20107,0.013494458,0.01349
102,52,192,completed,2279,445219,20107,0.013598083,0.013598
102,53,193,completed,2298,447517,20107,0.013515709,0.013514
102,54,194,completed,2352,449869,20107,0.014130416,0.014129
102,55,195,completed,2448,452317,20107,0.014554708,0.014552
102,56,196,completed,2489,454806,20107,0.014578125,0.014573
102,57,197,completed,2603,457409,20107,0.015484917,0.01548
102,58,198,completed,2329,459738,20107,0.014022166,0.014021
102,59,199,completed,2172,461910,20107,0.012712375,0.012711
102,60,200,completed,2432,464342,20106,0.014260333,0.014256
102,61,201,completed,2383,466725,20105,0.013971958,0.013969
102,62,202,completed,2437,469162,20106,0.014586125,0.014585
102,63,203,completed,2342,471504,20107,0.014011125,0.014007
102,64,204,completed,2494,473998,20107,0.015433417,0.015432
102,65,205,completed,2375,476373,20107,0.013975333,0.013973
102,66,206,completed,2273,478646,20103,0.013133834,0.013132
102,67,207,budget_interrupted,1354,480000,20107,0.008009958,0.008007
401,1,208,completed,11878,491878,20133,0.064879208,0.064819
401,2,209,completed,13858,505736,20137,0.078311792,0.078273
401,3,210,completed,13072,518808,20134,0.075754542,0.075746
401,4,211,completed,13435,532243,20159,0.070672625,0.070659
401,5,212,completed,14906,547149,20114,0.086341208,0.08632
401,6,213,completed,12653,559802,20137,0.0706685,0.070656
401,7,214,completed,12077,571879,20141,0.064325875,0.064314
401,8,215,budget_interrupted,4121,576000,20107,0.026489,0.026483
402,1,216,completed,12900,588900,20159,0.073369625,0.073359
402,2,217,completed,14589,603489,20159,0.075277541,0.075267
402,3,218,completed,14168,617657,20159,0.079281541,0.079263
402,4,219,completed,12709,630366,20159,0.072423208,0.072407
402,5,220,completed,13292,643658,20159,0.069300167,0.06929
402,6,221,completed,14094,657752,20159,0.082742708,0.082735
402,7,222,completed,13716,671468,20159,0.077497708,0.077486
402,8,223,budget_interrupted,532,672000,20159,0.003088458,0.003089
403,1,224,completed,13799,685799,20159,0.081081292,0.081035
403,2,225,completed,14587,700386,20157,0.083777209,0.083726
403,3,226,completed,13312,713698,20159,0.069557916,0.069526
403,4,227,completed,13063,726761,20159,0.074046875,0.074028
403,5,228,completed,12410,739171,20157,0.070054625,0.070046
403,6,229,completed,13017,752188,20159,0.068170167,0.068152
403,7,230,completed,14404,766592,20159,0.083653459,0.083632
403,8,231,budget_interrupted,1408,768000,20159,0.007675042,0.007676
404,1,232,completed,13477,781477,20159,0.070257958,0.070186
404,2,233,completed,14244,795721,20159,0.08007175,0.080051
404,3,234,completed,13447,809168,20159,0.07424625,0.074233
404,4,235,completed,13209,822377,20159,0.068306166,0.068293
404,5,236,completed,15053,837430,20159,0.086053334,0.086003
404,6,237,completed,12199,849629,20150,0.069624041,0.069617
404,7,238,completed,13131,862760,20159,0.068183708,0.068165
404,8,239,budget_interrupted,1240,864000,20157,0.007511042,0.00751
405,1,240,completed,12380,876380,20153,0.0735875,0.073573
405,2,241,completed,12984,889364,20159,0.067585,0.067576
405,3,242,completed,13512,902876,20159,0.077297459,0.077277
405,4,243,completed,13986,916862,20159,0.077922167,0.077907
405,5,244,completed,12889,929751,20152,0.066204875,0.066188
405,6,245,completed,14015,943766,20159,0.079466291,0.079443
405,7,246,completed,12657,956423,20159,0.070937083,0.070921
405,8,247,budget_interrupted,3577,960000,20159,0.018932667,0.018934


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/assignment.txt <==
3 8
8 9
2 10
1 12
4 14
6 15
7 16
14 18
0 20
16 21
9 24
22 28
18 30
15 32
34 35
5 36
24 40
10 42
38 45
45 48
26 56
30 60
2 63
63 64
26 70
65 72
4 80
70 84
84 90
69 96
76 105
28 112
88 120
38 126
90 140
29 144
117 160
166 168
114 180
159 192
118 210
95 224
69 240
182 252
56 280
101 288
146 315
245 320
196 336
54 360
316 420
159 448
213 480
110 504
204 560
95 576
324 630
511 672
389 720
148 840
405 960
367 1008
684 1120
596 1260
799 1344
821 1440
628 1680
703 2016
1244 2240
234 2520
1685 2880
1468 3360
31 4032
4914 5040
4255 6720
8844 10080
13884 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20093,medium,completed,12079,20108
1,2,2,0,1,20093,large_to_small,completed,13347,20093
1,3,3,0,1,20093,mixed,completed,14005,20093
1,4,4,0,1,20093,medium,completed,14239,20097
1,5,5,0,1,20093,large_to_small,completed,13438,20098
1,6,6,0,1,20093,mixed,completed,12746,20093
1,7,7,0,1,20093,medium,completed,12641,20097
1,8,8,0,1,20093,large_to_small,budget_interrupted,3505,20093
2,1,9,6,14,20097,mixed,completed,13821,20098
2,2,10,2,14,20098,medium,completed,12246,20100
2,3,11,0,14,20108,large_to_small,completed,13486,20111
2,4,12,3,14,20098,mixed,completed,12247,20098
2,5,13,10,14,20093,medium,completed,13419,20093
2,6,14,4,14,20097,large_to_small,completed,13055,20097
2,7,15,11,14,20093,mixed,completed,12303,20093
2,8,16,7,14,20097,medium,budget_interrupted,5423,20100
3,1,17,8,17,20098,large_to_small,completed,13573,20099
3,2,18,7,17,20098,mixed,completed,12338,20099
3,3,19,3,17,20108,medium,completed,12914,20108
3,4,20,6,17,20100,large_to_small,completed,13351,20100
3,5,21,16,17,20097,mixed,completed,13836,20097
3,6,22,2,17,20108,medium,completed,12906,20111
3,7,23,11,17,20098,large_to_small,completed,13951,20098
3,8,24,15,17,20097,mixed,budget_interrupted,3131,20097
4,1,25,1,20,20111,medium,completed,12538,20111
4,2,26,5,20,20108,large_to_small,completed,13347,20111
4,3,27,13,20,20099,mixed,completed,11763,20099
4,4,28,8,20,20100,medium,completed,11829,20100
4,5,29,0,20,20111,large_to_small,completed,13427,20111
4,6,30,15,20,20099,mixed,completed,13333,20100
4,7,31,18,20,20098,medium,completed,12630,20099
4,8,32,4,20,20108,large_to_small,budget_interrupted,7133,20108
5,1,33,18,20,20100,mixed,completed,11329,20100
5,2,34,6,20,20111,medium,completed,12538,20111
5,3,35,13,20,20100,large_to_small,completed,12920,20100
5,4,36,0,20,20111,mixed,completed,13781,20111
5,5,37,14,20,20100,medium,completed,11285,20100
5,6,38,15,20,20100,large_to_small,completed,12762,20100
5,7,39,1,20,20111,mixed,completed,14455,20111
5,8,40,5,20,20111,medium,budget_interrupted,6930,20111


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18419,28,2.027407958,2.026553
101,insertion_2,100000,160000,160000,70,69,1,19853,53,0.854243375,0.854049
102,insertion_3,100000,160000,160000,68,67,1,20093,77,0.962157208,0.961864
401,bank_epoch_1,100000,96000,96000,8,7,1,20108,77,0.569031875,0.568909
402,bank_epoch_2,100000,96000,96000,8,7,1,20111,77,0.5682635,0.568109
403,bank_epoch_3,100000,96000,96000,8,7,1,20111,77,0.563494458,0.563385
404,bank_epoch_4,100000,96000,96000,8,7,1,20111,77,0.562998958,0.562828
405,bank_epoch_5,100000,96000,96000,8,7,1,20111,77,0.567503583,0.56738


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103103,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":244,
"completed_trajectories":236,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.67557375,
"cpu_seconds":6.67355,
"covered":20111,
"uncovered":49,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103103 gaps=49 scans=960000 CPU=6.67355s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2383,2383,17918,0.032333792,0.032332
100,2,2,completed,2852,5235,17919,0.037071709,0.037065
100,3,3,completed,2510,7745,18070,0.032003042,0.031994
100,4,4,completed,2661,10406,18000,0.034500792,0.034493
100,5,5,completed,2661,13067,18250,0.030000125,0.029987
100,6,6,completed,2470,15537,18006,0.031174125,0.031135
100,7,7,completed,2554,18091,18247,0.030721375,0.030719
100,8,8,completed,2476,20567,18025,0.032023125,0.032015
100,9,9,completed,2196,22763,18234,0.024750208,0.024749
100,10,10,completed,2986,25749,18214,0.032540917,0.032538
100,11,11,completed,2469,28218,18217,0.027334625,0.027331
100,12,12,completed,2193,30411,17923,0.025415583,0.025405
100,13,13,completed,2446,32857,18202,0.032085958,0.032079
100,14,14,completed,2448,35305,17638,0.029174625,0.029146
100,15,15,completed,2484,37789,18221,0.032853125,0.03285
100,16,16,completed,2503,40292,18104,0.031969292,0.031957
100,17,17,completed,2160,42452,17819,0.027548042,0.027539
100,18,18,completed,2205,44657,18404,0.029032,0.029022
100,19,19,completed,2533,47190,18040,0.028613667,0.028536
100,20,20,completed,2581,49771,17994,0.03088175,0.030877
100,21,21,completed,2660,52431,17924,0.037535958,0.037532
100,22,22,completed,2368,54799,18052,0.032356584,0.032349
100,23,23,completed,2395,57194,18280,0.034056625,0.034052
100,24,24,completed,2252,59446,18093,0.031517791,0.031505
100,25,25,completed,2255,61701,17490,0.026728333,0.026721
100,26,26,completed,2472,64173,18141,0.031759,0.031749
100,27,27,completed,2184,66357,18419,0.029930584,0.029929
100,28,28,completed,2344,68701,17837,0.030062416,0.030053
100,29,29,completed,2503,71204,17851,0.033465208,0.03345
100,30,30,completed,2475,73679,18096,0.031572833,0.031558
100,31,31,completed,2402,76081,18027,0.032223167,0.032172
100,32,32,completed,2576,78657,18204,0.031997458,0.031988
100,33,33,completed,2706,81363,18042,0.0335645,0.033554
100,34,34,completed,2504,83867,18098,0.02853775,0.028523
100,35,35,completed,2278,86145,18028,0.030152584,0.030127
100,36,36,completed,2276,88421,18104,0.02456275,0.024558
100,37,37,completed,2490,90911,18033,0.031819166,0.031804
100,38,38,completed,2326,93237,18280,0.031005209,0.030994
100,39,39,completed,2536,95773,18332,0.034003958,0.033988
100,40,40,completed,2837,98610,18181,0.0352815,0.035272
100,41,41,completed,2457,101067,18009,0.030360958,0.030351
100,42,42,completed,2407,103474,18128,0.034033958,0.034021
100,43,43,completed,2586,106060,17944,0.0304165,0.030407
100,44,44,completed,2537,108597,17879,0.033848917,0.033841
100,45,45,completed,2232,110829,18140,0.026973625,0.026962
100,46,46,completed,2623,113452,17974,0.034893583,0.034883
100,47,47,completed,2882,116334,18156,0.036301417,0.036274
100,48,48,completed,2479,118813,18177,0.03182675,0.031816
100,49,49,completed,2325,121138,17866,0.0266475,0.026637
100,50,50,completed,2447,123585,17884,0.031528709,0.031518
100,51,51,completed,2545,126130,18038,0.033204459,0.033155
100,52,52,completed,2402,128532,18170,0.026160459,0.026139
100,53,53,completed,2276,130808,17741,0.032132208,0.032127
100,54,54,completed,2376,133184,18330,0.027493209,0.027485
100,55,55,completed,2371,135555,18316,0.033282125,0.033281
100,56,56,completed,2506,138061,18247,0.0305705,0.030559
100,57,57,completed,2476,140537,18086,0.028765834,0.02876
100,58,58,completed,2494,143031,17984,0.036513,0.036507
100,59,59,completed,2446,145477,18141,0.033024125,0.033014
100,60,60,completed,2308,147785,18000,0.031588416,0.03158
100,61,61,completed,2176,149961,17853,0.030340709,0.030332
100,62,62,completed,2529,152490,18142,0.028307084,0.028302
100,63,63,completed,2631,155121,18068,0.028762333,0.028737
100,64,64,completed,2442,157563,18170,0.033681417,0.033669
100,65,65,completed,2415,159978,18112,0.031946334,0.031942
100,66,66,budget_interrupted,22,160000,-1,0.000436542,0.000437
101,1,67,completed,2163,162163,19838,0.011395584,0.011393
101,2,68,completed,2198,164361,19772,0.012191167,0.012192
101,3,69,completed,2163,166524,19847,0.011007291,0.011003
101,4,70,completed,2393,168917,19788,0.012466167,0.012467
101,5,71,completed,2197,171114,19808,0.012360083,0.01236
101,6,72,completed,2215,173329,19843,0.01191175,0.01191
101,7,73,completed,2218,175547,19816,0.01215525,0.012152
101,8,74,completed,2277,177824,19817,0.012200292,0.0122
101,9,75,completed,2633,180457,19836,0.014232209,0.014227
101,10,76,completed,2247,182704,19836,0.011997042,0.011994
101,11,77,completed,2012,184716,19843,0.010417083,0.010417
101,12,78,completed,2358,187074,19815,0.012552209,0.012549
101,13,79,completed,2332,189406,19849,0.011811208,0.011809
101,14,80,completed,2444,191850,19827,0.012592708,0.01258
101,15,81,completed,2178,194028,19839,0.011521083,0.011521
101,16,82,completed,2460,196488,19838,0.013211667,0.013211
101,17,83,completed,2321,198809,19831,0.012250292,0.012249
101,18,84,completed,2295,201104,19800,0.012710375,0.012709
101,19,85,completed,2350,203454,19833,0.011936583,0.011937
101,20,86,completed,2300,205754,19832,0.012501125,0.0125
101,21,87,completed,2432,208186,19835,0.01320325,0.013203
101,22,88,completed,2481,210667,19829,0.013427625,0.013424
101,23,89,completed,2258,212925,19829,0.011982541,0.011977
101,24,90,completed,2178,215103,19826,0.01214525,0.012146
101,25,91,completed,2148,217251,19817,0.011890167,0.011884
101,26,92,completed,2150,219401,19853,0.011276666,0.011273
101,27,93,completed,2279,221680,19830,0.012540459,0.01254
101,28,94,completed,2244,223924,19834,0.012367083,0.012367
101,29,95,completed,2284,226208,19809,0.012239708,0.012238
101,30,96,completed,2424,228632,19797,0.013404875,0.013403
101,31,97,completed,2511,231143,19831,0.0132345,0.013233
101,32,98,completed,2240,233383,19793,0.011593125,0.011591
101,33,99,completed,2154,235537,19820,0.011862208,0.011861
101,34,100,completed,2472,238009,19800,0.013569583,0.01357
101,35,101,completed,2387,240396,19785,0.012343375,0.012342
101,36,102,completed,2531,242927,19838,0.013667334,0.013665
101,37,103,completed,2519,245446,19830,0.01314,0.013139
101,38,104,completed,2269,247715,19833,0.011831208,0.011827
101,39,105,completed,2307,250022,19842,0.012219708,0.01222
101,40,106,completed,2153,252175,19817,0.011595709,0.011592
101,41,107,completed,2257,254432,19830,0.011514667,0.011513
101,42,108,completed,2209,256641,19808,0.012147792,0.012145
101,43,109,completed,2503,259144,19818,0.013336667,0.013335
101,44,110,completed,2500,261644,19829,0.012812958,0.012804
101,45,111,completed,2275,263919,19838,0.011875583,0.011876
101,46,112,completed,2451,266370,19853,0.013207167,0.013199
101,47,113,completed,2353,268723,19836,0.01272125,0.012722
101,48,114,completed,2246,270969,19833,0.011690667,0.01169
101,49,115,completed,2213,273182,19825,0.012056708,0.012055
101,50,116,completed,2348,275530,19823,0.012625833,0.012623
101,51,117,completed,2169,277699,19829,0.0113415,0.011337
101,52,118,completed,2401,280100,19827,0.013234041,0.013233
101,53,119,completed,2404,282504,19833,0.012963417,0.012959
101,54,120,completed,2103,284607,19823,0.011092541,0.01109
101,55,121,completed,2309,286916,19843,0.012110208,0.012108
101,56,122,completed,2184,289100,19838,0.011576,0.011573
101,57,123,completed,2170,291270,19845,0.011106709,0.011102
101,58,124,completed,2226,293496,19812,0.012113292,0.012114
101,59,125,completed,2410,295906,19806,0.013061833,0.013057
101,60,126,completed,2208,298114,19820,0.011883709,0.011882
101,61,127,completed,2354,300468,19833,0.012694417,0.012693
101,62,128,completed,2429,302897,19818,0.013365042,0.013362
101,63,129,completed,2266,305163,19829,0.012466,0.012457
101,64,130,completed,2019,307182,19819,0.010587334,0.010586
101,65,131,completed,2225,309407,19817,0.011984,0.011982
101,66,132,completed,2611,312018,19829,0.013814917,0.01381
101,67,133,completed,2380,314398,19830,0.01247925,0.01248
101,68,134,completed,2051,316449,19810,0.009936459,0.009932
101,69,135,completed,2292,318741,19817,0.012542,0.012542
101,70,136,budget_interrupted,1259,320000,19796,0.006677792,0.006675
102,1,137,completed,2369,322369,20087,0.01414775,0.014143
102,2,138,completed,2454,324823,20080,0.0147085,0.014707
102,3,139,completed,2468,327291,20092,0.015029042,0.015029
102,4,140,completed,2449,329740,20093,0.014423625,0.014419
102,5,141,completed,2442,332182,20092,0.014643,0.014635
102,6,142,completed,2276,334458,20089,0.013874375,0.013873
102,7,143,completed,2485,336943,20089,0.015041917,0.015039
102,8,144,completed,2337,339280,20079,0.0143455,0.014345
102,9,145,completed,2543,341823,20082,0.015192416,0.015191
102,10,146,completed,2338,344161,20092,0.014093,0.014094
102,11,147,completed,2248,346409,20093,0.013344166,0.013341
102,12,148,completed,2267,348676,20083,0.013585208,0.01358
102,13,149,completed,2406,351082,20092,0.014203,0.014201
102,14,150,completed,2283,353365,20083,0.013748125,0.013746
102,15,151,completed,2521,355886,20079,0.015041458,0.015038
102,16,152,completed,2317,358203,20089,0.01385275,0.013851
102,17,153,completed,2338,360541,20089,0.013963083,0.013959
102,18,154,completed,2354,362895,20089,0.01407525,0.014068
102,19,155,completed,2416,365311,20080,0.01432675,0.014322
102,20,156,completed,2384,367695,20092,0.014146625,0.014145
102,21,157,completed,2138,369833,20093,0.012657125,0.012655
102,22,158,completed,2305,372138,20093,0.013610875,0.013609
102,23,159,completed,2375,374513,20093,0.014009959,0.014004
102,24,160,completed,2188,376701,20087,0.013170792,0.013168
102,25,161,completed,2516,379217,20086,0.015406125,0.015404
102,26,162,completed,2481,381698,20089,0.014559083,0.014557
102,27,163,completed,2404,384102,20088,0.014432917,0.014431
102,28,164,completed,2362,386464,20089,0.014461834,0.014462
102,29,165,completed,2238,388702,20092,0.013688917,0.013689
102,30,166,completed,2305,391007,20093,0.013742083,0.013738
102,31,167,completed,2558,393565,20092,0.015257041,0.015227
102,32,168,completed,2235,395800,20093,0.013444,0.013444
102,33,169,completed,2337,398137,20085,0.013798167,0.013794
102,34,170,completed,2372,400509,20092,0.014546375,0.014546
102,35,171,completed,2337,402846,20092,0.014250834,0.01425
102,36,172,completed,2259,405105,20093,0.013525917,0.013524
102,37,173,completed,2182,407287,20093,0.013080917,0.013076
102,38,174,completed,2352,409639,20086,0.014181333,0.014179
102,39,175,completed,2294,411933,20087,0.013630125,0.013626
102,40,176,completed,2378,414311,20088,0.014580417,0.014579
102,41,177,completed,2263,416574,20089,0.013701417,0.013696
102,42,178,completed,2177,418751,20093,0.013000292,0.012998
102,43,179,completed,2420,421171,20083,0.014575625,0.014569
102,44,180,completed,2196,423367,20083,0.013548334,0.013548
102,45,181,completed,2293,425660,20093,0.0133665,0.013363
102,46,182,completed,2344,428004,20093,0.014118917,0.014101
102,47,183,completed,2365,430369,20083,0.014764625,0.014764
102,48,184,completed,2715,433084,20070,0.017129458,0.01713
102,49,185,completed,2341,435425,20093,0.014222708,0.014221
102,50,186,completed,2216,437641,20093,0.013287417,0.013283
102,51,187,completed,2323,439964,20092,0.014071583,0.014067
102,52,188,completed,2308,442272,20089,0.013653708,0.013644
102,53,189,completed,2550,444822,20086,0.015174167,0.015169
102,54,190,completed,2262,447084,20093,0.013610916,0.013607
102,55,191,completed,2496,449580,20093,0.014826167,0.014823
102,56,192,completed,2460,452040,20082,0.014788041,0.014784
102,57,193,completed,2554,454594,20088,0.015137,0.015132
102,58,194,completed,2689,457283,20085,0.016155083,0.01615
102,59,195,completed,2289,459572,20083,0.013777417,0.013774
102,60,196,completed,2163,461735,20093,0.012745708,0.012732
102,61,197,completed,2205,463940,20088,0.013108958,0.013103
102,62,198,completed,2438,466378,20088,0.014931917,0.014931
102,63,199,completed,2451,468829,20093,0.014453542,0.014448
102,64,200,completed,2464,471293,20088,0.014576083,0.014572
102,65,201,completed,2454,473747,20093,0.0149985,0.014995
102,66,202,completed,2454,476201,20086,0.015282917,0.015281
102,67,203,completed,2156,478357,20093,0.013198792,0.013197
102,68,204,budget_interrupted,1643,480000,20084,0.009913458,0.009901
401,1,205,completed,12079,492079,20108,0.066916375,0.0669
401,2,206,completed,13347,505426,20093,0.081714667,0.081681
401,3,207,completed,14005,519431,20093,0.086629625,0.086614
401,4,208,completed,14239,533670,20097,0.0814355,0.081429
401,5,209,completed,13438,547108,20098,0.081339417,0.081319
401,6,210,completed,12746,559854,20093,0.077086958,0.077079
401,7,211,completed,12641,572495,20097,0.070622333,0.070612
401,8,212,budget_interrupted,3505,576000,20093,0.022973125,0.022972
402,1,213,completed,13821,589821,20098,0.084306959,0.084289
402,2,214,completed,12246,602067,20100,0.06876275,0.068728
402,3,215,completed,13486,615553,20111,0.081913333,0.081901
402,4,216,completed,12247,627800,20098,0.071929917,0.071913
402,5,217,completed,13419,641219,20093,0.075918958,0.0759
402,6,218,completed,13055,654274,20097,0.079307833,0.07929
402,7,219,completed,12303,666577,20093,0.074488167,0.074473
402,8,220,budget_interrupted,5423,672000,20100,0.031301708,0.03129
403,1,221,completed,13573,685573,20099,0.080771125,0.08076
403,2,222,completed,12338,697911,20099,0.074011083,0.07399
403,3,223,completed,12914,710825,20108,0.072029709,0.072017
403,4,224,completed,13351,724176,20100,0.079982209,0.079965
403,5,225,completed,13836,738012,20097,0.08362325,0.083611
403,6,226,completed,12906,750918,20111,0.07102125,0.071005
403,7,227,completed,13951,764869,20098,0.08330075,0.083288
403,8,228,budget_interrupted,3131,768000,20097,0.018393584,0.018394
404,1,229,completed,12538,780538,20111,0.068204417,0.068178
404,2,230,completed,13347,793885,20111,0.079283792,0.079264
404,3,231,completed,11763,805648,20099,0.071565291,0.07155
404,4,232,completed,11829,817477,20100,0.066147375,0.066126
404,5,233,completed,13427,830904,20111,0.079291125,0.079285
404,6,234,completed,13333,844237,20100,0.08122,0.081168
404,7,235,completed,12630,856867,20099,0.071668667,0.071653
404,8,236,budget_interrupted,7133,864000,20108,0.04526625,0.045262
405,1,237,completed,11329,875329,20100,0.067613541,0.067606
405,2,238,completed,12538,887867,20111,0.069777917,0.069762
405,3,239,completed,12920,900787,20100,0.078457917,0.078446
405,4,240,completed,13781,914568,20111,0.084609292,0.084594
405,5,241,completed,11285,925853,20100,0.062701416,0.062688
405,6,242,completed,12762,938615,20100,0.075694208,0.075685
405,7,243,completed,14455,953070,20111,0.090697208,0.090667
405,8,244,budget_interrupted,6930,960000,20111,0.037626125,0.037614


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/assignment.txt <==
3 8
8 9
8 10
9 12
0 14
9 15
7 16
14 18
12 20
1 21
13 24
2 28
0 30
15 32
34 35
5 36
36 40
10 42
20 45
25 48
26 56
42 60
38 63
63 64
6 70
65 72
56 80
46 84
36 90
1 96
55 105
96 112
100 120
92 126
4 140
29 144
31 160
166 168
66 180
31 192
202 210
49 224
40 240
74 252
124 280
245 288
254 315
287 320
289 336
6 360
184 420
241 448
255 480
110 504
16 560
95 576
276 630
145 672
677 720
544 840
543 960
193 1008
256 1120
902 1260
913 1344
101 1440
1600 1680
529 2016
1936 2240
2346 2520
2783 2880
433 3360
1873 4032
4656 5040
1777 6720
2693 10080
17624 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20066,medium,completed,12769,20069
1,2,2,0,1,20066,large_to_small,completed,14687,20068
1,3,3,0,1,20066,mixed,completed,14773,20066
1,4,4,0,1,20066,medium,completed,14337,20072
1,5,5,0,1,20066,large_to_small,completed,15417,20079
1,6,6,0,1,20066,mixed,completed,13034,20066
1,7,7,0,1,20066,medium,budget_interrupted,10983,20077
2,1,8,8,11,20066,large_to_small,completed,14982,20068
2,2,9,0,11,20079,mixed,completed,12172,20082
2,3,10,3,11,20069,medium,completed,13268,20069
2,4,11,2,11,20072,large_to_small,completed,12243,20082
2,5,12,10,11,20066,mixed,completed,12693,20069
2,6,13,4,11,20068,medium,completed,13259,20070
2,7,14,7,11,20066,large_to_small,completed,15350,20069
2,8,15,1,11,20077,mixed,budget_interrupted,2033,20077
3,1,16,3,20,20082,medium,completed,11040,20087
3,2,17,10,20,20069,large_to_small,completed,14692,20069
3,3,18,7,20,20070,mixed,completed,14026,20083
3,4,19,13,20,20069,medium,completed,11697,20072
3,5,20,8,20,20070,large_to_small,completed,13420,20070
3,6,21,4,20,20079,mixed,completed,13448,20082
3,7,22,1,20,20082,medium,completed,12147,20082
3,8,23,14,20,20069,large_to_small,budget_interrupted,5530,20069
4,1,24,3,16,20083,mixed,completed,13751,20087
4,2,25,12,16,20077,medium,completed,13503,20085
4,3,26,11,16,20079,large_to_small,completed,13293,20082
4,4,27,15,16,20072,mixed,completed,11115,20072
4,5,28,10,16,20082,medium,completed,12668,20083
4,6,29,9,16,20082,large_to_small,completed,12979,20082
4,7,30,5,16,20082,mixed,completed,13106,20082
4,8,31,8,16,20082,medium,budget_interrupted,5585,20084
5,1,32,12,20,20082,large_to_small,completed,13059,20087
5,2,33,7,20,20083,mixed,completed,13394,20083
5,3,34,13,20,20082,medium,completed,11345,20082
5,4,35,5,20,20083,large_to_small,completed,14750,20083
5,5,36,3,20,20084,mixed,completed,16053,20084
5,6,37,8,20,20082,medium,completed,12763,20085
5,7,38,11,20,20082,large_to_small,completed,12981,20082
5,8,39,17,20,20082,mixed,budget_interrupted,1655,20082


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18395,28,2.008592625,2.007926
101,insertion_2,100000,160000,160000,70,69,1,19837,53,0.87423775,0.874013
102,insertion_3,100000,160000,160000,67,66,1,20066,77,0.96660625,0.966387
401,bank_epoch_1,100000,96000,96000,7,6,1,20079,77,0.575174333,0.574992
402,bank_epoch_2,100000,96000,96000,8,7,1,20082,77,0.574599,0.57447
403,bank_epoch_3,100000,96000,96000,8,7,1,20087,77,0.575937458,0.575759
404,bank_epoch_4,100000,96000,96000,8,7,1,20087,77,0.574082125,0.573884
405,bank_epoch_5,100000,96000,96000,8,7,1,20087,77,0.575932,0.575813


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103104,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":242,
"completed_trajectories":234,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.725630583,
"cpu_seconds":6.723709,
"covered":20087,
"uncovered":73,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103104 gaps=73 scans=960000 CPU=6.72371s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2410,2410,18224,0.027033709,0.027023
100,2,2,completed,2685,5095,18011,0.03283975,0.032836
100,3,3,completed,2325,7420,18314,0.030883041,0.030873
100,4,4,completed,2601,10021,18234,0.031271375,0.031267
100,5,5,completed,2510,12531,18076,0.034578292,0.034572
100,6,6,completed,2387,14918,17918,0.030768458,0.030765
100,7,7,completed,2456,17374,18178,0.030003959,0.029999
100,8,8,completed,2409,19783,18008,0.034175708,0.034166
100,9,9,completed,2308,22091,17736,0.030051042,0.030025
100,10,10,completed,2361,24452,17594,0.026985417,0.02698
100,11,11,completed,2483,26935,17905,0.032268459,0.032252
100,12,12,completed,2604,29539,18164,0.031733375,0.031722
100,13,13,completed,2834,32373,18064,0.033623375,0.033614
100,14,14,completed,2369,34742,18008,0.027104375,0.027093
100,15,15,completed,2483,37225,18048,0.032787625,0.032784
100,16,16,completed,2382,39607,18215,0.028407042,0.028402
100,17,17,completed,2455,42062,17956,0.030355833,0.030341
100,18,18,completed,2394,44456,18202,0.029117666,0.029108
100,19,19,completed,2612,47068,18055,0.03417075,0.034168
100,20,20,completed,2509,49577,17800,0.029123292,0.029112
100,21,21,completed,2533,52110,18093,0.033843792,0.03381
100,22,22,completed,2740,54850,18071,0.036167333,0.036157
100,23,23,completed,2436,57286,18038,0.033444458,0.033435
100,24,24,completed,2311,59597,17992,0.026066583,0.026061
100,25,25,completed,2455,62052,18196,0.02977875,0.029758
100,26,26,completed,2414,64466,18072,0.031474958,0.031462
100,27,27,completed,2673,67139,18220,0.034127583,0.034122
100,28,28,completed,2518,69657,17781,0.034363291,0.034355
100,29,29,completed,2396,72053,17826,0.03305375,0.033027
100,30,30,completed,2331,74384,18015,0.028996125,0.028968
100,31,31,completed,2300,76684,18062,0.029048041,0.029038
100,32,32,completed,2180,78864,18136,0.022773584,0.022769
100,33,33,completed,2151,81015,18076,0.026369292,0.026361
100,34,34,completed,2402,83417,18105,0.029483584,0.029471
100,35,35,completed,2452,85869,18042,0.031993208,0.031977
100,36,36,completed,2558,88427,18198,0.027673667,0.02767
100,37,37,completed,2297,90724,17956,0.029044167,0.029034
100,38,38,completed,2673,93397,18224,0.030455875,0.030448
100,39,39,completed,2471,95868,17816,0.033975208,0.033961
100,40,40,completed,2556,98424,18085,0.030299875,0.030293
100,41,41,completed,2681,101105,18314,0.035825417,0.035809
100,42,42,completed,2471,103576,18020,0.034276583,0.034261
100,43,43,completed,2252,105828,17939,0.030489792,0.030483
100,44,44,completed,2407,108235,18234,0.028343666,0.028338
100,45,45,completed,2760,110995,18108,0.037463084,0.037457
100,46,46,completed,2692,113687,17956,0.036221292,0.036217
100,47,47,completed,2177,115864,17916,0.028121375,0.028111
100,48,48,completed,2536,118400,17928,0.029239167,0.029234
100,49,49,completed,2426,120826,18138,0.033516792,0.033515
100,50,50,completed,2207,123033,17748,0.029993375,0.029984
100,51,51,completed,2529,125562,17941,0.031143708,0.031135
100,52,52,completed,2533,128095,18027,0.03376025,0.033755
100,53,53,completed,2554,130649,18186,0.0282585,0.028255
100,54,54,completed,2465,133114,18170,0.026414583,0.026408
100,55,55,completed,2355,135469,17921,0.029759875,0.029754
100,56,56,completed,2731,138200,18247,0.033454875,0.033452
100,57,57,completed,2383,140583,18187,0.027586166,0.027582
100,58,58,completed,2423,143006,18254,0.032978834,0.032979
100,59,59,completed,2375,145381,18395,0.030966375,0.030961
100,60,60,completed,2170,147551,17977,0.024064416,0.02406
100,61,61,completed,2256,149807,17846,0.025254417,0.025246
100,62,62,completed,2420,152227,18198,0.025802333,0.0258
100,63,63,completed,2404,154631,18129,0.033030416,0.033008
100,64,64,completed,2327,156958,18364,0.031520583,0.031503
100,65,65,completed,2460,159418,18013,0.033172834,0.033167
100,66,66,budget_interrupted,582,160000,18258,0.007984916,0.007985
101,1,67,completed,2115,162115,19800,0.011416125,0.011414
101,2,68,completed,2282,164397,19799,0.012013459,0.012008
101,3,69,completed,2149,166546,19803,0.011513959,0.011509
101,4,70,completed,2150,168696,19805,0.011737833,0.011736
101,5,71,completed,2297,170993,19806,0.012522583,0.012518
101,6,72,completed,2292,173285,19810,0.012421291,0.012418
101,7,73,completed,2254,175539,19829,0.01213,0.012126
101,8,74,completed,2247,177786,19821,0.012115,0.012112
101,9,75,completed,2615,180401,19821,0.014922334,0.01492
101,10,76,completed,2251,182652,19821,0.012927833,0.012926
101,11,77,completed,2381,185033,19829,0.013498208,0.013497
101,12,78,completed,2333,187366,19837,0.012740167,0.012737
101,13,79,completed,2217,189583,19809,0.01217825,0.012176
101,14,80,completed,2376,191959,19814,0.013237292,0.013237
101,15,81,completed,2336,194295,19814,0.013024875,0.013023
101,16,82,completed,2409,196704,19806,0.012974958,0.012971
101,17,83,completed,2298,199002,19817,0.01266275,0.012661
101,18,84,completed,2333,201335,19783,0.012801208,0.012798
101,19,85,completed,2408,203743,19809,0.013308208,0.013308
101,20,86,completed,2306,206049,19810,0.012697291,0.012687
101,21,87,completed,2422,208471,19829,0.013703,0.013701
101,22,88,completed,2356,210827,19795,0.013066584,0.013067
101,23,89,completed,2328,213155,19785,0.012845208,0.012841
101,24,90,completed,2258,215413,19821,0.012306875,0.012305
101,25,91,completed,2458,217871,19794,0.013346708,0.013342
101,26,92,completed,2082,219953,19816,0.011251292,0.01125
101,27,93,completed,2367,222320,19803,0.012514,0.012509
101,28,94,completed,2299,224619,19809,0.012534,0.012532
101,29,95,completed,2257,226876,19813,0.012403667,0.012398
101,30,96,completed,2127,229003,19800,0.011277125,0.011275
101,31,97,completed,2307,231310,19817,0.012859667,0.012847
101,32,98,completed,2235,233545,19833,0.011996709,0.011995
101,33,99,completed,2498,236043,19816,0.013656375,0.013653
101,34,100,completed,2432,238475,19817,0.012915417,0.012913
101,35,101,completed,2102,240577,19809,0.011572334,0.011568
101,36,102,completed,2186,242763,19812,0.011290792,0.011289
101,37,103,completed,2203,244966,19786,0.012181125,0.012179
101,38,104,completed,2125,247091,19803,0.0113545,0.01135
101,39,105,completed,2151,249242,19806,0.011377292,0.011375
101,40,106,completed,2476,251718,19804,0.013550584,0.013544
101,41,107,completed,2353,254071,19818,0.01289025,0.012888
101,42,108,completed,2244,256315,19809,0.012457166,0.012454
101,43,109,completed,2666,258981,19817,0.0145115,0.014506
101,44,110,completed,2157,261138,19813,0.011722333,0.011724
101,45,111,completed,2378,263516,19837,0.013304667,0.013303
101,46,112,completed,2585,266101,19814,0.014186375,0.014184
101,47,113,completed,2324,268425,19837,0.012674417,0.01267
101,48,114,completed,2251,270676,19821,0.012614917,0.012615
101,49,115,completed,2133,272809,19780,0.012213375,0.012212
101,50,116,completed,2255,275064,19803,0.01202825,0.012024
101,51,117,completed,2403,277467,19817,0.013056333,0.013051
101,52,118,completed,2241,279708,19814,0.0119065,0.011904
101,53,119,completed,2429,282137,19818,0.013660125,0.013658
101,54,120,completed,2124,284261,19808,0.011381083,0.011378
101,55,121,completed,2300,286561,19825,0.012815459,0.012816
101,56,122,completed,2286,288847,19802,0.012589333,0.012588
101,57,123,completed,2272,291119,19809,0.012403959,0.012401
101,58,124,completed,2305,293424,19813,0.012563167,0.012561
101,59,125,completed,2310,295734,19806,0.012403917,0.0124
101,60,126,completed,2314,298048,19809,0.012233166,0.012231
101,61,127,completed,2206,300254,19829,0.012143542,0.012139
101,62,128,completed,2428,302682,19807,0.013085625,0.013084
101,63,129,completed,2183,304865,19792,0.012152083,0.01215
101,64,130,completed,2325,307190,19817,0.012671583,0.012669
101,65,131,completed,2326,309516,19837,0.0124515,0.012447
101,66,132,completed,2202,311718,19799,0.011785333,0.011785
101,67,133,completed,2293,314011,19812,0.012868042,0.012866
101,68,134,completed,2398,316409,19815,0.012835583,0.012833
101,69,135,completed,2099,318508,19803,0.010998959,0.010997
101,70,136,budget_interrupted,1492,320000,19795,0.00853425,0.008535
102,1,137,completed,2383,322383,20057,0.014615125,0.014614
102,2,138,completed,2544,324927,20061,0.015653458,0.015654
102,3,139,completed,2456,327383,20061,0.015363542,0.015364
102,4,140,completed,2254,329637,20061,0.014087541,0.014086
102,5,141,completed,2336,331973,20060,0.013845459,0.013847
102,6,142,completed,2390,334363,20065,0.014471041,0.014469
102,7,143,completed,2463,336826,20064,0.015002708,0.015001
102,8,144,completed,2138,338964,20061,0.012810084,0.012808
102,9,145,completed,2538,341502,20064,0.015381375,0.01538
102,10,146,completed,2451,343953,20058,0.014625875,0.014623
102,11,147,completed,2314,346267,20065,0.014259666,0.01426
102,12,148,completed,2460,348727,20063,0.014859333,0.014856
102,13,149,completed,2389,351116,20059,0.014227,0.014224
102,14,150,completed,2511,353627,20065,0.015073292,0.015069
102,15,151,completed,2517,356144,20065,0.015097834,0.015093
102,16,152,completed,2355,358499,20065,0.014361709,0.014358
102,17,153,completed,2262,360761,20064,0.014118625,0.014119
102,18,154,completed,2630,363391,20066,0.0163405,0.016338
102,19,155,completed,2223,365614,20065,0.013438,0.013436
102,20,156,completed,2517,368131,20065,0.015245334,0.015241
102,21,157,completed,2497,370628,20065,0.015100708,0.015098
102,22,158,completed,2443,373071,20063,0.014742541,0.01474
102,23,159,completed,2460,375531,20061,0.014669041,0.014665
102,24,160,completed,2505,378036,20066,0.014845208,0.01484
102,25,161,completed,2405,380441,20060,0.014435167,0.01443
102,26,162,completed,2533,382974,20063,0.015443375,0.015441
102,27,163,completed,2302,385276,20066,0.013756167,0.013753
102,28,164,completed,2277,387553,20054,0.013685208,0.01368
102,29,165,completed,2376,389929,20059,0.014457209,0.014455
102,30,166,completed,2309,392238,20062,0.013999209,0.013995
102,31,167,completed,2534,394772,20059,0.015318875,0.015314
102,32,168,completed,2400,397172,20063,0.01480325,0.014801
102,33,169,completed,2308,399480,20064,0.013895916,0.013893
102,34,170,completed,2574,402054,20066,0.015575458,0.015571
102,35,171,completed,2535,404589,20064,0.01526675,0.015266
102,36,172,completed,2415,407004,20061,0.01462875,0.014623
102,37,173,completed,2456,409460,20063,0.014784083,0.01478
102,38,174,completed,2201,411661,20060,0.013078375,0.013076
102,39,175,completed,2370,414031,20064,0.014370791,0.014369
102,40,176,completed,2339,416370,20062,0.014172875,0.014169
102,41,177,completed,2219,418589,20064,0.013131083,0.013129
102,42,178,completed,2358,420947,20065,0.013937292,0.013933
102,43,179,completed,2489,423436,20064,0.015372542,0.015373
102,44,180,completed,2289,425725,20066,0.014275333,0.014275
102,45,181,completed,2363,428088,20065,0.014410708,0.014408
102,46,182,completed,2341,430429,20060,0.014083,0.014078
102,47,183,completed,2464,432893,20061,0.014864791,0.014863
102,48,184,completed,2430,435323,20057,0.014492917,0.014491
102,49,185,completed,2461,437784,20062,0.014565834,0.014562
102,50,186,completed,2186,439970,20061,0.013063709,0.013058
102,51,187,completed,2438,442408,20063,0.014504625,0.014502
102,52,188,completed,2448,444856,20060,0.014527875,0.014523
102,53,189,completed,2265,447121,20060,0.013504417,0.0135
102,54,190,completed,2523,449644,20065,0.015178875,0.015177
102,55,191,completed,2411,452055,20065,0.014549708,0.014548
102,56,192,completed,2173,454228,20059,0.013076834,0.013074
102,57,193,completed,2369,456597,20064,0.014271792,0.014269
102,58,194,completed,2397,458994,20061,0.014463375,0.014462
102,59,195,completed,2329,461323,20064,0.013981,0.013974
102,60,196,completed,2414,463737,20065,0.014675,0.01467
102,61,197,completed,2436,466173,20057,0.014850667,0.014846
102,62,198,completed,2449,468622,20060,0.014610166,0.014606
102,63,199,completed,2461,471083,20064,0.01485275,0.014853
102,64,200,completed,2378,473461,20065,0.014197708,0.014193
102,65,201,completed,2533,475994,20065,0.015144833,0.01514
102,66,202,completed,2390,478384,20063,0.014150542,0.014148
102,67,203,budget_interrupted,1616,480000,20061,0.009735,0.009731
401,1,204,completed,12769,492769,20069,0.072632083,0.072596
401,2,205,completed,14687,507456,20068,0.089425583,0.089411
401,3,206,completed,14773,522229,20066,0.091037792,0.091015
401,4,207,completed,14337,536566,20072,0.083261667,0.083245
401,5,208,completed,15417,551983,20079,0.095034125,0.094995
401,6,209,completed,13034,565017,20066,0.08020675,0.080212
401,7,210,budget_interrupted,10983,576000,20077,0.063268042,0.063251
402,1,211,completed,14982,590982,20068,0.089721583,0.089696
402,2,212,completed,12172,603154,20082,0.07395825,0.073937
402,3,213,completed,13268,616422,20069,0.075591,0.075579
402,4,214,completed,12243,628665,20082,0.076064041,0.076053
402,5,215,completed,12693,641358,20069,0.076327792,0.076305
402,6,216,completed,13259,654617,20070,0.074758,0.074742
402,7,217,completed,15350,669967,20069,0.095034708,0.095017
402,8,218,budget_interrupted,2033,672000,20077,0.012770333,0.012771
403,1,219,completed,11040,683040,20087,0.063020167,0.063009
403,2,220,completed,14692,697732,20069,0.089073625,0.089046
403,3,221,completed,14026,711758,20083,0.085530416,0.085506
403,4,222,completed,11697,723455,20072,0.066682041,0.066646
403,5,223,completed,13420,736875,20070,0.083875125,0.083853
403,6,224,completed,13448,750323,20082,0.082178875,0.082159
403,7,225,completed,12147,762470,20082,0.069435541,0.069424
403,8,226,budget_interrupted,5530,768000,20069,0.035786459,0.035769
404,1,227,completed,13751,781751,20087,0.084259458,0.084243
404,2,228,completed,13503,795254,20085,0.07693275,0.076889
404,3,229,completed,13293,808547,20082,0.082362958,0.082351
404,4,230,completed,11115,819662,20072,0.067948791,0.067942
404,5,231,completed,12668,832330,20083,0.071489125,0.07146
404,6,232,completed,12979,845309,20082,0.079971458,0.079936
404,7,233,completed,13106,858415,20082,0.078908708,0.078866
404,8,234,budget_interrupted,5585,864000,20084,0.031847958,0.031844
405,1,235,completed,13059,877059,20087,0.07773675,0.077723
405,2,236,completed,13394,890453,20083,0.082159208,0.082129
405,3,237,completed,11345,901798,20082,0.06427025,0.064263
405,4,238,completed,14750,916548,20083,0.087630584,0.087613
405,5,239,completed,16053,932601,20084,0.101372625,0.101351
405,6,240,completed,12763,945364,20085,0.07186425,0.071853
405,7,241,completed,12981,958345,20082,0.079878875,0.079868
405,8,242,budget_interrupted,1655,960000,20082,0.010652708,0.01065


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/assignment.txt <==
3 8
8 9
8 10
9 12
2 14
10 15
7 16
14 18
16 20
0 21
13 24
26 28
22 30
15 32
34 35
5 36
26 40
18 42
20 45
1 48
38 56
4 60
15 63
63 64
64 70
29 72
41 80
12 84
2 90
25 96
27 105
24 112
46 120
36 126
14 140
65 144
73 160
108 168
164 180
31 192
90 210
191 224
169 240
246 252
234 280
281 288
120 315
31 320
192 336
326 360
214 420
31 448
457 480
66 504
402 560
95 576
74 630
543 672
569 720
6 840
287 960
234 1008
223 1120
372 1260
159 1344
137 1440
1242 1680
1695 2016
159 2240
1410 2520
2783 2880
3135 3360
351 4032
4770 5040
5279 6720
7679 10080
14879 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,12360,20159
1,2,2,0,1,20148,large_to_small,completed,14009,20148
1,3,3,0,1,20148,mixed,success,4380,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18439,28,2.030177875,2.029656
101,insertion_2,100000,160000,160000,72,71,1,19923,53,0.848600584,0.848459
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.9163725,0.916149
401,bank_epoch_1,100000,96000,30749,3,3,0,20160,77,0.167331041,0.16729


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103105,
"budget_scans":960000,
"actual_scans":510749,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":205,
"completed_trajectories":202,
"budget_interrupted_trajectories":3,
"first_success_trajectory":205,
"first_success_scans":510749,
"first_success_wall_seconds":3.962616833,
"first_success_cpu_seconds":3.961691,
"wall_seconds":3.962945542,
"cpu_seconds":3.962019,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103105 gaps=0 scans=510749 CPU=3.96202s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2634,2634,18108,0.027384625,0.027383
100,2,2,completed,2467,5101,18140,0.033093666,0.033089
100,3,3,completed,2330,7431,17935,0.028974292,0.028966
100,4,4,completed,2415,9846,18439,0.029411458,0.029404
100,5,5,completed,2660,12506,18047,0.032722584,0.032713
100,6,6,completed,2381,14887,18423,0.030381375,0.030372
100,7,7,completed,2423,17310,18217,0.027411459,0.02741
100,8,8,completed,2470,19780,18060,0.030815583,0.03081
100,9,9,completed,2691,22471,18226,0.03135725,0.031351
100,10,10,completed,2191,24662,18149,0.027530917,0.02753
100,11,11,completed,2430,27092,18314,0.031065916,0.031056
100,12,12,completed,2277,29369,18040,0.027414833,0.02741
100,13,13,completed,2452,31821,18137,0.029092083,0.029086
100,14,14,completed,2751,34572,18169,0.032722584,0.032714
100,15,15,completed,2780,37352,18208,0.033567458,0.033558
100,16,16,completed,2170,39522,17795,0.026571,0.026564
100,17,17,completed,2291,41813,18124,0.030133875,0.030131
100,18,18,completed,2541,44354,18070,0.031487458,0.031486
100,19,19,completed,2463,46817,18178,0.029202666,0.029199
100,20,20,completed,2513,49330,18132,0.032403833,0.032397
100,21,21,completed,2274,51604,18063,0.027812584,0.027811
100,22,22,completed,2606,54210,17932,0.036122,0.036117
100,23,23,completed,2654,56864,18257,0.032473084,0.032466
100,24,24,completed,2593,59457,18164,0.035346375,0.035339
100,25,25,completed,2763,62220,18205,0.034110833,0.034111
100,26,26,completed,2191,64411,18099,0.03034975,0.03035
100,27,27,completed,2330,66741,18051,0.027892333,0.027887
100,28,28,completed,2454,69195,18404,0.032982417,0.032972
100,29,29,completed,2532,71727,18287,0.033024,0.033019
100,30,30,completed,2343,74070,18044,0.026357625,0.02635
100,31,31,completed,2245,76315,18082,0.027759209,0.027754
100,32,32,completed,2487,78802,18033,0.032059166,0.032056
100,33,33,completed,2284,81086,18012,0.029688375,0.029684
100,34,34,completed,2360,83446,18164,0.031758792,0.031754
100,35,35,completed,2852,86298,18178,0.033775958,0.033765
100,36,36,completed,2386,88684,18071,0.029954042,0.029942
100,37,37,completed,2373,91057,17871,0.032641958,0.03263
100,38,38,completed,2448,93505,18018,0.031642333,0.031635
100,39,39,completed,2442,95947,17944,0.028596125,0.028589
100,40,40,completed,2372,98319,17973,0.032773292,0.032749
100,41,41,completed,2447,100766,18156,0.030726542,0.030695
100,42,42,completed,2544,103310,18057,0.032820167,0.032818
100,43,43,completed,2550,105860,18122,0.029668541,0.029665
100,44,44,completed,2103,107963,17824,0.025568791,0.025565
100,45,45,completed,2600,110563,18149,0.031048084,0.031039
100,46,46,completed,2533,113096,18315,0.03301375,0.032999
100,47,47,completed,2391,115487,18127,0.029126708,0.029122
100,48,48,completed,2473,117960,18132,0.032783125,0.032778
100,49,49,completed,2357,120317,17984,0.033006,0.033003
100,50,50,completed,2402,122719,18091,0.032565875,0.03256
100,51,51,completed,2474,125193,18177,0.031368458,0.03136
100,52,52,completed,2612,127805,17972,0.036920416,0.036878
100,53,53,completed,2390,130195,18205,0.0329655,0.032966
100,54,54,completed,2369,132564,18140,0.025093708,0.025092
100,55,55,completed,2540,135104,18296,0.033518,0.033505
100,56,56,completed,2304,137408,17903,0.030192083,0.030189
100,57,57,completed,2354,139762,18070,0.031303958,0.031296
100,58,58,completed,2242,142004,18093,0.028879417,0.028872
100,59,59,completed,2320,144324,18137,0.029264166,0.02926
100,60,60,completed,2721,147045,18205,0.038296666,0.038291
100,61,61,completed,2514,149559,17906,0.032373167,0.032372
100,62,62,completed,2418,151977,18020,0.034929042,0.034916
100,63,63,completed,2471,154448,18072,0.032847,0.032844
100,64,64,completed,2182,156630,17866,0.026148292,0.026141
100,65,65,completed,2176,158806,17828,0.031344625,0.031331
100,66,66,budget_interrupted,1194,160000,18234,0.014308458,0.014304
101,1,67,completed,2211,162211,19898,0.011358333,0.011356
101,2,68,completed,2313,164524,19859,0.012562792,0.012559
101,3,69,completed,2231,166755,19903,0.011365375,0.011364
101,4,70,completed,2107,168862,19889,0.010818,0.010816
101,5,71,completed,2173,171035,19852,0.011676541,0.011672
101,6,72,completed,2307,173342,19857,0.012221375,0.01222
101,7,73,completed,2381,175723,19923,0.012434792,0.012426
101,8,74,completed,2179,177902,19916,0.011503167,0.011502
101,9,75,completed,2175,180077,19892,0.011634208,0.011633
101,10,76,completed,2298,182375,19889,0.012089458,0.012088
101,11,77,completed,2177,184552,19903,0.011080333,0.011079
101,12,78,completed,2278,186830,19869,0.01246825,0.012467
101,13,79,completed,2240,189070,19875,0.011342333,0.011342
101,14,80,completed,2091,191161,19878,0.0109815,0.010979
101,15,81,completed,2075,193236,19861,0.010641333,0.010641
101,16,82,completed,2150,195386,19914,0.011187875,0.011186
101,17,83,completed,2151,197537,19891,0.011142792,0.011141
101,18,84,completed,1986,199523,19856,0.011256958,0.011255
101,19,85,completed,2203,201726,19832,0.012025458,0.012021
101,20,86,completed,2149,203875,19848,0.011833,0.011834
101,21,87,completed,2211,206086,19891,0.011790375,0.011789
101,22,88,completed,2148,208234,19923,0.010811834,0.010811
101,23,89,completed,2174,210408,19919,0.011682,0.011679
101,24,90,completed,2350,212758,19867,0.012689084,0.012691
101,25,91,completed,2247,215005,19841,0.011605834,0.011582
101,26,92,completed,2229,217234,19844,0.012107166,0.012107
101,27,93,completed,2193,219427,19865,0.012016667,0.012017
101,28,94,completed,2026,221453,19892,0.01088225,0.010883
101,29,95,completed,2277,223730,19923,0.011598667,0.011599
101,30,96,completed,2335,226065,19878,0.012199209,0.0122
101,31,97,completed,1990,228055,19836,0.010546917,0.010548
101,32,98,completed,2256,230311,19892,0.012204542,0.012205
101,33,99,completed,2380,232691,19871,0.012113959,0.012109
101,34,100,completed,2142,234833,19859,0.011442,0.01144
101,35,101,completed,2357,237190,19835,0.012504125,0.012502
101,36,102,completed,2087,239277,19900,0.0110355,0.011033
101,37,103,completed,2138,241415,19899,0.011708,0.011708
101,38,104,completed,2225,243640,19900,0.011878791,0.011875
101,39,105,completed,2367,246007,19855,0.012376709,0.012374
101,40,106,completed,2266,248273,19921,0.011392333,0.011388
101,41,107,completed,2142,250415,19826,0.01134275,0.011342
101,42,108,completed,2311,252726,19841,0.012183125,0.012183
101,43,109,completed,2152,254878,19857,0.0117645,0.011764
101,44,110,completed,2169,257047,19916,0.011489917,0.011491
101,45,111,completed,2223,259270,19923,0.011088541,0.011084
101,46,112,completed,2155,261425,19857,0.011438375,0.011439
101,47,113,completed,2223,263648,19916,0.011881708,0.011883
101,48,114,completed,1967,265615,19833,0.010413208,0.010413
101,49,115,completed,2017,267632,19851,0.009766834,0.009763
101,50,116,completed,2300,269932,19876,0.012418541,0.012417
101,51,117,completed,2367,272299,19837,0.012288833,0.012287
101,52,118,completed,2271,274570,19916,0.012142625,0.012143
101,53,119,completed,2185,276755,19923,0.01135375,0.011354
101,54,120,completed,2609,279364,19831,0.014524458,0.014524
101,55,121,completed,2251,281615,19900,0.012299042,0.012299
101,56,122,completed,2263,283878,19867,0.012245291,0.012246
101,57,123,completed,2290,286168,19867,0.012483625,0.012484
101,58,124,completed,2248,288416,19835,0.012632083,0.012633
101,59,125,completed,2414,290830,19923,0.012761209,0.012761
101,60,126,completed,2315,293145,19867,0.012656625,0.012657
101,61,127,completed,2204,295349,19889,0.012217459,0.012218
101,62,128,completed,2267,297616,19921,0.011796917,0.011797
101,63,129,completed,2349,299965,19891,0.012529,0.012529
101,64,130,completed,2154,302119,19919,0.011458125,0.011459
101,65,131,completed,2319,304438,19876,0.012553375,0.012553
101,66,132,completed,2194,306632,19847,0.012273458,0.012274
101,67,133,completed,2011,308643,19838,0.011135083,0.011133
101,68,134,completed,2131,310774,19872,0.010780625,0.010779
101,69,135,completed,2206,312980,19878,0.011526459,0.011524
101,70,136,completed,2337,315317,19891,0.011878292,0.011874
101,71,137,completed,2469,317786,19847,0.013465792,0.013466
101,72,138,budget_interrupted,2214,320000,19831,0.011376083,0.011372
102,1,139,completed,2537,322537,20148,0.014575208,0.014575
102,2,140,completed,2371,324908,20148,0.013254084,0.013249
102,3,141,completed,2736,327644,20145,0.015758,0.015756
102,4,142,completed,2264,329908,20146,0.012808833,0.01281
102,5,143,completed,2590,332498,20145,0.014880125,0.014879
102,6,144,completed,2642,335140,20148,0.015112916,0.015112
102,7,145,completed,2664,337804,20145,0.015389375,0.015388
102,8,146,completed,2634,340438,20146,0.015132458,0.015131
102,9,147,completed,2476,342914,20145,0.013950958,0.01395
102,10,148,completed,2441,345355,20146,0.013954375,0.013953
102,11,149,completed,2522,347877,20148,0.014383583,0.014381
102,12,150,completed,2434,350311,20148,0.013971958,0.013971
102,13,151,completed,2374,352685,20146,0.013475416,0.01347
102,14,152,completed,2542,355227,20141,0.014606084,0.014606
102,15,153,completed,2750,357977,20144,0.015865875,0.015864
102,16,154,completed,2396,360373,20145,0.013725209,0.013723
102,17,155,completed,2416,362789,20146,0.013593209,0.013589
102,18,156,completed,2734,365523,20145,0.015681042,0.015677
102,19,157,completed,2516,368039,20145,0.014373291,0.014369
102,20,158,completed,2656,370695,20145,0.014951667,0.01495
102,21,159,completed,2443,373138,20145,0.014175375,0.014172
102,22,160,completed,2652,375790,20145,0.015453083,0.015451
102,23,161,completed,2413,378203,20147,0.013794041,0.01379
102,24,162,completed,2576,380779,20145,0.014825792,0.014826
102,25,163,completed,2685,383464,20145,0.015156667,0.015152
102,26,164,completed,2459,385923,20146,0.013817334,0.01381
102,27,165,completed,2387,388310,20145,0.013760791,0.013761
102,28,166,completed,2473,390783,20145,0.014022667,0.014018
102,29,167,completed,2595,393378,20148,0.014901583,0.014896
102,30,168,completed,2507,395885,20145,0.014203833,0.014199
102,31,169,completed,2586,398471,20145,0.014614625,0.014609
102,32,170,completed,2650,401121,20145,0.015136625,0.015135
102,33,171,completed,2636,403757,20145,0.014865083,0.01486
102,34,172,completed,2432,406189,20145,0.013843125,0.013838
102,35,173,completed,2685,408874,20148,0.015258916,0.015258
102,36,174,completed,2331,411205,20137,0.013532791,0.013531
102,37,175,completed,2331,413536,20145,0.013234291,0.013231
102,38,176,completed,2425,415961,20137,0.013937,0.013936
102,39,177,completed,2285,418246,20145,0.013008542,0.013002
102,40,178,completed,2511,420757,20145,0.014629541,0.014625
102,41,179,completed,2484,423241,20146,0.014712208,0.01471
102,42,180,completed,2628,425869,20146,0.015308709,0.01531
102,43,181,completed,2317,428186,20146,0.013071166,0.01307
102,44,182,completed,2454,430640,20145,0.014043208,0.014038
102,45,183,completed,2507,433147,20146,0.014266625,0.014264
102,46,184,completed,2502,435649,20148,0.01437225,0.01437
102,47,185,completed,2577,438226,20145,0.014676167,0.014673
102,48,186,completed,2537,440763,20148,0.014694041,0.014687
102,49,187,completed,2624,443387,20145,0.014925167,0.014923
102,50,188,completed,2368,445755,20145,0.013677459,0.013665
102,51,189,completed,2406,448161,20146,0.013688917,0.013688
102,52,190,completed,2476,450637,20146,0.014557333,0.014557
102,53,191,completed,2482,453119,20146,0.014689792,0.01469
102,54,192,completed,2250,455369,20148,0.012981959,0.01298
102,55,193,completed,2650,458019,20145,0.015165333,0.015165
102,56,194,completed,2436,460455,20148,0.014205167,0.014205
102,57,195,completed,2429,462884,20146,0.0138555,0.013851
102,58,196,completed,2566,465450,20148,0.014497958,0.014493
102,59,197,completed,2641,468091,20145,0.015346625,0.015347
102,60,198,completed,2556,470647,20145,0.01491425,0.014913
102,61,199,completed,2454,473101,20146,0.013883584,0.013878
102,62,200,completed,2628,475729,20145,0.014944667,0.01492
102,63,201,completed,2405,478134,20144,0.013558459,0.013556
102,64,202,budget_interrupted,1866,480000,20145,0.010496958,0.010492
401,1,203,completed,12360,492360,20159,0.063281125,0.063262
401,2,204,completed,14009,506369,20148,0.080276334,0.080262
401,3,205,success,4380,510749,20160,0.023666208,0.023662


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/assignment.txt <==
3 8
8 9
2 10
1 12
8 14
6 15
7 16
2 18
0 20
4 21
21 24
2 28
18 30
15 32
34 35
29 36
10 40
10 42
41 45
33 48
14 56
24 60
40 63
63 64
54 70
5 72
57 80
16 84
68 90
57 96
76 105
84 112
30 120
82 126
74 140
113 144
9 160
112 168
104 180
159 192
118 210
63 224
105 240
196 252
154 280
191 288
61 315
73 320
154 336
230 360
234 420
31 448
89 480
364 504
98 560
95 576
628 630
127 672
185 720
826 840
873 960
28 1008
510 1120
374 1260
415 1344
473 1440
790 1680
1951 2016
1567 2240
1510 2520
1193 2880
3310 3360
3295 4032
3583 5040
4255 6720
6943 10080
223 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,13112,20153
1,2,2,0,1,20148,large_to_small,completed,14759,20156
1,3,3,0,1,20148,mixed,completed,11921,20153
1,4,4,0,1,20148,medium,completed,14318,20153
1,5,5,0,1,20148,large_to_small,completed,14032,20158
1,6,6,0,1,20148,mixed,completed,14074,20154
1,7,7,0,1,20148,medium,success,5460,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18439,28,2.052579167,2.051356
101,insertion_2,100000,160000,160000,72,71,1,19923,53,0.837531875,0.837352
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.917643042,0.917152
401,bank_epoch_1,100000,96000,87676,7,7,0,20160,77,0.4814515,0.481333


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103106,
"budget_scans":960000,
"actual_scans":567676,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":209,
"completed_trajectories":206,
"budget_interrupted_trajectories":3,
"first_success_trajectory":209,
"first_success_scans":567676,
"first_success_wall_seconds":4.289303083,
"first_success_cpu_seconds":4.287288,
"wall_seconds":4.289661875,
"cpu_seconds":4.287647,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103106 gaps=0 scans=567676 CPU=4.28765s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2589,2589,18204,0.03276875,0.032753
100,2,2,completed,2406,4995,18243,0.028551875,0.028545
100,3,3,completed,2307,7302,17910,0.030337042,0.030317
100,4,4,completed,2185,9487,17989,0.028940958,0.02893
100,5,5,completed,2558,12045,18107,0.034196292,0.034187
100,6,6,completed,2549,14594,18039,0.029835583,0.029825
100,7,7,completed,2258,16852,18419,0.027009417,0.026999
100,8,8,completed,2370,19222,18048,0.032816625,0.032807
100,9,9,completed,2433,21655,17780,0.029124708,0.029117
100,10,10,completed,2414,24069,18126,0.033464292,0.033464
100,11,11,completed,2273,26342,18061,0.029764583,0.029765
100,12,12,completed,2710,29052,18220,0.037612,0.037613
100,13,13,completed,2649,31701,18267,0.035350042,0.035346
100,14,14,completed,2340,34041,18020,0.033637959,0.033635
100,15,15,completed,2410,36451,18045,0.031546375,0.031538
100,16,16,completed,2205,38656,17587,0.02888725,0.028877
100,17,17,completed,2476,41132,17744,0.031362041,0.031344
100,18,18,completed,2419,43551,18439,0.031598792,0.031589
100,19,19,completed,2538,46089,18018,0.028798416,0.028785
100,20,20,completed,2454,48543,18127,0.029375458,0.029369
100,21,21,completed,2229,50772,18128,0.030949041,0.030934
100,22,22,completed,2381,53153,18076,0.0297855,0.029775
100,23,23,completed,2438,55591,18035,0.033766959,0.033759
100,24,24,completed,2634,58225,17977,0.030339625,0.030322
100,25,25,completed,2810,61035,18130,0.031518209,0.031496
100,26,26,completed,2345,63380,18183,0.028460958,0.028436
100,27,27,completed,2348,65728,17792,0.028552291,0.02854
100,28,28,completed,2318,68046,18128,0.026427209,0.026418
100,29,29,completed,2581,70627,17864,0.0291125,0.02908
100,30,30,completed,2327,72954,18234,0.027650875,0.027636
100,31,31,completed,2584,75538,17977,0.029668291,0.029656
100,32,32,completed,2583,78121,18198,0.027475709,0.027466
100,33,33,completed,2363,80484,18205,0.032244958,0.032237
100,34,34,completed,2293,82777,17977,0.027195042,0.027188
100,35,35,completed,2634,85411,18071,0.032603542,0.032596
100,36,36,completed,2319,87730,18070,0.029894833,0.029896
100,37,37,completed,2622,90352,18150,0.033454625,0.033381
100,38,38,completed,2553,92905,18296,0.035403125,0.0354
100,39,39,completed,2861,95766,17916,0.03812775,0.038103
100,40,40,completed,2414,98180,17984,0.030153334,0.030137
100,41,41,completed,2410,100590,18128,0.030247,0.030044
100,42,42,completed,2355,102945,18209,0.02764275,0.027641
100,43,43,completed,2529,105474,18011,0.032588666,0.032582
100,44,44,completed,2397,107871,17937,0.033751167,0.03372
100,45,45,completed,2381,110252,18072,0.032236208,0.032222
100,46,46,completed,2509,112761,18048,0.036346959,0.036336
100,47,47,completed,2998,115759,18439,0.040317167,0.040283
100,48,48,completed,2281,118040,18234,0.027331917,0.027321
100,49,49,completed,2153,120193,17943,0.028056625,0.028051
100,50,50,completed,2490,122683,18071,0.035233084,0.03519
100,51,51,completed,2468,125151,18000,0.034533917,0.034345
100,52,52,completed,2459,127610,18205,0.034124333,0.034122
100,53,53,completed,2412,130022,18132,0.02806725,0.028065
100,54,54,completed,2346,132368,18218,0.029256959,0.029248
100,55,55,completed,2195,134563,18076,0.028070541,0.028069
100,56,56,completed,2449,137012,17899,0.037146167,0.037135
100,57,57,completed,2306,139318,17813,0.030731083,0.030728
100,58,58,completed,2488,141806,18217,0.030975458,0.030965
100,59,59,completed,2350,144156,18164,0.031816959,0.031809
100,60,60,completed,2329,146485,18164,0.02524175,0.025238
100,61,61,completed,2521,149006,18076,0.035650208,0.035625
100,62,62,completed,2273,151279,18221,0.029796167,0.029787
100,63,63,completed,2467,153746,18052,0.032166041,0.032165
100,64,64,completed,2458,156204,17908,0.03325125,0.033243
100,65,65,completed,2345,158549,18028,0.030467375,0.030465
100,66,66,budget_interrupted,1451,160000,18132,0.019506834,0.019502
101,1,67,completed,1995,161995,19845,0.010727917,0.010728
101,2,68,completed,2179,164174,19906,0.011147375,0.011146
101,3,69,completed,2130,166304,19846,0.011882959,0.011881
101,4,70,completed,2121,168425,19898,0.011225,0.011226
101,5,71,completed,2424,170849,19898,0.013037417,0.013034
101,6,72,completed,2285,173134,19877,0.01204425,0.012044
101,7,73,completed,2309,175443,19875,0.012087125,0.012085
101,8,74,completed,2101,177544,19866,0.011051875,0.011047
101,9,75,completed,2215,179759,19878,0.011506,0.011505
101,10,76,completed,2271,182030,19892,0.012221709,0.012213
101,11,77,completed,2308,184338,19914,0.01184725,0.011843
101,12,78,completed,2247,186585,19899,0.011421583,0.011419
101,13,79,completed,2403,188988,19849,0.013166709,0.013164
101,14,80,completed,2156,191144,19912,0.011346708,0.011347
101,15,81,completed,2368,193512,19873,0.011881708,0.011879
101,16,82,completed,2268,195780,19878,0.011747666,0.011746
101,17,83,completed,2133,197913,19846,0.011876625,0.011859
101,18,84,completed,2119,200032,19923,0.010599083,0.010598
101,19,85,completed,2389,202421,19839,0.012602584,0.012602
101,20,86,completed,2068,204489,19923,0.010508167,0.010509
101,21,87,completed,2215,206704,19833,0.01190175,0.011901
101,22,88,completed,2174,208878,19916,0.011691375,0.011692
101,23,89,completed,2123,211001,19866,0.011425,0.011425
101,24,90,completed,2221,213222,19871,0.011995041,0.011996
101,25,91,completed,2308,215530,19876,0.012269083,0.012269
101,26,92,completed,2175,217705,19921,0.011153625,0.011153
101,27,93,completed,2150,219855,19857,0.011418416,0.011419
101,28,94,completed,2284,222139,19907,0.011636875,0.011635
101,29,95,completed,2362,224501,19899,0.012252292,0.012252
101,30,96,completed,2230,226731,19899,0.011551,0.011549
101,31,97,completed,2589,229320,19847,0.013629708,0.013629
101,32,98,completed,2026,231346,19917,0.0106625,0.010662
101,33,99,completed,2099,233445,19851,0.010438959,0.010437
101,34,100,completed,2450,235895,19827,0.013006166,0.013005
101,35,101,completed,2272,238167,19907,0.012123458,0.012123
101,36,102,completed,2208,240375,19921,0.011308541,0.011306
101,37,103,completed,2326,242701,19905,0.012141083,0.012142
101,38,104,completed,2271,244972,19899,0.012009083,0.011995
101,39,105,completed,2349,247321,19831,0.012376042,0.012376
101,40,106,completed,2036,249357,19860,0.011089167,0.011089
101,41,107,completed,2304,251661,19875,0.011982542,0.011981
101,42,108,completed,2172,253833,19907,0.010968416,0.010965
101,43,109,completed,2290,256123,19899,0.011830209,0.011828
101,44,110,completed,2234,258357,19891,0.011508708,0.011504
101,45,111,completed,2386,260743,19838,0.012687458,0.012687
101,46,112,completed,2241,262984,19829,0.011496166,0.011495
101,47,113,completed,2217,265201,19854,0.011738584,0.011734
101,48,114,completed,2340,267541,19891,0.011565,0.011562
101,49,115,completed,2039,269580,19827,0.0109595,0.010958
101,50,116,completed,2220,271800,19878,0.011658583,0.011659
101,51,117,completed,2258,274058,19919,0.011564833,0.011564
101,52,118,completed,2077,276135,19916,0.010967208,0.010965
101,53,119,completed,2178,278313,19840,0.011534291,0.011532
101,54,120,completed,2179,280492,19923,0.011147333,0.011147
101,55,121,completed,2331,282823,19891,0.0120965,0.012093
101,56,122,completed,2283,285106,19891,0.011755875,0.011756
101,57,123,completed,2435,287541,19921,0.012240334,0.012239
101,58,124,completed,2096,289637,19872,0.011171167,0.01117
101,59,125,completed,2475,292112,19861,0.013240792,0.013236
101,60,126,completed,2180,294292,19873,0.011288583,0.011287
101,61,127,completed,2057,296349,19867,0.010665334,0.010659
101,62,128,completed,2181,298530,19915,0.011450625,0.011442
101,63,129,completed,2210,300740,19923,0.011092875,0.011087
101,64,130,completed,2274,303014,19846,0.012422417,0.012423
101,65,131,completed,2024,305038,19916,0.010489208,0.010486
101,66,132,completed,2362,307400,19889,0.012101208,0.012102
101,67,133,completed,2203,309603,19896,0.011597625,0.011596
101,68,134,completed,2264,311867,19892,0.01191175,0.011911
101,69,135,completed,2377,314244,19830,0.011829167,0.011827
101,70,136,completed,2275,316519,19857,0.0120985,0.012097
101,71,137,completed,2122,318641,19869,0.011113333,0.011111
101,72,138,budget_interrupted,1359,320000,19808,0.007094708,0.007092
102,1,139,completed,2477,322477,20146,0.014374584,0.014373
102,2,140,completed,2491,324968,20146,0.014809208,0.014652
102,3,141,completed,2404,327372,20146,0.01366275,0.013662
102,4,142,completed,2576,329948,20146,0.014955917,0.014956
102,5,143,completed,2490,332438,20146,0.014481625,0.014481
102,6,144,completed,2653,335091,20146,0.0152055,0.015204
102,7,145,completed,2716,337807,20148,0.015320292,0.015319
102,8,146,completed,2601,340408,20146,0.014825291,0.014813
102,9,147,completed,2559,342967,20146,0.01451175,0.014507
102,10,148,completed,2649,345616,20146,0.014945334,0.014941
102,11,149,completed,2489,348105,20148,0.014054042,0.014051
102,12,150,completed,2455,350560,20146,0.013913875,0.013909
102,13,151,completed,2633,353193,20146,0.015138167,0.015138
102,14,152,completed,2493,355686,20146,0.014319042,0.014316
102,15,153,completed,2704,358390,20145,0.015715417,0.015714
102,16,154,completed,2523,360913,20146,0.014958625,0.014954
102,17,155,completed,2418,363331,20146,0.013859625,0.013858
102,18,156,completed,2369,365700,20146,0.013510292,0.013506
102,19,157,completed,2640,368340,20147,0.015116833,0.015117
102,20,158,completed,2546,370886,20138,0.014837208,0.014761
102,21,159,completed,2451,373337,20146,0.014088917,0.014088
102,22,160,completed,2458,375795,20145,0.01431175,0.014313
102,23,161,completed,2599,378394,20146,0.0151225,0.015121
102,24,162,completed,2539,380933,20146,0.0143675,0.014362
102,25,163,completed,2574,383507,20146,0.014830375,0.014817
102,26,164,completed,2610,386117,20148,0.015318916,0.015318
102,27,165,completed,2597,388714,20148,0.015114,0.015099
102,28,166,completed,2438,391152,20148,0.013948,0.013946
102,29,167,completed,2384,393536,20145,0.013418917,0.013418
102,30,168,completed,2528,396064,20146,0.014415291,0.01441
102,31,169,completed,2507,398571,20146,0.014016375,0.014014
102,32,170,completed,2612,401183,20146,0.014819333,0.014816
102,33,171,completed,2475,403658,20145,0.014186,0.014182
102,34,172,completed,2452,406110,20146,0.014006208,0.014
102,35,173,completed,2385,408495,20145,0.013506834,0.013504
102,36,174,completed,2683,411178,20148,0.015340375,0.015339
102,37,175,completed,2585,413763,20148,0.014705542,0.014705
102,38,176,completed,2432,416195,20147,0.014118,0.014119
102,39,177,completed,2572,418767,20146,0.014691083,0.01469
102,40,178,completed,2535,421302,20146,0.014625,0.014623
102,41,179,completed,2410,423712,20146,0.013639417,0.013637
102,42,180,completed,2612,426324,20146,0.01468825,0.014682
102,43,181,completed,2407,428731,20145,0.013589959,0.013585
102,44,182,completed,2626,431357,20148,0.014896,0.014892
102,45,183,completed,2541,433898,20145,0.014531834,0.01453
102,46,184,completed,2653,436551,20146,0.01549525,0.015496
102,47,185,completed,2636,439187,20146,0.015488625,0.015448
102,48,186,completed,2347,441534,20148,0.013307833,0.013303
102,49,187,completed,2637,444171,20146,0.015117542,0.015116
102,50,188,completed,2420,446591,20145,0.013590833,0.013589
102,51,189,completed,2360,448951,20148,0.013297125,0.013293
102,52,190,completed,2471,451422,20146,0.014021083,0.014018
102,53,191,completed,2596,454018,20146,0.014717708,0.014713
102,54,192,completed,2571,456589,20147,0.014654125,0.014651
102,55,193,completed,2588,459177,20146,0.015171333,0.015171
102,56,194,completed,2650,461827,20148,0.015160709,0.015157
102,57,195,completed,2435,464262,20146,0.013941375,0.013941
102,58,196,completed,2511,466773,20146,0.014707333,0.014708
102,59,197,completed,2623,469396,20146,0.015160959,0.015159
102,60,198,completed,2541,471937,20146,0.014540875,0.014537
102,61,199,completed,2320,474257,20145,0.013065875,0.013064
102,62,200,completed,2644,476901,20146,0.015348667,0.015347
102,63,201,completed,2434,479335,20146,0.01394675,0.013946
102,64,202,budget_interrupted,665,480000,20145,0.003842709,0.003844
401,1,203,completed,13112,493112,20153,0.068835709,0.068816
401,2,204,completed,14759,507871,20156,0.084195917,0.084172
401,3,205,completed,11921,519792,20153,0.06679025,0.066781
401,4,206,completed,14318,534110,20153,0.076667584,0.076661
401,5,207,completed,14032,548142,20158,0.077551041,0.077532
401,6,208,completed,14074,562216,20154,0.078039959,0.078004
401,7,209,success,5460,567676,20160,0.029093584,0.029094


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/assignment.txt <==
3 8
8 9
0 10
9 12
2 14
13 15
7 16
14 18
2 20
15 21
13 24
12 28
16 30
15 32
34 35
5 36
26 40
24 42
38 45
1 48
46 56
52 60
6 63
63 64
14 70
29 72
25 80
60 84
56 90
73 96
94 105
56 112
18 120
48 126
54 140
65 144
89 160
84 168
92 180
159 192
64 210
70 224
217 240
216 252
74 280
191 288
164 315
95 320
0 336
281 360
4 420
415 448
121 480
342 504
126 560
95 576
344 630
630 672
137 720
558 840
607 960
798 1008
726 1120
704 1260
799 1344
1289 1440
1566 1680
607 2016
1439 2240
2478 2520
1951 2880
2406 3360
3295 4032
4158 5040
6559 6720
3871 10080
9631 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20107,medium,completed,13255,20144
1,2,2,0,1,20107,large_to_small,completed,13647,20142
1,3,3,0,1,20107,mixed,completed,14601,20134
1,4,4,0,1,20107,medium,completed,11714,20131
1,5,5,0,1,20107,large_to_small,completed,12815,20122
1,6,6,0,1,20107,mixed,completed,12755,20122
1,7,7,0,1,20107,medium,completed,13705,20147
1,8,8,0,1,20107,large_to_small,budget_interrupted,3508,20107
2,1,9,5,7,20142,mixed,completed,14012,20142
2,2,10,3,7,20144,medium,completed,12976,20144
2,3,11,6,7,20134,large_to_small,completed,13567,20134
2,4,12,2,7,20144,mixed,completed,12596,20144
2,5,13,4,7,20142,medium,completed,13130,20145
2,6,14,0,7,20147,large_to_small,completed,14906,20147
2,7,15,1,7,20147,mixed,completed,13237,20153
2,8,16,5,7,20142,medium,budget_interrupted,1576,20142
3,1,17,10,18,20144,large_to_small,completed,13444,20144
3,2,18,3,18,20147,mixed,completed,13229,20153
3,3,19,16,18,20153,medium,completed,12724,20153
3,4,20,15,18,20140,large_to_small,completed,14308,20144
3,5,21,4,18,20145,mixed,completed,12481,20146
3,6,22,0,18,20153,medium,completed,12268,20153
3,7,23,7,18,20144,large_to_small,completed,13724,20144
3,8,24,2,18,20147,mixed,budget_interrupted,3822,20147
4,1,25,5,20,20147,medium,completed,12611,20153
4,2,26,19,20,20144,large_to_small,completed,13799,20144
4,3,27,12,20,20144,mixed,completed,16119,20144
4,4,28,17,20,20144,medium,completed,13102,20144
4,5,29,14,20,20144,large_to_small,completed,14252,20144
4,6,30,11,20,20144,mixed,completed,11298,20150
4,7,31,7,20,20146,medium,completed,12385,20150
4,8,32,13,20,20144,large_to_small,budget_interrupted,2434,20144
5,1,33,0,20,20153,mixed,completed,15730,20153
5,2,34,10,20,20147,medium,completed,13216,20153
5,3,35,7,20,20150,large_to_small,completed,13498,20150
5,4,36,17,20,20144,mixed,completed,12600,20144
5,5,37,11,20,20147,medium,completed,13940,20153
5,6,38,12,20,20146,large_to_small,completed,14454,20148
5,7,39,14,20,20145,mixed,budget_interrupted,12562,20146


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18423,28,2.069196458,2.068426
101,insertion_2,100000,160000,160000,73,72,1,19887,53,0.841290166,0.841058
102,insertion_3,100000,160000,160000,67,66,1,20107,77,0.962965875,0.962757
401,bank_epoch_1,100000,96000,96000,8,7,1,20147,77,0.552490125,0.552357
402,bank_epoch_2,100000,96000,96000,8,7,1,20153,77,0.554771208,0.554701
403,bank_epoch_3,100000,96000,96000,8,7,1,20153,77,0.539824333,0.539715
404,bank_epoch_4,100000,96000,96000,8,7,1,20153,77,0.538990834,0.538872
405,bank_epoch_5,100000,96000,96000,7,6,1,20153,77,0.539846667,0.539752


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103107,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":245,
"completed_trajectories":237,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.599879875,
"cpu_seconds":6.598135,
"covered":20153,
"uncovered":7,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103107 gaps=7 scans=960000 CPU=6.59814s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2503,2503,18229,0.029996417,0.029982
100,2,2,completed,2347,4850,18221,0.030910333,0.030905
100,3,3,completed,2328,7178,18083,0.03277225,0.032767
100,4,4,completed,2618,9796,18180,0.032775417,0.032767
100,5,5,completed,2633,12429,18210,0.031372791,0.03137
100,6,6,completed,2323,14752,18099,0.031051542,0.031047
100,7,7,completed,2521,17273,17935,0.033495375,0.033495
100,8,8,completed,2406,19679,17940,0.031650083,0.031625
100,9,9,completed,2491,22170,17893,0.035287459,0.035114
100,10,10,completed,2316,24486,18169,0.029409958,0.029317
100,11,11,completed,2554,27040,18124,0.032779,0.032776
100,12,12,completed,2363,29403,18024,0.031468292,0.031467
100,13,13,completed,2603,32006,18051,0.031448917,0.031445
100,14,14,completed,2519,34525,18169,0.030723417,0.030717
100,15,15,completed,2510,37035,18336,0.035809458,0.035806
100,16,16,completed,2058,39093,18326,0.027102583,0.027104
100,17,17,completed,2586,41679,18071,0.035989375,0.03599
100,18,18,completed,2603,44282,18208,0.0326205,0.032618
100,19,19,completed,2328,46610,18129,0.03207325,0.032064
100,20,20,completed,2078,48688,18018,0.025996083,0.025992
100,21,21,completed,2522,51210,18034,0.03108325,0.03108
100,22,22,completed,2398,53608,18079,0.03182975,0.031829
100,23,23,completed,2509,56117,17990,0.033546291,0.03354
100,24,24,completed,2615,58732,18158,0.036706292,0.036704
100,25,25,completed,2243,60975,17803,0.028495583,0.028491
100,26,26,completed,2348,63323,18135,0.031966417,0.031963
100,27,27,completed,2384,65707,18050,0.02793725,0.027933
100,28,28,completed,2296,68003,18395,0.031226,0.031224
100,29,29,completed,2534,70537,18257,0.032746708,0.032747
100,30,30,completed,2407,72944,18098,0.033423375,0.033424
100,31,31,completed,2501,75445,18221,0.032086375,0.03208
100,32,32,completed,2271,77716,17971,0.025673667,0.025674
100,33,33,completed,2201,79917,17904,0.030859209,0.030855
100,34,34,completed,2473,82390,17975,0.032103417,0.032083
100,35,35,completed,2375,84765,18136,0.026270875,0.026265
100,36,36,completed,2511,87276,18328,0.034485916,0.03448
100,37,37,completed,2439,89715,18306,0.028721125,0.028719
100,38,38,completed,2504,92219,18177,0.030913,0.030907
100,39,39,completed,2597,94816,18404,0.035886042,0.035883
100,40,40,completed,2497,97313,18423,0.032400417,0.032392
100,41,41,completed,2535,99848,17992,0.033513583,0.033505
100,42,42,completed,2429,102277,18098,0.031611625,0.03159
100,43,43,completed,2601,104878,18179,0.032491458,0.032437
100,44,44,completed,2384,107262,18031,0.029204042,0.029195
100,45,45,completed,2620,109882,17812,0.03092,0.030911
100,46,46,completed,2476,112358,17800,0.0336905,0.033685
100,47,47,completed,2478,114836,18190,0.025056042,0.025049
100,48,48,completed,2410,117246,18027,0.028964875,0.028958
100,49,49,completed,2544,119790,18007,0.032987208,0.032985
100,50,50,completed,2323,122113,18202,0.031323667,0.031323
100,51,51,completed,2652,124765,18051,0.033025,0.033014
100,52,52,completed,2505,127270,18258,0.031278833,0.031266
100,53,53,completed,2242,129512,17855,0.031481209,0.031471
100,54,54,completed,2329,131841,17936,0.031145709,0.031138
100,55,55,completed,2657,134498,18132,0.032846583,0.032836
100,56,56,completed,2369,136867,17674,0.032774042,0.032766
100,57,57,completed,2411,139278,17563,0.032442625,0.032433
100,58,58,completed,2440,141718,18071,0.032650292,0.03263
100,59,59,completed,2472,144190,18330,0.032966125,0.032963
100,60,60,completed,2651,146841,18038,0.034253666,0.034242
100,61,61,completed,2654,149495,18119,0.032176459,0.032166
100,62,62,completed,2740,152235,18123,0.034779791,0.034776
100,63,63,completed,2395,154630,18070,0.032855208,0.032846
100,64,64,completed,2651,157281,18139,0.036341708,0.036331
100,65,65,completed,2197,159478,18033,0.027810083,0.027802
100,66,66,budget_interrupted,522,160000,17806,0.007329709,0.007328
101,1,67,completed,2114,162114,19831,0.011280084,0.011279
101,2,68,completed,2255,164369,19861,0.012048291,0.012045
101,3,69,completed,2137,166506,19875,0.010950709,0.010934
101,4,70,completed,2204,168710,19803,0.011457959,0.011458
101,5,71,completed,2568,171278,19867,0.013361666,0.01336
101,6,72,completed,2129,173407,19880,0.011070583,0.011068
101,7,73,completed,2152,175559,19883,0.011142708,0.011143
101,8,74,completed,2135,177694,19877,0.011527917,0.011528
101,9,75,completed,2050,179744,19887,0.010692208,0.010691
101,10,76,completed,2077,181821,19875,0.010697375,0.010693
101,11,77,completed,2078,183899,19798,0.010857292,0.010856
101,12,78,completed,2244,186143,19864,0.011547291,0.011545
101,13,79,completed,2347,188490,19854,0.01220025,0.012196
101,14,80,completed,2155,190645,19855,0.011218834,0.011216
101,15,81,completed,2192,192837,19829,0.01213725,0.012135
101,16,82,completed,2065,194902,19863,0.010783833,0.010779
101,17,83,completed,2180,197082,19877,0.011097375,0.011094
101,18,84,completed,2190,199272,19875,0.011189042,0.011187
101,19,85,completed,2264,201536,19869,0.011453125,0.011448
101,20,86,completed,2159,203695,19795,0.011776959,0.011775
101,21,87,completed,2182,205877,19839,0.011872292,0.011871
101,22,88,completed,2238,208115,19879,0.011726666,0.011721
101,23,89,completed,2027,210142,19821,0.010471542,0.010471
101,24,90,completed,2248,212390,19863,0.011987084,0.011983
101,25,91,completed,2276,214666,19839,0.012642291,0.012638
101,26,92,completed,2151,216817,19807,0.011640709,0.011641
101,27,93,completed,2457,219274,19859,0.013554,0.013554
101,28,94,completed,2118,221392,19827,0.0109685,0.010967
101,29,95,completed,2139,223531,19883,0.011244875,0.011243
101,30,96,completed,2230,225761,19864,0.011234708,0.011233
101,31,97,completed,2164,227925,19885,0.010980792,0.010978
101,32,98,completed,2197,230122,19863,0.011603208,0.011603
101,33,99,completed,2211,232333,19887,0.011593458,0.011592
101,34,100,completed,2126,234459,19821,0.011510834,0.011509
101,35,101,completed,2424,236883,19875,0.01265375,0.012654
101,36,102,completed,2363,239246,19877,0.012501125,0.012496
101,37,103,completed,2329,241575,19803,0.012363958,0.012364
101,38,104,completed,2057,243632,19805,0.01108275,0.011079
101,39,105,completed,2218,245850,19875,0.011069333,0.011067
101,40,106,completed,2380,248230,19866,0.012709583,0.012707
101,41,107,completed,2178,250408,19851,0.011529917,0.011525
101,42,108,completed,2128,252536,19853,0.011297833,0.011297
101,43,109,completed,2255,254791,19829,0.01248325,0.012482
101,44,110,completed,2180,256971,19819,0.011124625,0.011125
101,45,111,completed,2158,259129,19887,0.011252083,0.01125
101,46,112,completed,2231,261360,19887,0.01155425,0.011551
101,47,113,completed,2187,263547,19885,0.011371083,0.01137
101,48,114,completed,2302,265849,19835,0.01252875,0.012523
101,49,115,completed,2160,268009,19835,0.011388709,0.011389
101,50,116,completed,2159,270168,19875,0.010832917,0.010832
101,51,117,completed,2223,272391,19885,0.01154125,0.011525
101,52,118,completed,1976,274367,19871,0.010422,0.010417
101,53,119,completed,2158,276525,19824,0.011654833,0.011655
101,54,120,completed,2368,278893,19875,0.012294,0.012291
101,55,121,completed,2176,281069,19876,0.0111605,0.011161
101,56,122,completed,2290,283359,19861,0.012150084,0.012146
101,57,123,completed,2163,285522,19883,0.011044333,0.01103
101,58,124,completed,2049,287571,19876,0.010437,0.010435
101,59,125,completed,1999,289570,19887,0.010348208,0.010346
101,60,126,completed,2253,291823,19876,0.011550458,0.011547
101,61,127,completed,2102,293925,19851,0.011265333,0.011263
101,62,128,completed,2293,296218,19887,0.0121275,0.012124
101,63,129,completed,2123,298341,19876,0.01103725,0.011035
101,64,130,completed,2171,300512,19851,0.0112055,0.011202
101,65,131,completed,2349,302861,19853,0.012615291,0.012592
101,66,132,completed,2072,304933,19869,0.01054625,0.010545
101,67,133,completed,2096,307029,19887,0.010914084,0.010913
101,68,134,completed,2226,309255,19852,0.011792417,0.011793
101,69,135,completed,2299,311554,19826,0.012483792,0.012484
101,70,136,completed,2125,313679,19875,0.01140025,0.011401
101,71,137,completed,2156,315835,19887,0.011523292,0.011524
101,72,138,completed,2352,318187,19823,0.012595167,0.012596
101,73,139,budget_interrupted,1813,320000,19812,0.009773417,0.009775
102,1,140,completed,2386,322386,20107,0.014208291,0.014208
102,2,141,completed,2389,324775,20105,0.014285667,0.014281
102,3,142,completed,2342,327117,20102,0.013914167,0.013908
102,4,143,completed,2310,329427,20106,0.01384725,0.013845
102,5,144,completed,2628,332055,20106,0.015572625,0.015572
102,6,145,completed,2449,334504,20107,0.014393333,0.014389
102,7,146,completed,2299,336803,20105,0.013694667,0.01369
102,8,147,completed,2573,339376,20107,0.015364209,0.015364
102,9,148,completed,2298,341674,20107,0.013894958,0.013896
102,10,149,completed,2239,343913,20107,0.013404542,0.013404
102,11,150,completed,2435,346348,20107,0.014428125,0.014423
102,12,151,completed,2396,348744,20106,0.014028625,0.014027
102,13,152,completed,2298,351042,20105,0.013597292,0.013594
102,14,153,completed,2410,353452,20106,0.014303959,0.014301
102,15,154,completed,2480,355932,20106,0.014752667,0.014752
102,16,155,completed,2287,358219,20107,0.013625333,0.013619
102,17,156,completed,2317,360536,20107,0.013720084,0.013716
102,18,157,completed,2273,362809,20107,0.013446333,0.013444
102,19,158,completed,2465,365274,20107,0.014472917,0.014468
102,20,159,completed,2402,367676,20106,0.014619292,0.014618
102,21,160,completed,2361,370037,20107,0.013997041,0.013995
102,22,161,completed,2231,372268,20104,0.013305875,0.013304
102,23,162,completed,2357,374625,20105,0.014192583,0.014191
102,24,163,completed,2320,376945,20107,0.0137395,0.013738
102,25,164,completed,2545,379490,20107,0.015249042,0.015248
102,26,165,completed,2498,381988,20106,0.015142792,0.015141
102,27,166,completed,2424,384412,20107,0.014501125,0.014496
102,28,167,completed,2437,386849,20107,0.014380875,0.014374
102,29,168,completed,2302,389151,20107,0.01353025,0.013529
102,30,169,completed,2369,391520,20107,0.014020958,0.014016
102,31,170,completed,2383,393903,20107,0.014215584,0.014212
102,32,171,completed,2408,396311,20107,0.014249291,0.014246
102,33,172,completed,2345,398656,20103,0.013868333,0.013859
102,34,173,completed,2455,401111,20107,0.01471525,0.014709
102,35,174,completed,2335,403446,20107,0.013966458,0.013958
102,36,175,completed,2357,405803,20107,0.014143917,0.014141
102,37,176,completed,2290,408093,20101,0.01357525,0.013568
102,38,177,completed,2226,410319,20107,0.013319542,0.01332
102,39,178,completed,2356,412675,20107,0.014057167,0.01404
102,40,179,completed,2284,414959,20106,0.013896916,0.013888
102,41,180,completed,2357,417316,20107,0.014037083,0.014035
102,42,181,completed,2409,419725,20107,0.014943791,0.014944
102,43,182,completed,2416,422141,20107,0.014874,0.014875
102,44,183,completed,2402,424543,20107,0.014861541,0.014861
102,45,184,completed,2657,427200,20107,0.016353541,0.016353
102,46,185,completed,2503,429703,20106,0.015486,0.015486
102,47,186,completed,2364,432067,20107,0.01454975,0.014551
102,48,187,completed,2323,434390,20107,0.014368917,0.014369
102,49,188,completed,2404,436794,20102,0.015010917,0.015011
102,50,189,completed,2236,439030,20107,0.013529625,0.013528
102,51,190,completed,2506,441536,20107,0.014864041,0.014862
102,52,191,completed,2496,444032,20107,0.015109834,0.015111
102,53,192,completed,2379,446411,20106,0.014403208,0.014401
102,54,193,completed,2770,449181,20107,0.016890666,0.016892
102,55,194,completed,2336,451517,20106,0.01427975,0.014279
102,56,195,completed,2370,453887,20107,0.014596917,0.014598
102,57,196,completed,2263,456150,20107,0.013608333,0.013607
102,58,197,completed,2334,458484,20102,0.014298375,0.014299
102,59,198,completed,2225,460709,20107,0.013490042,0.01349
102,60,199,completed,2471,463180,20106,0.015053291,0.015054
102,61,200,completed,2439,465619,20106,0.014653834,0.014653
102,62,201,completed,2334,467953,20104,0.0143205,0.014321
102,63,202,completed,2485,470438,20106,0.01538875,0.01539
102,64,203,completed,2452,472890,20106,0.014844292,0.014819
102,65,204,completed,2490,475380,20104,0.015230375,0.015231
102,66,205,completed,2422,477802,20107,0.014675042,0.014673
102,67,206,budget_interrupted,2198,480000,20107,0.01346375,0.013464
401,1,207,completed,13255,493255,20144,0.070678208,0.07066
401,2,208,completed,13647,506902,20142,0.080798792,0.080794
401,3,209,completed,14601,521503,20134,0.08819625,0.088172
401,4,210,completed,11714,533217,20131,0.063888917,0.063873
401,5,211,completed,12815,546032,20122,0.075396209,0.075378
401,6,212,completed,12755,558787,20122,0.074602333,0.074577
401,7,213,completed,13705,572492,20147,0.075115209,0.075098
401,8,214,budget_interrupted,3508,576000,20107,0.023514333,0.023508
402,1,215,completed,14012,590012,20142,0.084547625,0.08454
402,2,216,completed,12976,602988,20144,0.070924584,0.070923
402,3,217,completed,13567,616555,20134,0.078285667,0.078272
402,4,218,completed,12596,629151,20144,0.073992708,0.073969
402,5,219,completed,13130,642281,20145,0.070846959,0.070846
402,6,220,completed,14906,657187,20147,0.089381542,0.089375
402,7,221,completed,13237,670424,20153,0.078421,0.078416
402,8,222,budget_interrupted,1576,672000,20142,0.008083166,0.008083
403,1,223,completed,13444,685444,20144,0.077984,0.077968
403,2,224,completed,13229,698673,20153,0.073384292,0.073366
403,3,225,completed,12724,711397,20153,0.06565475,0.065645
403,4,226,completed,14308,725705,20144,0.085108583,0.085088
403,5,227,completed,12481,738186,20146,0.072491917,0.072478
403,6,228,completed,12268,750454,20153,0.064561041,0.06455
403,7,229,completed,13724,764178,20144,0.078011541,0.077995
403,8,230,budget_interrupted,3822,768000,20147,0.022352125,0.022353
404,1,231,completed,12611,780611,20153,0.066044792,0.06603
404,2,232,completed,13799,794410,20144,0.079346666,0.079335
404,3,233,completed,16119,810529,20144,0.095441791,0.095424
404,4,234,completed,13102,823631,20144,0.069971292,0.06995
404,5,235,completed,14252,837883,20144,0.083020625,0.083006
404,6,236,completed,11298,849181,20150,0.065059292,0.065039
404,7,237,completed,12385,861566,20150,0.064343625,0.064333
404,8,238,budget_interrupted,2434,864000,20144,0.015487,0.015485
405,1,239,completed,15730,879730,20153,0.090409334,0.090397
405,2,240,completed,13216,892946,20153,0.070120625,0.070112
405,3,241,completed,13498,906444,20150,0.078158291,0.078146
405,4,242,completed,12600,919044,20144,0.071375958,0.071357
405,5,243,completed,13940,932984,20153,0.074015958,0.074004
405,6,244,completed,14454,947438,20148,0.083765084,0.083754
405,7,245,budget_interrupted,12562,960000,20146,0.07175875,0.071744


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/assignment.txt <==
3 8
8 9
6 10
9 12
10 14
7 15
7 16
2 18
0 20
9 21
13 24
14 28
28 30
15 32
34 35
29 36
10 40
12 42
23 45
1 48
22 56
4 60
48 63
63 64
4 70
5 72
41 80
36 84
32 90
25 96
102 105
84 112
70 120
6 126
54 140
113 144
105 160
0 168
104 180
31 192
18 210
159 224
137 240
195 252
274 280
95 288
153 315
169 320
252 336
230 360
394 420
31 448
73 480
279 504
550 560
479 576
342 630
543 672
329 720
162 840
649 960
399 1008
778 1120
1094 1260
351 1344
185 1440
498 1680
735 2016
1338 2240
1350 2520
510 2880
270 3360
2079 4032
270 5040
4698 6720
8670 10080
1950 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,14452,20157
1,2,2,0,1,20148,large_to_small,completed,14610,20150
1,3,3,0,1,20148,mixed,success,5487,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18439,28,2.010352583,2.009883
101,insertion_2,100000,160000,160000,73,72,1,19923,53,0.838930458,0.838754
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.922891459,0.922681
401,bank_epoch_1,100000,96000,34549,3,3,0,20160,77,0.195619583,0.195577


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103108,
"budget_scans":960000,
"actual_scans":514549,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":206,
"completed_trajectories":203,
"budget_interrupted_trajectories":3,
"first_success_trajectory":206,
"first_success_scans":514549,
"first_success_wall_seconds":3.9679415,
"first_success_cpu_seconds":3.967042,
"wall_seconds":3.968282,
"cpu_seconds":3.967382,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103108 gaps=0 scans=514549 CPU=3.96738s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2378,2378,18126,0.032306041,0.032306
100,2,2,completed,2464,4842,18036,0.032346083,0.032348
100,3,3,completed,2705,7547,18164,0.033932,0.033933
100,4,4,completed,2351,9898,17946,0.032650667,0.032646
100,5,5,completed,2379,12277,18051,0.029884417,0.029881
100,6,6,completed,2652,14929,17980,0.032693292,0.032692
100,7,7,completed,2390,17319,18026,0.032681208,0.032672
100,8,8,completed,2359,19678,17892,0.0302495,0.030248
100,9,9,completed,2160,21838,17971,0.028426125,0.028422
100,10,10,completed,2432,24270,18291,0.03474975,0.034746
100,11,11,completed,2562,26832,18143,0.030878583,0.030874
100,12,12,completed,2447,29279,18187,0.028124084,0.028117
100,13,13,completed,2531,31810,18273,0.033616375,0.033608
100,14,14,completed,2401,34211,17994,0.030145666,0.030138
100,15,15,completed,2556,36767,18028,0.032993041,0.032983
100,16,16,completed,2574,39341,18336,0.033956792,0.033947
100,17,17,completed,2432,41773,18215,0.029620917,0.029574
100,18,18,completed,2200,43973,18326,0.028371791,0.02837
100,19,19,completed,2528,46501,18257,0.030056417,0.030053
100,20,20,completed,2456,48957,17856,0.0315695,0.031561
100,21,21,completed,2403,51360,18439,0.031238041,0.031231
100,22,22,completed,2310,53670,17903,0.029428208,0.029422
100,23,23,completed,2253,55923,18124,0.029544834,0.029534
100,24,24,completed,2404,58327,17930,0.026432792,0.026431
100,25,25,completed,2585,60912,18167,0.031358875,0.031356
100,26,26,completed,2387,63299,18229,0.0301165,0.030116
100,27,27,completed,2151,65450,18070,0.028595875,0.028585
100,28,28,completed,2483,67933,18161,0.028589167,0.028583
100,29,29,completed,2407,70340,17741,0.031202833,0.031195
100,30,30,completed,2429,72769,18008,0.027615292,0.027616
100,31,31,completed,2524,75293,18015,0.031399042,0.031389
100,32,32,completed,2414,77707,17815,0.032951375,0.032945
100,33,33,completed,2275,79982,17948,0.031567291,0.031568
100,34,34,completed,2224,82206,18190,0.027839125,0.02784
100,35,35,completed,2423,84629,18224,0.031545625,0.031545
100,36,36,completed,2368,86997,18153,0.029114292,0.029115
100,37,37,completed,2921,89918,18243,0.034316042,0.034317
100,38,38,completed,2318,92236,18036,0.029525708,0.029519
100,39,39,completed,2711,94947,18296,0.036926208,0.036924
100,40,40,completed,2351,97298,18250,0.027901584,0.027891
100,41,41,completed,2847,100145,17908,0.036353042,0.036346
100,42,42,completed,2407,102552,18208,0.028912333,0.028905
100,43,43,completed,2491,105043,18439,0.031709291,0.031702
100,44,44,completed,2414,107457,17968,0.029448292,0.029442
100,45,45,completed,2222,109679,18079,0.027949416,0.027944
100,46,46,completed,2605,112284,18234,0.030589625,0.030579
100,47,47,completed,2548,114832,18223,0.031290459,0.031281
100,48,48,completed,2680,117512,18051,0.031062,0.031057
100,49,49,completed,2435,119947,18184,0.030137333,0.030135
100,50,50,completed,2270,122217,17865,0.027712209,0.027704
100,51,51,completed,2404,124621,18130,0.024743791,0.02473
100,52,52,completed,2399,127020,18205,0.0302525,0.030248
100,53,53,completed,2303,129323,18283,0.029736042,0.029726
100,54,54,completed,2146,131469,18129,0.02829025,0.028278
100,55,55,completed,2743,134212,18214,0.029546,0.029539
100,56,56,completed,2412,136624,18022,0.033872459,0.033869
100,57,57,completed,2431,139055,18076,0.030762625,0.030761
100,58,58,completed,2348,141403,17906,0.030912917,0.030908
100,59,59,completed,2588,143991,18013,0.03439275,0.034387
100,60,60,completed,2440,146431,17851,0.029936875,0.029928
100,61,61,completed,2466,148897,18235,0.028476875,0.028473
100,62,62,completed,2520,151417,18204,0.030685625,0.030676
100,63,63,completed,2374,153791,18027,0.030935666,0.030896
100,64,64,completed,2468,156259,18247,0.030884667,0.030882
100,65,65,completed,2491,158750,18223,0.030542042,0.030534
100,66,66,budget_interrupted,1250,160000,17642,0.014544709,0.014539
101,1,67,completed,2035,162035,19872,0.01059525,0.010595
101,2,68,completed,2329,164364,19855,0.01267125,0.012672
101,3,69,completed,2262,166626,19923,0.011333375,0.011329
101,4,70,completed,2256,168882,19923,0.011957291,0.011956
101,5,71,completed,2115,170997,19914,0.011230292,0.01128
101,6,72,completed,2024,173021,19917,0.010511792,0.010508
101,7,73,completed,2308,175329,19923,0.01177825,0.011777
101,8,74,completed,2016,177345,19833,0.010824417,0.010824
101,9,75,completed,2136,179481,19909,0.011135125,0.011132
101,10,76,completed,2185,181666,19841,0.011613541,0.011614
101,11,77,completed,2306,183972,19900,0.012099291,0.012096
101,12,78,completed,2033,186005,19923,0.0103205,0.01032
101,13,79,completed,2153,188158,19919,0.011153333,0.011155
101,14,80,completed,2225,190383,19872,0.011834833,0.011833
101,15,81,completed,2261,192644,19869,0.012118333,0.012118
101,16,82,completed,2512,195156,19899,0.013210042,0.013209
101,17,83,completed,2168,197324,19909,0.011701333,0.011702
101,18,84,completed,2256,199580,19892,0.011877458,0.011877
101,19,85,completed,2203,201783,19899,0.012131,0.012131
101,20,86,completed,2256,204039,19921,0.011505833,0.011507
101,21,87,completed,2416,206455,19876,0.012866583,0.012862
101,22,88,completed,2280,208735,19923,0.012197375,0.012198
101,23,89,completed,2171,210906,19876,0.011864958,0.011864
101,24,90,completed,1952,212858,19899,0.010106,0.010105
101,25,91,completed,2160,215018,19878,0.011563667,0.011564
101,26,92,completed,2243,217261,19855,0.011635084,0.011631
101,27,93,completed,2245,219506,19923,0.011250084,0.011248
101,28,94,completed,2021,221527,19899,0.01057,0.010571
101,29,95,completed,2261,223788,19849,0.011835791,0.011834
101,30,96,completed,2030,225818,19911,0.010412959,0.010412
101,31,97,completed,2460,228278,19859,0.013231459,0.013227
101,32,98,completed,2143,230421,19878,0.011196209,0.011195
101,33,99,completed,2236,232657,19923,0.011525125,0.011524
101,34,100,completed,2342,234999,19899,0.012244875,0.01224
101,35,101,completed,2301,237300,19899,0.011955792,0.011954
101,36,102,completed,2117,239417,19923,0.010717458,0.010713
101,37,103,completed,2363,241780,19885,0.012832125,0.012832
101,38,104,completed,2030,243810,19885,0.010905083,0.010905
101,39,105,completed,2328,246138,19905,0.01216825,0.012168
101,40,106,completed,2210,248348,19855,0.011426416,0.011425
101,41,107,completed,2044,250392,19849,0.010177459,0.010175
101,42,108,completed,2331,252723,19916,0.012187917,0.012182
101,43,109,completed,2360,255083,19919,0.012183292,0.012181
101,44,110,completed,2105,257188,19863,0.01095175,0.010946
101,45,111,completed,1937,259125,19923,0.0098305,0.009828
101,46,112,completed,2615,261740,19899,0.014185458,0.014181
101,47,113,completed,2029,263769,19838,0.010767375,0.010766
101,48,114,completed,1978,265747,19822,0.010857041,0.010858
101,49,115,completed,2227,267974,19923,0.011522083,0.011517
101,50,116,completed,2134,270108,19901,0.011088625,0.011089
101,51,117,completed,1996,272104,19919,0.01039975,0.010397
101,52,118,completed,2209,274313,19919,0.0115425,0.011539
101,53,119,completed,2156,276469,19833,0.01094425,0.01093
101,54,120,completed,2169,278638,19923,0.01117425,0.011172
101,55,121,completed,2162,280800,19878,0.011747958,0.011745
101,56,122,completed,2158,282958,19838,0.012121333,0.012122
101,57,123,completed,2211,285169,19859,0.011190208,0.011188
101,58,124,completed,2245,287414,19916,0.011686542,0.011682
101,59,125,completed,2363,289777,19921,0.012008584,0.012007
101,60,126,completed,2121,291898,19919,0.010820208,0.010816
101,61,127,completed,2044,293942,19835,0.010854208,0.010852
101,62,128,completed,2072,296014,19923,0.010241917,0.010239
101,63,129,completed,2196,298210,19898,0.011462833,0.011461
101,64,130,completed,2180,300390,19865,0.011436917,0.011433
101,65,131,completed,2293,302683,19914,0.011962625,0.01196
101,66,132,completed,2199,304882,19873,0.01117375,0.011169
101,67,133,completed,2390,307272,19923,0.012606333,0.012605
101,68,134,completed,2428,309700,19923,0.012899416,0.012898
101,69,135,completed,2260,311960,19899,0.01234175,0.01234
101,70,136,completed,2220,314180,19921,0.0114455,0.011443
101,71,137,completed,2160,316340,19846,0.011771583,0.011771
101,72,138,completed,2152,318492,19916,0.01129975,0.011299
101,73,139,budget_interrupted,1508,320000,19873,0.007661166,0.00766
102,1,140,completed,2720,322720,20146,0.015815959,0.015817
102,2,141,completed,2431,325151,20146,0.013939292,0.013935
102,3,142,completed,2655,327806,20144,0.015451583,0.015449
102,4,143,completed,2523,330329,20146,0.014518833,0.014519
102,5,144,completed,2331,332660,20146,0.01359125,0.013587
102,6,145,completed,2435,335095,20143,0.014309041,0.01431
102,7,146,completed,2574,337669,20148,0.015023625,0.015022
102,8,147,completed,2544,340213,20146,0.014792,0.014793
102,9,148,completed,2536,342749,20136,0.014742375,0.014692
102,10,149,completed,2831,345580,20148,0.016024958,0.016014
102,11,150,completed,2464,348044,20148,0.014262708,0.014256
102,12,151,completed,2377,350421,20144,0.013649167,0.013647
102,13,152,completed,2621,353042,20136,0.015205125,0.015204
102,14,153,completed,2774,355816,20146,0.015776084,0.015772
102,15,154,completed,2503,358319,20146,0.014398667,0.014397
102,16,155,completed,2610,360929,20146,0.014831125,0.014829
102,17,156,completed,2440,363369,20146,0.013974375,0.013973
102,18,157,completed,2640,366009,20146,0.015470833,0.015471
102,19,158,completed,2481,368490,20146,0.014255291,0.014254
102,20,159,completed,2499,370989,20146,0.014704292,0.014702
102,21,160,completed,2633,373622,20147,0.015035125,0.015034
102,22,161,completed,2634,376256,20143,0.015047125,0.015043
102,23,162,completed,2425,378681,20146,0.01387975,0.013876
102,24,163,completed,2556,381237,20146,0.014972583,0.014971
102,25,164,completed,2444,383681,20148,0.013939417,0.01394
102,26,165,completed,2314,385995,20146,0.013424542,0.013422
102,27,166,completed,2587,388582,20146,0.014940708,0.014938
102,28,167,completed,2590,391172,20143,0.015195708,0.015194
102,29,168,completed,2503,393675,20144,0.014364125,0.014362
102,30,169,completed,2455,396130,20148,0.01431925,0.01432
102,31,170,completed,2425,398555,20146,0.013841417,0.013839
102,32,171,completed,2458,401013,20148,0.014251959,0.014252
102,33,172,completed,2578,403591,20148,0.014874542,0.014872
102,34,173,completed,2560,406151,20148,0.014611208,0.014609
102,35,174,completed,2548,408699,20146,0.01491375,0.014914
102,36,175,completed,2313,411012,20146,0.013605083,0.013605
102,37,176,completed,2568,413580,20148,0.014900708,0.014899
102,38,177,completed,2829,416409,20148,0.016096166,0.016091
102,39,178,completed,2227,418636,20145,0.012813417,0.012808
102,40,179,completed,2458,421094,20146,0.014248,0.014248
102,41,180,completed,2727,423821,20146,0.016113291,0.016114
102,42,181,completed,2399,426220,20146,0.013658584,0.013656
102,43,182,completed,2491,428711,20146,0.014437542,0.014438
102,44,183,completed,2306,431017,20146,0.013239125,0.013238
102,45,184,completed,2605,433622,20146,0.014761917,0.014757
102,46,185,completed,2673,436295,20146,0.015310417,0.015308
102,47,186,completed,2790,439085,20148,0.015863167,0.015857
102,48,187,completed,2481,441566,20146,0.014121459,0.014119
102,49,188,completed,2595,444161,20148,0.015097083,0.015097
102,50,189,completed,2456,446617,20146,0.014110125,0.014107
102,51,190,completed,2441,449058,20146,0.013869833,0.013865
102,52,191,completed,2481,451539,20146,0.014043666,0.014041
102,53,192,completed,2427,453966,20146,0.013998583,0.013993
102,54,193,completed,2505,456471,20144,0.014711333,0.014711
102,55,194,completed,2594,459065,20146,0.015254208,0.015252
102,56,195,completed,2454,461519,20146,0.014074958,0.014075
102,57,196,completed,2521,464040,20148,0.014347833,0.014344
102,58,197,completed,2550,466590,20136,0.014949875,0.014949
102,59,198,completed,2544,469134,20146,0.014532416,0.01453
102,60,199,completed,2390,471524,20146,0.013510208,0.013506
102,61,200,completed,2490,474014,20148,0.014644,0.014643
102,62,201,completed,2744,476758,20146,0.015648625,0.015644
102,63,202,completed,2502,479260,20146,0.014200542,0.014199
102,64,203,budget_interrupted,740,480000,20144,0.004175416,0.004173
401,1,204,completed,14452,494452,20157,0.076529333,0.07651
401,2,205,completed,14610,509062,20150,0.086008541,0.085986
401,3,206,success,5487,514549,20160,0.032975792,0.032976


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/assignment.txt <==
3 8
8 9
8 10
9 12
10 14
7 15
7 16
14 18
10 20
18 21
1 24
16 28
4 30
15 32
34 35
5 36
6 40
0 42
2 45
13 48
12 56
40 60
11 63
63 64
6 70
65 72
26 80
36 84
76 90
37 96
27 105
82 112
102 120
56 126
20 140
29 144
149 160
96 168
16 180
31 192
204 210
31 224
85 240
92 252
54 280
101 288
254 315
181 320
138 336
136 360
114 420
287 448
373 480
488 504
226 560
95 576
406 630
351 672
533 720
282 840
661 960
303 1008
386 1120
974 1260
159 1344
245 1440
1002 1680
639 2016
2066 2240
676 2520
2261 2880
1842 3360
3999 4032
316 5040
2463 6720
8386 10080
5151 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20071,medium,completed,11718,20071
1,2,2,0,1,20071,large_to_small,completed,14088,20071
1,3,3,0,1,20071,mixed,completed,13856,20071
1,4,4,0,1,20071,medium,completed,13559,20076
1,5,5,0,1,20071,large_to_small,completed,13351,20091
1,6,6,0,1,20071,mixed,completed,12268,20071
1,7,7,0,1,20071,medium,completed,12661,20077
1,8,8,0,1,20071,large_to_small,budget_interrupted,4499,20071
2,1,9,4,5,20076,mixed,completed,13267,20076
2,2,10,0,5,20091,medium,completed,12009,20097
2,3,11,1,5,20088,large_to_small,completed,14759,20088
2,4,12,2,5,20077,mixed,completed,13441,20079
2,5,13,3,5,20076,medium,completed,12123,20086
2,6,14,4,5,20076,large_to_small,completed,14389,20076
2,7,15,0,5,20091,mixed,completed,12676,20097
2,8,16,1,5,20088,medium,budget_interrupted,3336,20106
3,1,17,3,5,20094,large_to_small,completed,12911,20097
3,2,18,1,5,20097,mixed,completed,12436,20097
3,3,19,0,5,20106,medium,completed,12305,20111
3,4,20,2,5,20097,large_to_small,completed,13932,20097
3,5,21,4,5,20091,mixed,completed,11995,20097
3,6,22,3,5,20094,medium,completed,12576,20097
3,7,23,1,5,20097,large_to_small,completed,13945,20097
3,8,24,0,5,20106,mixed,budget_interrupted,5900,20111
4,1,25,3,17,20106,medium,completed,12357,20110
4,2,26,11,17,20097,large_to_small,completed,13647,20097
4,3,27,8,17,20097,mixed,completed,11603,20097
4,4,28,16,17,20097,medium,completed,11708,20097
4,5,29,15,17,20097,large_to_small,completed,13576,20097
4,6,30,0,17,20111,mixed,completed,10600,20111
4,7,31,9,17,20097,medium,completed,12204,20097
4,8,32,6,17,20097,large_to_small,budget_interrupted,10305,20097
5,1,33,10,20,20097,mixed,completed,13922,20097
5,2,34,16,20,20097,medium,completed,12093,20097
5,3,35,4,20,20111,large_to_small,completed,14016,20111
5,4,36,1,20,20111,mixed,completed,11883,20111
5,5,37,7,20,20097,medium,completed,13738,20097
5,6,38,6,20,20106,large_to_small,completed,12544,20111
5,7,39,13,20,20097,mixed,completed,12383,20097
5,8,40,15,20,20097,medium,budget_interrupted,5421,20097


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,66,65,1,18419,28,2.050549875,2.049913
101,insertion_2,100000,160000,160000,71,70,1,19843,53,0.869188334,0.868946
102,insertion_3,100000,160000,160000,67,66,1,20071,77,0.979445917,0.979177
401,bank_epoch_1,100000,96000,96000,8,7,1,20091,77,0.5734355,0.573302
402,bank_epoch_2,100000,96000,96000,8,7,1,20106,77,0.574736,0.574596
403,bank_epoch_3,100000,96000,96000,8,7,1,20111,77,0.569966833,0.569763
404,bank_epoch_4,100000,96000,96000,8,7,1,20111,77,0.5730415,0.572856
405,bank_epoch_5,100000,96000,96000,8,7,1,20111,77,0.571730292,0.571304


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103109,
"budget_scans":960000,
"actual_scans":960000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":8,
"started_trajectories":244,
"completed_trajectories":236,
"budget_interrupted_trajectories":8,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":6.762572125,
"cpu_seconds":6.760335,
"covered":20111,
"uncovered":49,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103109 gaps=49 scans=960000 CPU=6.76034s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2550,2550,18297,0.035008917,0.034998
100,2,2,completed,2393,4943,17992,0.027302417,0.027295
100,3,3,completed,2500,7443,17942,0.027290875,0.02728
100,4,4,completed,2312,9755,18202,0.030852209,0.030845
100,5,5,completed,2306,12061,17741,0.031549834,0.031546
100,6,6,completed,2340,14401,17861,0.033512834,0.033505
100,7,7,completed,2356,16757,17984,0.028629959,0.028623
100,8,8,completed,2371,19128,17758,0.0275065,0.027501
100,9,9,completed,2526,21654,18018,0.029863542,0.029852
100,10,10,completed,2628,24282,18210,0.030796208,0.030787
100,11,11,completed,2324,26606,18419,0.030750959,0.030738
100,12,12,completed,2530,29136,18050,0.029967083,0.029962
100,13,13,completed,2314,31450,18129,0.031044875,0.031031
100,14,14,completed,2285,33735,17751,0.030051875,0.030037
100,15,15,completed,2505,36240,18234,0.029389167,0.029381
100,16,16,completed,2427,38667,18051,0.029555541,0.029547
100,17,17,completed,2487,41154,18051,0.029420625,0.029414
100,18,18,completed,2488,43642,18054,0.033605541,0.033584
100,19,19,completed,2513,46155,18123,0.03126575,0.031258
100,20,20,completed,2679,48834,17906,0.037620458,0.037604
100,21,21,completed,2345,51179,18296,0.030386125,0.03037
100,22,22,completed,2310,53489,18063,0.030376917,0.030371
100,23,23,completed,2317,55806,17864,0.034644791,0.034639
100,24,24,completed,2585,58391,18159,0.029531416,0.029521
100,25,25,completed,2530,60921,18270,0.031720166,0.031719
100,26,26,completed,2388,63309,18024,0.030895208,0.030895
100,27,27,completed,2380,65689,18099,0.032522958,0.032517
100,28,28,completed,2529,68218,18395,0.033229542,0.033217
100,29,29,completed,2345,70563,18000,0.029260875,0.029252
100,30,30,completed,2178,72741,18028,0.029111667,0.029095
100,31,31,completed,2391,75132,17994,0.031225,0.031216
100,32,32,completed,2769,77901,18051,0.035261166,0.035256
100,33,33,completed,2326,80227,17989,0.029936375,0.029927
100,34,34,completed,2342,82569,18223,0.027652,0.027639
100,35,35,completed,2705,85274,18298,0.033503917,0.033497
100,36,36,completed,2473,87747,18040,0.027293333,0.027271
100,37,37,completed,2235,89982,17692,0.026220708,0.026214
100,38,38,completed,2603,92585,18207,0.033107666,0.033101
100,39,39,completed,2234,94819,17617,0.032532125,0.032527
100,40,40,completed,2835,97654,18356,0.038375042,0.038362
100,41,41,completed,2575,100229,18070,0.034865541,0.034862
100,42,42,completed,2505,102734,18140,0.033199083,0.03319
100,43,43,completed,2398,105132,18161,0.027741959,0.027738
100,44,44,completed,2247,107379,17810,0.0300465,0.030043
100,45,45,completed,2496,109875,17882,0.032011125,0.032001
100,46,46,completed,2430,112305,18063,0.035931625,0.035926
100,47,47,completed,2455,114760,18177,0.030663125,0.030651
100,48,48,completed,2549,117309,18419,0.032365917,0.032356
100,49,49,completed,2602,119911,18202,0.034909167,0.034898
100,50,50,completed,2242,122153,18315,0.029636667,0.02963
100,51,51,completed,2374,124527,17990,0.030615125,0.030616
100,52,52,completed,2520,127047,18018,0.031574375,0.031567
100,53,53,completed,2411,129458,18038,0.030058875,0.030052
100,54,54,completed,2311,131769,18003,0.0323685,0.032364
100,55,55,completed,2477,134246,18247,0.029321875,0.029313
100,56,56,completed,2539,136785,18054,0.032499916,0.03249
100,57,57,completed,2357,139142,18170,0.026968708,0.026939
100,58,58,completed,2593,141735,18014,0.035060042,0.035061
100,59,59,completed,2358,144093,18009,0.02956925,0.029565
100,60,60,completed,2232,146325,17724,0.034270667,0.034265
100,61,61,completed,2455,148780,18076,0.029953083,0.029941
100,62,62,completed,2449,151229,18070,0.028996708,0.028991
100,63,63,completed,2459,153688,18356,0.032950333,0.032934
100,64,64,completed,2272,155960,17858,0.031033625,0.031028
100,65,65,completed,2232,158192,18063,0.026377959,0.026368
100,66,66,budget_interrupted,1808,160000,18326,0.025552042,0.025534
101,1,67,completed,2341,162341,19816,0.012937917,0.012927
101,2,68,completed,2314,164655,19835,0.012532333,0.012532
101,3,69,completed,2295,166950,19833,0.012534792,0.01252
101,4,70,completed,2233,169183,19843,0.012348084,0.01234
101,5,71,completed,2071,171254,19797,0.011415667,0.011443
101,6,72,completed,2713,173967,19823,0.014365833,0.014358
101,7,73,completed,2361,176328,19826,0.012775833,0.012771
101,8,74,completed,2426,178754,19819,0.013089375,0.013088
101,9,75,completed,2048,180802,19843,0.011133334,0.011127
101,10,76,completed,2379,183181,19826,0.012890208,0.012889
101,11,77,completed,2479,185660,19807,0.013027417,0.013023
101,12,78,completed,2517,188177,19817,0.013796625,0.013794
101,13,79,completed,2163,190340,19826,0.011820833,0.011816
101,14,80,completed,2104,192444,19775,0.01148075,0.011479
101,15,81,completed,2309,194753,19823,0.012789667,0.012781
101,16,82,completed,2203,196956,19808,0.011711,0.011709
101,17,83,completed,2135,199091,19808,0.011334625,0.011332
101,18,84,completed,2290,201381,19824,0.012112416,0.01211
101,19,85,completed,2658,204039,19816,0.0148485,0.014846
101,20,86,completed,2276,206315,19815,0.012210833,0.012201
101,21,87,completed,2251,208566,19817,0.012064958,0.012063
101,22,88,completed,2250,210816,19816,0.012644625,0.012644
101,23,89,completed,2168,212984,19808,0.011792916,0.011791
101,24,90,completed,2206,215190,19815,0.011928875,0.011928
101,25,91,completed,2232,217422,19808,0.012252625,0.012253
101,26,92,completed,2347,219769,19804,0.012235583,0.012234
101,27,93,completed,2375,222144,19836,0.012904292,0.012903
101,28,94,completed,2315,224459,19811,0.013051792,0.013052
101,29,95,completed,2184,226643,19805,0.0113445,0.011346
101,30,96,completed,2290,228933,19843,0.012556,0.012555
101,31,97,completed,2197,231130,19827,0.012178458,0.012177
101,32,98,completed,2158,233288,19805,0.011063916,0.011059
101,33,99,completed,2352,235640,19839,0.012976792,0.012971
101,34,100,completed,2057,237697,19823,0.01145425,0.01145
101,35,101,completed,2044,239741,19829,0.010678375,0.010675
101,36,102,completed,2477,242218,19835,0.013407958,0.013406
101,37,103,completed,2333,244551,19794,0.012953541,0.012945
101,38,104,completed,2292,246843,19839,0.012388917,0.012387
101,39,105,completed,2258,249101,19824,0.012149833,0.012148
101,40,106,completed,2233,251334,19831,0.01241925,0.012417
101,41,107,completed,2293,253627,19820,0.012206166,0.012201
101,42,108,completed,2068,255695,19801,0.011515209,0.011516
101,43,109,completed,2234,257929,19814,0.011888416,0.011886
101,44,110,completed,2237,260166,19835,0.012501458,0.012501
101,45,111,completed,2379,262545,19807,0.012976584,0.012974
101,46,112,completed,2175,264720,19829,0.012470542,0.012469
101,47,113,completed,2586,267306,19820,0.015265083,0.015265
101,48,114,completed,2235,269541,19816,0.011806625,0.011802
101,49,115,completed,2305,271846,19811,0.012426042,0.012425
101,50,116,completed,2331,274177,19809,0.012288167,0.012283
101,51,117,completed,2265,276442,19824,0.012146375,0.012144
101,52,118,completed,2078,278520,19804,0.011222958,0.011222
101,53,119,completed,1974,280494,19815,0.010895292,0.01089
101,54,120,completed,2286,282780,19835,0.012497083,0.012495
101,55,121,completed,2243,285023,19771,0.012086667,0.012083
101,56,122,completed,2240,287263,19826,0.011858167,0.011856
101,57,123,completed,2252,289515,19829,0.011990458,0.011988
101,58,124,completed,2127,291642,19838,0.011659792,0.011653
101,59,125,completed,2403,294045,19839,0.013422,0.013422
101,60,126,completed,2274,296319,19813,0.012511916,0.01251
101,61,127,completed,2261,298580,19811,0.0121855,0.012183
101,62,128,completed,2489,301069,19825,0.013435,0.01343
101,63,129,completed,2112,303181,19825,0.011392541,0.011392
101,64,130,completed,2045,305226,19838,0.010984792,0.010983
101,65,131,completed,2275,307501,19800,0.012510833,0.012509
101,66,132,completed,2297,309798,19839,0.012193959,0.012187
101,67,133,completed,2332,312130,19839,0.012637291,0.012637
101,68,134,completed,2235,314365,19786,0.01199025,0.011988
101,69,135,completed,2252,316617,19808,0.012051958,0.012053
101,70,136,completed,2192,318809,19808,0.011677416,0.011674
101,71,137,budget_interrupted,1191,320000,19828,0.006619584,0.00662
102,1,138,completed,2420,322420,20065,0.014710542,0.014707
102,2,139,completed,2450,324870,20071,0.014941542,0.014938
102,3,140,completed,2388,327258,20067,0.014583666,0.014566
102,4,141,completed,2527,329785,20070,0.015709,0.015709
102,5,142,completed,2556,332341,20071,0.015603042,0.015599
102,6,143,completed,2406,334747,20071,0.014930208,0.014928
102,7,144,completed,2412,337159,20071,0.014642709,0.014637
102,8,145,completed,2430,339589,20067,0.014838375,0.014837
102,9,146,completed,2583,342172,20071,0.015925542,0.015923
102,10,147,completed,2423,344595,20064,0.014760333,0.014759
102,11,148,completed,2467,347062,20067,0.014964167,0.01496
102,12,149,completed,2336,349398,20067,0.014127417,0.014123
102,13,150,completed,2255,351653,20070,0.013699,0.013695
102,14,151,completed,2448,354101,20067,0.014680125,0.014679
102,15,152,completed,2527,356628,20067,0.015352833,0.015348
102,16,153,completed,2542,359170,20065,0.015349208,0.015347
102,17,154,completed,2453,361623,20063,0.015116375,0.015115
102,18,155,completed,2406,364029,20067,0.014599917,0.014596
102,19,156,completed,2364,366393,20066,0.014244542,0.014243
102,20,157,completed,2336,368729,20071,0.014332083,0.014326
102,21,158,completed,2404,371133,20071,0.014552458,0.014547
102,22,159,completed,2499,373632,20071,0.015375833,0.015371
102,23,160,completed,2376,376008,20066,0.014506625,0.014507
102,24,161,completed,2323,378331,20071,0.014154333,0.014153
102,25,162,completed,2449,380780,20071,0.01486875,0.014867
102,26,163,completed,2353,383133,20071,0.014235,0.014233
102,27,164,completed,2423,385556,20070,0.014507292,0.014503
102,28,165,completed,2316,387872,20067,0.013978083,0.013972
102,29,166,completed,2550,390422,20067,0.015383459,0.01538
102,30,167,completed,2338,392760,20067,0.014060959,0.014059
102,31,168,completed,2417,395177,20067,0.014551875,0.014546
102,32,169,completed,2410,397587,20071,0.014388417,0.014384
102,33,170,completed,2462,400049,20071,0.015050208,0.015042
102,34,171,completed,2600,402649,20070,0.015838875,0.015834
102,35,172,completed,2396,405045,20064,0.014563917,0.014562
102,36,173,completed,2381,407426,20067,0.014401792,0.014397
102,37,174,completed,2417,409843,20066,0.014776375,0.014774
102,38,175,completed,2487,412330,20067,0.015197459,0.015196
102,39,176,completed,2361,414691,20071,0.014671041,0.014671
102,40,177,completed,2333,417024,20067,0.014073042,0.01407
102,41,178,completed,2375,419399,20070,0.014377584,0.014375
102,42,179,completed,2278,421677,20071,0.01387475,0.013873
102,43,180,completed,2243,423920,20068,0.013876875,0.013875
102,44,181,completed,2466,426386,20071,0.014706875,0.014702
102,45,182,completed,2293,428679,20071,0.013999875,0.013998
102,46,183,completed,2324,431003,20067,0.014423166,0.014424
102,47,184,completed,2365,433368,20064,0.014380458,0.014375
102,48,185,completed,2340,435708,20067,0.014789625,0.014785
102,49,186,completed,2325,438033,20071,0.014747417,0.014744
102,50,187,completed,2589,440622,20067,0.015693917,0.015689
102,51,188,completed,2307,442929,20067,0.014086791,0.014087
102,52,189,completed,2482,445411,20068,0.015411291,0.01541
102,53,190,completed,2450,447861,20068,0.015074459,0.015074
102,54,191,completed,2432,450293,20060,0.015159041,0.015156
102,55,192,completed,2329,452622,20067,0.014369083,0.014368
102,56,193,completed,2412,455034,20067,0.014655375,0.014639
102,57,194,completed,2418,457452,20071,0.01490475,0.014903
102,58,195,completed,2461,459913,20067,0.015374334,0.015364
102,59,196,completed,2328,462241,20071,0.014421708,0.014423
102,60,197,completed,2382,464623,20067,0.014941792,0.014942
102,61,198,completed,2547,467170,20067,0.016003792,0.016005
102,62,199,completed,2372,469542,20059,0.015084709,0.015085
102,63,200,completed,2441,471983,20071,0.015101292,0.015065
102,64,201,completed,2381,474364,20067,0.01479075,0.014791
102,65,202,completed,2300,476664,20066,0.014235542,0.014236
102,66,203,completed,2344,479008,20066,0.014362541,0.014361
102,67,204,budget_interrupted,992,480000,20066,0.006096166,0.006097
401,1,205,completed,11718,491718,20071,0.067244542,0.067235
401,2,206,completed,14088,505806,20071,0.085985958,0.085966
401,3,207,completed,13856,519662,20071,0.08466825,0.084658
401,4,208,completed,13559,533221,20076,0.078371959,0.078349
401,5,209,completed,13351,546572,20091,0.080058709,0.080027
401,6,210,completed,12268,558840,20071,0.074534792,0.074526
401,7,211,completed,12661,571501,20077,0.073209917,0.073192
401,8,212,budget_interrupted,4499,576000,20071,0.029077625,0.029072
402,1,213,completed,13267,589267,20076,0.078366542,0.078354
402,2,214,completed,12009,601276,20097,0.067112125,0.067091
402,3,215,completed,14759,616035,20088,0.089638833,0.089607
402,4,216,completed,13441,629476,20079,0.083069541,0.083038
402,5,217,completed,12123,641599,20086,0.0698035,0.069787
402,6,218,completed,14389,655988,20076,0.088720625,0.088708
402,7,219,completed,12676,668664,20097,0.07825475,0.07825
402,8,220,budget_interrupted,3336,672000,20106,0.019473458,0.019474
403,1,221,completed,12911,684911,20097,0.07860925,0.078583
403,2,222,completed,12436,697347,20097,0.075613542,0.075575
403,3,223,completed,12305,709652,20111,0.069073,0.069051
403,4,224,completed,13932,723584,20097,0.083813542,0.08379
403,5,225,completed,11995,735579,20097,0.070742208,0.070708
403,6,226,completed,12576,748155,20097,0.069594291,0.06958
403,7,227,completed,13945,762100,20097,0.085393875,0.085353
403,8,228,budget_interrupted,5900,768000,20111,0.036778208,0.036779
404,1,229,completed,12357,780357,20110,0.072438459,0.072311
404,2,230,completed,13647,794004,20097,0.082759583,0.082744
404,3,231,completed,11603,805607,20097,0.069601834,0.069584
404,4,232,completed,11708,817315,20097,0.066492833,0.066493
404,5,233,completed,13576,830891,20097,0.081695875,0.081683
404,6,234,completed,10600,841491,20111,0.063160125,0.063153
404,7,235,completed,12204,853695,20097,0.070602958,0.070604
404,8,236,budget_interrupted,10305,864000,20097,0.065937333,0.065939
405,1,237,completed,13922,877922,20097,0.089714333,0.089449
405,2,238,completed,12093,890015,20097,0.068435458,0.068424
405,3,239,completed,14016,904031,20111,0.084628667,0.084604
405,4,240,completed,11883,915914,20111,0.07090775,0.070892
405,5,241,completed,13738,929652,20097,0.077501875,0.077461
405,6,242,completed,12544,942196,20111,0.075961417,0.075943
405,7,243,completed,12383,954579,20097,0.07360475,0.073589
405,8,244,budget_interrupted,5421,960000,20097,0.030624708,0.0306


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/assignment.txt <==
3 8
8 9
2 10
1 12
10 14
0 15
7 16
14 18
16 20
16 21
21 24
18 28
18 30
15 32
34 35
5 36
26 40
28 42
20 45
33 48
54 56
24 60
43 63
63 64
64 70
29 72
73 80
40 84
38 90
9 96
13 105
4 112
6 120
64 126
14 140
65 144
121 160
88 168
164 180
159 192
160 210
63 224
9 240
22 252
194 280
137 288
254 315
31 320
172 336
326 360
114 420
31 448
57 480
82 504
138 560
95 576
400 630
319 672
137 720
286 840
287 960
127 1008
319 1120
148 1260
607 1344
569 1440
418 1680
250 2016
1567 2240
1930 2520
2783 2880
1919 3360
3487 4032
2770 5040
4255 6720
5290 10080
9119 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered
1,1,1,0,1,20148,medium,completed,13728,20155
1,2,2,0,1,20148,large_to_small,completed,14249,20152
1,3,3,0,1,20148,mixed,completed,13371,20148
1,4,4,0,1,20148,medium,success,9764,20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,insertion_1,100000,160000,160000,65,64,1,18439,28,2.026317875,2.025733
101,insertion_2,100000,160000,160000,72,71,1,19923,53,0.84265575,0.842331
102,insertion_3,100000,160000,160000,64,63,1,20148,77,0.9211575,0.920917
401,bank_epoch_1,100000,96000,51112,4,4,0,20160,77,0.278382833,0.278324


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"bank_rr20",
"seed":2026103110,
"budget_scans":960000,
"actual_scans":531112,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":4,
"started_trajectories":205,
"completed_trajectories":202,
"budget_interrupted_trajectories":3,
"first_success_trajectory":205,
"first_success_scans":531112,
"first_success_wall_seconds":4.068676083,
"first_success_cpu_seconds":4.067466,
"wall_seconds":4.068948667,
"cpu_seconds":4.067739,
"covered":20160,
"uncovered":0,
"classes":77,
"status":"success"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/stdout.txt <==
bank_rr20 m=8 L=20160 seed=2026103110 gaps=0 scans=531112 CPU=4.06774s


==> anc/supplementary/followup_20261031/runs/m8_L20160_bank_rr20_w960000_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,2448,2448,18223,0.031085875,0.03108
100,2,2,completed,2678,5126,18129,0.0362315,0.03623
100,3,3,completed,2559,7685,18049,0.032877625,0.032867
100,4,4,completed,2398,10083,17932,0.025775792,0.025765
100,5,5,completed,2711,12794,17937,0.036622625,0.036614
100,6,6,completed,2499,15293,17699,0.03203425,0.032024
100,7,7,completed,2431,17724,18226,0.029921042,0.0299
100,8,8,completed,2369,20093,18135,0.033191416,0.033181
100,9,9,completed,2501,22594,18093,0.032251833,0.032243
100,10,10,completed,2333,24927,18072,0.030125125,0.030107
100,11,11,completed,2437,27364,18018,0.02924225,0.029235
100,12,12,completed,2776,30140,17883,0.035625334,0.035622
100,13,13,completed,2555,32695,18129,0.033546083,0.033539
100,14,14,completed,2437,35132,18283,0.033023708,0.033019
100,15,15,completed,2349,37481,17802,0.028930834,0.028925
100,16,16,completed,2327,39808,18244,0.030067125,0.030057
100,17,17,completed,2370,42178,18380,0.031678542,0.031655
100,18,18,completed,2676,44854,18184,0.034176542,0.034165
100,19,19,completed,2465,47319,18025,0.031404459,0.031392
100,20,20,completed,2901,50220,18274,0.038421583,0.038412
100,21,21,completed,2527,52747,18298,0.033887459,0.033884
100,22,22,completed,2378,55125,18030,0.028426625,0.028419
100,23,23,completed,2364,57489,18080,0.026040708,0.026027
100,24,24,completed,2591,60080,18314,0.034378333,0.034369
100,25,25,completed,2415,62495,18027,0.03056925,0.030556
100,26,26,completed,2530,65025,18176,0.032268208,0.032262
100,27,27,completed,2423,67448,17864,0.026971125,0.026966
100,28,28,completed,2382,69830,18204,0.030038291,0.03003
100,29,29,completed,2212,72042,18028,0.028268625,0.028264
100,30,30,completed,2349,74391,17885,0.0305055,0.030496
100,31,31,completed,2284,76675,18291,0.027907583,0.0279
100,32,32,completed,2484,79159,17940,0.0311095,0.031108
100,33,33,completed,2585,81744,18044,0.027889125,0.027887
100,34,34,completed,2323,84067,18048,0.028615,0.0286
100,35,35,completed,2635,86702,17952,0.035822541,0.035816
100,36,36,completed,2402,89104,18123,0.032296959,0.032291
100,37,37,completed,2531,91635,18051,0.031824375,0.031823
100,38,38,completed,2382,94017,17956,0.031033,0.031024
100,39,39,completed,2719,96736,18011,0.031495958,0.03149
100,40,40,completed,2381,99117,17990,0.030604625,0.030592
100,41,41,completed,2477,101594,18439,0.033270917,0.033261
100,42,42,completed,2263,103857,18132,0.029573833,0.029566
100,43,43,completed,2504,106361,18139,0.032112875,0.0321
100,44,44,completed,2451,108812,18027,0.028374166,0.028354
100,45,45,completed,2557,111369,18011,0.030775834,0.030767
100,46,46,completed,2526,113895,17935,0.033523333,0.033519
100,47,47,completed,2734,116629,18208,0.034096666,0.034092
100,48,48,completed,2284,118913,18076,0.028346,0.028342
100,49,49,completed,2533,121446,17928,0.02799525,0.027985
100,50,50,completed,2598,124044,18178,0.030822333,0.030821
100,51,51,completed,2893,126937,18257,0.035144708,0.035135
100,52,52,completed,2264,129201,18076,0.029822167,0.02982
100,53,53,completed,2660,131861,18140,0.034646667,0.034637
100,54,54,completed,2315,134176,18202,0.031026875,0.030984
100,55,55,completed,2525,136701,17960,0.031682125,0.031675
100,56,56,completed,2442,139143,18206,0.029447125,0.029441
100,57,57,completed,2202,141345,17908,0.025093375,0.025091
100,58,58,completed,2501,143846,18202,0.033391833,0.033383
100,59,59,completed,2275,146121,18071,0.029992416,0.029989
100,60,60,completed,2209,148330,18063,0.026885625,0.026881
100,61,61,completed,2392,150722,18031,0.029546125,0.029536
100,62,62,completed,2372,153094,18031,0.029598542,0.029598
100,63,63,completed,2210,155304,18164,0.030847625,0.030844
100,64,64,completed,2522,157826,18201,0.035193209,0.035194
100,65,65,budget_interrupted,2174,160000,17962,0.028702166,0.028699
101,1,66,completed,2117,162117,19903,0.0108945,0.010891
101,2,67,completed,2123,164240,19916,0.011288417,0.011289
101,3,68,completed,2292,166532,19905,0.011900958,0.011899
101,4,69,completed,2233,168765,19921,0.011505,0.011504
101,5,70,completed,2260,171025,19917,0.011569917,0.011568
101,6,71,completed,2052,173077,19866,0.010737792,0.010733
101,7,72,completed,2227,175304,19907,0.01145675,0.011455
101,8,73,completed,2189,177493,19921,0.010983917,0.010981
101,9,74,completed,2303,179796,19869,0.011814917,0.01181
101,10,75,completed,2518,182314,19921,0.012816375,0.012815
101,11,76,completed,2215,184529,19846,0.012179459,0.012177
101,12,77,completed,2191,186720,19838,0.012119333,0.01212
101,13,78,completed,2300,189020,19892,0.012522208,0.012519
101,14,79,completed,2045,191065,19923,0.01051,0.010506
101,15,80,completed,2426,193491,19854,0.013605792,0.013568
101,16,81,completed,2381,195872,19923,0.012682625,0.012683
101,17,82,completed,2354,198226,19916,0.012430042,0.012427
101,18,83,completed,2010,200236,19919,0.010603834,0.010604
101,19,84,completed,2148,202384,19862,0.01188325,0.011884
101,20,85,completed,2280,204664,19899,0.01194625,0.011945
101,21,86,completed,2232,206896,19911,0.011641542,0.01164
101,22,87,completed,2103,208999,19907,0.010591042,0.010589
101,23,88,completed,2122,211121,19919,0.010875583,0.010871
101,24,89,completed,2234,213355,19914,0.011805042,0.011802
101,25,90,completed,2071,215426,19814,0.011537416,0.011532
101,26,91,completed,2251,217677,19833,0.012323208,0.012323
101,27,92,completed,2317,219994,19878,0.012551292,0.012548
101,28,93,completed,2058,222052,19819,0.009809542,0.009807
101,29,94,completed,2203,224255,19865,0.011362917,0.011362
101,30,95,completed,2118,226373,19923,0.010596542,0.010595
101,31,96,completed,2361,228734,19848,0.0125715,0.01257
101,32,97,completed,2304,231038,19885,0.011842917,0.011842
101,33,98,completed,2278,233316,19923,0.011539167,0.011537
101,34,99,completed,2139,235455,19912,0.01124075,0.011241
101,35,100,completed,2058,237513,19923,0.010654625,0.010655
101,36,101,completed,2188,239701,19892,0.011991416,0.011984
101,37,102,completed,2105,241806,19837,0.011120791,0.011121
101,38,103,completed,2219,244025,19878,0.012335625,0.012319
101,39,104,completed,2324,246349,19899,0.012395166,0.012396
101,40,105,completed,2332,248681,19923,0.0118485,0.011846
101,41,106,completed,2189,250870,19892,0.011746208,0.011743
101,42,107,completed,2177,253047,19916,0.011328709,0.011327
101,43,108,completed,2280,255327,19872,0.01262225,0.012607
101,44,109,completed,2182,257509,19919,0.011632667,0.011631
101,45,110,completed,2254,259763,19899,0.011700709,0.011699
101,46,111,completed,2239,262002,19819,0.012291875,0.012292
101,47,112,completed,2007,264009,19919,0.010450584,0.010451
101,48,113,completed,2429,266438,19923,0.012422666,0.012421
101,49,114,completed,2312,268750,19923,0.012026375,0.012005
101,50,115,completed,2273,271023,19862,0.012087625,0.012086
101,51,116,completed,2109,273132,19923,0.010672042,0.010669
101,52,117,completed,2285,275417,19899,0.012026666,0.012024
101,53,118,completed,2089,277506,19923,0.011061208,0.011057
101,54,119,completed,2159,279665,19923,0.011035208,0.011033
101,55,120,completed,2297,281962,19919,0.011997625,0.011993
101,56,121,completed,2219,284181,19923,0.011682625,0.011649
101,57,122,completed,2257,286438,19903,0.011788834,0.011787
101,58,123,completed,2204,288642,19883,0.012151667,0.012151
101,59,124,completed,2284,290926,19845,0.012562041,0.012561
101,60,125,completed,2026,292952,19919,0.010336375,0.010328
101,61,126,completed,2247,295199,19878,0.011976625,0.011977
101,62,127,completed,2123,297322,19837,0.011402917,0.011401
101,63,128,completed,2325,299647,19923,0.012002458,0.012
101,64,129,completed,2455,302102,19921,0.012498084,0.012497
101,65,130,completed,2357,304459,19914,0.012596292,0.012595
101,66,131,completed,2455,306914,19916,0.01325575,0.013256
101,67,132,completed,2237,309151,19921,0.011422417,0.011419
101,68,133,completed,2376,311527,19859,0.012819833,0.012818
101,69,134,completed,2397,313924,19857,0.013197875,0.013195
101,70,135,completed,2093,316017,19898,0.011034,0.011032
101,71,136,completed,2204,318221,19907,0.011170416,0.011139
101,72,137,budget_interrupted,1779,320000,19878,0.009335166,0.009335
102,1,138,completed,2629,322629,20138,0.015319875,0.015319
102,2,139,completed,2412,325041,20145,0.014283792,0.014284
102,3,140,completed,2307,327348,20145,0.013098542,0.013094
102,4,141,completed,2503,329851,20145,0.014653333,0.014652
102,5,142,completed,2448,332299,20146,0.01380975,0.013808
102,6,143,completed,2494,334793,20148,0.014147334,0.014143
102,7,144,completed,2527,337320,20145,0.014451791,0.01445
102,8,145,completed,2584,339904,20147,0.014765625,0.014765
102,9,146,completed,2616,342520,20145,0.014914875,0.014912
102,10,147,completed,2335,344855,20145,0.013402375,0.0134
102,11,148,completed,2608,347463,20145,0.015003541,0.015
102,12,149,completed,2383,349846,20146,0.013485125,0.01348
102,13,150,completed,2651,352497,20145,0.015094167,0.01509
102,14,151,completed,2434,354931,20148,0.014266292,0.014265
102,15,152,completed,2640,357571,20145,0.015086416,0.015082
102,16,153,completed,2451,360022,20146,0.014024917,0.014023
102,17,154,completed,2408,362430,20145,0.0139025,0.013898
102,18,155,completed,2629,365059,20146,0.015243834,0.015241
102,19,156,completed,2567,367626,20145,0.015040416,0.015038
102,20,157,completed,2573,370199,20148,0.014728583,0.014727
102,21,158,completed,2234,372433,20145,0.012868583,0.012864
102,22,159,completed,2689,375122,20145,0.015567334,0.015562
102,23,160,completed,2569,377691,20148,0.015056375,0.015054
102,24,161,completed,2478,380169,20145,0.0142235,0.014224
102,25,162,completed,2289,382458,20146,0.013201792,0.013172
102,26,163,completed,2461,384919,20134,0.014609583,0.014604
102,27,164,completed,2402,387321,20145,0.013609792,0.013609
102,28,165,completed,2543,389864,20145,0.01454825,0.014545
102,29,166,completed,2509,392373,20130,0.014446042,0.014441
102,30,167,completed,2465,394838,20145,0.013987542,0.013986
102,31,168,completed,2608,397446,20148,0.014938375,0.014934
102,32,169,completed,2534,399980,20145,0.014570417,0.014568
102,33,170,completed,2519,402499,20145,0.01474925,0.01475
102,34,171,completed,2597,405096,20146,0.015021917,0.015018
102,35,172,completed,2702,407798,20145,0.01562575,0.015623
102,36,173,completed,2454,410252,20145,0.01414225,0.014141
102,37,174,completed,2725,412977,20146,0.01584275,0.015841
102,38,175,completed,2487,415464,20145,0.014172875,0.014168
102,39,176,completed,2412,417876,20145,0.013780208,0.013778
102,40,177,completed,2495,420371,20148,0.014530042,0.01452
102,41,178,completed,2436,422807,20138,0.014681625,0.01468
102,42,179,completed,2580,425387,20146,0.015026625,0.015024
102,43,180,completed,2578,427965,20146,0.014590625,0.014588
102,44,181,completed,2375,430340,20145,0.013557167,0.013552
102,45,182,completed,2475,432815,20145,0.014129125,0.014124
102,46,183,completed,2769,435584,20148,0.015754834,0.01575
102,47,184,completed,2412,437996,20138,0.01396575,0.013966
102,48,185,completed,2740,440736,20145,0.015525583,0.015519
102,49,186,completed,2463,443199,20145,0.014037083,0.014032
102,50,187,completed,2488,445687,20146,0.014743625,0.014744
102,51,188,completed,2420,448107,20148,0.013864708,0.013855
102,52,189,completed,2606,450713,20148,0.014926208,0.014925
102,53,190,completed,2653,453366,20148,0.015303583,0.015301
102,54,191,completed,2431,455797,20145,0.013917625,0.013916
102,55,192,completed,2603,458400,20145,0.014876458,0.014875
102,56,193,completed,2698,461098,20145,0.015565833,0.015564
102,57,194,completed,2441,463539,20146,0.013977833,0.013973
102,58,195,completed,2545,466084,20145,0.014827208,0.014823
102,59,196,completed,2604,468688,20148,0.014931333,0.014931
102,60,197,completed,2407,471095,20146,0.013761208,0.013756
102,61,198,completed,2409,473504,20148,0.013566375,0.013562
102,62,199,completed,2620,476124,20145,0.015039708,0.015037
102,63,200,completed,2401,478525,20145,0.013739292,0.013738
102,64,201,budget_interrupted,1475,480000,20148,0.008407166,0.008406
401,1,202,completed,13728,493728,20155,0.072315667,0.072313
401,2,203,completed,14249,507977,20152,0.082190542,0.082171
401,3,204,completed,13371,521348,20148,0.073580334,0.073561
401,4,205,success,9764,531112,20160,0.050165958,0.050151


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/assignment.txt <==
0 8
8 9
5 10
10 12
11 14
6 15
4 16
5 18
13 20
13 21
18 24
3 28
27 30
12 32
34 35
2 36
3 40
7 42
29 45
30 48
23 56
9 60
61 63
63 64
29 70
50 72
70 80
73 84
47 90
28 96
22 105
65 112
54 120
103 126
19 140
14 144
102 160
37 168
101 180
156 192
1 210
163 224
198 240
19 252
183 280
92 288
19 315
188 320
121 336
11 360
399 420
51 448
342 480
335 504
219 560
284 576
397 630
667 672
518 720
783 840
60 960
950 1008
903 1120
901 1260
1171 1344
806 1440
663 1680
1814 2016
1183 2240
1631 2520
252 2880
331 3360
572 4032
4583 5040
5943 6720
5591 10080
12924 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,20022,77,1.426522875,1.425756


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.426933792,
"cpu_seconds":1.426167,
"covered":20022,
"uncovered":138,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/stdout.txt <==
ordered m=8 L=20160 seed=2026103101 gaps=138 scans=240000 CPU=1.42617s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7605,7605,19626,0.047716416,0.04771
100,2,2,completed,7001,14606,19641,0.04335625,0.043357
100,3,3,completed,7381,21987,19742,0.043610834,0.04361
100,4,4,completed,7745,29732,19813,0.044905334,0.044905
100,5,5,completed,7460,37192,19577,0.046526208,0.046522
100,6,6,completed,8270,45462,19736,0.051482458,0.05148
100,7,7,completed,9304,54766,19954,0.053176959,0.053172
100,8,8,completed,8644,63410,19535,0.054645666,0.054646
100,9,9,completed,7461,70871,19906,0.042317583,0.042318
100,10,10,completed,7903,78774,19891,0.043589042,0.043589
100,11,11,completed,8201,86975,19832,0.049697792,0.049683
100,12,12,completed,8555,95530,19683,0.054715167,0.054709
100,13,13,completed,7078,102608,19511,0.04545375,0.045453
100,14,14,completed,7672,110280,19789,0.045390125,0.045384
100,15,15,completed,7819,118099,19940,0.044476083,0.044452
100,16,16,completed,8197,126296,19780,0.049601666,0.049583
100,17,17,completed,7536,133832,19802,0.043809083,0.043807
100,18,18,completed,9078,142910,19913,0.050750208,0.050745
100,19,19,completed,7535,150445,20022,0.0409575,0.04095
100,20,20,completed,8282,158727,19764,0.048245875,0.048243
100,21,21,completed,8348,167075,19802,0.052509208,0.052237
100,22,22,completed,7537,174612,19864,0.044149583,0.043815
100,23,23,completed,7448,182060,19602,0.04823,0.048226
100,24,24,completed,6998,189058,19880,0.039004625,0.038997
100,25,25,completed,7155,196213,19821,0.041207208,0.041208
100,26,26,completed,7742,203955,19805,0.045559583,0.045546
100,27,27,completed,8629,212584,19867,0.050211833,0.050213
100,28,28,completed,7891,220475,19874,0.046152792,0.046151
100,29,29,completed,8785,229260,19764,0.053886833,0.053885
100,30,30,completed,7665,236925,19991,0.042037708,0.042036
100,31,31,budget_interrupted,3075,240000,19591,0.019045167,0.019043


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/assignment.txt <==
1 8
8 9
6 10
7 12
4 14
10 15
13 16
2 18
8 20
0 21
3 24
22 28
22 30
5 32
34 35
23 36
38 40
14 42
42 45
39 48
2 56
0 60
59 63
63 64
24 70
11 72
58 80
12 84
12 90
15 96
19 105
85 112
30 120
86 126
64 140
119 144
117 160
138 168
72 180
159 192
154 210
117 224
178 240
68 252
254 280
47 288
230 315
181 320
258 336
342 360
184 420
149 448
405 480
446 504
53 560
479 576
482 630
213 672
522 720
54 840
373 960
194 1008
949 1120
680 1260
469 1344
245 1440
570 1680
1706 2016
1269 2240
744 2520
2261 2880
3090 3360
3605 4032
3452 5040
2844 6720
1584 10080
13685 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,30,29,1,20009,77,1.428892916,1.428543


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":30,
"completed_trajectories":29,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.429307416,
"cpu_seconds":1.428957,
"covered":20009,
"uncovered":151,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/stdout.txt <==
ordered m=8 L=20160 seed=2026103102 gaps=151 scans=240000 CPU=1.42896s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8580,8580,19929,0.049593416,0.049596
100,2,2,completed,7679,16259,19833,0.044718583,0.044715
100,3,3,completed,7822,24081,19586,0.04920025,0.049201
100,4,4,completed,8196,32277,19892,0.047516458,0.047516
100,5,5,completed,8195,40472,20000,0.04484575,0.044834
100,6,6,completed,8262,48734,19904,0.046923917,0.046914
100,7,7,completed,7829,56563,19582,0.048779375,0.048767
100,8,8,completed,7978,64541,19831,0.047131,0.047104
100,9,9,completed,8638,73179,19623,0.053067458,0.053053
100,10,10,completed,8272,81451,19915,0.048316375,0.048302
100,11,11,completed,8115,89566,19786,0.049334166,0.04932
100,12,12,completed,7976,97542,19851,0.046204083,0.046197
100,13,13,completed,7827,105369,19845,0.045794083,0.045775
100,14,14,completed,8206,113575,19845,0.048884125,0.048872
100,15,15,completed,8268,121843,19790,0.049736958,0.049729
100,16,16,completed,7608,129451,19988,0.04209225,0.042083
100,17,17,completed,6629,136080,19768,0.038777083,0.038768
100,18,18,completed,7305,143385,19786,0.04444875,0.044431
100,19,19,completed,7079,150464,19787,0.04285675,0.042851
100,20,20,completed,8267,158731,19711,0.052114875,0.052115
100,21,21,completed,8044,166775,20009,0.049267042,0.049267
100,22,22,completed,7890,174665,19774,0.047306375,0.047294
100,23,23,completed,7897,182562,19811,0.046766459,0.046731
100,24,24,completed,9770,192332,19836,0.059716,0.059696
100,25,25,completed,7068,199400,19926,0.03965025,0.039642
100,26,26,completed,7815,207215,19858,0.044270334,0.044257
100,27,27,completed,8268,215483,19774,0.051450833,0.051437
100,28,28,completed,9226,224709,19731,0.057759583,0.057743
100,29,29,completed,9000,233709,19837,0.055476167,0.055465
100,30,30,budget_interrupted,6291,240000,19811,0.036784667,0.036773


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/assignment.txt <==
0 8
8 9
7 10
10 12
1 14
6 15
12 16
11 18
5 20
12 21
6 24
11 28
13 30
4 32
34 35
14 36
9 40
9 42
33 45
18 48
35 56
1 60
23 63
63 64
59 70
2 72
42 80
19 84
41 90
52 96
31 105
7 112
109 120
5 126
55 140
110 144
20 160
79 168
113 180
116 192
153 210
175 224
90 240
165 252
255 280
38 288
3 315
212 320
163 336
18 360
391 420
287 448
84 480
333 504
115 560
470 576
423 630
667 672
138 720
189 840
372 960
38 1008
955 1120
693 1260
331 1344
468 1440
714 1680
1622 2016
395 2240
1509 2520
596 2880
3354 3360
1334 4032
1229 5040
5995 6720
3443 10080
13268 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19983,77,1.462318083,1.455332


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.462737209,
"cpu_seconds":1.455751,
"covered":19983,
"uncovered":177,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/stdout.txt <==
ordered m=8 L=20160 seed=2026103103 gaps=177 scans=240000 CPU=1.45575s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7152,7152,19583,0.043491167,0.04347
100,2,2,completed,8711,15863,19762,0.054450708,0.054438
100,3,3,completed,6553,22416,19614,0.039172666,0.039166
100,4,4,completed,7097,29513,19802,0.041860333,0.041848
100,5,5,completed,7981,37494,19828,0.04739225,0.047367
100,6,6,completed,8924,46418,19928,0.052579375,0.052568
100,7,7,completed,8338,54756,19807,0.052785875,0.052783
100,8,8,completed,6777,61533,19590,0.042690458,0.042677
100,9,9,completed,7291,68824,19809,0.042310041,0.04227
100,10,10,completed,7693,76517,19808,0.044655291,0.044641
100,11,11,completed,7834,84351,19822,0.0467735,0.046767
100,12,12,completed,8579,92930,19861,0.048474375,0.048462
100,13,13,completed,7824,100754,19817,0.047874375,0.047863
100,14,14,completed,7304,108058,19771,0.043343667,0.043335
100,15,15,completed,7745,115803,19724,0.047416833,0.047403
100,16,16,completed,7528,123331,19952,0.042335584,0.042316
100,17,17,completed,8118,131449,19980,0.045787417,0.045775
100,18,18,completed,8192,139641,19612,0.053462291,0.053452
100,19,19,completed,7886,147527,19732,0.050306041,0.050294
100,20,20,completed,7660,155187,19884,0.046212458,0.046204
100,21,21,completed,8274,163461,19979,0.047443583,0.047434
100,22,22,completed,7903,171364,19767,0.048089792,0.048081
100,23,23,completed,8781,180145,19983,0.0585835,0.056734
100,24,24,completed,8397,188542,19963,0.073442625,0.068701
100,25,25,completed,7154,195696,19797,0.042141667,0.042137
100,26,26,completed,8422,204118,19828,0.0500815,0.050062
100,27,27,completed,8402,212520,19819,0.049657,0.04965
100,28,28,completed,7610,220130,19841,0.044830667,0.044828
100,29,29,completed,8044,228174,19974,0.045352,0.045344
100,30,30,completed,8343,236517,19865,0.048747333,0.048724
100,31,31,budget_interrupted,3483,240000,19807,0.020433125,0.020432


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/assignment.txt <==
3 8
8 9
8 10
9 12
12 14
1 15
7 16
14 18
2 20
10 21
13 24
8 28
0 30
15 32
34 35
29 36
12 40
28 42
10 45
25 48
16 56
6 60
38 63
63 64
4 70
5 72
17 80
24 84
56 90
63 96
100 105
88 112
36 120
56 126
114 140
41 144
113 160
48 168
70 180
31 192
84 210
32 224
49 240
22 252
44 280
257 288
265 315
145 320
168 336
110 360
234 420
368 448
193 480
272 504
134 560
95 576
130 630
0 672
650 720
832 840
625 960
722 1008
554 1120
160 1260
336 1344
401 1440
414 1680
191 2016
592 2240
20 2520
1265 2880
2514 3360
1055 4032
1010 5040
4194 6720
6714 10080
14879 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,20036,77,1.414960834,1.414506


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.415375625,
"cpu_seconds":1.41492,
"covered":20036,
"uncovered":124,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/stdout.txt <==
ordered m=8 L=20160 seed=2026103104 gaps=124 scans=240000 CPU=1.41492s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8038,8038,19825,0.048419959,0.048396
100,2,2,completed,6928,14966,19770,0.040986792,0.040982
100,3,3,completed,7149,22115,19871,0.040557125,0.040536
100,4,4,completed,7974,30089,19994,0.043903666,0.043883
100,5,5,completed,8121,38210,19714,0.0507365,0.05072
100,6,6,completed,8709,46919,20016,0.04798375,0.047967
100,7,7,completed,7526,54445,19892,0.043713458,0.043704
100,8,8,completed,7596,62041,19877,0.044133917,0.044129
100,9,9,completed,8190,70231,19891,0.04700375,0.04699
100,10,10,completed,7087,77318,19570,0.045606458,0.045598
100,11,11,completed,8133,85451,19921,0.0457805,0.045763
100,12,12,completed,7969,93420,19991,0.044242875,0.044168
100,13,13,completed,7291,100711,19901,0.040793875,0.040773
100,14,14,completed,8428,109139,20036,0.04655875,0.046547
100,15,15,completed,7530,116669,19696,0.047493541,0.047482
100,16,16,completed,9527,126196,19908,0.056629458,0.056616
100,17,17,completed,8047,134243,19893,0.049200833,0.049196
100,18,18,completed,8192,142435,19930,0.049172709,0.049174
100,19,19,completed,8189,150624,19888,0.047805792,0.047789
100,20,20,completed,7910,158534,19861,0.047767583,0.047758
100,21,21,completed,8114,166648,19638,0.04999225,0.049984
100,22,22,completed,8938,175586,20026,0.050684292,0.050671
100,23,23,completed,10062,185648,20015,0.056852791,0.056841
100,24,24,completed,7528,193176,19928,0.04376025,0.043753
100,25,25,completed,7827,201003,19804,0.04704525,0.047035
100,26,26,completed,7973,208976,19629,0.050775916,0.050767
100,27,27,completed,8861,217837,19788,0.054195917,0.054185
100,28,28,completed,7073,224910,19746,0.042786167,0.042774
100,29,29,completed,7598,232508,19868,0.044771875,0.044763
100,30,30,completed,7010,239518,19799,0.042255375,0.042245
100,31,31,budget_interrupted,482,240000,19839,0.003209333,0.003206


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/assignment.txt <==
5 8
8 9
6 10
3 12
4 14
10 15
1 16
14 18
12 20
19 21
19 24
10 28
18 30
25 32
34 35
23 36
4 40
28 42
38 45
7 48
30 56
0 60
10 63
63 64
64 70
11 72
57 80
42 84
20 90
9 96
43 105
58 112
24 120
118 126
22 140
119 144
41 160
138 168
88 180
175 192
120 210
114 224
31 240
110 252
202 280
47 288
13 315
169 320
222 336
344 360
90 420
226 448
73 480
434 504
342 560
479 576
478 630
54 672
185 720
184 840
607 960
182 1008
622 1120
688 1260
847 1344
1193 1440
1144 1680
390 2016
1794 2240
538 2520
1865 2880
1182 3360
3343 4032
2488 5040
1183 6720
10048 10080
16348 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,20008,77,1.432355125,1.431891


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.432787791,
"cpu_seconds":1.432324,
"covered":20008,
"uncovered":152,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/stdout.txt <==
ordered m=8 L=20160 seed=2026103105 gaps=152 scans=240000 CPU=1.43232s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7897,7897,19842,0.046362167,0.04633
100,2,2,completed,7608,15505,19928,0.045008375,0.044957
100,3,3,completed,7167,22672,19791,0.043697042,0.043664
100,4,4,completed,8263,30935,19907,0.046850208,0.046823
100,5,5,completed,9007,39942,19784,0.055755208,0.055724
100,6,6,completed,7902,47844,19820,0.046159625,0.046124
100,7,7,completed,8643,56487,19760,0.052663333,0.052645
100,8,8,completed,7388,63875,19933,0.04189075,0.041869
100,9,9,completed,7526,71401,19527,0.049434375,0.049422
100,10,10,completed,7230,78631,19860,0.04214575,0.042137
100,11,11,completed,6935,85566,19785,0.040795333,0.040784
100,12,12,completed,8722,94288,20008,0.0490195,0.049011
100,13,13,completed,7978,102266,19895,0.046220834,0.046213
100,14,14,completed,7587,109853,19875,0.044778875,0.044773
100,15,15,completed,8431,118284,19918,0.049341333,0.049332
100,16,16,completed,8346,126630,19960,0.0477415,0.047732
100,17,17,completed,7745,134375,19659,0.049679417,0.049664
100,18,18,completed,8264,142639,19966,0.048452625,0.048447
100,19,19,completed,7229,149868,19820,0.043874917,0.043873
100,20,20,completed,7825,157693,19760,0.047866958,0.047863
100,21,21,completed,8713,166406,19815,0.051694833,0.05169
100,22,22,completed,8352,174758,19795,0.053256417,0.053248
100,23,23,completed,6783,181541,19589,0.04287625,0.042864
100,24,24,completed,7601,189142,19903,0.044331833,0.044329
100,25,25,completed,7751,196893,19818,0.047604292,0.047595
100,26,26,completed,7379,204272,19892,0.042891333,0.042876
100,27,27,completed,8578,212850,19847,0.05281175,0.052807
100,28,28,completed,7221,220071,19905,0.042055167,0.042048
100,29,29,completed,7372,227443,19979,0.040649041,0.04064
100,30,30,completed,8120,235563,19707,0.051113292,0.051107
100,31,31,budget_interrupted,4437,240000,19956,0.025204375,0.025199


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/assignment.txt <==
0 8
8 9
7 10
6 12
11 14
1 15
4 16
2 18
5 20
1 21
10 24
23 28
21 30
12 32
34 35
14 36
33 40
7 42
41 45
46 48
19 56
9 60
38 63
63 64
13 70
29 72
55 80
15 84
59 90
60 96
19 105
3 112
93 120
119 126
55 140
70 144
119 160
147 168
23 180
124 192
199 210
47 224
118 240
155 252
143 280
284 288
73 315
92 320
171 336
293 360
289 420
159 448
310 480
65 504
103 560
550 576
461 630
399 672
22 720
373 840
220 960
425 1008
815 1120
455 1260
735 1344
982 1440
955 1680
1318 2016
1375 2240
995 2520
988 2880
999 3360
262 4032
551 5040
5943 6720
10001 10080
9334 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19984,77,1.448935375,1.448553


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.449323792,
"cpu_seconds":1.448942,
"covered":19984,
"uncovered":176,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/stdout.txt <==
ordered m=8 L=20160 seed=2026103106 gaps=176 scans=240000 CPU=1.44894s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7685,7685,19793,0.047428417,0.047423
100,2,2,completed,7972,15657,19938,0.04704825,0.047045
100,3,3,completed,7063,22720,19853,0.041607834,0.0416
100,4,4,completed,7221,29941,19576,0.045182916,0.045172
100,5,5,completed,8262,38203,19829,0.050067625,0.050061
100,6,6,completed,7895,46098,19900,0.045177959,0.045163
100,7,7,completed,7757,53855,19941,0.044896833,0.044889
100,8,8,completed,7374,61229,19796,0.044542292,0.04453
100,9,9,completed,7540,68769,19606,0.048566458,0.048554
100,10,10,completed,8128,76897,19959,0.045904208,0.045891
100,11,11,completed,8040,84937,19691,0.05221475,0.052149
100,12,12,completed,8410,93347,19984,0.04771175,0.047707
100,13,13,completed,8114,101461,19921,0.046992083,0.046981
100,14,14,completed,8356,109817,19869,0.049475625,0.049471
100,15,15,completed,6784,116601,19937,0.03942475,0.039422
100,16,16,completed,7895,124496,19702,0.050985875,0.050981
100,17,17,completed,7830,132326,19858,0.048138334,0.04813
100,18,18,completed,7012,139338,19893,0.040726042,0.040721
100,19,19,completed,7968,147306,19847,0.047615666,0.047599
100,20,20,completed,9466,156772,19891,0.057012792,0.057003
100,21,21,completed,7299,164071,19916,0.04350975,0.043505
100,22,22,completed,7537,171608,19788,0.047790792,0.047785
100,23,23,completed,8104,179712,19637,0.05169825,0.051686
100,24,24,completed,8124,187836,19658,0.051161709,0.051152
100,25,25,completed,7739,195575,19821,0.04726725,0.047233
100,26,26,completed,7313,202888,19845,0.043440333,0.043429
100,27,27,completed,7609,210497,19870,0.043920041,0.043911
100,28,28,completed,8475,218972,19645,0.052039125,0.052033
100,29,29,completed,7525,226497,19769,0.046737,0.046731
100,30,30,completed,7896,234393,19944,0.045571291,0.045554
100,31,31,budget_interrupted,5607,240000,19755,0.034944541,0.034939


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/assignment.txt <==
3 8
8 9
8 10
1 12
10 14
0 15
7 16
2 18
12 20
15 21
9 24
2 28
10 30
15 32
34 35
29 36
36 40
12 42
5 45
45 48
46 56
4 60
49 63
63 64
6 70
41 72
42 80
82 84
14 90
21 96
84 105
18 112
16 120
64 126
126 140
77 144
133 160
72 168
122 180
31 192
144 210
74 224
69 240
106 252
62 280
149 288
176 315
101 320
324 336
176 360
42 420
159 448
357 480
274 504
482 560
479 576
574 630
639 672
149 720
336 840
261 960
526 1008
186 1120
154 1260
927 1344
1157 1440
1656 1680
1030 2016
543 2240
2422 2520
581 2880
634 3360
3551 4032
446 5040
2463 6720
7884 10080
2966 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,20064,77,1.4519925,1.451532


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.452385333,
"cpu_seconds":1.451924,
"covered":20064,
"uncovered":96,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/stdout.txt <==
ordered m=8 L=20160 seed=2026103107 gaps=96 scans=240000 CPU=1.45192s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7669,7669,19847,0.049960875,0.049952
100,2,2,completed,8109,15778,19964,0.050322583,0.050304
100,3,3,completed,7607,23385,19871,0.0485875,0.048439
100,4,4,completed,7978,31363,19837,0.049483709,0.049461
100,5,5,completed,7899,39262,19875,0.047298958,0.047293
100,6,6,completed,7066,46328,19886,0.040098,0.040092
100,7,7,completed,8277,54605,19879,0.04958825,0.049579
100,8,8,completed,7305,61910,19616,0.046630417,0.04663
100,9,9,completed,7680,69590,19785,0.045912417,0.045903
100,10,10,completed,7525,77115,19907,0.04412725,0.044116
100,11,11,completed,7826,84941,19974,0.044198875,0.044189
100,12,12,completed,7965,92906,19947,0.0450125,0.045004
100,13,13,completed,7603,100509,19863,0.045609916,0.045604
100,14,14,completed,7011,107520,19830,0.042127417,0.042116
100,15,15,completed,7519,115039,19866,0.04476225,0.044747
100,16,16,completed,7523,122562,19881,0.045912834,0.045904
100,17,17,completed,7310,129872,19620,0.04566175,0.045654
100,18,18,completed,8361,138233,19581,0.053201667,0.053192
100,19,19,completed,7512,145745,19766,0.046063125,0.04606
100,20,20,completed,8202,153947,19969,0.04754975,0.047541
100,21,21,completed,8353,162300,20064,0.045452292,0.04544
100,22,22,completed,7309,169609,19859,0.043957375,0.043951
100,23,23,completed,8336,177945,19774,0.051556083,0.051548
100,24,24,completed,8039,185984,19842,0.049057959,0.049044
100,25,25,completed,7086,193070,19630,0.044165584,0.044154
100,26,26,completed,7978,201048,19828,0.048224041,0.048215
100,27,27,completed,8147,209195,19869,0.049325041,0.049323
100,28,28,completed,8047,217242,19916,0.047118,0.047113
100,29,29,completed,7084,224326,19625,0.044032334,0.04402
100,30,30,completed,8415,232741,19772,0.053793416,0.053776
100,31,31,budget_interrupted,7259,240000,20017,0.0430585,0.043053


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/assignment.txt <==
6 8
8 9
3 10
4 12
9 14
6 15
10 16
2 18
17 20
15 21
12 24
19 28
1 30
18 32
34 35
32 36
5 40
3 42
41 45
0 48
35 56
49 60
11 63
63 64
55 70
0 72
25 80
39 84
59 90
34 96
84 105
7 112
67 120
29 126
27 140
24 144
145 160
31 168
101 180
162 192
85 210
175 224
19 240
227 252
115 280
194 288
264 315
225 320
151 336
209 360
249 420
287 448
139 480
347 504
407 560
258 576
365 630
655 672
408 720
235 840
258 960
696 1008
705 1120
789 1260
991 1344
120 1440
1639 1680
1992 2016
385 2240
1109 2520
1602 2880
1807 3360
1416 4032
2615 5040
2299 6720
8651 10080
9090 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,30,29,1,19980,77,1.469023333,1.468618


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":30,
"completed_trajectories":29,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.46938575,
"cpu_seconds":1.46898,
"covered":19980,
"uncovered":180,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/stdout.txt <==
ordered m=8 L=20160 seed=2026103108 gaps=180 scans=240000 CPU=1.46898s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7977,7977,19969,0.04657825,0.046572
100,2,2,completed,7967,15944,19762,0.048992125,0.048983
100,3,3,completed,8726,24670,19900,0.049874541,0.049864
100,4,4,completed,8274,32944,19811,0.05050975,0.050504
100,5,5,completed,7975,40919,19956,0.046431959,0.046428
100,6,6,completed,7749,48668,19543,0.051057875,0.051036
100,7,7,completed,8196,56864,19648,0.052131958,0.052006
100,8,8,completed,8494,65358,19980,0.049161875,0.049156
100,9,9,completed,8493,73851,19759,0.054063333,0.054061
100,10,10,completed,8187,82038,19816,0.051687375,0.051685
100,11,11,completed,8639,90677,19862,0.052138416,0.052111
100,12,12,completed,7453,98130,19632,0.047354,0.047348
100,13,13,completed,7747,105877,19726,0.049640375,0.049625
100,14,14,completed,7981,113858,19979,0.046234834,0.046233
100,15,15,completed,7458,121316,19852,0.044644917,0.044644
100,16,16,completed,7756,129072,19759,0.048507084,0.048503
100,17,17,completed,7149,136221,19846,0.043186291,0.043174
100,18,18,completed,7227,143448,19918,0.043317125,0.043319
100,19,19,completed,7905,151353,19890,0.047724,0.047723
100,20,20,completed,7889,159242,19587,0.051401042,0.051396
100,21,21,completed,8357,167599,19913,0.05062325,0.050613
100,22,22,completed,7909,175508,19739,0.048924792,0.048911
100,23,23,completed,8202,183710,19836,0.049615459,0.049601
100,24,24,completed,7603,191313,19930,0.044206541,0.044194
100,25,25,completed,7750,199063,19815,0.048468708,0.048462
100,26,26,completed,9017,208080,19856,0.054242042,0.054237
100,27,27,completed,8139,216219,19691,0.053356333,0.053344
100,28,28,completed,8569,224788,19865,0.05207125,0.052058
100,29,29,completed,7595,232383,19759,0.047886958,0.047871
100,30,30,budget_interrupted,7617,240000,19889,0.044860958,0.044852


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/assignment.txt <==
1 8
8 9
6 10
7 12
0 14
3 15
13 16
14 18
2 20
12 21
3 24
8 28
10 30
5 32
34 35
11 36
32 40
24 42
20 45
39 48
44 56
58 60
51 63
63 64
4 70
59 72
37 80
52 84
38 90
85 96
90 105
15 112
94 120
72 126
134 140
23 144
21 160
124 168
28 180
117 192
60 210
207 224
34 240
30 252
132 280
239 288
299 315
149 320
255 336
88 360
330 420
287 448
53 480
408 504
172 560
95 576
164 630
399 672
688 720
184 840
405 960
639 1008
1012 1120
254 1260
543 1344
725 1440
544 1680
975 2016
1572 2240
2252 2520
1589 2880
1354 3360
3999 4032
3028 5040
6634 6720
8104 10080
19228 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,20034,77,1.465539458,1.46514


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.465935542,
"cpu_seconds":1.465537,
"covered":20034,
"uncovered":126,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/stdout.txt <==
ordered m=8 L=20160 seed=2026103109 gaps=126 scans=240000 CPU=1.46554s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,7228,7228,19881,0.043279125,0.043266
100,2,2,completed,7748,14976,19816,0.049467834,0.049469
100,3,3,completed,7966,22942,19553,0.053078458,0.053078
100,4,4,completed,7518,30460,19822,0.048396125,0.048396
100,5,5,completed,8279,38739,19867,0.047711541,0.0477
100,6,6,completed,7528,46267,19887,0.046524125,0.046524
100,7,7,completed,8493,54760,19784,0.053306625,0.053307
100,8,8,completed,8329,63089,19981,0.049158417,0.049145
100,9,9,completed,7301,70390,19747,0.045920292,0.045915
100,10,10,completed,6933,77323,20034,0.036918208,0.036907
100,11,11,completed,7465,84788,19584,0.048016834,0.048004
100,12,12,completed,7525,92313,19855,0.044693542,0.044682
100,13,13,completed,8117,100430,19874,0.049478584,0.049466
100,14,14,completed,7910,108340,19809,0.049296542,0.049292
100,15,15,completed,8279,116619,19844,0.048835334,0.048821
100,16,16,completed,8865,125484,19954,0.051223208,0.051212
100,17,17,completed,7607,133091,19632,0.0484985,0.048489
100,18,18,completed,8053,141144,19694,0.051266375,0.051253
100,19,19,completed,7530,148674,19907,0.04489675,0.044872
100,20,20,completed,8039,156713,19932,0.047029542,0.04702
100,21,21,completed,7672,164385,19924,0.045500125,0.045481
100,22,22,completed,6485,170870,19829,0.040893875,0.040894
100,23,23,completed,8192,179062,19637,0.054545375,0.054538
100,24,24,completed,7976,187038,19887,0.046405291,0.046394
100,25,25,completed,7002,194040,19786,0.040402334,0.040394
100,26,26,completed,7821,201861,19729,0.049170125,0.049163
100,27,27,completed,8118,209979,19991,0.046702708,0.046614
100,28,28,completed,7745,217724,19575,0.051204417,0.051199
100,29,29,completed,7008,224732,19619,0.044193709,0.044166
100,30,30,completed,9097,233829,19979,0.052047916,0.052034
100,31,31,budget_interrupted,6171,240000,19866,0.037339667,0.037326


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/assignment.txt <==
2 8
8 9
5 10
4 12
1 14
3 15
14 16
2 18
17 20
0 21
0 24
23 28
1 30
22 32
34 35
32 36
27 40
7 42
41 45
36 48
47 56
21 60
38 63
63 64
39 70
36 72
13 80
3 84
23 90
70 96
94 105
39 112
73 120
119 126
9 140
60 144
70 160
75 168
101 180
6 192
73 210
207 224
133 240
83 252
229 280
156 288
14 315
102 320
187 336
353 360
223 420
95 448
6 480
11 504
369 560
300 576
59 630
615 672
533 720
403 840
294 960
299 1008
89 1120
549 1260
111 1344
518 1440
1363 1680
1811 2016
649 2240
1131 2520
2822 2880
2967 3360
3468 4032
2811 5040
5767 6720
2229 10080
5196 20160


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,31,30,1,19954,77,1.487273084,1.486788


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/result.json <==
{
"m":8,
"L":20160,
"method":"ordered",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":31,
"completed_trajectories":30,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.487710459,
"cpu_seconds":1.487222,
"covered":19954,
"uncovered":206,
"classes":77,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/stdout.txt <==
ordered m=8 L=20160 seed=2026103110 gaps=206 scans=240000 CPU=1.48722s


==> anc/supplementary/followup_20261031/runs/m8_L20160_ordered_w240000_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,6930,6930,19630,0.043177334,0.043173
100,2,2,completed,7985,14915,19916,0.046353584,0.046338
100,3,3,completed,8130,23045,19943,0.047764916,0.047759
100,4,4,completed,6859,29904,19833,0.041066625,0.041051
100,5,5,completed,7536,37440,19574,0.048925209,0.048908
100,6,6,completed,8714,46154,19808,0.051362959,0.051355
100,7,7,completed,8044,54198,19845,0.050189125,0.050172
100,8,8,completed,7068,61266,19787,0.042024541,0.041982
100,9,9,completed,7674,68940,19826,0.048194334,0.048189
100,10,10,completed,7325,76265,19888,0.045412625,0.045411
100,11,11,completed,8126,84391,19898,0.049609167,0.049575
100,12,12,completed,7744,92135,19759,0.048572959,0.048539
100,13,13,completed,8192,100327,19954,0.047376417,0.047366
100,14,14,completed,7076,107403,19929,0.043542125,0.043541
100,15,15,completed,7600,115003,19854,0.045340917,0.045332
100,16,16,completed,8039,123042,19828,0.048796625,0.048781
100,17,17,completed,8332,131374,19879,0.050753083,0.050742
100,18,18,completed,7011,138385,19556,0.044052334,0.04404
100,19,19,completed,7608,145993,19811,0.046913458,0.046891
100,20,20,completed,7753,153746,19825,0.047706708,0.0477
100,21,21,completed,7609,161355,19660,0.050948667,0.050942
100,22,22,completed,7532,168887,19576,0.050389583,0.050331
100,23,23,completed,8420,177307,19793,0.052493667,0.052486
100,24,24,completed,8504,185811,19588,0.0553795,0.055368
100,25,25,completed,8348,194159,19752,0.053265042,0.053259
100,26,26,completed,7914,202073,19618,0.050706791,0.050692
100,27,27,completed,8493,210566,19841,0.05284025,0.052831
100,28,28,completed,8880,219446,19730,0.057668459,0.057658
100,29,29,completed,7299,226745,19743,0.046531708,0.046504
100,30,30,completed,7377,234122,19948,0.043341541,0.043331
100,31,31,budget_interrupted,5878,240000,19844,0.036439375,0.036434


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/assignment.txt <==
3 8
2 9
6 10
9 12
4 14
10 15
7 16
14 18
2 20
7 21
12 24
26 27
9 28
28 30
31 32
34 35
5 36
32 40
25 42
35 45
6 48
35 54
50 56
18 60
22 63
54 70
24 72
52 80
61 84
8 90
15 96
94 105
17 108
69 112
90 120
1 126
44 135
114 140
72 144
12 160
97 168
48 180
169 189
31 210
72 216
79 224
30 240
157 252
224 270
184 280
239 288
64 315
13 336
120 360
43 378
294 420
0 432
412 480
241 504
124 540
414 560
577 630
559 672
264 720
673 756
234 840
719 864
484 945
271 1008
360 1080
884 1120
73 1260
1052 1440
997 1512
654 1680
367 1890
1615 2016
1008 2160
1444 2520
943 3024
2383 3360
3013 3780
4224 4320
604 5040
4975 6048
493 7560
624 10080
10944 15120
18244 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30198,89,1.905878583,1.905385


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.906274875,
"cpu_seconds":1.905782,
"covered":30198,
"uncovered":42,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/stdout.txt <==
ordered m=8 L=30240 seed=2026103101 gaps=42 scans=240000 CPU=1.90578s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8291,8291,30149,0.061325708,0.061322
100,2,2,completed,10192,18483,29982,0.081559541,0.081558
100,3,3,completed,7863,26346,29761,0.065612458,0.065607
100,4,4,completed,8546,34892,29932,0.069756375,0.069737
100,5,5,completed,8458,43350,29936,0.067637208,0.067629
100,6,6,completed,8983,52333,29944,0.07354725,0.07354
100,7,7,completed,10099,62432,29916,0.082074542,0.082062
100,8,8,completed,7868,70300,29822,0.066175667,0.06617
100,9,9,completed,9592,79892,30048,0.074581625,0.074569
100,10,10,completed,8897,88789,30002,0.070510959,0.070504
100,11,11,completed,9498,98287,29746,0.080427209,0.080399
100,12,12,completed,9404,107691,30131,0.070093708,0.070084
100,13,13,completed,10284,117975,29924,0.084989833,0.084962
100,14,14,completed,8889,126864,30027,0.06934425,0.069336
100,15,15,completed,10016,136880,30008,0.077980958,0.077952
100,16,16,completed,9490,146370,30019,0.076028333,0.076001
100,17,17,completed,9675,156045,30005,0.077884125,0.077867
100,18,18,completed,8293,164338,29873,0.06758475,0.067524
100,19,19,completed,9936,174274,30095,0.074437792,0.074417
100,20,20,completed,11664,185938,30054,0.095693125,0.095573
100,21,21,completed,9672,195610,29722,0.08184775,0.081843
100,22,22,completed,10972,206582,30198,0.07859175,0.078581
100,23,23,completed,9854,216436,30142,0.072683834,0.072684
100,24,24,completed,8462,224898,29989,0.0670425,0.067031
100,25,25,completed,8380,233278,29986,0.065880709,0.065877
100,26,26,budget_interrupted,6722,240000,30006,0.052467334,0.052461


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/assignment.txt <==
3 8
0 9
2 10
1 12
2 14
5 15
7 16
6 18
16 20
8 21
9 24
26 27
26 28
10 30
31 32
34 35
5 36
8 40
4 42
30 45
21 48
11 54
10 56
4 60
11 63
28 70
69 72
63 80
22 84
84 90
79 96
14 105
17 108
94 112
28 120
32 126
116 135
126 140
93 144
47 160
34 168
137 180
116 189
188 210
209 216
150 224
68 240
102 252
191 270
6 280
15 288
164 315
236 336
228 360
368 378
154 420
101 432
431 480
246 504
413 540
398 560
374 630
262 672
173 720
737 756
824 840
749 864
899 945
1002 1008
353 1080
38 1120
678 1260
111 1440
89 1512
668 1680
584 1890
1506 2016
1973 2160
986 2520
2357 3024
1798 3360
569 3780
399 4320
2946 5040
4530 6048
5186 7560
3119 10080
6677 15120
10198 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30112,89,2.3085325,2.156646


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.30896875,
"cpu_seconds":2.157082,
"covered":30112,
"uncovered":128,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/stdout.txt <==
ordered m=8 L=30240 seed=2026103102 gaps=128 scans=240000 CPU=2.15708s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,10187,10187,29884,0.084957791,0.084928
100,2,2,completed,9421,19608,29927,0.087363125,0.082289
100,3,3,completed,10108,29716,29912,0.108526125,0.097441
100,4,4,completed,8814,38530,29663,0.099898959,0.089438
100,5,5,completed,10278,48808,30045,0.105572459,0.095166
100,6,6,completed,10472,59280,30096,0.104346875,0.095068
100,7,7,completed,8442,67722,29853,0.09076,0.08213
100,8,8,completed,7957,75679,29915,0.083154542,0.074611
100,9,9,completed,9850,85529,30112,0.096178125,0.087824
100,10,10,completed,10101,95630,30042,0.100675667,0.092346
100,11,11,completed,9851,105481,30012,0.101052792,0.092311
100,12,12,completed,9940,115421,30069,0.097929959,0.089533
100,13,13,completed,8819,124240,29721,0.096989791,0.08763
100,14,14,completed,8461,132701,29885,0.090228083,0.082194
100,15,15,completed,9335,142036,30016,0.096607333,0.086656
100,16,16,completed,9333,151369,29951,0.086626833,0.08202
100,17,17,completed,10796,162165,30054,0.096941875,0.091483
100,18,18,completed,10797,172962,29830,0.100554334,0.097054
100,19,19,completed,8222,181184,29671,0.078507917,0.075976
100,20,20,completed,9672,190856,30006,0.084860542,0.081938
100,21,21,completed,9316,200172,30038,0.080590042,0.078008
100,22,22,completed,10366,210538,29827,0.09787925,0.093593
100,23,23,completed,8731,219269,30067,0.07140075,0.070189
100,24,24,completed,8991,228260,30064,0.070640541,0.070632
100,25,25,completed,9422,237682,30022,0.076436291,0.076381
100,26,26,budget_interrupted,2318,240000,29884,0.019682208,0.019683


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/assignment.txt <==
3 8
2 9
2 10
9 12
4 14
10 15
7 16
14 18
16 20
16 21
6 24
26 27
21 28
28 30
31 32
34 35
5 36
26 40
19 42
19 45
31 48
8 54
45 56
0 60
43 63
24 70
17 72
18 80
25 84
78 90
15 96
54 105
98 108
29 112
90 120
55 126
63 135
84 140
53 144
86 160
73 168
48 180
44 189
114 210
44 216
1 224
46 240
13 252
108 270
154 280
239 288
274 315
169 336
138 360
349 378
204 420
413 432
166 480
349 504
288 540
554 560
544 630
337 672
378 720
601 756
574 840
143 864
754 945
85 1008
800 1080
274 1120
124 1260
431 1440
97 1512
421 1680
124 1890
557 2016
1448 2160
253 2520
1853 3024
834 3360
3274 3780
1583 4320
757 5040
3581 6048
1664 7560
2735 10080
125 15120
11168 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30205,89,1.941789875,1.941332


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.942177875,
"cpu_seconds":1.941719,
"covered":30205,
"uncovered":35,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/stdout.txt <==
ordered m=8 L=30240 seed=2026103103 gaps=35 scans=240000 CPU=1.94172s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8465,8465,30018,0.066297291,0.06628
100,2,2,completed,8649,17114,29832,0.071254333,0.071234
100,3,3,completed,9174,26288,29754,0.078267,0.078233
100,4,4,completed,10546,36834,30058,0.084834833,0.084813
100,5,5,completed,9160,45994,30045,0.071331583,0.071319
100,6,6,completed,8547,54541,29768,0.071998375,0.071983
100,7,7,completed,8801,63342,29983,0.071390292,0.071377
100,8,8,completed,10264,73606,30100,0.078636542,0.078621
100,9,9,completed,9585,83191,29943,0.077774208,0.077761
100,10,10,completed,10285,93476,29869,0.087442625,0.087439
100,11,11,completed,9589,103065,30026,0.07593,0.075911
100,12,12,completed,7622,110687,29886,0.062577166,0.062576
100,13,13,completed,10806,121493,30050,0.086131709,0.086121
100,14,14,completed,9344,130837,29777,0.079646833,0.079607
100,15,15,completed,9765,140602,29980,0.077415,0.077388
100,16,16,completed,9585,150187,30148,0.071035958,0.071015
100,17,17,completed,8472,158659,29814,0.071760417,0.071707
100,18,18,completed,8472,167131,30040,0.066274042,0.066253
100,19,19,completed,10718,177849,30205,0.078102083,0.078084
100,20,20,completed,10019,187868,29976,0.082766583,0.082751
100,21,21,completed,8556,196424,30030,0.067946041,0.067936
100,22,22,completed,9928,206352,29659,0.0869615,0.086935
100,23,23,completed,10635,216987,30130,0.083212209,0.083211
100,24,24,completed,8638,225625,29909,0.072658875,0.072659
100,25,25,completed,7854,233479,29912,0.06574,0.065739
100,26,26,budget_interrupted,6521,240000,29970,0.0542845,0.054285


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/assignment.txt <==
5 8
2 9
0 10
3 12
0 14
13 15
9 16
0 18
16 20
19 21
19 24
26 27
18 28
22 30
31 32
34 35
23 36
6 40
36 42
23 45
33 48
17 54
2 56
4 60
12 63
24 70
49 72
39 80
72 84
32 90
49 96
87 105
35 108
86 112
7 120
96 126
62 135
134 140
113 144
111 160
144 168
104 180
152 189
48 210
97 216
178 224
151 240
194 252
8 270
146 280
1 288
237 315
30 336
55 360
260 378
108 420
305 432
79 480
228 504
224 540
254 560
132 630
10 672
295 720
44 756
106 840
673 864
692 945
564 1008
175 1080
66 1120
1158 1260
655 1440
1124 1512
906 1680
1448 1890
1068 2016
535 2160
2066 2520
368 3024
346 3360
1034 3780
4135 4320
3146 5040
4705 6048
7388 7560
1578 10080
1718 15120
23048 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30131,89,1.952544667,1.951497


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.953046584,
"cpu_seconds":1.951992,
"covered":30131,
"uncovered":109,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/stdout.txt <==
ordered m=8 L=30240 seed=2026103104 gaps=109 scans=240000 CPU=1.95199s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,9329,9329,29874,0.076508542,0.07649
100,2,2,completed,8555,17884,29652,0.075220375,0.075202
100,3,3,completed,10275,28159,29864,0.087131709,0.08712
100,4,4,completed,9518,37677,30046,0.07516075,0.07515
100,5,5,completed,8566,46243,30053,0.067385084,0.067367
100,6,6,completed,8131,54374,29883,0.067410416,0.067397
100,7,7,completed,9859,64233,30063,0.077879542,0.077865
100,8,8,completed,9499,73732,29754,0.081590541,0.081577
100,9,9,completed,8806,82538,29864,0.078811125,0.078398
100,10,10,completed,8551,91089,30117,0.067552917,0.067337
100,11,11,completed,8218,99307,30055,0.063345125,0.063329
100,12,12,completed,9160,108467,30030,0.072722292,0.072712
100,13,13,completed,9508,117975,29961,0.080777666,0.080776
100,14,14,completed,9411,127386,30072,0.073337083,0.073321
100,15,15,completed,10117,137503,30131,0.07779075,0.077774
100,16,16,completed,10107,147610,30098,0.077682584,0.077657
100,17,17,completed,10971,158581,29939,0.092123542,0.092096
100,18,18,completed,9332,167913,29908,0.076993708,0.076956
100,19,19,completed,8135,176048,29941,0.068318209,0.068319
100,20,20,completed,9845,185893,29958,0.080259333,0.080242
100,21,21,completed,9842,195735,29881,0.079511375,0.079484
100,22,22,completed,8295,204030,29991,0.067380166,0.067371
100,23,23,completed,9324,213354,30046,0.072030667,0.072012
100,24,24,completed,9235,222589,30032,0.072545833,0.072532
100,25,25,completed,10879,233468,30024,0.088688958,0.088673
100,26,26,budget_interrupted,6532,240000,29977,0.054260167,0.054242


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/assignment.txt <==
2 8
2 9
5 10
0 12
9 14
7 15
14 16
5 18
1 20
7 21
4 24
26 27
19 28
27 30
31 32
34 35
32 36
33 40
15 42
17 45
6 48
44 54
11 56
9 60
52 63
13 70
64 72
6 80
3 84
49 90
70 96
43 105
8 108
39 112
93 120
73 126
89 135
111 140
86 144
150 160
147 168
109 180
187 189
169 210
112 216
207 224
40 240
31 252
179 270
173 280
16 288
214 315
231 336
256 360
17 378
211 420
256 432
118 480
16 504
251 540
88 560
323 630
399 672
184 720
287 756
613 840
832 864
143 945
232 1008
1048 1080
534 1120
1069 1260
694 1440
1384 1512
328 1680
413 1890
160 2016
278 2160
2173 2520
2392 3024
694 3360
71 3780
710 4320
4696 5040
3904 6048
2573 7560
6934 10080
6088 15120
20896 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30186,89,1.96499575,1.964487


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.965414917,
"cpu_seconds":1.964904,
"covered":30186,
"uncovered":54,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/stdout.txt <==
ordered m=8 L=30240 seed=2026103105 gaps=54 scans=240000 CPU=1.9649s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8555,8555,29867,0.070851541,0.070842
100,2,2,completed,9669,18224,30186,0.07111325,0.071107
100,3,3,completed,9591,27815,30103,0.075582083,0.075567
100,4,4,completed,10110,37925,30166,0.076973917,0.076958
100,5,5,completed,10028,47953,30010,0.080773084,0.080752
100,6,6,completed,8035,55988,30070,0.063473834,0.063462
100,7,7,completed,8212,64200,29821,0.071435,0.071433
100,8,8,completed,9596,73796,30132,0.073371167,0.073352
100,9,9,completed,9680,83476,29862,0.082115083,0.082101
100,10,10,completed,9593,93069,29652,0.085581834,0.085566
100,11,11,completed,8988,102057,29831,0.076427541,0.076414
100,12,12,completed,8201,110258,30073,0.065260375,0.065245
100,13,13,completed,7774,118032,29809,0.065566083,0.065554
100,14,14,completed,8635,126667,29959,0.070125166,0.070109
100,15,15,completed,10275,136942,29734,0.088821875,0.088807
100,16,16,completed,9064,146006,29961,0.077706792,0.077691
100,17,17,completed,9233,155239,30169,0.068673542,0.068628
100,18,18,completed,9512,164751,29893,0.07916125,0.079143
100,19,19,completed,8542,173293,29654,0.075550458,0.075535
100,20,20,completed,8984,182277,30053,0.071184042,0.071162
100,21,21,completed,10705,192982,30023,0.086879792,0.086856
100,22,22,completed,9597,202579,30052,0.077122417,0.077106
100,23,23,completed,8109,210688,29666,0.072223417,0.072207
100,24,24,completed,8813,219501,29928,0.072240125,0.07221
100,25,25,completed,10539,230040,30037,0.087155875,0.087121
100,26,26,budget_interrupted,9960,240000,30037,0.079499208,0.079446


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/assignment.txt <==
5 8
2 9
0 10
3 12
12 14
13 15
1 16
14 18
16 20
16 21
18 24
26 27
10 28
22 30
31 32
34 35
23 36
6 40
31 42
33 45
9 48
35 54
43 56
12 60
4 63
14 70
41 72
38 80
19 84
18 90
25 96
64 105
71 108
55 112
106 120
49 126
17 135
24 140
30 144
142 160
139 168
48 180
7 189
204 210
170 216
111 224
102 240
151 252
98 270
144 280
73 288
109 315
295 336
332 360
8 378
324 420
233 432
222 480
343 504
8 540
534 560
214 630
463 672
91 720
259 756
564 840
745 864
449 945
595 1008
872 1080
494 1120
235 1260
745 1440
1267 1512
774 1680
44 1890
1993 2016
746 2160
1747 2520
2023 3024
3294 3360
1304 3780
3986 4320
2107 5040
3535 6048
6794 7560
3115 10080
3518 15120
6146 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30116,89,2.000835125,2.000224


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.001246666,
"cpu_seconds":2.000636,
"covered":30116,
"uncovered":124,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/stdout.txt <==
ordered m=8 L=30240 seed=2026103106 gaps=124 scans=240000 CPU=2.00064s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8977,8977,29746,0.075921333,0.075874
100,2,2,completed,8722,17699,29698,0.07565075,0.075638
100,3,3,completed,9345,27044,29961,0.078067333,0.07804
100,4,4,completed,9758,36802,30048,0.079477541,0.079457
100,5,5,completed,8811,45613,29843,0.075399292,0.07538
100,6,6,completed,9586,55199,29837,0.082201375,0.082173
100,7,7,completed,9666,64865,30032,0.078850791,0.078822
100,8,8,completed,10019,74884,30030,0.082016625,0.081991
100,9,9,completed,10364,85248,30116,0.083060667,0.083044
100,10,10,completed,8199,93447,29984,0.067914125,0.067828
100,11,11,completed,9501,102948,30072,0.076442667,0.076421
100,12,12,completed,9332,112280,29784,0.081326042,0.081317
100,13,13,completed,8294,120574,29910,0.068495041,0.068472
100,14,14,completed,9418,129992,29874,0.080890666,0.080878
100,15,15,completed,9242,139234,29939,0.076418125,0.076402
100,16,16,completed,11145,150379,30073,0.088983292,0.08896
100,17,17,completed,10360,160739,30060,0.082758625,0.08274
100,18,18,completed,8806,169545,29848,0.074221042,0.074207
100,19,19,completed,7856,177401,29874,0.066867833,0.066827
100,20,20,completed,9409,186810,29659,0.085586833,0.085573
100,21,21,completed,9498,196308,29983,0.076607209,0.076591
100,22,22,completed,9061,205369,29910,0.076053125,0.076042
100,23,23,completed,9414,214783,30089,0.073674958,0.073664
100,24,24,completed,9856,224639,30077,0.078706208,0.078693
100,25,25,completed,8895,233534,29986,0.077048666,0.077037
100,26,26,budget_interrupted,6466,240000,29566,0.058068584,0.058055


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/assignment.txt <==
0 8
2 9
3 10
6 12
1 14
1 15
12 16
4 18
17 20
7 21
22 24
26 27
23 28
25 30
31 32
34 35
14 36
9 40
21 42
5 45
36 48
8 54
19 56
45 60
17 63
39 70
10 72
1 80
3 84
41 90
4 96
94 105
98 108
103 112
21 120
35 126
71 135
27 140
68 144
69 160
123 168
167 180
116 189
111 210
178 216
47 224
201 240
27 252
125 270
149 280
52 288
14 315
39 336
178 360
251 378
367 420
260 432
367 480
466 504
322 540
509 560
59 630
207 672
250 720
737 756
67 840
532 864
656 945
45 1008
682 1080
789 1120
615 1260
1108 1440
1114 1512
487 1680
845 1890
1108 2016
2050 2160
195 2520
898 3024
2229 3360
2447 3780
1972 4320
3975 5040
6004 6048
6154 7560
4749 10080
8314 15120
19869 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,27,26,1,30193,89,1.985649458,1.98504


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":27,
"completed_trajectories":26,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.986111958,
"cpu_seconds":1.985502,
"covered":30193,
"uncovered":47,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/stdout.txt <==
ordered m=8 L=30240 seed=2026103107 gaps=47 scans=240000 CPU=1.9855s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8031,8031,29753,0.06978725,0.069769
100,2,2,completed,10270,18301,30112,0.082566375,0.082547
100,3,3,completed,8899,27200,29943,0.073231292,0.073216
100,4,4,completed,8909,36109,30058,0.07186525,0.071785
100,5,5,completed,8893,45002,29739,0.078604167,0.078592
100,6,6,completed,9776,54778,30137,0.0766265,0.07661
100,7,7,completed,10956,65734,30193,0.084844125,0.084827
100,8,8,completed,8630,74364,30084,0.068871916,0.068863
100,9,9,completed,8807,83171,29890,0.073988708,0.073963
100,10,10,completed,9853,93024,29710,0.087241125,0.087222
100,11,11,completed,8389,101413,29657,0.075860541,0.075847
100,12,12,completed,8989,110402,30169,0.0676875,0.067678
100,13,13,completed,8648,119050,30021,0.070084542,0.070062
100,14,14,completed,7855,126905,29976,0.064587542,0.064575
100,15,15,completed,8813,135718,29714,0.079272833,0.079263
100,16,16,completed,8992,144710,30067,0.074703,0.074688
100,17,17,completed,8973,153683,29942,0.074577541,0.074562
100,18,18,completed,8383,162066,30062,0.066680333,0.066671
100,19,19,completed,9418,171484,30104,0.074428917,0.074403
100,20,20,completed,8814,180298,30082,0.07033775,0.07032
100,21,21,completed,9071,189369,30096,0.0721495,0.072141
100,22,22,completed,8890,198259,30004,0.078067875,0.078027
100,23,23,completed,9761,208020,29838,0.084639458,0.084625
100,24,24,completed,9931,217951,29900,0.084310833,0.084243
100,25,25,completed,9397,227348,30072,0.074664541,0.074638
100,26,26,completed,9762,237110,29935,0.080446083,0.080404
100,27,27,budget_interrupted,2890,240000,29874,0.025398542,0.025393


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/assignment.txt <==
3 8
3 9
0 10
1 12
10 14
8 15
7 16
0 18
12 20
2 21
9 24
26 27
18 28
28 30
31 32
34 35
5 36
16 40
22 42
33 45
45 48
17 54
54 56
4 60
29 63
56 70
65 72
36 80
58 84
24 90
79 96
14 105
89 108
26 112
2 120
50 126
87 135
6 140
117 144
156 160
70 168
42 180
8 189
194 210
173 216
47 224
82 240
101 252
195 270
62 280
207 288
146 315
154 336
141 360
260 378
284 420
69 432
76 480
173 504
425 540
306 560
456 630
143 672
69 720
137 756
182 840
15 864
641 945
239 1008
1077 1080
236 1120
366 1260
591 1440
245 1512
754 1680
1019 1890
1103 2016
645 2160
2477 2520
767 3024
1882 3360
2261 3780
1455 4320
2674 5040
4463 6048
3485 7560
6922 10080
994 15120
5676 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,27,26,1,30135,89,1.9851835,1.984584


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":27,
"completed_trajectories":26,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":1.985573125,
"cpu_seconds":1.984975,
"covered":30135,
"uncovered":105,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/stdout.txt <==
ordered m=8 L=30240 seed=2026103108 gaps=105 scans=240000 CPU=1.98497s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,9595,9595,30108,0.076624708,0.076608
100,2,2,completed,8814,18409,29950,0.072436334,0.072401
100,3,3,completed,9492,27901,29926,0.080321209,0.080295
100,4,4,completed,8295,36196,30035,0.0669285,0.066919
100,5,5,completed,9595,45791,30135,0.073614084,0.073599
100,6,6,completed,8476,54267,29970,0.070878667,0.070869
100,7,7,completed,8657,62924,29971,0.070728792,0.070712
100,8,8,completed,9675,72599,30109,0.075183208,0.075161
100,9,9,completed,8033,80632,29962,0.065891292,0.06587
100,10,10,completed,8467,89099,29767,0.074275292,0.074259
100,11,11,completed,8557,97656,29884,0.072707875,0.072698
100,12,12,completed,10202,107858,30092,0.080300208,0.080275
100,13,13,completed,9496,117354,29887,0.080244666,0.08022
100,14,14,completed,9673,127027,30047,0.078337792,0.078312
100,15,15,completed,8809,135836,29910,0.0749025,0.074886
100,16,16,completed,9320,145156,30031,0.075758375,0.075712
100,17,17,completed,8987,154143,29687,0.081525291,0.081497
100,18,18,completed,9598,163741,30132,0.074082375,0.074058
100,19,19,completed,9149,172890,29985,0.076134083,0.076131
100,20,20,completed,8623,181513,30023,0.069276583,0.069259
100,21,21,completed,9328,190841,29911,0.079563333,0.079536
100,22,22,completed,10452,201293,30059,0.087697917,0.087661
100,23,23,completed,8982,210275,29742,0.079125333,0.079105
100,24,24,completed,7874,218149,29707,0.069715208,0.069687
100,25,25,completed,10023,228172,30057,0.080820625,0.080795
100,26,26,completed,8383,236555,29912,0.070337291,0.070319
100,27,27,budget_interrupted,3445,240000,30073,0.027640666,0.027637


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/assignment.txt <==
6 8
1 9
1 10
0 12
7 14
5 15
2 16
13 18
13 20
11 21
16 24
26 27
3 28
15 30
31 32
34 35
32 36
17 40
33 42
25 45
42 48
8 54
43 56
9 60
2 63
27 70
4 72
74 80
51 84
79 90
58 96
89 105
44 108
71 112
117 120
23 126
7 135
83 140
52 144
138 160
123 168
128 180
101 189
47 210
124 216
15 224
26 240
56 252
187 270
243 280
202 288
268 315
39 336
2 360
359 378
29 420
268 432
218 480
344 504
56 540
103 560
362 630
207 672
122 720
611 756
197 840
412 864
164 945
596 1008
637 1080
943 1120
272 1260
106 1440
416 1512
1277 1680
1529 1890
92 2016
2042 2160
689 2520
2684 3024
437 3360
236 3780
3562 4320
4183 5040
1708 6048
1949 7560
9164 10080
11189 15120
10349 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30098,89,2.014833083,2.014443


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.015263291,
"cpu_seconds":2.014872,
"covered":30098,
"uncovered":142,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/stdout.txt <==
ordered m=8 L=30240 seed=2026103109 gaps=142 scans=240000 CPU=2.01487s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,10716,10716,30053,0.087070542,0.087057
100,2,2,completed,9408,20124,29997,0.0763515,0.076332
100,3,3,completed,10020,30144,29966,0.08457075,0.084541
100,4,4,completed,9934,40078,29859,0.086197083,0.086184
100,5,5,completed,12259,52337,30036,0.103414875,0.103391
100,6,6,completed,10368,62705,30098,0.0825905,0.082568
100,7,7,completed,11396,74101,29794,0.10489125,0.104877
100,8,8,completed,8639,82740,29878,0.076729708,0.076719
100,9,9,completed,8895,91635,29932,0.075159208,0.075147
100,10,10,completed,9240,100875,29853,0.078308417,0.07829
100,11,11,completed,9332,110207,30019,0.076279583,0.076274
100,12,12,completed,8566,118773,30005,0.071190791,0.071184
100,13,13,completed,8214,126987,29932,0.068080416,0.068067
100,14,14,completed,9580,136567,29987,0.080667875,0.080652
100,15,15,completed,7690,144257,29931,0.066296792,0.066259
100,16,16,completed,8454,152711,29998,0.0716085,0.071604
100,17,17,completed,9934,162645,30009,0.080888709,0.080872
100,18,18,completed,9405,172050,29956,0.079734042,0.079722
100,19,19,completed,9160,181210,29999,0.074001709,0.073988
100,20,20,completed,8814,190024,29923,0.074609333,0.074594
100,21,21,completed,8970,198994,30063,0.07421425,0.074214
100,22,22,completed,9326,208320,29802,0.084767584,0.084764
100,23,23,completed,9316,217636,30035,0.0770915,0.077087
100,24,24,completed,9410,227046,30092,0.072754209,0.072736
100,25,25,completed,10107,237153,30073,0.080827667,0.080814
100,26,26,budget_interrupted,2847,240000,29728,0.026411667,0.02641


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/assignment.txt <==
3 8
3 9
8 10
1 12
0 14
2 15
7 16
0 18
10 20
11 21
4 24
26 27
24 28
16 30
31 32
34 35
9 36
0 40
2 42
42 45
5 48
15 54
10 56
22 60
47 63
64 70
41 72
63 80
29 84
6 90
79 96
41 105
33 108
93 112
112 120
68 126
24 135
54 140
77 144
15 160
92 168
60 180
89 189
176 210
17 216
206 224
184 240
101 252
51 270
254 280
207 288
20 315
77 336
304 360
152 378
214 420
89 432
239 480
65 504
105 540
374 560
564 630
161 672
544 720
521 756
394 840
305 864
114 945
1001 1008
753 1080
94 1120
1104 1260
1391 1440
773 1512
1046 1680
744 1890
497 2016
213 2160
860 2520
1853 3024
1886 3360
1973 3780
2031 4320
4384 5040
737 6048
6740 7560
911 10080
5165 15120
23393 30240


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,26,25,1,30170,89,2.011979666,2.011402


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/result.json <==
{
"m":8,
"L":30240,
"method":"ordered",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":26,
"completed_trajectories":25,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":2.012422125,
"cpu_seconds":2.011844,
"covered":30170,
"uncovered":70,
"classes":89,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/stdout.txt <==
ordered m=8 L=30240 seed=2026103110 gaps=70 scans=240000 CPU=2.01184s


==> anc/supplementary/followup_20261031/runs/m8_L30240_ordered_w240000_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,8896,8896,30158,0.067827625,0.067819
100,2,2,completed,8801,17697,29886,0.075146625,0.075138
100,3,3,completed,8395,26092,29934,0.07022325,0.07021
100,4,4,completed,9406,35498,30045,0.076804958,0.076794
100,5,5,completed,8895,44393,30150,0.069390667,0.069374
100,6,6,completed,8821,53214,29656,0.079662792,0.079642
100,7,7,completed,9498,62712,29956,0.079680875,0.079665
100,8,8,completed,9180,71892,30118,0.072513458,0.0725
100,9,9,completed,9844,81736,29917,0.084037292,0.084023
100,10,10,completed,8809,90545,29741,0.076407584,0.076391
100,11,11,completed,9176,99721,29808,0.080427417,0.080416
100,12,12,completed,8205,107926,29650,0.074286542,0.074269
100,13,13,completed,8904,116830,29988,0.073197125,0.073189
100,14,14,completed,9772,126602,29982,0.0809725,0.080947
100,15,15,completed,8901,135503,29986,0.074124417,0.074109
100,16,16,completed,10458,145961,29614,0.098828791,0.098829
100,17,17,completed,10019,155980,30144,0.081788375,0.081763
100,18,18,completed,8979,164959,29669,0.080929125,0.08091
100,19,19,completed,9238,174197,29993,0.075342834,0.075309
100,20,20,completed,9521,183718,30170,0.073528084,0.073496
100,21,21,completed,9243,192961,30050,0.074835875,0.074813
100,22,22,completed,10365,203326,30011,0.086041166,0.085994
100,23,23,completed,9593,212919,29997,0.0798915,0.079864
100,24,24,completed,10035,222954,29916,0.084765292,0.084738
100,25,25,completed,9500,232454,30049,0.078191792,0.078101
100,26,26,budget_interrupted,7546,240000,30034,0.063003042,0.062994


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/assignment.txt <==
6 9
5 10
10 12
6 14
11 15
4 16
9 18
13 20
11 21
16 24
24 25
26 27
23 28
1 30
17 35
18 36
17 40
26 42
21 45
28 48
9 50
12 54
55 56
43 60
56 63
47 70
0 72
29 75
37 80
50 84
57 90
69 100
38 105
30 108
44 112
67 120
14 126
48 135
127 140
108 144
79 150
8 168
164 175
3 180
35 189
89 200
80 210
192 216
129 225
157 240
2 252
210 270
7 280
19 300
278 315
296 336
239 350
203 360
98 378
389 400
323 420
300 432
219 450
338 504
269 525
102 540
92 560
419 600
587 630
264 675
439 700
77 720
170 756
487 840
39 900
800 945
464 1008
584 1050
912 1080
589 1200
803 1260
534 1350
139 1400
590 1512
14 1575
428 1680
23 1800
422 1890
1939 2100
557 2160
707 2520
2694 2700
2189 2800
1136 3024
2839 3150
1389 3600
1043 3780
719 4200
989 4725
1427 5040
1344 5400
4939 6300
2603 7560
4460 8400
4958 9450
4044 10800
11543 12600
11678 15120
16298 18900
16157 25200
28310 37800
53117 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,75160,112,4.843828042,4.842591


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103101,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.844288333,
"cpu_seconds":4.843051,
"covered":75160,
"uncovered":440,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/stdout.txt <==
ordered m=9 L=75600 seed=2026103101 gaps=440 scans=240000 CPU=4.84305s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103101/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11027,11027,74719,0.22040625,0.220382
100,2,2,completed,11131,22158,75160,0.211252167,0.211239
100,3,3,completed,10907,33065,75133,0.207142667,0.207128
100,4,4,completed,11140,44205,74481,0.2296265,0.229611
100,5,5,completed,11907,56112,75123,0.226582084,0.226543
100,6,6,completed,11343,67455,74665,0.230491625,0.230406
100,7,7,completed,11478,78933,74734,0.232817833,0.23274
100,8,8,completed,10587,89520,73404,0.240384875,0.240303
100,9,9,completed,11900,101420,74721,0.239391958,0.239378
100,10,10,completed,12126,113546,74841,0.238673459,0.238578
100,11,11,completed,12424,125970,74603,0.252768084,0.252663
100,12,12,completed,11354,137324,75015,0.221358583,0.221272
100,13,13,completed,11123,148447,75044,0.217516625,0.21748
100,14,14,completed,13212,161659,74564,0.282570167,0.282492
100,15,15,completed,12012,173671,74787,0.244542709,0.244485
100,16,16,completed,11469,185140,74712,0.234372708,0.23426
100,17,17,completed,11347,196487,74790,0.229500417,0.229424
100,18,18,completed,11672,208159,75153,0.22178325,0.221717
100,19,19,completed,10472,218631,73904,0.228333292,0.228271
100,20,20,completed,12007,230638,74900,0.241886041,0.241837
100,21,21,budget_interrupted,9362,240000,74495,0.192270958,0.192258


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/assignment.txt <==
7 9
1 10
0 12
11 14
8 15
14 16
10 18
5 20
2 21
18 24
24 25
26 27
19 28
3 30
22 35
4 36
17 40
14 42
13 45
6 48
39 50
8 54
55 56
15 60
59 63
7 70
58 72
44 75
77 80
68 84
73 90
9 100
50 105
44 108
83 112
26 120
32 126
92 135
87 140
22 144
69 150
104 168
29 175
55 180
101 189
29 200
177 210
98 216
94 225
117 240
247 252
200 270
175 280
159 300
167 315
278 336
329 350
355 360
74 378
329 400
176 420
422 432
19 450
194 504
134 525
416 540
27 560
579 600
230 630
254 675
259 700
517 720
704 756
35 840
559 900
920 945
902 1008
764 1050
650 1080
129 1200
667 1260
1064 1350
479 1400
1028 1512
104 1575
1595 1680
434 1800
542 1890
314 2100
37 2160
535 2520
2684 2700
929 2800
1532 3024
734 3150
2929 3600
1676 3780
1479 4200
1109 4725
356 5040
4754 5400
2179 6300
2162 7560
1259 8400
164 9450
5077 10800
1364 12600
7955 15120
10055 18900
7015 25200
1655 37800
26006 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,75148,112,5.011151375,5.009755


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103102,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.011584667,
"cpu_seconds":5.010188,
"covered":75148,
"uncovered":452,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/stdout.txt <==
ordered m=9 L=75600 seed=2026103102 gaps=452 scans=240000 CPU=5.01019s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103102/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,10357,10357,74595,0.214497708,0.214488
100,2,2,completed,11465,21822,74362,0.236370333,0.236335
100,3,3,completed,11792,33614,73897,0.26042275,0.260292
100,4,4,completed,11574,45188,73853,0.254658625,0.254552
100,5,5,completed,11355,56543,73723,0.25390025,0.25384
100,6,6,completed,11999,68542,74832,0.237961958,0.237935
100,7,7,completed,10809,79351,73744,0.239559458,0.239514
100,8,8,completed,11907,91258,75148,0.231222833,0.231182
100,9,9,completed,11463,102721,74477,0.236405541,0.236321
100,10,10,completed,11685,114406,73771,0.256321792,0.256276
100,11,11,completed,10156,124562,74720,0.207979292,0.207941
100,12,12,completed,12119,136681,75084,0.236527542,0.236505
100,13,13,completed,11905,148586,74676,0.241715208,0.241666
100,14,14,completed,12008,160594,73861,0.260503584,0.260392
100,15,15,completed,12779,173373,74868,0.2559265,0.255849
100,16,16,completed,11466,184839,74064,0.244378291,0.244296
100,17,17,completed,12886,197725,74347,0.268934458,0.268823
100,18,18,completed,12991,210716,74781,0.262185584,0.262105
100,19,19,completed,11574,222290,75092,0.219134708,0.219048
100,20,20,completed,11251,233541,72855,0.259853625,0.259765
100,21,21,budget_interrupted,6459,240000,74710,0.132528458,0.132502


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/assignment.txt <==
7 9
3 10
6 12
1 14
5 15
12 16
10 18
17 20
5 21
0 24
24 25
26 27
3 28
15 30
21 35
22 36
21 40
2 42
40 45
36 48
29 50
32 54
55 56
27 60
11 63
51 70
40 72
14 75
1 80
38 84
55 90
9 100
77 105
8 108
25 112
98 120
20 126
17 135
11 140
4 144
39 150
134 168
119 175
67 180
95 189
169 200
201 210
104 216
64 225
38 240
92 252
206 270
251 280
159 300
308 315
164 336
219 350
307 360
230 378
269 400
107 420
212 432
139 450
416 504
434 525
368 540
41 560
259 600
481 630
44 675
319 700
487 720
482 756
587 840
859 900
347 945
218 1008
369 1050
602 1080
69 1200
271 1260
854 1350
419 1400
1256 1512
1379 1575
1641 1680
559 1800
932 1890
359 2100
127 2160
2066 2520
1454 2700
2761 2800
62 3024
19 3150
1669 3600
2006 3780
1259 4200
3959 4725
4681 5040
5354 5400
2119 6300
6866 7560
521 8400
1904 9450
8047 10800
10634 12600
386 15120
2867 18900
18866 25200
30794 37800
31634 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,75209,112,4.889776833,4.888351


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103103,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.890251125,
"cpu_seconds":4.888826,
"covered":75209,
"uncovered":391,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/stdout.txt <==
ordered m=9 L=75600 seed=2026103103 gaps=391 scans=240000 CPU=4.88883s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103103/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11463,11463,73839,0.248035625,0.247976
100,2,2,completed,10819,22282,73797,0.235448667,0.235347
100,3,3,completed,11254,33536,74735,0.228470625,0.228392
100,4,4,completed,11140,44676,73791,0.243487542,0.243411
100,5,5,completed,11140,55816,74594,0.227742917,0.227677
100,6,6,completed,10925,66741,75110,0.209521333,0.209473
100,7,7,completed,10909,77650,74484,0.22785775,0.227807
100,8,8,completed,11234,88884,74626,0.231642209,0.231581
100,9,9,completed,12567,101451,75157,0.2440115,0.243969
100,10,10,completed,10573,112024,75197,0.20159125,0.201538
100,11,11,completed,10154,122178,74105,0.228416208,0.228392
100,12,12,completed,13000,135178,75209,0.252789916,0.25275
100,13,13,completed,11806,146984,74925,0.234942833,0.234893
100,14,14,completed,12887,159871,74686,0.267575625,0.267397
100,15,15,completed,14081,173952,74792,0.284973459,0.2849
100,16,16,completed,11903,185855,74945,0.235594042,0.235538
100,17,17,completed,13212,199067,74903,0.265354042,0.265233
100,18,18,completed,10590,209657,74698,0.213492166,0.213459
100,19,19,completed,12011,221668,74830,0.240696083,0.240637
100,20,20,completed,12565,234233,75027,0.247322875,0.247237
100,21,21,budget_interrupted,5767,240000,74204,0.120642709,0.120617


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/assignment.txt <==
4 9
0 10
9 12
2 14
11 15
11 16
1 18
8 20
17 21
15 24
24 25
26 27
26 28
6 30
22 35
25 36
38 40
23 42
1 45
3 48
44 50
23 54
55 56
12 60
11 63
42 70
7 72
59 75
58 80
5 84
16 90
64 100
62 105
41 108
34 112
18 120
119 126
7 135
102 140
115 144
54 150
47 168
29 175
172 180
116 189
14 200
155 210
125 216
79 225
98 240
209 252
232 270
62 280
84 300
32 315
131 336
154 350
233 360
329 378
314 400
402 420
419 432
34 450
287 504
104 525
52 540
202 560
534 600
533 630
559 675
404 700
658 720
413 756
152 840
154 900
557 945
83 1008
239 1050
665 1080
834 1200
262 1260
334 1350
1114 1400
959 1512
1229 1575
572 1680
234 1800
1355 1890
304 2100
898 2160
1583 2520
2134 2700
2114 2800
35 3024
1919 3150
2634 3600
1942 3780
3714 4200
179 4725
4772 5040
784 5400
4204 6300
3623 7560
6114 8400
3893 9450
3484 10800
1504 12600
5513 15120
8105 18900
6514 25200
4733 37800
43379 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,75165,112,5.110355083,5.108994


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103104,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.11082175,
"cpu_seconds":5.109461,
"covered":75165,
"uncovered":435,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/stdout.txt <==
ordered m=9 L=75600 seed=2026103104 gaps=435 scans=240000 CPU=5.10946s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103104/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,10139,10139,73507,0.22853025,0.228487
100,2,2,completed,11033,21172,73949,0.241963958,0.241879
100,3,3,completed,10817,31989,74215,0.235408708,0.235365
100,4,4,completed,12329,44318,73154,0.287407625,0.287345
100,5,5,completed,9935,54253,74169,0.216375959,0.216338
100,6,6,completed,11355,65608,74977,0.227777666,0.227702
100,7,7,completed,11017,76625,75122,0.215879625,0.215843
100,8,8,completed,14309,90934,74861,0.288828208,0.288761
100,9,9,completed,12132,103066,74917,0.246826667,0.246803
100,10,10,completed,11031,114097,74123,0.244381875,0.244342
100,11,11,completed,12016,126113,75035,0.241637542,0.241541
100,12,12,completed,12454,138567,74851,0.254778583,0.254728
100,13,13,completed,9503,148070,73804,0.211334,0.211285
100,14,14,completed,11246,159316,75165,0.220068458,0.220028
100,15,15,completed,12313,171629,73356,0.283496208,0.283428
100,16,16,completed,12122,183751,74183,0.258160708,0.258123
100,17,17,completed,11892,195643,73866,0.260841041,0.260777
100,18,18,completed,11130,206773,74900,0.222824208,0.222764
100,19,19,completed,12020,218793,73770,0.268913541,0.268766
100,20,20,completed,11461,230254,74498,0.238431625,0.238345
100,21,21,budget_interrupted,9746,240000,73814,0.216320459,0.216211


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/assignment.txt <==
4 9
2 10
9 12
0 14
8 15
3 16
1 18
16 20
12 21
15 24
24 25
26 27
18 28
17 30
10 35
25 36
26 40
36 42
20 45
27 48
4 50
34 54
55 56
41 60
1 63
30 70
7 72
14 75
6 80
6 84
28 90
34 100
93 105
70 108
48 112
71 120
8 126
125 135
60 140
43 144
59 150
132 168
44 175
5 180
106 189
184 200
108 210
106 216
119 225
11 240
82 252
35 270
206 280
29 300
5 315
216 336
94 350
95 360
278 378
84 400
228 420
232 432
419 450
370 504
114 525
268 540
366 560
479 600
230 630
44 675
144 700
635 720
554 756
446 840
64 900
680 945
622 1008
864 1050
988 1080
779 1200
460 1260
1169 1350
1264 1400
1294 1512
194 1575
1406 1680
884 1800
50 1890
544 2100
448 2160
2260 2520
1564 2700
2684 2800
3022 3024
1994 3150
284 3600
3200 3780
564 4200
4019 4725
5006 5040
3364 5400
5014 6300
3400 7560
7884 8400
5594 9450
2284 10800
244 12600
8980 15120
9890 18900
3084 25200
4660 37800
10744 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,22,21,1,75363,112,4.98710475,4.985565


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103105,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":22,
"completed_trajectories":21,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":4.987564042,
"cpu_seconds":4.986022,
"covered":75363,
"uncovered":237,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/stdout.txt <==
ordered m=9 L=75600 seed=2026103105 gaps=237 scans=240000 CPU=4.98602s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103105/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,11249,11249,75051,0.220401916,0.220348
100,2,2,completed,10036,21285,74722,0.206263834,0.206219
100,3,3,completed,12126,33411,74638,0.253860417,0.253785
100,4,4,completed,11148,44559,74658,0.2323215,0.232257
100,5,5,completed,10370,54929,73592,0.239478125,0.239411
100,6,6,completed,11793,66722,74707,0.244039958,0.243959
100,7,7,completed,10921,77643,74478,0.229518166,0.22947
100,8,8,completed,10587,88230,74069,0.231359834,0.231308
100,9,9,completed,12335,100565,74649,0.26622525,0.26616
100,10,10,completed,11468,112033,74972,0.226994416,0.226944
100,11,11,completed,12669,124702,75097,0.248814375,0.248749
100,12,12,completed,12226,136928,75104,0.248711042,0.248666
100,13,13,completed,11022,147950,74892,0.221552125,0.221485
100,14,14,completed,10708,158658,74420,0.22354125,0.223503
100,15,15,completed,11581,170239,75203,0.225035917,0.224941
100,16,16,completed,10479,180718,74405,0.227123,0.227064
100,17,17,completed,10596,191314,74291,0.222921041,0.222821
100,18,18,completed,11356,202670,75363,0.216265292,0.216147
100,19,19,completed,11576,214246,74448,0.240874375,0.240815
100,20,20,completed,10811,225057,74209,0.235993083,0.235876
100,21,21,completed,10801,235858,74082,0.237938667,0.237841
100,22,22,budget_interrupted,4142,240000,74402,0.087687,0.087653


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/assignment.txt <==
2 9
7 10
10 12
2 14
0 15
0 16
5 18
1 20
0 21
4 24
24 25
26 27
10 28
25 30
18 35
14 36
11 40
36 42
35 45
40 48
39 50
44 54
55 56
13 60
12 63
43 70
68 72
9 75
31 80
6 84
79 90
29 100
3 105
62 108
104 112
43 120
54 126
8 135
23 140
104 144
69 150
132 168
144 175
153 180
33 189
179 200
186 210
116 216
184 225
151 240
108 252
233 270
103 280
169 300
312 315
24 336
214 350
231 360
348 378
279 400
93 420
8 432
109 450
276 504
354 525
213 540
143 560
19 600
522 630
359 675
483 700
711 720
474 756
363 840
719 900
102 945
444 1008
763 1050
71 1080
879 1200
993 1260
1259 1350
343 1400
852 1512
888 1575
1543 1680
319 1800
1362 1890
153 2100
791 2160
243 2520
2069 2700
623 2800
1608 3024
573 3150
1279 3600
2553 3780
3703 4200
1677 4725
1191 5040
3869 5400
1833 6300
6963 7560
2023 8400
2622 9450
2879 10800
6319 12600
4791 15120
17742 18900
919 25200
27123 37800
21993 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,75432,112,5.224701708,5.222282


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103106,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.225147625,
"cpu_seconds":5.222728,
"covered":75432,
"uncovered":168,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/stdout.txt <==
ordered m=9 L=75600 seed=2026103106 gaps=168 scans=240000 CPU=5.22273s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103106/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,12775,12775,74561,0.272748709,0.272654
100,2,2,completed,12014,24789,74629,0.250262625,0.250153
100,3,3,completed,11816,36605,74100,0.267219416,0.267033
100,4,4,completed,13437,50042,73072,0.3191145,0.318815
100,5,5,completed,11128,61170,74919,0.226817458,0.226778
100,6,6,completed,11463,72633,74653,0.244848333,0.244796
100,7,7,completed,11027,83660,73797,0.250511292,0.250471
100,8,8,completed,12775,96435,74743,0.265455,0.265391
100,9,9,completed,12882,109317,74584,0.272808917,0.272754
100,10,10,completed,13210,122527,75082,0.262921292,0.262864
100,11,11,completed,11905,134432,73824,0.273037625,0.27295
100,12,12,completed,13320,147752,74706,0.276205666,0.27615
100,13,13,completed,11567,159319,74988,0.232335875,0.232284
100,14,14,completed,11131,170450,73885,0.248135458,0.248089
100,15,15,completed,11029,181479,74088,0.242780334,0.24271
100,16,16,completed,10263,191742,73940,0.229873125,0.229772
100,17,17,completed,10579,202321,73963,0.237961667,0.237875
100,18,18,completed,11344,213665,75432,0.2150295,0.214965
100,19,19,completed,12020,225685,73082,0.28753125,0.287066
100,20,20,completed,10718,236403,73463,0.267268125,0.266942
100,21,21,budget_interrupted,3597,240000,74609,0.081654708,0.08163


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/assignment.txt <==
6 9
3 10
10 12
1 14
2 15
0 16
12 18
5 20
19 21
4 24
24 25
26 27
23 28
8 30
21 35
18 36
35 40
25 42
41 45
40 48
29 50
8 54
55 56
50 60
54 63
31 70
36 72
59 75
15 80
37 84
56 90
89 100
7 105
44 108
27 112
20 120
39 126
71 135
41 140
72 144
119 150
93 168
119 175
117 180
138 189
139 200
157 210
21 216
14 225
200 240
207 252
147 270
175 280
254 300
236 315
307 336
259 350
164 360
201 378
39 400
97 420
99 432
194 450
333 504
94 525
57 540
535 560
14 600
11 630
119 675
69 700
344 720
75 756
681 840
104 900
656 945
867 1008
409 1050
777 1080
314 1200
821 1260
344 1350
1239 1400
1209 1512
444 1575
215 1680
9 1800
1061 1890
1609 2100
387 2160
81 2520
1394 2700
1039 2800
1539 3024
3069 3150
3314 3600
567 3780
3369 4200
1809 4725
2187 5040
2594 5400
759 6300
1407 7560
4295 8400
8109 9450
5714 10800
909 12600
8487 15120
18147 18900
23769 25200
8409 37800
13527 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,75342,112,5.120765042,5.119226


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103107,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.121200791,
"cpu_seconds":5.119662,
"covered":75342,
"uncovered":258,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/stdout.txt <==
ordered m=9 L=75600 seed=2026103107 gaps=258 scans=240000 CPU=5.11966s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103107/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,12006,12006,74295,0.262602666,0.262531
100,2,2,completed,11786,23792,74855,0.246245542,0.246199
100,3,3,completed,10814,34606,73398,0.254459416,0.254366
100,4,4,completed,10914,45520,73735,0.247580459,0.247529
100,5,5,completed,10807,56327,73631,0.246075792,0.245996
100,6,6,completed,12238,68565,74636,0.258318083,0.25827
100,7,7,completed,9059,77624,74930,0.182050917,0.181969
100,8,8,completed,12234,89858,74339,0.258560666,0.258414
100,9,9,completed,11662,101520,74955,0.23875075,0.238707
100,10,10,completed,12014,113534,74860,0.243568125,0.243484
100,11,11,completed,10475,124009,74779,0.218427541,0.218387
100,12,12,completed,11462,135471,73879,0.256190334,0.256126
100,13,13,completed,11899,147370,74732,0.249096916,0.249055
100,14,14,completed,10592,157962,73845,0.235449333,0.23539
100,15,15,completed,11902,169864,74742,0.248860833,0.248813
100,16,16,completed,12106,181970,74173,0.260663375,0.260592
100,17,17,completed,10922,192892,75112,0.2200845,0.220046
100,18,18,completed,13104,205996,75342,0.250916667,0.250865
100,19,19,completed,10485,216481,74844,0.21739225,0.217272
100,20,20,completed,12455,228936,73026,0.300339917,0.300286
100,21,21,budget_interrupted,11064,240000,75002,0.224953958,0.224788


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/assignment.txt <==
1 9
7 10
6 12
2 14
8 15
12 16
16 18
5 20
8 21
0 24
24 25
26 27
19 28
21 30
4 35
22 36
35 40
26 42
11 45
36 48
19 50
7 54
55 56
33 60
59 63
9 70
40 72
56 75
15 80
62 84
31 90
9 100
14 105
25 108
87 112
3 120
14 126
116 135
135 140
4 144
39 150
104 168
129 175
13 180
17 189
59 200
200 210
205 216
86 225
63 240
38 252
151 270
175 280
129 300
221 315
20 336
279 350
283 360
332 378
183 400
242 420
187 432
139 450
416 504
371 525
43 540
375 560
303 600
560 630
476 675
679 700
463 720
98 756
32 840
401 900
746 945
164 1008
839 1050
313 1080
1143 1200
182 1260
611 1350
959 1400
295 1512
1346 1575
855 1680
41 1800
980 1890
1779 2100
403 2160
2072 2520
1339 2700
2159 2800
2744 3024
2479 3150
663 3600
602 3780
1359 4200
2366 4725
1975 5040
2689 5400
229 6300
1591 7560
5223 8400
4391 9450
8611 10800
9491 12600
5335 15120
14891 18900
23891 25200
28229 37800
64871 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,22,21,1,75072,112,5.159100041,5.157496


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103108,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":22,
"completed_trajectories":21,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.160348417,
"cpu_seconds":5.158063,
"covered":75072,
"uncovered":528,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/stdout.txt <==
ordered m=9 L=75600 seed=2026103108 gaps=528 scans=240000 CPU=5.15806s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103108/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,12665,12665,74424,0.283273125,0.283176
100,2,2,completed,11686,24351,74807,0.242082292,0.242014
100,3,3,completed,11467,35818,73799,0.261886375,0.261823
100,4,4,completed,11257,47075,74886,0.228522167,0.228479
100,5,5,completed,12002,59077,74911,0.248837041,0.24877
100,6,6,completed,11681,70758,74942,0.237150625,0.237109
100,7,7,completed,10487,81245,72990,0.252965958,0.252922
100,8,8,completed,11365,92610,74766,0.233625916,0.233554
100,9,9,completed,11149,103759,73937,0.249048,0.248982
100,10,10,completed,12005,115764,73100,0.2857995,0.28575
100,11,11,completed,11239,127003,74352,0.244658834,0.244555
100,12,12,completed,11361,138364,75072,0.227494375,0.227387
100,13,13,completed,10584,148948,74717,0.220903375,0.220814
100,14,14,completed,11350,160298,74780,0.235682083,0.235601
100,15,15,completed,11796,172094,74761,0.244344958,0.244291
100,16,16,completed,11353,183447,74080,0.259378,0.259199
100,17,17,completed,11361,194808,74773,0.239234084,0.239191
100,18,18,completed,11464,206272,74904,0.237779292,0.237753
100,19,19,completed,10379,216651,74031,0.231923416,0.231885
100,20,20,completed,10597,227248,75066,0.209920792,0.209816
100,21,21,completed,12438,239686,74093,0.276768125,0.276644
100,22,22,budget_interrupted,314,240000,75035,0.007657042,0.007649


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/assignment.txt <==
1 9
3 10
0 12
11 14
2 15
10 16
16 18
1 20
17 21
6 24
24 25
26 27
15 28
27 30
30 35
4 36
11 40
20 42
22 45
18 48
29 50
8 54
55 56
45 60
5 63
35 70
22 72
59 75
71 80
56 84
7 90
69 100
50 105
20 108
47 112
86 120
32 126
98 135
115 140
130 144
9 150
14 168
114 175
25 180
110 189
189 200
125 210
92 216
184 225
111 240
176 252
265 270
75 280
219 300
23 315
98 336
189 350
38 360
326 378
89 400
296 420
146 432
259 450
302 504
44 525
85 540
215 560
19 600
218 630
44 675
439 700
31 720
368 756
195 840
119 900
530 945
50 1008
339 1050
985 1080
289 1200
425 1260
854 1350
139 1400
1496 1512
779 1575
1631 1680
1519 1800
596 1890
1039 2100
445 2160
475 2520
1154 2700
1889 2800
200 3024
2864 3150
2119 3600
1016 3780
2889 4200
2339 4725
191 5040
254 5400
2219 6300
6956 7560
8289 8400
4754 9450
3986 10800
419 12600
830 15120
13988 18900
8591 25200
13214 37800
27830 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,21,20,1,75192,112,5.141290292,5.139945


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103109,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":21,
"completed_trajectories":20,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.1417855,
"cpu_seconds":5.140439,
"covered":75192,
"uncovered":408,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/stdout.txt <==
ordered m=9 L=75600 seed=2026103109 gaps=408 scans=240000 CPU=5.14044s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103109/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,12345,12345,74788,0.256940292,0.256911
100,2,2,completed,11564,23909,74961,0.235050083,0.234936
100,3,3,completed,9926,33835,74751,0.208852667,0.208776
100,4,4,completed,11575,45410,73358,0.276279542,0.276238
100,5,5,completed,12668,58078,74194,0.283396458,0.283284
100,6,6,completed,11794,69872,74967,0.241191375,0.241122
100,7,7,completed,10578,80450,75035,0.2210495,0.221008
100,8,8,completed,13752,94202,74787,0.290996166,0.29094
100,9,9,completed,11473,105675,73849,0.25728325,0.257192
100,10,10,completed,12108,117783,75176,0.2397965,0.239701
100,11,11,completed,12225,130008,74505,0.260850375,0.260764
100,12,12,completed,11241,141249,74540,0.239793916,0.239713
100,13,13,completed,12328,153577,74113,0.271247625,0.271161
100,14,14,completed,11575,165152,74730,0.240588416,0.240548
100,15,15,completed,10370,175522,74694,0.214634458,0.214597
100,16,16,completed,11353,186875,74788,0.230217542,0.230163
100,17,17,completed,10488,197363,74147,0.234413875,0.23438
100,18,18,completed,10914,208277,73887,0.246075917,0.246026
100,19,19,completed,12999,221276,74014,0.295356208,0.295299
100,20,20,completed,11242,232518,74359,0.248087333,0.248037
100,21,21,budget_interrupted,7482,240000,75192,0.149024459,0.149015


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/assignment.txt <==
1 9
5 10
6 12
8 14
8 15
8 16
16 18
17 20
11 21
12 24
24 25
26 27
19 28
3 30
31 35
22 36
1 40
14 42
13 45
0 48
19 50
7 54
55 56
27 60
23 63
21 70
4 72
59 75
61 80
62 84
80 90
29 100
17 105
43 108
99 112
99 120
110 126
116 135
51 140
112 144
9 150
20 168
164 175
67 180
65 189
89 200
80 210
187 216
184 225
21 240
194 252
133 270
251 280
179 300
107 315
272 336
189 350
301 360
128 378
189 400
291 420
133 432
229 450
68 504
269 525
313 540
351 560
279 600
152 630
484 675
239 700
101 720
2 756
287 840
587 900
341 945
320 1008
1004 1050
727 1080
789 1200
571 1260
259 1350
639 1400
380 1512
989 1575
1611 1680
227 1800
1556 1890
1667 2100
421 2160
1427 2520
47 2700
2311 2800
1136 3024
1304 3150
2389 3600
947 3780
39 4200
1664 4725
2021 5040
79 5400
2839 6300
707 7560
2871 8400
8594 9450
10789 10800
2939 12600
2731 15120
3194 18900
19307 25200
44 37800
35867 75600


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/bank_usage.csv <==
epoch,trial,serial,parent_index,bank_size,parent_covered,schedule,status,scans,best_covered


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/phases.csv <==
phase,label,planned_trial_cap,planned_scan_allowance,actual_scans,started,completed,interrupted,covered,assigned_classes,wall_seconds,cpu_seconds
100,whole_insertion,100000,240000,240000,20,19,1,75161,112,5.187224583,5.185779


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/result.json <==
{
"m":9,
"L":75600,
"method":"ordered",
"seed":2026103110,
"budget_scans":240000,
"actual_scans":240000,
"planned_trajectory_cap_per_phase":100000,
"phases_executed":1,
"started_trajectories":20,
"completed_trajectories":19,
"budget_interrupted_trajectories":1,
"first_success_trajectory":0,
"first_success_scans":0,
"first_success_wall_seconds":-1,
"first_success_cpu_seconds":-1,
"wall_seconds":5.187692958,
"cpu_seconds":5.186245,
"covered":75161,
"uncovered":439,
"classes":112,
"status":"budget_exhausted"
}


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/stdout.txt <==
ordered m=9 L=75600 seed=2026103110 gaps=439 scans=240000 CPU=5.18625s


==> anc/supplementary/followup_20261031/runs/m9_L75600_ordered_w240000_s2026103110/trials.csv <==
phase,trial_in_phase,trial_started_ordinal,status,scans,cumulative_scans,best_covered,wall_seconds,cpu_seconds
100,1,1,completed,10593,10593,73349,0.25073925,0.250679
100,2,2,completed,11577,22170,75161,0.229615,0.229549
100,3,3,completed,12443,34613,74863,0.263498917,0.263451
100,4,4,completed,10918,45531,73841,0.25214675,0.252106
100,5,5,completed,13764,59295,74563,0.293696125,0.293647
100,6,6,completed,12989,72284,74811,0.273136,0.273037
100,7,7,completed,13540,85824,74814,0.282806,0.282728
100,8,8,completed,11246,97070,73924,0.261128292,0.261066
100,9,9,completed,11794,108864,74723,0.247318667,0.247237
100,10,10,completed,11463,120327,73971,0.257516792,0.257437
100,11,11,completed,10803,131130,74396,0.235628,0.235584
100,12,12,completed,12878,144008,74375,0.279719541,0.279646
100,13,13,completed,12548,156556,74724,0.258975333,0.258906
100,14,14,completed,12988,169544,73553,0.306648333,0.306591
100,15,15,completed,11796,181340,75122,0.237669292,0.237601
100,16,16,completed,13210,194550,74944,0.272266792,0.27222
100,17,17,completed,10052,204602,74743,0.210856333,0.21082
100,18,18,completed,12995,217597,74223,0.289284041,0.289213
100,19,19,completed,11893,229490,74701,0.251218167,0.251081
100,20,20,budget_interrupted,10510,240000,74189,0.233197292,0.233056


==> anc/supplementary/followup_20261031/search_snapshot.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <filesystem>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <numeric>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <tuple>
#include <utility>
#include <vector>

namespace fs = std::filesystem;

struct Config {
  std::vector<int> candidates{25200, 20160, 15120};
  int minimum_modulus = 8;
  int block_size = 20;
  int block_count = 0;
  int prefix_depth = 25;
  int threads = 0;
  int trials_per_thread = 2500;
  int ils_steps = 24;
  bool adjacent_refine = false;
  bool subset_refine = false;
  bool randomized_refine = false;
  bool final_refine = false;
  std::string final_refine_mode = "all";
  int max_refine_blocks = 3;
  int refine_trials_per_thread = 160;
  int final_refine_trials_per_thread = 0;
  int refine_steps = 16;
  int revisit_rounds = 0;
  int random_revisit_windows = 0;
  std::vector<int> structured_refine_bases;
  bool basin_search = false;
  int basin_count = 20;
  int basin_epochs = 6;
  int basin_trials_per_seed = 500;
  int basin_slack = 15;
  int basin_walk_slack = 12;
  int basin_min_uncovered_distance = 8;
  int basin_min_residue_distance = 12;
  std::vector<fs::path> basin_seed_checkpoints;
  int progress_every = 100;
  std::uint64_t seed = 20260808;
  fs::path output_dir = "m8_iterative_block_search";
  bool resume = false;
};

struct SearchResult {
  std::vector<int> residues;
  int covered = -1;
  std::uint64_t trials = 0;
};

struct CandidateState {
  int candidate = 0;
  int minimum_modulus = 8;
  std::vector<int> moduli;
  std::vector<int> prefix;
  std::map<int, int> selected;
};

struct BasinSolution {
  std::vector<int> residues;
  std::vector<int> uncovered;
  int covered = -1;
};

struct BasinTrialOutcome {
  BasinSolution best;
  BasinSolution endpoint;
};

static std::vector<int> factor_primes(int n) {
  std::vector<int> primes;
  for (int p = 2; 1LL * p * p <= n; ++p) {
    if (n % p != 0) continue;
    primes.push_back(p);
    while (n % p == 0) n /= p;
  }
  if (n > 1) primes.push_back(n);
  return primes;
}

static std::vector<int> divisors_at_least(int n, int minimum_modulus) {
  std::vector<int> divisors;
  for (int d = 1; 1LL * d * d <= n; ++d) {
    if (n % d != 0) continue;
    if (d >= minimum_modulus) divisors.push_back(d);
    if (n / d != d && n / d >= minimum_modulus) divisors.push_back(n / d);
  }
  std::sort(divisors.begin(), divisors.end());
  return divisors;
}

// Match the repository's rigorous symmetry convention: among the first
// prefix_depth moduli, choose a pairwise-coprime subset with maximum product;
// break ties by sum and then cardinality.  CRT lets all selected residues be
// fixed to -1 simultaneously after one global translation.
static std::vector<int> maximum_crt_prefix(const std::vector<int>& input) {
  std::set<int> prime_set;
  for (int m : input) {
    for (int p : factor_primes(m)) prime_set.insert(p);
  }
  std::vector<int> primes(prime_set.begin(), prime_set.end());
  std::map<int, int> bit;
  for (int i = 0; i < static_cast<int>(primes.size()); ++i) bit[primes[i]] = i;

  struct Entry {
    long long product = 0;
    std::vector<int> chosen;
  };
  std::map<std::uint64_t, Entry> states;
  states[0] = Entry{1, {}};
  for (int m : input) {
    std::uint64_t mask = 0;
    for (int p : factor_primes(m)) mask |= (std::uint64_t{1} << bit[p]);
    auto updated = states;
    for (const auto& [used, entry] : states) {
      if (used & mask) continue;
      Entry candidate{entry.product * m, entry.chosen};
      candidate.chosen.push_back(m);
      auto key = used | mask;
      auto old = updated.find(key);
      auto score = [](const Entry& e) {
        long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
        return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                             e.chosen.size());
      };
      if (old == updated.end() || score(candidate) > score(old->second)) {
        updated[key] = std::move(candidate);
      }
    }
    states = std::move(updated);
  }
  Entry best;
  auto score = [](const Entry& e) {
    long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
    return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                         e.chosen.size());
  };
  for (const auto& [_, entry] : states) {
    if (score(entry) > score(best)) best = entry;
  }
  std::sort(best.chosen.begin(), best.chosen.end());
  return best.chosen;
}

static int covered_count(const std::vector<std::uint16_t>& counts) {
  return static_cast<int>(std::count_if(counts.begin(), counts.end(),
                                        [](auto c) { return c != 0; }));
}

static void add_class(std::vector<std::uint16_t>& counts, int modulus,
                      int residue, int delta) {
  for (int x = residue; x < static_cast<int>(counts.size()); x += modulus) {
    if (delta > 0) {
      ++counts[x];
    } else {
      --counts[x];
    }
  }
}

static int best_response(std::vector<std::uint16_t>& counts, int modulus,
                         int old_residue, std::mt19937_64& rng,
                         bool random_top = false) {
  if (old_residue >= 0) add_class(counts, modulus, old_residue, -1);
  std::vector<int> gains(modulus, 0);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) ++gains[x % modulus];
  }
  int maximum = *std::max_element(gains.begin(), gains.end());
  std::vector<int> choices;
  if (random_top) {
    int slack = std::max(1, static_cast<int>(counts.size()) / modulus / 25);
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] >= maximum - slack) choices.push_back(a);
    }
  } else {
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] == maximum) choices.push_back(a);
    }
  }
  std::uniform_int_distribution<std::size_t> pick(0, choices.size() - 1);
  int residue = choices[pick(rng)];
  add_class(counts, modulus, residue, +1);
  return residue;
}

static int coordinate_descent(const std::vector<int>& moduli,
                              std::vector<int>& residues,
                              std::vector<std::uint16_t>& counts,
                              std::mt19937_64& rng) {
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  int current = covered_count(counts);
  for (int sweep = 0; sweep < 80; ++sweep) {
    std::shuffle(order.begin(), order.end(), rng);
    int before = current;
    for (int i : order) {
      int old = residues[i];
      residues[i] = best_response(counts, moduli[i], old, rng, false);
      current = covered_count(counts);
    }
    if (current == before) {
      // Try an increasing-order sweep. Random tie moves can enable a later
      // improvement, so a no-gain sweep does not certify local optimality.
      bool improved = false;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        int old_covered = current;
        residues[i] = best_response(counts, moduli[i], residues[i], rng, false);
        current = covered_count(counts);
        improved = improved || current > old_covered;
      }
      if (!improved) break;
    }
  }
  return current;
}

static SearchResult single_trial(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 std::mt19937_64& rng, int ils_steps) {
  std::vector<std::uint16_t> counts = base_counts;
  std::vector<int> residues(moduli.size(), -1);
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  std::shuffle(order.begin(), order.end(), rng);

  // Randomized greedy construction followed by exact one-coordinate ascent.
  for (int i : order) {
    residues[i] = best_response(counts, moduli[i], -1, rng, true);
  }
  int value = coordinate_descent(moduli, residues, counts, rng);
  SearchResult best{residues, value, 1};

  // Iterated local search: ruin 2--6 current classes, rebuild them with a
  // randomized greedy rule, and descend again.  Equal-quality states are kept
  // to walk broad plateaus.
  std::vector<int> current_residues = residues;
  std::vector<std::uint16_t> current_counts = counts;
  int current_value = value;
  for (int step = 0; step < ils_steps; ++step) {
    counts = current_counts;
    residues = current_residues;
    int max_ruin = std::min<int>(6, moduli.size());
    int min_ruin = std::min<int>(2, max_ruin);
    std::uniform_int_distribution<int> strength_pick(min_ruin, max_ruin);
    int strength = strength_pick(rng);
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best.covered) best = SearchResult{residues, value, 1};

    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = residues;
      current_counts = counts;
    } else if (step % 12 == 11) {
      current_value = best.covered;
      current_residues = best.residues;
      current_counts = base_counts;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        add_class(current_counts, moduli[i], current_residues[i], +1);
      }
    }
  }
  return best;
}

static SearchResult search_block(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 const Config& config, int candidate,
                                 int block_number) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::mutex best_mutex;
  SearchResult global;
  std::atomic<int> shared_best{-1};
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(block_number) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.trials_per_thread; ++trial) {
      SearchResult local =
          single_trial(base_counts, moduli, rng, config.ils_steps);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " block " << block_number << ": best="
                  << global.covered << "/" << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
        shared_best.store(global.covered, std::memory_order_relaxed);
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=block block=" << block_number
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) * config.trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
      if (shared_best.load(std::memory_order_relaxed) == candidate) break;
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static SearchResult seeded_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule) {
  std::vector<std::uint16_t> seed_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(seed_counts, moduli[i], seed_residues[i], +1);
  }

  std::vector<int> best_residues = seed_residues;
  std::vector<std::uint16_t> best_counts = seed_counts;
  int best_value = covered_count(best_counts);

  // First exhaust ordinary one-coordinate improvements from the inherited
  // solution.  This can only preserve or increase coverage.
  int descended = coordinate_descent(moduli, best_residues, best_counts, rng);
  if (descended > best_value) best_value = descended;

  std::vector<int> current_residues = best_residues;
  std::vector<std::uint16_t> current_counts = best_counts;
  int current_value = best_value;
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-1, 1);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(6, ruin_max);
      int large_min = std::max(ruin_min, std::max(8, ruin_max / 2));
      std::bernoulli_distribution use_large(0.5);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    // Walk equal-quality states.  Occasionally admit a tiny loss so a large
    // perturbation can cross a narrow basin, while always returning the best
    // solution seen rather than the current walk state.
    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 12 == 11) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }
  return SearchResult{best_residues, best_value, 1};
}

static SearchResult search_seeded_refinement(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    const Config& config, int candidate, int after_block,
    const std::string& window_label, const std::string& mode,
    int ruin_min, int ruin_max) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  SearchResult global{seed_residues, -1, 0};
  auto initial_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(initial_counts, moduli[i], seed_residues[i], +1);
  }
  global.covered = covered_count(initial_counts);
  if (global.covered == candidate) return global;
  std::mutex best_mutex;
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(after_block) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    for (char c : window_label + ':' + mode) {
      mixed_seed ^= static_cast<unsigned char>(c);
      mixed_seed *= 0x100000001B3ULL;
    }
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.refine_trials_per_thread; ++trial) {
      SearchResult local = seeded_perturbation_trial(
          base_counts, moduli, seed_residues, rng, config.refine_steps,
          ruin_min, ruin_max, mode);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " refine " << window_label << ' ' << mode
                  << ": best="
                  << global.covered << '/' << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=refine after_block=" << after_block
                  << " window=" << window_label << " mode=" << mode
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) *
                         config.refine_trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static std::vector<std::uint16_t> coverage_counts(
    int period, const std::map<int, int>& selected) {
  std::vector<std::uint16_t> counts(period, 0);
  for (const auto& [modulus, residue] : selected) {
    add_class(counts, modulus, residue, +1);
  }
  return counts;
}

static std::string join_ints(const std::vector<int>& values, char separator) {
  std::ostringstream out;
  for (std::size_t i = 0; i < values.size(); ++i) {
    if (i) out << separator;
    out << values[i];
  }
  return out.str();
}

static void write_checkpoint(const CandidateState& state, int completed_blocks,
                             std::uint64_t trials, const fs::path& path) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  fs::path temporary = path;
  temporary += ".tmp";
  std::ofstream out(temporary);
  if (!out) throw std::runtime_error("cannot write " + temporary.string());
  out << "candidate=" << state.candidate << "\n";
  out << "minimum_modulus=" << state.minimum_modulus << "\n";
  out << "completed_blocks=" << completed_blocks << "\n";
  out << "trials=" << trials << "\n";
  out << "covered=" << covered << "\n";
  out << "period=" << state.candidate << "\n";
  out << "prefix=" << join_ints(state.prefix, ',') << "\n";
  out << "cover=";
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) out << ';';
    first = false;
    out << a << '(' << m << ')';
  }
  out << "\n";
  out << "uncovered=";
  first = true;
  for (int x = 0; x < state.candidate; ++x) {
    if (counts[x] != 0) continue;
    if (!first) out << ',';
    first = false;
    out << x;
  }
  out << "\n";
  out.close();
  fs::rename(temporary, path);
}

static std::map<std::string, std::string> read_key_values(const fs::path& path) {
  std::ifstream in(path);
  std::map<std::string, std::string> values;
  std::string line;
  while (std::getline(in, line)) {
    auto equals = line.find('=');
    if (equals != std::string::npos) {
      values[line.substr(0, equals)] = line.substr(equals + 1);
    }
  }
  return values;
}

static std::map<int, int> parse_cover(const std::string& text) {
  std::map<int, int> cover;
  std::size_t start = 0;
  while (start < text.size()) {
    auto open = text.find('(', start);
    auto close = text.find(')', open);
    if (open == std::string::npos || close == std::string::npos) break;
    int residue = std::stoi(text.substr(start, open - start));
    int modulus = std::stoi(text.substr(open + 1, close - open - 1));
    cover[modulus] = residue;
    start = close + 1;
    if (start < text.size() && text[start] == ';') ++start;
  }
  return cover;
}

static void append_summary_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,block,block_moduli,covered,period,uncovered,trials,cover\n";
}

static std::string csv_quote(const std::string& text) {
  std::string escaped;
  for (char c : text) {
    if (c == '"') escaped += '"';
    escaped += c;
  }
  return '"' + escaped + '"';
}

static void append_summary(const fs::path& path, const CandidateState& state,
                           int block, const std::vector<int>& block_moduli,
                           std::uint64_t trials) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << block << ','
      << csv_quote(join_ints(block_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << csv_quote(cover.str()) << '\n';
}

static void append_refinement_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,after_block,window_blocks,mode,window_moduli,covered,period,uncovered,"
         "trials,improvement,cover\n";
}

static void append_refinement(const fs::path& path,
                              const CandidateState& state, int after_block,
                              const std::string& window_label,
                              const std::string& mode,
                              const std::vector<int>& window_moduli,
                              std::uint64_t trials, int improvement) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << after_block << ',' << window_label << ','
      << mode << ','
      << csv_quote(join_ints(window_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << improvement << ',' << csv_quote(cover.str()) << '\n';
}

static void verify_state(const CandidateState& state) {
  if (state.moduli.empty() || state.moduli.front() != state.minimum_modulus) {
    throw std::runtime_error("candidate is not divisible by the minimum modulus");
  }
  std::set<int> expected(state.moduli.begin(), state.moduli.end());
  for (const auto& [m, a] : state.selected) {
    if (!expected.count(m)) throw std::runtime_error("unexpected modulus");
    if (a < 0 || a >= m) throw std::runtime_error("invalid residue");
  }
  for (int m : state.prefix) {
    auto it = state.selected.find(m);
    if (it == state.selected.end() || it->second != m - 1) {
      throw std::runtime_error("invalid CRT prefix");
    }
  }
}

static BasinSolution make_basin_solution(
    const std::vector<int>& residues,
    const std::vector<std::uint16_t>& counts) {
  BasinSolution solution;
  solution.residues = residues;
  solution.covered = covered_count(counts);
  solution.uncovered.reserve(counts.size() - solution.covered);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) solution.uncovered.push_back(x);
  }
  return solution;
}

// Return both the best point seen and the endpoint of a temperature-controlled
// walk.  The endpoint may be slightly worse, which is intentional: it gives
// the archive access to nearby basins without ever replacing the elite.
static BasinTrialOutcome basin_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule, int walk_slack) {
  auto current_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(current_counts, moduli[i], seed_residues[i], +1);
  }
  auto current_residues = seed_residues;
  int current_value =
      coordinate_descent(moduli, current_residues, current_counts, rng);
  auto best_counts = current_counts;
  auto best_residues = current_residues;
  int best_value = current_value;

  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));
  walk_slack = std::max(0, walk_slack);

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-2, 2);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(7, ruin_max);
      int large_min = std::max(ruin_min, std::max(10, ruin_max / 2));
      std::bernoulli_distribution use_large(0.6);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }

    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    bool accept = value >= current_value;
    if (!accept && value >= best_value - walk_slack && walk_slack > 0) {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      double temperature =
          std::max(0.75, double(walk_slack) * (1.0 - 0.75 * progress));
      double probability = std::exp(double(value - current_value) / temperature);
      std::bernoulli_distribution admit(std::min(1.0, probability));
      accept = admit(rng);
    }
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 10 == 9) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }

  return BasinTrialOutcome{make_basin_solution(best_residues, best_counts),
                           make_basin_solution(current_residues,
                                               current_counts)};
}

static int uncovered_symmetric_distance(const BasinSolution& left,
                                        const BasinSolution& right) {
  int distance = 0;
  std::size_t i = 0;
  std::size_t j = 0;
  while (i < left.uncovered.size() || j < right.uncovered.size()) {
    if (j == right.uncovered.size() ||
        (i < left.uncovered.size() &&
         left.uncovered[i] < right.uncovered[j])) {
      ++distance;
      ++i;
    } else if (i == left.uncovered.size() ||
               right.uncovered[j] < left.uncovered[i]) {
      ++distance;
      ++j;
    } else {
      ++i;
      ++j;
    }
  }
  return distance;
}

static int residue_hamming_distance(const BasinSolution& left,
                                    const BasinSolution& right) {
  if (left.residues.size() != right.residues.size()) {
    throw std::runtime_error("basin residue size mismatch");
  }
  int distance = 0;
  for (int i = 0; i < static_cast<int>(left.residues.size()); ++i) {
    distance += left.residues[i] != right.residues[i];
  }
  return distance;
}

static std::vector<BasinSolution> select_basin_bank(
    std::vector<BasinSolution> pool, int basin_count, int basin_slack,
    int minimum_uncovered_distance, int minimum_residue_distance) {
  if (pool.empty()) throw std::runtime_error("empty basin candidate pool");
  std::sort(pool.begin(), pool.end(), [](const auto& left, const auto& right) {
    if (left.covered != right.covered) return left.covered > right.covered;
    if (left.uncovered != right.uncovered) {
      return left.uncovered < right.uncovered;
    }
    return left.residues < right.residues;
  });

  int best_covered = pool.front().covered;
  std::vector<BasinSolution> filtered;
  std::set<std::vector<int>> exact_residue_sets;
  for (auto& solution : pool) {
    if (solution.covered < best_covered - basin_slack) continue;
    if (!exact_residue_sets.insert(solution.residues).second) continue;
    filtered.push_back(std::move(solution));
  }

  std::vector<BasinSolution> selected;
  selected.reserve(std::min<int>(basin_count, filtered.size()));
  for (const auto& candidate : filtered) {
    bool too_close = false;
    for (const auto& kept : selected) {
      int uncovered_distance =
          uncovered_symmetric_distance(candidate, kept);
      int residue_distance = residue_hamming_distance(candidate, kept);
      if (uncovered_distance < minimum_uncovered_distance &&
          residue_distance < minimum_residue_distance) {
        too_close = true;
        break;
      }
    }
    if (!too_close) selected.push_back(candidate);
    if (static_cast<int>(selected.size()) == basin_count) break;
  }

  // If the diversity thresholds are too strict, fill the remaining positions
  // with the best exact-distinct solutions instead of shrinking the bank.
  if (static_cast<int>(selected.size()) < basin_count) {
    std::set<std::vector<int>> already;
    for (const auto& solution : selected) already.insert(solution.residues);
    for (const auto& candidate : filtered) {
      if (!already.insert(candidate.residues).second) continue;
      selected.push_back(candidate);
      if (static_cast<int>(selected.size()) == basin_count) break;
    }
  }
  return selected;
}

static BasinSolution basin_solution_from_state(
    const CandidateState& state, const std::vector<int>& free_moduli) {
  std::vector<int> residues;
  residues.reserve(free_moduli.size());
  for (int modulus : free_moduli) {
    auto found = state.selected.find(modulus);
    if (found == state.selected.end()) {
      throw std::runtime_error("basin search requires a complete checkpoint");
    }
    residues.push_back(found->second);
  }
  return make_basin_solution(residues,
                             coverage_counts(state.candidate, state.selected));
}

static void apply_basin_solution(CandidateState& state,
                                 const std::vector<int>& free_moduli,
                                 const BasinSolution& solution) {
  if (free_moduli.size() != solution.residues.size()) {
    throw std::runtime_error("cannot apply basin with wrong residue count");
  }
  for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
    state.selected[free_moduli[i]] = solution.residues[i];
  }
}

static int load_basin_epoch(const fs::path& bank_dir) {
  fs::path epoch_path = bank_dir / "epoch.txt";
  if (!fs::exists(epoch_path)) return 0;
  auto values = read_key_values(epoch_path);
  auto found = values.find("completed_epochs");
  return found == values.end() ? 0 : std::stoi(found->second);
}

static std::vector<BasinSolution> load_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli, const fs::path& bank_dir,
    int maximum_count) {
  std::vector<BasinSolution> bank;
  for (int index = 0; index < maximum_count; ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    fs::path path = bank_dir / name.str();
    if (!fs::exists(path)) continue;
    CandidateState state = template_state;
    auto values = read_key_values(path);
    state.selected = parse_cover(values.at("cover"));
    verify_state(state);
    bank.push_back(basin_solution_from_state(state, free_moduli));
  }
  return bank;
}

static void write_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli,
    const std::vector<BasinSolution>& bank, int blocks, int epoch,
    std::uint64_t cumulative_trials, const fs::path& bank_dir,
    const fs::path& history_path) {
  fs::create_directories(bank_dir);
  fs::path index_path = bank_dir / "seed_bank.csv";
  fs::path temporary_index = index_path;
  temporary_index += ".tmp";
  std::ofstream index_out(temporary_index);
  index_out << "epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,"
               "residue_distance_to_elite,checkpoint,uncovered_points\n";
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    CandidateState state = template_state;
    apply_basin_solution(state, free_moduli, bank[index]);
    write_checkpoint(state, blocks, cumulative_trials, bank_dir / name.str());
    index_out << epoch << ',' << index << ',' << bank[index].covered << ','
              << template_state.candidate - bank[index].covered << ','
              << uncovered_symmetric_distance(bank[index], bank.front()) << ','
              << residue_hamming_distance(bank[index], bank.front()) << ','
              << name.str() << ','
              << csv_quote(join_ints(bank[index].uncovered, ';')) << '\n';
  }
  index_out.close();
  fs::rename(temporary_index, index_path);
  fs::copy_file(index_path, bank_dir / "seed_bank.log",
                fs::copy_options::overwrite_existing);

  if (!fs::exists(history_path)) {
    std::ofstream header(history_path);
    header << "epoch,bank_size,best_covered,best_uncovered,worst_covered,"
              "trials,bank_uncovered_counts\n";
  }
  std::ostringstream uncovered_counts;
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    if (index) uncovered_counts << ';';
    uncovered_counts << template_state.candidate - bank[index].covered;
  }
  std::ofstream history(history_path, std::ios::app);
  history << epoch << ',' << bank.size() << ',' << bank.front().covered << ','
          << template_state.candidate - bank.front().covered << ','
          << bank.back().covered << ',' << cumulative_trials << ','
          << csv_quote(uncovered_counts.str()) << '\n';
  history.close();
  fs::path history_log = history_path;
  history_log.replace_extension(".log");
  fs::copy_file(history_path, history_log,
                fs::copy_options::overwrite_existing);

  fs::path epoch_path = bank_dir / "epoch.txt";
  fs::path temporary_epoch = epoch_path;
  temporary_epoch += ".tmp";
  std::ofstream epoch_out(temporary_epoch);
  epoch_out << "completed_epochs=" << epoch << '\n';
  epoch_out << "cumulative_trials=" << cumulative_trials << '\n';
  epoch_out << "trial_count_semantics=completed_v1\n";
  epoch_out.close();
  fs::rename(temporary_epoch, epoch_path);
}

static void run_basin_search(const Config& config, CandidateState& state,
                             const std::vector<int>& free_moduli, int blocks,
                             const fs::path& checkpoint) {
  fs::path bank_dir = config.output_dir / "seed_bank";
  fs::path history_path = config.output_dir / "basin_history.csv";
  int completed_epochs = config.resume ? load_basin_epoch(bank_dir) : 0;
  std::uint64_t cumulative_trials = 0;
  if (completed_epochs > 0) {
    auto saved = read_key_values(bank_dir / "epoch.txt");
    if (saved["trial_count_semantics"] != "completed_v1") {
      throw std::runtime_error(
          "Cannot recover actual trial counts from a legacy bank. Start a new "
          "output directory with its seed checkpoints instead.");
    }
    cumulative_trials = std::stoull(saved.at("cumulative_trials"));
  }
  std::vector<BasinSolution> bank;
  if (config.resume && completed_epochs > 0) {
    bank = load_basin_bank(state, free_moduli, bank_dir, config.basin_count);
  }
  if (bank.empty()) bank.push_back(basin_solution_from_state(state, free_moduli));
  for (const fs::path& seed_path : config.basin_seed_checkpoints) {
    auto values = read_key_values(seed_path);
    if (std::stoi(values.at("candidate")) != state.candidate) {
      throw std::runtime_error("basin seed candidate mismatch: " +
                               seed_path.string());
    }
    CandidateState seed_state = state;
    seed_state.selected = parse_cover(values.at("cover"));
    verify_state(seed_state);
    bank.push_back(basin_solution_from_state(seed_state, free_moduli));
  }
  std::sort(bank.begin(), bank.end(), [](const auto& left, const auto& right) {
    return left.covered > right.covered;
  });

  CandidateState base_state = state;
  for (int modulus : free_moduli) base_state.selected.erase(modulus);
  auto base_counts = coverage_counts(state.candidate, base_state.selected);
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::uint64_t trials_per_epoch =
      std::uint64_t(config.basin_count) * config.basin_trials_per_seed;

  std::cout << state.candidate << ": basin search bank="
            << config.basin_count << ", epochs=" << config.basin_epochs
            << ", trials/epoch=" << trials_per_epoch
            << ", starting_bank=" << bank.size()
            << ", completed_epochs=" << completed_epochs << std::endl;

  for (int epoch = completed_epochs + 1; epoch <= config.basin_epochs; ++epoch) {
    std::vector<BasinSolution> pool = bank;
    std::mutex pool_mutex;
    std::mutex output_mutex;
    std::atomic<std::uint64_t> next_trial{0};
    std::atomic<std::uint64_t> finished_trials{0};
    std::uint64_t first_success_trial = 0;
    double first_success_seconds = -1.0;
    std::atomic<int> epoch_best{bank.front().covered};
    auto started = std::chrono::steady_clock::now();

    auto worker = [&](int thread_index) {
      while (true) {
        std::uint64_t trial_index = next_trial.fetch_add(1);
        if (trial_index >= trials_per_epoch ||
            epoch_best.load(std::memory_order_relaxed) == state.candidate) {
          break;
        }
        int parent_index = trial_index % bank.size();
        std::uint64_t mixed_seed = config.seed;
        mixed_seed ^= std::uint64_t(state.candidate) * 0x9E3779B97F4A7C15ULL;
        mixed_seed ^= std::uint64_t(epoch) * 0xBF58476D1CE4E5B9ULL;
        mixed_seed ^= std::uint64_t(parent_index + 1) * 0x94D049BB133111EBULL;
        mixed_seed ^= (trial_index + 1) * 0xD6E8FEB86659FD93ULL;
        mixed_seed ^= std::uint64_t(thread_index + 1) * 0xA0761D6478BD642FULL;
        std::mt19937_64 rng(mixed_seed);

        std::string schedule;
        int ruin_min = 2;
        int ruin_max = std::min<int>(
            free_moduli.size(),
            std::max(8, static_cast<int>(free_moduli.size()) / 2));
        if (trial_index % 3 == 0) {
          schedule = "medium";
          ruin_min = std::min<int>(7, free_moduli.size());
          ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(ruin_min,
                       std::min(24,
                                static_cast<int>(free_moduli.size()) / 4)));
        } else if (trial_index % 3 == 1) {
          schedule = "large_to_small";
        } else {
          schedule = "mixed";
        }

        BasinTrialOutcome outcome = basin_perturbation_trial(
            base_counts, free_moduli, bank[parent_index].residues, rng,
            config.refine_steps, ruin_min, ruin_max, schedule,
            config.basin_walk_slack);
        int local_best = outcome.best.covered;
        int observed = epoch_best.load(std::memory_order_relaxed);
        while (local_best > observed &&
               !epoch_best.compare_exchange_weak(observed, local_best)) {
        }
        std::uint64_t finished;
        {
          std::lock_guard<std::mutex> lock(pool_mutex);
          finished = finished_trials.fetch_add(1) + 1;
          if (local_best == state.candidate && first_success_trial == 0) {
            first_success_trial = finished;
            first_success_seconds = std::chrono::duration<double>(
                std::chrono::steady_clock::now() - started).count();
          }
          pool.push_back(std::move(outcome.endpoint));
          pool.push_back(std::move(outcome.best));
        }
        if (config.progress_every > 0 &&
            finished % config.progress_every == 0) {
          double seconds = std::chrono::duration<double>(
                               std::chrono::steady_clock::now() - started)
                               .count();
          std::lock_guard<std::mutex> lock(output_mutex);
          std::cout << "PROGRESS candidate=" << state.candidate
                    << " phase=basin epoch=" << epoch << '/'
                    << config.basin_epochs << " trial=" << finished << '/'
                    << trials_per_epoch << " best="
                    << epoch_best.load(std::memory_order_relaxed) << '/'
                    << state.candidate << " source_bank=" << bank.size()
                    << " elapsed=" << std::fixed << std::setprecision(1)
                    << seconds << "s" << std::endl;
        }
      }
    };

    std::vector<std::thread> workers;
    for (int thread = 0; thread < thread_count; ++thread) {
      workers.emplace_back(worker, thread);
    }
    for (auto& thread : workers) thread.join();

    bank = select_basin_bank(std::move(pool), config.basin_count,
                             config.basin_slack,
                             config.basin_min_uncovered_distance,
                             config.basin_min_residue_distance);
    cumulative_trials += finished_trials.load();
    fs::path timing_path = config.output_dir / "basin_timing.csv";
    if (!fs::exists(timing_path)) {
      std::ofstream header(timing_path);
      header << "epoch,planned_trials,completed_trials,cumulative_completed,"
                "first_success_completion_in_epoch,first_success_seconds,seconds\n";
    }
    std::ofstream timing(timing_path, std::ios::app);
    timing << std::setprecision(12) << epoch << ',' << trials_per_epoch << ','
           << finished_trials.load() << ',' << cumulative_trials << ','
           << first_success_trial << ',' << first_success_seconds << ','
           << std::chrono::duration<double>(
                  std::chrono::steady_clock::now() - started).count() << '\n';
    write_basin_bank(state, free_moduli, bank, blocks, epoch,
                     cumulative_trials, bank_dir, history_path);
    apply_basin_solution(state, free_moduli, bank.front());
    write_checkpoint(state, blocks, cumulative_trials, checkpoint);

    std::cout << state.candidate << " basin epoch " << epoch << '/'
              << config.basin_epochs << " frozen: bank=" << bank.size()
              << ", best=" << bank.front().covered << '/' << state.candidate
              << ", uncovered=" << state.candidate - bank.front().covered
              << ", worst_bank_uncovered="
              << state.candidate - bank.back().covered << std::endl;
    if (bank.front().covered == state.candidate) break;
  }
}

static Config parse_args(int argc, char** argv) {
  Config config;
  for (int i = 1; i < argc; ++i) {
    std::string arg = argv[i];
    auto value = [&]() -> std::string {
      if (i + 1 >= argc) throw std::runtime_error("missing value for " + arg);
      return argv[++i];
    };
    if (arg == "--candidate") {
      config.candidates = {std::stoi(value())};
    } else if (arg == "--minimum-modulus") {
      config.minimum_modulus = std::stoi(value());
    } else if (arg == "--block-size") {
      config.block_size = std::stoi(value());
    } else if (arg == "--block-count") {
      config.block_count = std::stoi(value());
    } else if (arg == "--prefix-depth") {
      config.prefix_depth = std::stoi(value());
    } else if (arg == "--threads") {
      config.threads = std::stoi(value());
    } else if (arg == "--trials-per-thread") {
      config.trials_per_thread = std::stoi(value());
    } else if (arg == "--ils-steps") {
      config.ils_steps = std::stoi(value());
    } else if (arg == "--adjacent-refine") {
      config.adjacent_refine = true;
    } else if (arg == "--subset-refine") {
      config.subset_refine = true;
    } else if (arg == "--randomized-refine") {
      config.randomized_refine = true;
    } else if (arg == "--final-refine") {
      config.final_refine = true;
    } else if (arg == "--final-refine-mode") {
      config.final_refine_mode = value();
    } else if (arg == "--max-refine-blocks") {
      config.max_refine_blocks = std::stoi(value());
    } else if (arg == "--refine-trials-per-thread") {
      config.refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--final-refine-trials-per-thread") {
      config.final_refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--refine-steps") {
      config.refine_steps = std::stoi(value());
    } else if (arg == "--revisit-rounds") {
      config.revisit_rounds = std::stoi(value());
    } else if (arg == "--random-revisit-windows") {
      config.random_revisit_windows = std::stoi(value());
    } else if (arg == "--structured-refine-bases") {
      std::stringstream stream(value());
      std::string item;
      while (std::getline(stream, item, ',')) {
        if (item.empty()) continue;
        config.structured_refine_bases.push_back(std::stoi(item));
      }
    } else if (arg == "--basin-search") {
      config.basin_search = true;
    } else if (arg == "--basin-count") {
      config.basin_count = std::stoi(value());
    } else if (arg == "--basin-epochs") {
      config.basin_epochs = std::stoi(value());
    } else if (arg == "--basin-trials-per-seed") {
      config.basin_trials_per_seed = std::stoi(value());
    } else if (arg == "--basin-slack") {
      config.basin_slack = std::stoi(value());
    } else if (arg == "--basin-walk-slack") {
      config.basin_walk_slack = std::stoi(value());
    } else if (arg == "--basin-min-uncovered-distance") {
      config.basin_min_uncovered_distance = std::stoi(value());
    } else if (arg == "--basin-min-residue-distance") {
      config.basin_min_residue_distance = std::stoi(value());
    } else if (arg == "--basin-seed-checkpoint") {
      config.basin_seed_checkpoints.push_back(value());
    } else if (arg == "--progress-every") {
      config.progress_every = std::stoi(value());
    } else if (arg == "--seed") {
      config.seed = std::stoull(value());
    } else if (arg == "--output-dir") {
      config.output_dir = value();
    } else if (arg == "--resume") {
      config.resume = true;
    } else {
      throw std::runtime_error("unknown argument: " + arg);
    }
  }
  if (config.minimum_modulus < 2 || config.block_size <= 0 ||
      config.block_count < 0 ||
      config.prefix_depth <= 0 ||
      config.trials_per_thread <= 0 || config.ils_steps < 0 ||
      config.refine_trials_per_thread <= 0 ||
      config.final_refine_trials_per_thread < 0 || config.refine_steps < 0 ||
      config.max_refine_blocks < 2 || config.revisit_rounds < 0 ||
      config.random_revisit_windows < 0 ||
      config.basin_count <= 0 || config.basin_epochs < 0 ||
      config.basin_trials_per_seed <= 0 || config.basin_slack < 0 ||
      config.basin_walk_slack < 0 ||
      config.basin_min_uncovered_distance < 0 ||
      config.basin_min_residue_distance < 0 ||
      config.progress_every < 0) {
    throw std::runtime_error("search parameters must be positive");
  }
  if (std::any_of(config.structured_refine_bases.begin(),
                  config.structured_refine_bases.end(),
                  [](int base) { return base < 2; })) {
    throw std::runtime_error("structured refinement bases must be at least 2");
  }
  if (config.final_refine_mode != "all" &&
      config.final_refine_mode != "small" &&
      config.final_refine_mode != "medium" &&
      config.final_refine_mode != "large_to_small" &&
      config.final_refine_mode != "mixed") {
    throw std::runtime_error("invalid final refinement mode");
  }
  return config;
}

int main(int argc, char** argv) {
  try {
    Config config = parse_args(argc, argv);
    fs::create_directories(config.output_dir);
    fs::path summary = config.output_dir / "block_results.csv";
    append_summary_header(summary);
    fs::path refinement_summary =
        config.output_dir / "refinement_results.csv";
    if (config.adjacent_refine || config.subset_refine ||
        config.randomized_refine || config.revisit_rounds > 0 ||
        config.random_revisit_windows > 0 ||
        !config.structured_refine_bases.empty() ||
        config.final_refine) {
      append_refinement_header(refinement_summary);
    }

    for (int candidate : config.candidates) {
      CandidateState state;
      state.candidate = candidate;
      state.minimum_modulus = config.minimum_modulus;
      state.moduli = divisors_at_least(candidate, config.minimum_modulus);
      int prefix_depth = std::min<int>(config.prefix_depth, state.moduli.size());
      std::vector<int> prefix_input(state.moduli.begin(),
                                    state.moduli.begin() + prefix_depth);
      state.prefix = maximum_crt_prefix(prefix_input);
      for (int m : state.prefix) state.selected[m] = m - 1;

      std::vector<int> free_moduli;
      for (int m : state.moduli) {
        if (!state.selected.count(m)) free_moduli.push_back(m);
      }
      fs::path checkpoint =
          config.output_dir / (std::to_string(candidate) + "_checkpoint.txt");
      int completed_blocks = 0;
      if (config.resume && fs::exists(checkpoint)) {
        auto values = read_key_values(checkpoint);
        if (std::stoi(values.at("candidate")) != candidate) {
          throw std::runtime_error("checkpoint candidate mismatch");
        }
        auto stored_minimum = values.find("minimum_modulus");
        if (stored_minimum != values.end() &&
            std::stoi(stored_minimum->second) != config.minimum_modulus) {
          throw std::runtime_error("checkpoint minimum modulus mismatch");
        }
        completed_blocks = std::stoi(values.at("completed_blocks"));
        state.selected = parse_cover(values.at("cover"));
      }
      verify_state(state);

      long long prefix_product = 1;
      for (int m : state.prefix) prefix_product *= m;
      std::cout << candidate << ": minimum modulus=" << config.minimum_modulus
                << ", moduli=" << state.moduli.size()
                << ", prefix=" << join_ints(state.prefix, ',')
                << ", CRT product=" << prefix_product
                << ", free=" << free_moduli.size() << std::endl;

      std::vector<std::vector<int>> block_partition;
      if (config.block_count > 0) {
        if (config.block_count > static_cast<int>(free_moduli.size())) {
          throw std::runtime_error("block count exceeds free moduli");
        }
        int base_size = free_moduli.size() / config.block_count;
        int larger_blocks = free_moduli.size() % config.block_count;
        int begin = 0;
        for (int block = 0; block < config.block_count; ++block) {
          int size = base_size + (block < larger_blocks ? 1 : 0);
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + begin + size);
          begin += size;
        }
      } else {
        int blocks = (free_moduli.size() + config.block_size - 1) /
                     config.block_size;
        for (int block = 0; block < blocks; ++block) {
          int begin = block * config.block_size;
          int end =
              std::min<int>(begin + config.block_size, free_moduli.size());
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + end);
        }
      }
      int blocks = block_partition.size();
      std::cout << candidate << ": block sizes=";
      for (int block = 0; block < blocks; ++block) {
        if (block) std::cout << ',';
        std::cout << block_partition[block].size();
      }
      std::cout << std::endl;

      auto refine_moduli = [&](const std::vector<int>& window_moduli,
                               const std::string& window_label,
                               int after_block) {
        if (window_moduli.empty()) return;
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(window_moduli.size());
        for (int m : window_moduli) {
          seed_residues.push_back(state.selected.at(m));
          base_state.selected.erase(m);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);

        std::vector<std::string> modes =
            (config.subset_refine || config.randomized_refine)
                ? std::vector<std::string>{"large_to_small", "mixed"}
                : std::vector<std::string>{"small", "large"};
        std::uint64_t total_trials = 0;
        for (const std::string& mode : modes) {
          seed_residues.clear();
          for (int m : window_moduli) {
            seed_residues.push_back(state.selected.at(m));
          }
          int ruin_min = 2;
          int ruin_max = std::min<int>(6, window_moduli.size());
          if (mode == "large") {
            ruin_min =
                std::max(8, static_cast<int>(window_moduli.size()) / 4);
            ruin_max = std::max(
                ruin_min, static_cast<int>(window_moduli.size()) / 2);
          } else if (mode == "large_to_small" || mode == "mixed") {
            ruin_max = std::min<int>(
                window_moduli.size(),
                std::max(8, static_cast<int>(window_moduli.size()) / 2));
          }
          int before = covered_count(coverage_counts(candidate, state.selected));
          SearchResult refined = search_seeded_refinement(
              refine_base, window_moduli, seed_residues, config, candidate,
              after_block, window_label, mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(window_moduli.size()); ++i) {
            state.selected[window_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, after_block,
                            window_label, mode, window_moduli,
                            refined.trials, refined.covered - before);
          std::cout << candidate << " refine " << window_label << ' '
                    << mode << " frozen: covered=" << refined.covered << '/'
                    << candidate << ", improvement="
                    << refined.covered - before << std::endl;
          total_trials += refined.trials;
        }
        write_checkpoint(state, after_block, total_trials, checkpoint);
      };

      auto refine_window = [&](const std::vector<int>& block_indices,
                               int after_block) {
        std::vector<int> window_moduli;
        std::ostringstream label;
        for (int index : block_indices) {
          if (label.tellp() > 0) label << '+';
          label << index + 1;
          window_moduli.insert(window_moduli.end(),
                               block_partition[index].begin(),
                               block_partition[index].end());
        }
        refine_moduli(window_moduli, label.str(), after_block);
      };

      for (int block = completed_blocks; block < blocks; ++block) {
        const std::vector<int>& block_moduli = block_partition[block];
        auto base_counts = coverage_counts(candidate, state.selected);
        SearchResult result = search_block(base_counts, block_moduli, config,
                                           candidate, block + 1);
        if (result.residues.size() != block_moduli.size()) {
          throw std::runtime_error("search produced incomplete block");
        }
        for (int i = 0; i < static_cast<int>(block_moduli.size()); ++i) {
          state.selected[block_moduli[i]] = result.residues[i];
        }
        verify_state(state);
        write_checkpoint(state, block + 1, result.trials, checkpoint);
        append_summary(summary, state, block + 1, block_moduli, result.trials);
        std::cout << candidate << " block " << block + 1
                  << " frozen: covered=" << result.covered << '/' << candidate
                  << ", uncovered=" << candidate - result.covered << std::endl;

        if (config.subset_refine && block >= 1) {
          // Every requested subset is visited exactly once, when its latest
          // block is first available.  Selecting r-1 earlier blocks and then
          // appending the current block covers non-adjacent windows as well as
          // full 4-, 5-, or 6-block joint refinements.
          int maximum_size =
              std::min(config.max_refine_blocks, block + 1);
          for (int subset_size = 2; subset_size <= maximum_size;
               ++subset_size) {
            std::vector<int> chosen;
            std::function<void(int, int)> enumerate = [&](int start,
                                                          int remaining) {
              if (remaining == 0) {
                auto indices = chosen;
                indices.push_back(block);
                refine_window(indices, block + 1);
                return;
              }
              for (int index = start; index <= block - remaining; ++index) {
                chosen.push_back(index);
                enumerate(index + 1, remaining - 1);
                chosen.pop_back();
              }
            };
            enumerate(0, subset_size - 1);
          }
        } else if (config.adjacent_refine && block >= 1) {
          refine_window({block - 1, block}, block + 1);
        }
      }

      // After the one-way construction, repeatedly reopen neighboring layers.
      // Alternating reverse and forward scans lets later large moduli influence
      // early decisions without jointly releasing the entire (large) model.
      for (int round = 0; round < config.revisit_rounds; ++round) {
        bool reverse = round % 2 == 0;
        std::cout << candidate << ": revisit round " << round + 1 << '/'
                  << config.revisit_rounds
                  << (reverse ? " reverse" : " forward") << std::endl;
        if (reverse) {
          for (int left = blocks - 2; left >= 0; --left) {
            refine_window({left, left + 1}, blocks);
          }
        } else {
          for (int left = 0; left + 1 < blocks; ++left) {
            refine_window({left, left + 1}, blocks);
          }
        }
      }

      // Reopen randomly ordered two- or three-block windows.  When the full
      // pair/triple subset pass is enabled these are intentional revisits from
      // a later incumbent, rather than missing combinations.
      if (config.random_revisit_windows > 0) {
        std::mt19937_64 window_rng(
            config.seed ^ (std::uint64_t(candidate) * 0xD6E8FEB86659FD93ULL) ^
            (std::uint64_t(blocks) * 0xA5A3564E27F8862FULL));
        std::cout << candidate << ": random block revisits="
                  << config.random_revisit_windows << std::endl;
        for (int visit = 0; visit < config.random_revisit_windows; ++visit) {
          int size = blocks >= 3 ? 2 + static_cast<int>(window_rng() & 1ULL) : 2;
          size = std::min(size, blocks);
          std::vector<int> indices(blocks);
          std::iota(indices.begin(), indices.end(), 0);
          std::shuffle(indices.begin(), indices.end(), window_rng);
          indices.resize(size);
          std::sort(indices.begin(), indices.end());
          refine_window(indices, blocks);
        }
      }

      // Arithmetic-structure windows: jointly reopen every free modulus
      // divisible by a requested base such as 2, 25, 7*13, or 7*13*17.
      for (int base : config.structured_refine_bases) {
        if (candidate % base != 0) {
          throw std::runtime_error("structured refinement base does not divide candidate");
        }
        std::vector<int> group;
        for (int modulus : free_moduli) {
          if (modulus % base == 0) group.push_back(modulus);
        }
        if (group.size() < 2) {
          std::cout << candidate << ": structured refine multiples_" << base
                    << " skipped (size=" << group.size() << ')' << std::endl;
          continue;
        }
        std::cout << candidate << ": structured refine multiples_" << base
                  << " size=" << group.size() << std::endl;
        refine_moduli(group, "multiples_" + std::to_string(base), blocks);
      }

      if (config.final_refine) {
        for (int modulus : free_moduli) {
          if (!state.selected.count(modulus)) {
            throw std::runtime_error(
                "final refinement requires all blocks to be complete");
          }
        }
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(free_moduli.size());
        for (int modulus : free_moduli) {
          seed_residues.push_back(state.selected.at(modulus));
          base_state.selected.erase(modulus);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);
        Config final_refine_config = config;
        if (config.final_refine_trials_per_thread > 0) {
          final_refine_config.refine_trials_per_thread =
              config.final_refine_trials_per_thread;
        }
        std::uint64_t total_trials = 0;
        std::vector<std::string> final_modes =
            config.final_refine_mode == "all"
                ? std::vector<std::string>{"medium", "large_to_small", "mixed"}
                : std::vector<std::string>{config.final_refine_mode};
        for (const std::string& mode : final_modes) {
          seed_residues.clear();
          for (int modulus : free_moduli) {
            seed_residues.push_back(state.selected.at(modulus));
          }
          int before =
              covered_count(coverage_counts(candidate, state.selected));
          int ruin_min = 2;
          int ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(8, static_cast<int>(free_moduli.size()) / 2));
          if (mode == "medium") {
            ruin_min = std::min<int>(7, free_moduli.size());
            ruin_max = std::min<int>(
                free_moduli.size(),
                std::max(ruin_min,
                         std::min(24,
                                  static_cast<int>(free_moduli.size()) / 4)));
          } else if (mode == "small") {
            ruin_max = std::min<int>(6, free_moduli.size());
          }
          SearchResult refined = search_seeded_refinement(
              refine_base, free_moduli, seed_residues, final_refine_config,
              candidate,
              blocks, "all", mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
            state.selected[free_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, blocks, "all", mode,
                            free_moduli, refined.trials,
                            refined.covered - before);
          std::cout << candidate << " final refine " << mode
                    << " frozen: covered=" << refined.covered << '/'
                    << candidate
                    << ", improvement=" << refined.covered - before
                    << std::endl;
          total_trials += refined.trials;
          if (refined.covered == candidate) break;
        }
        write_checkpoint(state, blocks, total_trials, checkpoint);
      }

      if (config.basin_search) {
        run_basin_search(config, state, free_moduli, blocks, checkpoint);
      }
    }
  } catch (const std::exception& error) {
    std::cerr << "error: " << error.what() << std::endl;
    return 1;
  }
  return 0;
}


==> anc/supplementary/followup_20261031/summary.csv <==
m,L,method,budget,runs,successes,median_gaps,min_gaps,max_gaps,first_success_scans_median,median_cpu_seconds,median_wall_seconds,insertion_successes,post_insertion_entered,post_insertion_successes,maximum_sampled_parent_position,maximum_bank_size_at_sampling,wilson95_lower,wilson95_upper
8,20160,bank_rr1,240000,10,3,27.0,0,82,165976,1.670554,1.6711125,0,10,3,1,1,0.10779126740630099,0.6032218525388546
8,20160,bank_rr1,960000,10,4,2.5,0,63,522830.5,6.50826,6.512070771,0,10,4,1,1,0.16818032970623614,0.6873262302663417
8,20160,bank_rr20,240000,10,2,25.5,0,78,149341.0,1.6506245000000002,1.651149,0,10,2,9,10,0.05668215145437519,0.5098375284633583
8,20160,bank_rr20,960000,10,4,4.0,0,73,522830.5,6.547477000000001,6.549360396,0,10,4,20,20,0.16818032970623614,0.6873262302663417
8,20160,ordered,240000,10,0,151.5,96,206,,1.4504329999999999,1.4508545625,0,0,0,0,0,0,0.2775327998628892
8,30240,ordered,240000,10,0,87.5,35,142,,1.9852385,1.9858425414999998,0,0,0,0,0,0,0.2775327998628892
9,75600,ordered,240000,10,0,421.5,168,528,,5.1145615,5.1160112705,0,0,0,0,0,0,0.2775327998628892
10,302400,global,15000,5,0,1880,576,4745,,1.511498,1.51180675,0,5,0,0,0,0,0.43448246478317476
10,302400,global,60000,5,0,826,631,1714,,5.974788,5.976698708,0,5,0,0,0,0,0.43448246478317476
10,302400,ordered,15000,5,0,3741,2780,6390,,1.211441,1.211878125,0,0,0,0,0,0,0.43448246478317476
10,302400,ordered,60000,5,0,2780,1431,3169,,4.94324,4.945422375,0,0,0,0,0,0,0.43448246478317476
10,302400,segmented,15000,5,0,639,561,4917,,1.751441,1.751894292,0,0,0,0,0,0,0.43448246478317476
10,302400,segmented,60000,5,0,775,541,1871,,7.01573,7.018040167,0,0,0,0,0,0,0.43448246478317476
11,3326400,global,15000,5,0,3814,330,4352,,15.320808,15.325958542,0,5,0,0,0,0,0.43448246478317476
11,3326400,global,60000,5,2,1228,0,2295,26568.5,58.652292,58.684823625,2,3,0,0,0,0.11762077423264783,0.769275718723987
11,3326400,ordered,15000,5,0,12765,215,23453,,12.565212,12.568882083,0,0,0,0,0,0,0.43448246478317476
11,3326400,ordered,60000,5,1,712,0,1462,33881,47.501272,47.519912125,1,0,0,0,0,0.03622410863243014,0.6244653702374747
11,3326400,segmented,15000,5,0,1014,33,4479,,17.489885,17.49764525,0,0,0,0,0,0,0.43448246478317476
11,3326400,segmented,60000,5,5,0,0,0,41588,52.359534,52.375828958,5,0,0,0,0,0.5655175352168251,1


==> anc/supplementary/followup_20261031/summary.json <==
[
  {
    "m": 8,
    "L": 20160,
    "method": "bank_rr1",
    "budget": 240000,
    "runs": 10,
    "successes": 3,
    "median_gaps": 27.0,
    "min_gaps": 0,
    "max_gaps": 82,
    "first_success_scans_median": 165976,
    "median_cpu_seconds": 1.670554,
    "median_wall_seconds": 1.6711125,
    "insertion_successes": 0,
    "post_insertion_entered": 10,
    "post_insertion_successes": 3,
    "maximum_sampled_parent_position": 1,
    "maximum_bank_size_at_sampling": 1,
    "wilson95_lower": 0.10779126740630099,
    "wilson95_upper": 0.6032218525388546
  },
  {
    "m": 8,
    "L": 20160,
    "method": "bank_rr1",
    "budget": 960000,
    "runs": 10,
    "successes": 4,
    "median_gaps": 2.5,
    "min_gaps": 0,
    "max_gaps": 63,
    "first_success_scans_median": 522830.5,
    "median_cpu_seconds": 6.50826,
    "median_wall_seconds": 6.512070771,
    "insertion_successes": 0,
    "post_insertion_entered": 10,
    "post_insertion_successes": 4,
    "maximum_sampled_parent_position": 1,
    "maximum_bank_size_at_sampling": 1,
    "wilson95_lower": 0.16818032970623614,
    "wilson95_upper": 0.6873262302663417
  },
  {
    "m": 8,
    "L": 20160,
    "method": "bank_rr20",
    "budget": 240000,
    "runs": 10,
    "successes": 2,
    "median_gaps": 25.5,
    "min_gaps": 0,
    "max_gaps": 78,
    "first_success_scans_median": 149341.0,
    "median_cpu_seconds": 1.6506245000000002,
    "median_wall_seconds": 1.651149,
    "insertion_successes": 0,
    "post_insertion_entered": 10,
    "post_insertion_successes": 2,
    "maximum_sampled_parent_position": 9,
    "maximum_bank_size_at_sampling": 10,
    "wilson95_lower": 0.05668215145437519,
    "wilson95_upper": 0.5098375284633583
  },
  {
    "m": 8,
    "L": 20160,
    "method": "bank_rr20",
    "budget": 960000,
    "runs": 10,
    "successes": 4,
    "median_gaps": 4.0,
    "min_gaps": 0,
    "max_gaps": 73,
    "first_success_scans_median": 522830.5,
    "median_cpu_seconds": 6.547477000000001,
    "median_wall_seconds": 6.549360396,
    "insertion_successes": 0,
    "post_insertion_entered": 10,
    "post_insertion_successes": 4,
    "maximum_sampled_parent_position": 20,
    "maximum_bank_size_at_sampling": 20,
    "wilson95_lower": 0.16818032970623614,
    "wilson95_upper": 0.6873262302663417
  },
  {
    "m": 8,
    "L": 20160,
    "method": "ordered",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 151.5,
    "min_gaps": 96,
    "max_gaps": 206,
    "first_success_scans_median": null,
    "median_cpu_seconds": 1.4504329999999999,
    "median_wall_seconds": 1.4508545625,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.2775327998628892
  },
  {
    "m": 8,
    "L": 30240,
    "method": "ordered",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 87.5,
    "min_gaps": 35,
    "max_gaps": 142,
    "first_success_scans_median": null,
    "median_cpu_seconds": 1.9852385,
    "median_wall_seconds": 1.9858425414999998,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.2775327998628892
  },
  {
    "m": 9,
    "L": 75600,
    "method": "ordered",
    "budget": 240000,
    "runs": 10,
    "successes": 0,
    "median_gaps": 421.5,
    "min_gaps": 168,
    "max_gaps": 528,
    "first_success_scans_median": null,
    "median_cpu_seconds": 5.1145615,
    "median_wall_seconds": 5.1160112705,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.2775327998628892
  },
  {
    "m": 10,
    "L": 302400,
    "method": "global",
    "budget": 15000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 1880,
    "min_gaps": 576,
    "max_gaps": 4745,
    "first_success_scans_median": null,
    "median_cpu_seconds": 1.511498,
    "median_wall_seconds": 1.51180675,
    "insertion_successes": 0,
    "post_insertion_entered": 5,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 10,
    "L": 302400,
    "method": "global",
    "budget": 60000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 826,
    "min_gaps": 631,
    "max_gaps": 1714,
    "first_success_scans_median": null,
    "median_cpu_seconds": 5.974788,
    "median_wall_seconds": 5.976698708,
    "insertion_successes": 0,
    "post_insertion_entered": 5,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 10,
    "L": 302400,
    "method": "ordered",
    "budget": 15000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 3741,
    "min_gaps": 2780,
    "max_gaps": 6390,
    "first_success_scans_median": null,
    "median_cpu_seconds": 1.211441,
    "median_wall_seconds": 1.211878125,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 10,
    "L": 302400,
    "method": "ordered",
    "budget": 60000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 2780,
    "min_gaps": 1431,
    "max_gaps": 3169,
    "first_success_scans_median": null,
    "median_cpu_seconds": 4.94324,
    "median_wall_seconds": 4.945422375,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 10,
    "L": 302400,
    "method": "segmented",
    "budget": 15000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 639,
    "min_gaps": 561,
    "max_gaps": 4917,
    "first_success_scans_median": null,
    "median_cpu_seconds": 1.751441,
    "median_wall_seconds": 1.751894292,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 10,
    "L": 302400,
    "method": "segmented",
    "budget": 60000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 775,
    "min_gaps": 541,
    "max_gaps": 1871,
    "first_success_scans_median": null,
    "median_cpu_seconds": 7.01573,
    "median_wall_seconds": 7.018040167,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 11,
    "L": 3326400,
    "method": "global",
    "budget": 15000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 3814,
    "min_gaps": 330,
    "max_gaps": 4352,
    "first_success_scans_median": null,
    "median_cpu_seconds": 15.320808,
    "median_wall_seconds": 15.325958542,
    "insertion_successes": 0,
    "post_insertion_entered": 5,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 11,
    "L": 3326400,
    "method": "global",
    "budget": 60000,
    "runs": 5,
    "successes": 2,
    "median_gaps": 1228,
    "min_gaps": 0,
    "max_gaps": 2295,
    "first_success_scans_median": 26568.5,
    "median_cpu_seconds": 58.652292,
    "median_wall_seconds": 58.684823625,
    "insertion_successes": 2,
    "post_insertion_entered": 3,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0.11762077423264783,
    "wilson95_upper": 0.769275718723987
  },
  {
    "m": 11,
    "L": 3326400,
    "method": "ordered",
    "budget": 15000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 12765,
    "min_gaps": 215,
    "max_gaps": 23453,
    "first_success_scans_median": null,
    "median_cpu_seconds": 12.565212,
    "median_wall_seconds": 12.568882083,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 11,
    "L": 3326400,
    "method": "ordered",
    "budget": 60000,
    "runs": 5,
    "successes": 1,
    "median_gaps": 712,
    "min_gaps": 0,
    "max_gaps": 1462,
    "first_success_scans_median": 33881,
    "median_cpu_seconds": 47.501272,
    "median_wall_seconds": 47.519912125,
    "insertion_successes": 1,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0.03622410863243014,
    "wilson95_upper": 0.6244653702374747
  },
  {
    "m": 11,
    "L": 3326400,
    "method": "segmented",
    "budget": 15000,
    "runs": 5,
    "successes": 0,
    "median_gaps": 1014,
    "min_gaps": 33,
    "max_gaps": 4479,
    "first_success_scans_median": null,
    "median_cpu_seconds": 17.489885,
    "median_wall_seconds": 17.49764525,
    "insertion_successes": 0,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0,
    "wilson95_upper": 0.43448246478317476
  },
  {
    "m": 11,
    "L": 3326400,
    "method": "segmented",
    "budget": 60000,
    "runs": 5,
    "successes": 5,
    "median_gaps": 0,
    "min_gaps": 0,
    "max_gaps": 0,
    "first_success_scans_median": 41588,
    "median_cpu_seconds": 52.359534,
    "median_wall_seconds": 52.375828958,
    "insertion_successes": 5,
    "post_insertion_entered": 0,
    "post_insertion_successes": 0,
    "maximum_sampled_parent_position": 0,
    "maximum_bank_size_at_sampling": 0,
    "wilson95_lower": 0.5655175352168251,
    "wilson95_upper": 1
  }
]


==> anc/supplementary/followup_20261031/test_report.json <==
[
  {
    "fixture": "old_whole_replay",
    "status": "PASS",
    "formal_sample": false
  },
  {
    "fixture": "early_success",
    "status": "PASS",
    "formal_sample": false
  },
  {
    "fixture": "bank_sampling",
    "status": "PASS",
    "formal_sample": false
  }
]


==> anc/supplementary/followup_20261031/validation.json <==
{
  "runs_verified": 130,
  "verified_covers": 21,
  "full_assignment_enumeration": "PASS",
  "counter_and_budget_audit": "PASS",
  "bank_sampling_and_schedule_audit": "PASS",
  "shared_bank_insertion_audit": "PASS",
  "frozen_files_audit": "PASS",
  "started": 7372,
  "completed": 6631,
  "interrupted": 741
}


==> anc/supplementary/historical_records/README.md <==
# Selected historical source records

This directory preserves the checkpoints, logs, source snapshots and launch scripts explicitly identified by the paper's provenance record. `source_map.json` maps each archived file to its original project path and SHA-256 checksum. The files were copied without modification.

These are evidence for reported construction paths, not a complete executable release of every historical campaign. Original absolute paths in scripts and logs refer to the author's former workspace. Do not interpret retained defaults as verified settings of a particular historical run. The original hardware, source-to-executable build binding and final historical m = 9 trajectory count remain unresolved.

For standalone verification of the mathematical results, use the certificate files and `../verify.py`. For reproducible new search experiments, use `../experiments_20261031` and `../followup_20261031`. For the reconstructed projection data transformation, use `../projection_m9`.


==> anc/supplementary/historical_records/project/archive/experiment_revision_2026-10-31/iterative_block_cover_m8.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <filesystem>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <numeric>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <tuple>
#include <utility>
#include <vector>

namespace fs = std::filesystem;

struct Config {
  std::vector<int> candidates{25200, 20160, 15120};
  int minimum_modulus = 8;
  int block_size = 20;
  int block_count = 0;
  int prefix_depth = 25;
  int threads = 0;
  int trials_per_thread = 2500;
  int ils_steps = 24;
  bool adjacent_refine = false;
  bool subset_refine = false;
  bool randomized_refine = false;
  bool final_refine = false;
  std::string final_refine_mode = "all";
  int max_refine_blocks = 3;
  int refine_trials_per_thread = 160;
  int final_refine_trials_per_thread = 0;
  int refine_steps = 16;
  int revisit_rounds = 0;
  int random_revisit_windows = 0;
  std::vector<int> structured_refine_bases;
  bool basin_search = false;
  int basin_count = 20;
  int basin_epochs = 6;
  int basin_trials_per_seed = 500;
  int basin_slack = 15;
  int basin_walk_slack = 12;
  int basin_min_uncovered_distance = 8;
  int basin_min_residue_distance = 12;
  std::vector<fs::path> basin_seed_checkpoints;
  int progress_every = 100;
  std::uint64_t seed = 20260808;
  fs::path output_dir = "m8_iterative_block_search";
  bool resume = false;
};

struct SearchResult {
  std::vector<int> residues;
  int covered = -1;
  std::uint64_t trials = 0;
};

struct CandidateState {
  int candidate = 0;
  int minimum_modulus = 8;
  std::vector<int> moduli;
  std::vector<int> prefix;
  std::map<int, int> selected;
};

struct BasinSolution {
  std::vector<int> residues;
  std::vector<int> uncovered;
  int covered = -1;
};

struct BasinTrialOutcome {
  BasinSolution best;
  BasinSolution endpoint;
};

static std::vector<int> factor_primes(int n) {
  std::vector<int> primes;
  for (int p = 2; 1LL * p * p <= n; ++p) {
    if (n % p != 0) continue;
    primes.push_back(p);
    while (n % p == 0) n /= p;
  }
  if (n > 1) primes.push_back(n);
  return primes;
}

static std::vector<int> divisors_at_least(int n, int minimum_modulus) {
  std::vector<int> divisors;
  for (int d = 1; 1LL * d * d <= n; ++d) {
    if (n % d != 0) continue;
    if (d >= minimum_modulus) divisors.push_back(d);
    if (n / d != d && n / d >= minimum_modulus) divisors.push_back(n / d);
  }
  std::sort(divisors.begin(), divisors.end());
  return divisors;
}

// Match the repository's rigorous symmetry convention: among the first
// prefix_depth moduli, choose a pairwise-coprime subset with maximum product;
// break ties by sum and then cardinality.  CRT lets all selected residues be
// fixed to -1 simultaneously after one global translation.
static std::vector<int> maximum_crt_prefix(const std::vector<int>& input) {
  std::set<int> prime_set;
  for (int m : input) {
    for (int p : factor_primes(m)) prime_set.insert(p);
  }
  std::vector<int> primes(prime_set.begin(), prime_set.end());
  std::map<int, int> bit;
  for (int i = 0; i < static_cast<int>(primes.size()); ++i) bit[primes[i]] = i;

  struct Entry {
    long long product = 0;
    std::vector<int> chosen;
  };
  std::map<std::uint64_t, Entry> states;
  states[0] = Entry{1, {}};
  for (int m : input) {
    std::uint64_t mask = 0;
    for (int p : factor_primes(m)) mask |= (std::uint64_t{1} << bit[p]);
    auto updated = states;
    for (const auto& [used, entry] : states) {
      if (used & mask) continue;
      Entry candidate{entry.product * m, entry.chosen};
      candidate.chosen.push_back(m);
      auto key = used | mask;
      auto old = updated.find(key);
      auto score = [](const Entry& e) {
        long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
        return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                             e.chosen.size());
      };
      if (old == updated.end() || score(candidate) > score(old->second)) {
        updated[key] = std::move(candidate);
      }
    }
    states = std::move(updated);
  }
  Entry best;
  auto score = [](const Entry& e) {
    long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
    return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                         e.chosen.size());
  };
  for (const auto& [_, entry] : states) {
    if (score(entry) > score(best)) best = entry;
  }
  std::sort(best.chosen.begin(), best.chosen.end());
  return best.chosen;
}

static int covered_count(const std::vector<std::uint16_t>& counts) {
  return static_cast<int>(std::count_if(counts.begin(), counts.end(),
                                        [](auto c) { return c != 0; }));
}

static void add_class(std::vector<std::uint16_t>& counts, int modulus,
                      int residue, int delta) {
  for (int x = residue; x < static_cast<int>(counts.size()); x += modulus) {
    if (delta > 0) {
      ++counts[x];
    } else {
      --counts[x];
    }
  }
}

static int best_response(std::vector<std::uint16_t>& counts, int modulus,
                         int old_residue, std::mt19937_64& rng,
                         bool random_top = false) {
  if (old_residue >= 0) add_class(counts, modulus, old_residue, -1);
  std::vector<int> gains(modulus, 0);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) ++gains[x % modulus];
  }
  int maximum = *std::max_element(gains.begin(), gains.end());
  std::vector<int> choices;
  if (random_top) {
    int slack = std::max(1, static_cast<int>(counts.size()) / modulus / 25);
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] >= maximum - slack) choices.push_back(a);
    }
  } else {
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] == maximum) choices.push_back(a);
    }
  }
  std::uniform_int_distribution<std::size_t> pick(0, choices.size() - 1);
  int residue = choices[pick(rng)];
  add_class(counts, modulus, residue, +1);
  return residue;
}

static int coordinate_descent(const std::vector<int>& moduli,
                              std::vector<int>& residues,
                              std::vector<std::uint16_t>& counts,
                              std::mt19937_64& rng) {
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  int current = covered_count(counts);
  for (int sweep = 0; sweep < 80; ++sweep) {
    std::shuffle(order.begin(), order.end(), rng);
    int before = current;
    for (int i : order) {
      int old = residues[i];
      residues[i] = best_response(counts, moduli[i], old, rng, false);
      current = covered_count(counts);
    }
    if (current == before) {
      // One deterministic-order sweep rules out an improvement hidden by the
      // random sweep's tie choices.
      bool improved = false;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        int old_covered = current;
        residues[i] = best_response(counts, moduli[i], residues[i], rng, false);
        current = covered_count(counts);
        improved = improved || current > old_covered;
      }
      if (!improved) break;
    }
  }
  return current;
}

static SearchResult single_trial(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 std::mt19937_64& rng, int ils_steps) {
  std::vector<std::uint16_t> counts = base_counts;
  std::vector<int> residues(moduli.size(), -1);
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  std::shuffle(order.begin(), order.end(), rng);

  // Randomized greedy construction followed by exact one-coordinate ascent.
  for (int i : order) {
    residues[i] = best_response(counts, moduli[i], -1, rng, true);
  }
  int value = coordinate_descent(moduli, residues, counts, rng);
  SearchResult best{residues, value, 1};

  // Iterated local search: ruin 2--6 current classes, rebuild them with a
  // randomized greedy rule, and descend again.  Equal-quality states are kept
  // to walk broad plateaus.
  std::vector<int> current_residues = residues;
  std::vector<std::uint16_t> current_counts = counts;
  int current_value = value;
  for (int step = 0; step < ils_steps; ++step) {
    counts = current_counts;
    residues = current_residues;
    int max_ruin = std::min<int>(6, moduli.size());
    int min_ruin = std::min<int>(2, max_ruin);
    std::uniform_int_distribution<int> strength_pick(min_ruin, max_ruin);
    int strength = strength_pick(rng);
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best.covered) best = SearchResult{residues, value, 1};

    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = residues;
      current_counts = counts;
    } else if (step % 12 == 11) {
      current_value = best.covered;
      current_residues = best.residues;
      current_counts = base_counts;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        add_class(current_counts, moduli[i], current_residues[i], +1);
      }
    }
  }
  return best;
}

static SearchResult search_block(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 const Config& config, int candidate,
                                 int block_number) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::mutex best_mutex;
  SearchResult global;
  std::atomic<int> shared_best{-1};
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(block_number) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.trials_per_thread; ++trial) {
      SearchResult local =
          single_trial(base_counts, moduli, rng, config.ils_steps);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " block " << block_number << ": best="
                  << global.covered << "/" << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
        shared_best.store(global.covered, std::memory_order_relaxed);
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=block block=" << block_number
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) * config.trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
      if (shared_best.load(std::memory_order_relaxed) == candidate) break;
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static SearchResult seeded_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule) {
  std::vector<std::uint16_t> seed_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(seed_counts, moduli[i], seed_residues[i], +1);
  }

  std::vector<int> best_residues = seed_residues;
  std::vector<std::uint16_t> best_counts = seed_counts;
  int best_value = covered_count(best_counts);

  // First exhaust ordinary one-coordinate improvements from the inherited
  // solution.  This can only preserve or increase coverage.
  int descended = coordinate_descent(moduli, best_residues, best_counts, rng);
  if (descended > best_value) best_value = descended;

  std::vector<int> current_residues = best_residues;
  std::vector<std::uint16_t> current_counts = best_counts;
  int current_value = best_value;
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-1, 1);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(6, ruin_max);
      int large_min = std::max(ruin_min, std::max(8, ruin_max / 2));
      std::bernoulli_distribution use_large(0.5);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    // Walk equal-quality states.  Occasionally admit a tiny loss so a large
    // perturbation can cross a narrow basin, while always returning the best
    // solution seen rather than the current walk state.
    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 12 == 11) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }
  return SearchResult{best_residues, best_value, 1};
}

static SearchResult search_seeded_refinement(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    const Config& config, int candidate, int after_block,
    const std::string& window_label, const std::string& mode,
    int ruin_min, int ruin_max) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  SearchResult global{seed_residues, -1, 0};
  auto initial_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(initial_counts, moduli[i], seed_residues[i], +1);
  }
  global.covered = covered_count(initial_counts);
  if (global.covered == candidate) return global;
  std::mutex best_mutex;
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(after_block) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    for (char c : window_label + ':' + mode) {
      mixed_seed ^= static_cast<unsigned char>(c);
      mixed_seed *= 0x100000001B3ULL;
    }
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.refine_trials_per_thread; ++trial) {
      SearchResult local = seeded_perturbation_trial(
          base_counts, moduli, seed_residues, rng, config.refine_steps,
          ruin_min, ruin_max, mode);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " refine " << window_label << ' ' << mode
                  << ": best="
                  << global.covered << '/' << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=refine after_block=" << after_block
                  << " window=" << window_label << " mode=" << mode
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) *
                         config.refine_trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static std::vector<std::uint16_t> coverage_counts(
    int period, const std::map<int, int>& selected) {
  std::vector<std::uint16_t> counts(period, 0);
  for (const auto& [modulus, residue] : selected) {
    add_class(counts, modulus, residue, +1);
  }
  return counts;
}

static std::string join_ints(const std::vector<int>& values, char separator) {
  std::ostringstream out;
  for (std::size_t i = 0; i < values.size(); ++i) {
    if (i) out << separator;
    out << values[i];
  }
  return out.str();
}

static void write_checkpoint(const CandidateState& state, int completed_blocks,
                             std::uint64_t trials, const fs::path& path) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  fs::path temporary = path;
  temporary += ".tmp";
  std::ofstream out(temporary);
  if (!out) throw std::runtime_error("cannot write " + temporary.string());
  out << "candidate=" << state.candidate << "\n";
  out << "minimum_modulus=" << state.minimum_modulus << "\n";
  out << "completed_blocks=" << completed_blocks << "\n";
  out << "trials=" << trials << "\n";
  out << "covered=" << covered << "\n";
  out << "period=" << state.candidate << "\n";
  out << "prefix=" << join_ints(state.prefix, ',') << "\n";
  out << "cover=";
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) out << ';';
    first = false;
    out << a << '(' << m << ')';
  }
  out << "\n";
  out << "uncovered=";
  first = true;
  for (int x = 0; x < state.candidate; ++x) {
    if (counts[x] != 0) continue;
    if (!first) out << ',';
    first = false;
    out << x;
  }
  out << "\n";
  out.close();
  fs::rename(temporary, path);
}

static std::map<std::string, std::string> read_key_values(const fs::path& path) {
  std::ifstream in(path);
  std::map<std::string, std::string> values;
  std::string line;
  while (std::getline(in, line)) {
    auto equals = line.find('=');
    if (equals != std::string::npos) {
      values[line.substr(0, equals)] = line.substr(equals + 1);
    }
  }
  return values;
}

static std::map<int, int> parse_cover(const std::string& text) {
  std::map<int, int> cover;
  std::size_t start = 0;
  while (start < text.size()) {
    auto open = text.find('(', start);
    auto close = text.find(')', open);
    if (open == std::string::npos || close == std::string::npos) break;
    int residue = std::stoi(text.substr(start, open - start));
    int modulus = std::stoi(text.substr(open + 1, close - open - 1));
    cover[modulus] = residue;
    start = close + 1;
    if (start < text.size() && text[start] == ';') ++start;
  }
  return cover;
}

static void append_summary_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,block,block_moduli,covered,period,uncovered,trials,cover\n";
}

static std::string csv_quote(const std::string& text) {
  std::string escaped;
  for (char c : text) {
    if (c == '"') escaped += '"';
    escaped += c;
  }
  return '"' + escaped + '"';
}

static void append_summary(const fs::path& path, const CandidateState& state,
                           int block, const std::vector<int>& block_moduli,
                           std::uint64_t trials) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << block << ','
      << csv_quote(join_ints(block_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << csv_quote(cover.str()) << '\n';
}

static void append_refinement_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,after_block,window_blocks,mode,window_moduli,covered,period,uncovered,"
         "trials,improvement,cover\n";
}

static void append_refinement(const fs::path& path,
                              const CandidateState& state, int after_block,
                              const std::string& window_label,
                              const std::string& mode,
                              const std::vector<int>& window_moduli,
                              std::uint64_t trials, int improvement) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << after_block << ',' << window_label << ','
      << mode << ','
      << csv_quote(join_ints(window_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << improvement << ',' << csv_quote(cover.str()) << '\n';
}

static void verify_state(const CandidateState& state) {
  if (state.moduli.empty() || state.moduli.front() != state.minimum_modulus) {
    throw std::runtime_error("candidate is not divisible by the minimum modulus");
  }
  std::set<int> expected(state.moduli.begin(), state.moduli.end());
  for (const auto& [m, a] : state.selected) {
    if (!expected.count(m)) throw std::runtime_error("unexpected modulus");
    if (a < 0 || a >= m) throw std::runtime_error("invalid residue");
  }
  for (int m : state.prefix) {
    auto it = state.selected.find(m);
    if (it == state.selected.end() || it->second != m - 1) {
      throw std::runtime_error("invalid CRT prefix");
    }
  }
}

static BasinSolution make_basin_solution(
    const std::vector<int>& residues,
    const std::vector<std::uint16_t>& counts) {
  BasinSolution solution;
  solution.residues = residues;
  solution.covered = covered_count(counts);
  solution.uncovered.reserve(counts.size() - solution.covered);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) solution.uncovered.push_back(x);
  }
  return solution;
}

// Return both the best point seen and the endpoint of a temperature-controlled
// walk.  The endpoint may be slightly worse, which is intentional: it gives
// the archive access to nearby basins without ever replacing the elite.
static BasinTrialOutcome basin_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule, int walk_slack) {
  auto current_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(current_counts, moduli[i], seed_residues[i], +1);
  }
  auto current_residues = seed_residues;
  int current_value =
      coordinate_descent(moduli, current_residues, current_counts, rng);
  auto best_counts = current_counts;
  auto best_residues = current_residues;
  int best_value = current_value;

  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));
  walk_slack = std::max(0, walk_slack);

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-2, 2);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(7, ruin_max);
      int large_min = std::max(ruin_min, std::max(10, ruin_max / 2));
      std::bernoulli_distribution use_large(0.6);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }

    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    bool accept = value >= current_value;
    if (!accept && value >= best_value - walk_slack && walk_slack > 0) {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      double temperature =
          std::max(0.75, double(walk_slack) * (1.0 - 0.75 * progress));
      double probability = std::exp(double(value - current_value) / temperature);
      std::bernoulli_distribution admit(std::min(1.0, probability));
      accept = admit(rng);
    }
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 10 == 9) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }

  return BasinTrialOutcome{make_basin_solution(best_residues, best_counts),
                           make_basin_solution(current_residues,
                                               current_counts)};
}

static int uncovered_symmetric_distance(const BasinSolution& left,
                                        const BasinSolution& right) {
  int distance = 0;
  std::size_t i = 0;
  std::size_t j = 0;
  while (i < left.uncovered.size() || j < right.uncovered.size()) {
    if (j == right.uncovered.size() ||
        (i < left.uncovered.size() &&
         left.uncovered[i] < right.uncovered[j])) {
      ++distance;
      ++i;
    } else if (i == left.uncovered.size() ||
               right.uncovered[j] < left.uncovered[i]) {
      ++distance;
      ++j;
    } else {
      ++i;
      ++j;
    }
  }
  return distance;
}

static int residue_hamming_distance(const BasinSolution& left,
                                    const BasinSolution& right) {
  if (left.residues.size() != right.residues.size()) {
    throw std::runtime_error("basin residue size mismatch");
  }
  int distance = 0;
  for (int i = 0; i < static_cast<int>(left.residues.size()); ++i) {
    distance += left.residues[i] != right.residues[i];
  }
  return distance;
}

static std::vector<BasinSolution> select_basin_bank(
    std::vector<BasinSolution> pool, int basin_count, int basin_slack,
    int minimum_uncovered_distance, int minimum_residue_distance) {
  if (pool.empty()) throw std::runtime_error("empty basin candidate pool");
  std::sort(pool.begin(), pool.end(), [](const auto& left, const auto& right) {
    if (left.covered != right.covered) return left.covered > right.covered;
    if (left.uncovered != right.uncovered) {
      return left.uncovered < right.uncovered;
    }
    return left.residues < right.residues;
  });

  int best_covered = pool.front().covered;
  std::vector<BasinSolution> filtered;
  std::set<std::vector<int>> exact_residue_sets;
  for (auto& solution : pool) {
    if (solution.covered < best_covered - basin_slack) continue;
    if (!exact_residue_sets.insert(solution.residues).second) continue;
    filtered.push_back(std::move(solution));
  }

  std::vector<BasinSolution> selected;
  selected.reserve(std::min<int>(basin_count, filtered.size()));
  for (const auto& candidate : filtered) {
    bool too_close = false;
    for (const auto& kept : selected) {
      int uncovered_distance =
          uncovered_symmetric_distance(candidate, kept);
      int residue_distance = residue_hamming_distance(candidate, kept);
      if (uncovered_distance < minimum_uncovered_distance &&
          residue_distance < minimum_residue_distance) {
        too_close = true;
        break;
      }
    }
    if (!too_close) selected.push_back(candidate);
    if (static_cast<int>(selected.size()) == basin_count) break;
  }

  // If the diversity thresholds are too strict, fill the remaining positions
  // with the best exact-distinct solutions instead of shrinking the bank.
  if (static_cast<int>(selected.size()) < basin_count) {
    std::set<std::vector<int>> already;
    for (const auto& solution : selected) already.insert(solution.residues);
    for (const auto& candidate : filtered) {
      if (!already.insert(candidate.residues).second) continue;
      selected.push_back(candidate);
      if (static_cast<int>(selected.size()) == basin_count) break;
    }
  }
  return selected;
}

static BasinSolution basin_solution_from_state(
    const CandidateState& state, const std::vector<int>& free_moduli) {
  std::vector<int> residues;
  residues.reserve(free_moduli.size());
  for (int modulus : free_moduli) {
    auto found = state.selected.find(modulus);
    if (found == state.selected.end()) {
      throw std::runtime_error("basin search requires a complete checkpoint");
    }
    residues.push_back(found->second);
  }
  return make_basin_solution(residues,
                             coverage_counts(state.candidate, state.selected));
}

static void apply_basin_solution(CandidateState& state,
                                 const std::vector<int>& free_moduli,
                                 const BasinSolution& solution) {
  if (free_moduli.size() != solution.residues.size()) {
    throw std::runtime_error("cannot apply basin with wrong residue count");
  }
  for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
    state.selected[free_moduli[i]] = solution.residues[i];
  }
}

static int load_basin_epoch(const fs::path& bank_dir) {
  fs::path epoch_path = bank_dir / "epoch.txt";
  if (!fs::exists(epoch_path)) return 0;
  auto values = read_key_values(epoch_path);
  auto found = values.find("completed_epochs");
  return found == values.end() ? 0 : std::stoi(found->second);
}

static std::vector<BasinSolution> load_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli, const fs::path& bank_dir,
    int maximum_count) {
  std::vector<BasinSolution> bank;
  for (int index = 0; index < maximum_count; ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    fs::path path = bank_dir / name.str();
    if (!fs::exists(path)) continue;
    CandidateState state = template_state;
    auto values = read_key_values(path);
    state.selected = parse_cover(values.at("cover"));
    verify_state(state);
    bank.push_back(basin_solution_from_state(state, free_moduli));
  }
  return bank;
}

static void write_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli,
    const std::vector<BasinSolution>& bank, int blocks, int epoch,
    std::uint64_t cumulative_trials, const fs::path& bank_dir,
    const fs::path& history_path) {
  fs::create_directories(bank_dir);
  fs::path index_path = bank_dir / "seed_bank.csv";
  fs::path temporary_index = index_path;
  temporary_index += ".tmp";
  std::ofstream index_out(temporary_index);
  index_out << "epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,"
               "residue_distance_to_elite,checkpoint,uncovered_points\n";
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    CandidateState state = template_state;
    apply_basin_solution(state, free_moduli, bank[index]);
    write_checkpoint(state, blocks, cumulative_trials, bank_dir / name.str());
    index_out << epoch << ',' << index << ',' << bank[index].covered << ','
              << template_state.candidate - bank[index].covered << ','
              << uncovered_symmetric_distance(bank[index], bank.front()) << ','
              << residue_hamming_distance(bank[index], bank.front()) << ','
              << name.str() << ','
              << csv_quote(join_ints(bank[index].uncovered, ';')) << '\n';
  }
  index_out.close();
  fs::rename(temporary_index, index_path);
  fs::copy_file(index_path, bank_dir / "seed_bank.log",
                fs::copy_options::overwrite_existing);

  if (!fs::exists(history_path)) {
    std::ofstream header(history_path);
    header << "epoch,bank_size,best_covered,best_uncovered,worst_covered,"
              "trials,bank_uncovered_counts\n";
  }
  std::ostringstream uncovered_counts;
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    if (index) uncovered_counts << ';';
    uncovered_counts << template_state.candidate - bank[index].covered;
  }
  std::ofstream history(history_path, std::ios::app);
  history << epoch << ',' << bank.size() << ',' << bank.front().covered << ','
          << template_state.candidate - bank.front().covered << ','
          << bank.back().covered << ',' << cumulative_trials << ','
          << csv_quote(uncovered_counts.str()) << '\n';
  history.close();
  fs::path history_log = history_path;
  history_log.replace_extension(".log");
  fs::copy_file(history_path, history_log,
                fs::copy_options::overwrite_existing);

  fs::path epoch_path = bank_dir / "epoch.txt";
  fs::path temporary_epoch = epoch_path;
  temporary_epoch += ".tmp";
  std::ofstream epoch_out(temporary_epoch);
  epoch_out << "completed_epochs=" << epoch << '\n';
  epoch_out << "cumulative_trials=" << cumulative_trials << '\n';
  epoch_out.close();
  fs::rename(temporary_epoch, epoch_path);
}

static void run_basin_search(const Config& config, CandidateState& state,
                             const std::vector<int>& free_moduli, int blocks,
                             const fs::path& checkpoint) {
  fs::path bank_dir = config.output_dir / "seed_bank";
  fs::path history_path = config.output_dir / "basin_history.csv";
  int completed_epochs = config.resume ? load_basin_epoch(bank_dir) : 0;
  std::vector<BasinSolution> bank;
  if (config.resume && completed_epochs > 0) {
    bank = load_basin_bank(state, free_moduli, bank_dir, config.basin_count);
  }
  if (bank.empty()) bank.push_back(basin_solution_from_state(state, free_moduli));
  for (const fs::path& seed_path : config.basin_seed_checkpoints) {
    auto values = read_key_values(seed_path);
    if (std::stoi(values.at("candidate")) != state.candidate) {
      throw std::runtime_error("basin seed candidate mismatch: " +
                               seed_path.string());
    }
    CandidateState seed_state = state;
    seed_state.selected = parse_cover(values.at("cover"));
    verify_state(seed_state);
    bank.push_back(basin_solution_from_state(seed_state, free_moduli));
  }
  std::sort(bank.begin(), bank.end(), [](const auto& left, const auto& right) {
    return left.covered > right.covered;
  });

  CandidateState base_state = state;
  for (int modulus : free_moduli) base_state.selected.erase(modulus);
  auto base_counts = coverage_counts(state.candidate, base_state.selected);
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::uint64_t trials_per_epoch =
      std::uint64_t(config.basin_count) * config.basin_trials_per_seed;

  std::cout << state.candidate << ": basin search bank="
            << config.basin_count << ", epochs=" << config.basin_epochs
            << ", trials/epoch=" << trials_per_epoch
            << ", starting_bank=" << bank.size()
            << ", completed_epochs=" << completed_epochs << std::endl;

  for (int epoch = completed_epochs + 1; epoch <= config.basin_epochs; ++epoch) {
    std::vector<BasinSolution> pool = bank;
    std::mutex pool_mutex;
    std::mutex output_mutex;
    std::atomic<std::uint64_t> next_trial{0};
    std::atomic<std::uint64_t> finished_trials{0};
    std::atomic<int> epoch_best{bank.front().covered};
    auto started = std::chrono::steady_clock::now();

    auto worker = [&](int thread_index) {
      while (true) {
        std::uint64_t trial_index = next_trial.fetch_add(1);
        if (trial_index >= trials_per_epoch ||
            epoch_best.load(std::memory_order_relaxed) == state.candidate) {
          break;
        }
        int parent_index = trial_index % bank.size();
        std::uint64_t mixed_seed = config.seed;
        mixed_seed ^= std::uint64_t(state.candidate) * 0x9E3779B97F4A7C15ULL;
        mixed_seed ^= std::uint64_t(epoch) * 0xBF58476D1CE4E5B9ULL;
        mixed_seed ^= std::uint64_t(parent_index + 1) * 0x94D049BB133111EBULL;
        mixed_seed ^= (trial_index + 1) * 0xD6E8FEB86659FD93ULL;
        mixed_seed ^= std::uint64_t(thread_index + 1) * 0xA0761D6478BD642FULL;
        std::mt19937_64 rng(mixed_seed);

        std::string schedule;
        int ruin_min = 2;
        int ruin_max = std::min<int>(
            free_moduli.size(),
            std::max(8, static_cast<int>(free_moduli.size()) / 2));
        if (trial_index % 3 == 0) {
          schedule = "medium";
          ruin_min = std::min<int>(7, free_moduli.size());
          ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(ruin_min,
                       std::min(24,
                                static_cast<int>(free_moduli.size()) / 4)));
        } else if (trial_index % 3 == 1) {
          schedule = "large_to_small";
        } else {
          schedule = "mixed";
        }

        BasinTrialOutcome outcome = basin_perturbation_trial(
            base_counts, free_moduli, bank[parent_index].residues, rng,
            config.refine_steps, ruin_min, ruin_max, schedule,
            config.basin_walk_slack);
        int local_best = outcome.best.covered;
        int observed = epoch_best.load(std::memory_order_relaxed);
        while (local_best > observed &&
               !epoch_best.compare_exchange_weak(observed, local_best)) {
        }
        {
          std::lock_guard<std::mutex> lock(pool_mutex);
          pool.push_back(std::move(outcome.endpoint));
          pool.push_back(std::move(outcome.best));
        }
        std::uint64_t finished = finished_trials.fetch_add(1) + 1;
        if (config.progress_every > 0 &&
            finished % config.progress_every == 0) {
          double seconds = std::chrono::duration<double>(
                               std::chrono::steady_clock::now() - started)
                               .count();
          std::lock_guard<std::mutex> lock(output_mutex);
          std::cout << "PROGRESS candidate=" << state.candidate
                    << " phase=basin epoch=" << epoch << '/'
                    << config.basin_epochs << " trial=" << finished << '/'
                    << trials_per_epoch << " best="
                    << epoch_best.load(std::memory_order_relaxed) << '/'
                    << state.candidate << " source_bank=" << bank.size()
                    << " elapsed=" << std::fixed << std::setprecision(1)
                    << seconds << "s" << std::endl;
        }
      }
    };

    std::vector<std::thread> workers;
    for (int thread = 0; thread < thread_count; ++thread) {
      workers.emplace_back(worker, thread);
    }
    for (auto& thread : workers) thread.join();

    bank = select_basin_bank(std::move(pool), config.basin_count,
                             config.basin_slack,
                             config.basin_min_uncovered_distance,
                             config.basin_min_residue_distance);
    std::uint64_t cumulative_trials =
        std::uint64_t(epoch) * trials_per_epoch;
    write_basin_bank(state, free_moduli, bank, blocks, epoch,
                     cumulative_trials, bank_dir, history_path);
    apply_basin_solution(state, free_moduli, bank.front());
    write_checkpoint(state, blocks, cumulative_trials, checkpoint);

    std::cout << state.candidate << " basin epoch " << epoch << '/'
              << config.basin_epochs << " frozen: bank=" << bank.size()
              << ", best=" << bank.front().covered << '/' << state.candidate
              << ", uncovered=" << state.candidate - bank.front().covered
              << ", worst_bank_uncovered="
              << state.candidate - bank.back().covered << std::endl;
    if (bank.front().covered == state.candidate) break;
  }
}

static Config parse_args(int argc, char** argv) {
  Config config;
  for (int i = 1; i < argc; ++i) {
    std::string arg = argv[i];
    auto value = [&]() -> std::string {
      if (i + 1 >= argc) throw std::runtime_error("missing value for " + arg);
      return argv[++i];
    };
    if (arg == "--candidate") {
      config.candidates = {std::stoi(value())};
    } else if (arg == "--minimum-modulus") {
      config.minimum_modulus = std::stoi(value());
    } else if (arg == "--block-size") {
      config.block_size = std::stoi(value());
    } else if (arg == "--block-count") {
      config.block_count = std::stoi(value());
    } else if (arg == "--prefix-depth") {
      config.prefix_depth = std::stoi(value());
    } else if (arg == "--threads") {
      config.threads = std::stoi(value());
    } else if (arg == "--trials-per-thread") {
      config.trials_per_thread = std::stoi(value());
    } else if (arg == "--ils-steps") {
      config.ils_steps = std::stoi(value());
    } else if (arg == "--adjacent-refine") {
      config.adjacent_refine = true;
    } else if (arg == "--subset-refine") {
      config.subset_refine = true;
    } else if (arg == "--randomized-refine") {
      config.randomized_refine = true;
    } else if (arg == "--final-refine") {
      config.final_refine = true;
    } else if (arg == "--final-refine-mode") {
      config.final_refine_mode = value();
    } else if (arg == "--max-refine-blocks") {
      config.max_refine_blocks = std::stoi(value());
    } else if (arg == "--refine-trials-per-thread") {
      config.refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--final-refine-trials-per-thread") {
      config.final_refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--refine-steps") {
      config.refine_steps = std::stoi(value());
    } else if (arg == "--revisit-rounds") {
      config.revisit_rounds = std::stoi(value());
    } else if (arg == "--random-revisit-windows") {
      config.random_revisit_windows = std::stoi(value());
    } else if (arg == "--structured-refine-bases") {
      std::stringstream stream(value());
      std::string item;
      while (std::getline(stream, item, ',')) {
        if (item.empty()) continue;
        config.structured_refine_bases.push_back(std::stoi(item));
      }
    } else if (arg == "--basin-search") {
      config.basin_search = true;
    } else if (arg == "--basin-count") {
      config.basin_count = std::stoi(value());
    } else if (arg == "--basin-epochs") {
      config.basin_epochs = std::stoi(value());
    } else if (arg == "--basin-trials-per-seed") {
      config.basin_trials_per_seed = std::stoi(value());
    } else if (arg == "--basin-slack") {
      config.basin_slack = std::stoi(value());
    } else if (arg == "--basin-walk-slack") {
      config.basin_walk_slack = std::stoi(value());
    } else if (arg == "--basin-min-uncovered-distance") {
      config.basin_min_uncovered_distance = std::stoi(value());
    } else if (arg == "--basin-min-residue-distance") {
      config.basin_min_residue_distance = std::stoi(value());
    } else if (arg == "--basin-seed-checkpoint") {
      config.basin_seed_checkpoints.push_back(value());
    } else if (arg == "--progress-every") {
      config.progress_every = std::stoi(value());
    } else if (arg == "--seed") {
      config.seed = std::stoull(value());
    } else if (arg == "--output-dir") {
      config.output_dir = value();
    } else if (arg == "--resume") {
      config.resume = true;
    } else {
      throw std::runtime_error("unknown argument: " + arg);
    }
  }
  if (config.minimum_modulus < 2 || config.block_size <= 0 ||
      config.block_count < 0 ||
      config.prefix_depth <= 0 ||
      config.trials_per_thread <= 0 || config.ils_steps < 0 ||
      config.refine_trials_per_thread <= 0 ||
      config.final_refine_trials_per_thread < 0 || config.refine_steps < 0 ||
      config.max_refine_blocks < 2 || config.revisit_rounds < 0 ||
      config.random_revisit_windows < 0 ||
      config.basin_count <= 0 || config.basin_epochs < 0 ||
      config.basin_trials_per_seed <= 0 || config.basin_slack < 0 ||
      config.basin_walk_slack < 0 ||
      config.basin_min_uncovered_distance < 0 ||
      config.basin_min_residue_distance < 0 ||
      config.progress_every < 0) {
    throw std::runtime_error("search parameters must be positive");
  }
  if (std::any_of(config.structured_refine_bases.begin(),
                  config.structured_refine_bases.end(),
                  [](int base) { return base < 2; })) {
    throw std::runtime_error("structured refinement bases must be at least 2");
  }
  if (config.final_refine_mode != "all" &&
      config.final_refine_mode != "small" &&
      config.final_refine_mode != "medium" &&
      config.final_refine_mode != "large_to_small" &&
      config.final_refine_mode != "mixed") {
    throw std::runtime_error("invalid final refinement mode");
  }
  return config;
}

int main(int argc, char** argv) {
  try {
    Config config = parse_args(argc, argv);
    fs::create_directories(config.output_dir);
    fs::path summary = config.output_dir / "block_results.csv";
    append_summary_header(summary);
    fs::path refinement_summary =
        config.output_dir / "refinement_results.csv";
    if (config.adjacent_refine || config.subset_refine ||
        config.randomized_refine || config.revisit_rounds > 0 ||
        config.random_revisit_windows > 0 ||
        !config.structured_refine_bases.empty() ||
        config.final_refine) {
      append_refinement_header(refinement_summary);
    }

    for (int candidate : config.candidates) {
      CandidateState state;
      state.candidate = candidate;
      state.minimum_modulus = config.minimum_modulus;
      state.moduli = divisors_at_least(candidate, config.minimum_modulus);
      int prefix_depth = std::min<int>(config.prefix_depth, state.moduli.size());
      std::vector<int> prefix_input(state.moduli.begin(),
                                    state.moduli.begin() + prefix_depth);
      state.prefix = maximum_crt_prefix(prefix_input);
      for (int m : state.prefix) state.selected[m] = m - 1;

      std::vector<int> free_moduli;
      for (int m : state.moduli) {
        if (!state.selected.count(m)) free_moduli.push_back(m);
      }
      fs::path checkpoint =
          config.output_dir / (std::to_string(candidate) + "_checkpoint.txt");
      int completed_blocks = 0;
      if (config.resume && fs::exists(checkpoint)) {
        auto values = read_key_values(checkpoint);
        if (std::stoi(values.at("candidate")) != candidate) {
          throw std::runtime_error("checkpoint candidate mismatch");
        }
        auto stored_minimum = values.find("minimum_modulus");
        if (stored_minimum != values.end() &&
            std::stoi(stored_minimum->second) != config.minimum_modulus) {
          throw std::runtime_error("checkpoint minimum modulus mismatch");
        }
        completed_blocks = std::stoi(values.at("completed_blocks"));
        state.selected = parse_cover(values.at("cover"));
      }
      verify_state(state);

      long long prefix_product = 1;
      for (int m : state.prefix) prefix_product *= m;
      std::cout << candidate << ": minimum modulus=" << config.minimum_modulus
                << ", moduli=" << state.moduli.size()
                << ", prefix=" << join_ints(state.prefix, ',')
                << ", CRT product=" << prefix_product
                << ", free=" << free_moduli.size() << std::endl;

      std::vector<std::vector<int>> block_partition;
      if (config.block_count > 0) {
        if (config.block_count > static_cast<int>(free_moduli.size())) {
          throw std::runtime_error("block count exceeds free moduli");
        }
        int base_size = free_moduli.size() / config.block_count;
        int larger_blocks = free_moduli.size() % config.block_count;
        int begin = 0;
        for (int block = 0; block < config.block_count; ++block) {
          int size = base_size + (block < larger_blocks ? 1 : 0);
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + begin + size);
          begin += size;
        }
      } else {
        int blocks = (free_moduli.size() + config.block_size - 1) /
                     config.block_size;
        for (int block = 0; block < blocks; ++block) {
          int begin = block * config.block_size;
          int end =
              std::min<int>(begin + config.block_size, free_moduli.size());
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + end);
        }
      }
      int blocks = block_partition.size();
      std::cout << candidate << ": block sizes=";
      for (int block = 0; block < blocks; ++block) {
        if (block) std::cout << ',';
        std::cout << block_partition[block].size();
      }
      std::cout << std::endl;

      auto refine_moduli = [&](const std::vector<int>& window_moduli,
                               const std::string& window_label,
                               int after_block) {
        if (window_moduli.empty()) return;
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(window_moduli.size());
        for (int m : window_moduli) {
          seed_residues.push_back(state.selected.at(m));
          base_state.selected.erase(m);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);

        std::vector<std::string> modes =
            (config.subset_refine || config.randomized_refine)
                ? std::vector<std::string>{"large_to_small", "mixed"}
                : std::vector<std::string>{"small", "large"};
        std::uint64_t total_trials = 0;
        for (const std::string& mode : modes) {
          seed_residues.clear();
          for (int m : window_moduli) {
            seed_residues.push_back(state.selected.at(m));
          }
          int ruin_min = 2;
          int ruin_max = std::min<int>(6, window_moduli.size());
          if (mode == "large") {
            ruin_min =
                std::max(8, static_cast<int>(window_moduli.size()) / 4);
            ruin_max = std::max(
                ruin_min, static_cast<int>(window_moduli.size()) / 2);
          } else if (mode == "large_to_small" || mode == "mixed") {
            ruin_max = std::min<int>(
                window_moduli.size(),
                std::max(8, static_cast<int>(window_moduli.size()) / 2));
          }
          int before = covered_count(coverage_counts(candidate, state.selected));
          SearchResult refined = search_seeded_refinement(
              refine_base, window_moduli, seed_residues, config, candidate,
              after_block, window_label, mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(window_moduli.size()); ++i) {
            state.selected[window_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, after_block,
                            window_label, mode, window_moduli,
                            refined.trials, refined.covered - before);
          std::cout << candidate << " refine " << window_label << ' '
                    << mode << " frozen: covered=" << refined.covered << '/'
                    << candidate << ", improvement="
                    << refined.covered - before << std::endl;
          total_trials += refined.trials;
        }
        write_checkpoint(state, after_block, total_trials, checkpoint);
      };

      auto refine_window = [&](const std::vector<int>& block_indices,
                               int after_block) {
        std::vector<int> window_moduli;
        std::ostringstream label;
        for (int index : block_indices) {
          if (label.tellp() > 0) label << '+';
          label << index + 1;
          window_moduli.insert(window_moduli.end(),
                               block_partition[index].begin(),
                               block_partition[index].end());
        }
        refine_moduli(window_moduli, label.str(), after_block);
      };

      for (int block = completed_blocks; block < blocks; ++block) {
        const std::vector<int>& block_moduli = block_partition[block];
        auto base_counts = coverage_counts(candidate, state.selected);
        SearchResult result = search_block(base_counts, block_moduli, config,
                                           candidate, block + 1);
        if (result.residues.size() != block_moduli.size()) {
          throw std::runtime_error("search produced incomplete block");
        }
        for (int i = 0; i < static_cast<int>(block_moduli.size()); ++i) {
          state.selected[block_moduli[i]] = result.residues[i];
        }
        verify_state(state);
        write_checkpoint(state, block + 1, result.trials, checkpoint);
        append_summary(summary, state, block + 1, block_moduli, result.trials);
        std::cout << candidate << " block " << block + 1
                  << " frozen: covered=" << result.covered << '/' << candidate
                  << ", uncovered=" << candidate - result.covered << std::endl;

        if (config.subset_refine && block >= 1) {
          // Every requested subset is visited exactly once, when its latest
          // block is first available.  Selecting r-1 earlier blocks and then
          // appending the current block covers non-adjacent windows as well as
          // full 4-, 5-, or 6-block joint refinements.
          int maximum_size =
              std::min(config.max_refine_blocks, block + 1);
          for (int subset_size = 2; subset_size <= maximum_size;
               ++subset_size) {
            std::vector<int> chosen;
            std::function<void(int, int)> enumerate = [&](int start,
                                                          int remaining) {
              if (remaining == 0) {
                auto indices = chosen;
                indices.push_back(block);
                refine_window(indices, block + 1);
                return;
              }
              for (int index = start; index <= block - remaining; ++index) {
                chosen.push_back(index);
                enumerate(index + 1, remaining - 1);
                chosen.pop_back();
              }
            };
            enumerate(0, subset_size - 1);
          }
        } else if (config.adjacent_refine && block >= 1) {
          refine_window({block - 1, block}, block + 1);
        }
      }

      // After the one-way construction, repeatedly reopen neighboring layers.
      // Alternating reverse and forward scans lets later large moduli influence
      // early decisions without jointly releasing the entire (large) model.
      for (int round = 0; round < config.revisit_rounds; ++round) {
        bool reverse = round % 2 == 0;
        std::cout << candidate << ": revisit round " << round + 1 << '/'
                  << config.revisit_rounds
                  << (reverse ? " reverse" : " forward") << std::endl;
        if (reverse) {
          for (int left = blocks - 2; left >= 0; --left) {
            refine_window({left, left + 1}, blocks);
          }
        } else {
          for (int left = 0; left + 1 < blocks; ++left) {
            refine_window({left, left + 1}, blocks);
          }
        }
      }

      // Reopen randomly ordered two- or three-block windows.  When the full
      // pair/triple subset pass is enabled these are intentional revisits from
      // a later incumbent, rather than missing combinations.
      if (config.random_revisit_windows > 0) {
        std::mt19937_64 window_rng(
            config.seed ^ (std::uint64_t(candidate) * 0xD6E8FEB86659FD93ULL) ^
            (std::uint64_t(blocks) * 0xA5A3564E27F8862FULL));
        std::cout << candidate << ": random block revisits="
                  << config.random_revisit_windows << std::endl;
        for (int visit = 0; visit < config.random_revisit_windows; ++visit) {
          int size = blocks >= 3 ? 2 + static_cast<int>(window_rng() & 1ULL) : 2;
          size = std::min(size, blocks);
          std::vector<int> indices(blocks);
          std::iota(indices.begin(), indices.end(), 0);
          std::shuffle(indices.begin(), indices.end(), window_rng);
          indices.resize(size);
          std::sort(indices.begin(), indices.end());
          refine_window(indices, blocks);
        }
      }

      // Arithmetic-structure windows: jointly reopen every free modulus
      // divisible by a requested base such as 2, 25, 7*13, or 7*13*17.
      for (int base : config.structured_refine_bases) {
        if (candidate % base != 0) {
          throw std::runtime_error("structured refinement base does not divide candidate");
        }
        std::vector<int> group;
        for (int modulus : free_moduli) {
          if (modulus % base == 0) group.push_back(modulus);
        }
        if (group.size() < 2) {
          std::cout << candidate << ": structured refine multiples_" << base
                    << " skipped (size=" << group.size() << ')' << std::endl;
          continue;
        }
        std::cout << candidate << ": structured refine multiples_" << base
                  << " size=" << group.size() << std::endl;
        refine_moduli(group, "multiples_" + std::to_string(base), blocks);
      }

      if (config.final_refine) {
        for (int modulus : free_moduli) {
          if (!state.selected.count(modulus)) {
            throw std::runtime_error(
                "final refinement requires all blocks to be complete");
          }
        }
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(free_moduli.size());
        for (int modulus : free_moduli) {
          seed_residues.push_back(state.selected.at(modulus));
          base_state.selected.erase(modulus);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);
        Config final_refine_config = config;
        if (config.final_refine_trials_per_thread > 0) {
          final_refine_config.refine_trials_per_thread =
              config.final_refine_trials_per_thread;
        }
        std::uint64_t total_trials = 0;
        std::vector<std::string> final_modes =
            config.final_refine_mode == "all"
                ? std::vector<std::string>{"medium", "large_to_small", "mixed"}
                : std::vector<std::string>{config.final_refine_mode};
        for (const std::string& mode : final_modes) {
          seed_residues.clear();
          for (int modulus : free_moduli) {
            seed_residues.push_back(state.selected.at(modulus));
          }
          int before =
              covered_count(coverage_counts(candidate, state.selected));
          int ruin_min = 2;
          int ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(8, static_cast<int>(free_moduli.size()) / 2));
          if (mode == "medium") {
            ruin_min = std::min<int>(7, free_moduli.size());
            ruin_max = std::min<int>(
                free_moduli.size(),
                std::max(ruin_min,
                         std::min(24,
                                  static_cast<int>(free_moduli.size()) / 4)));
          } else if (mode == "small") {
            ruin_max = std::min<int>(6, free_moduli.size());
          }
          SearchResult refined = search_seeded_refinement(
              refine_base, free_moduli, seed_residues, final_refine_config,
              candidate,
              blocks, "all", mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
            state.selected[free_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, blocks, "all", mode,
                            free_moduli, refined.trials,
                            refined.covered - before);
          std::cout << candidate << " final refine " << mode
                    << " frozen: covered=" << refined.covered << '/'
                    << candidate
                    << ", improvement=" << refined.covered - before
                    << std::endl;
          total_trials += refined.trials;
          if (refined.covered == candidate) break;
        }
        write_checkpoint(state, blocks, total_trials, checkpoint);
      }

      if (config.basin_search) {
        run_basin_search(config, state, free_moduli, blocks, checkpoint);
      }
    }
  } catch (const std::exception& error) {
    std::cerr << "error: " << error.what() << std::endl;
    return 1;
  }
  return 0;
}


==> anc/supplementary/historical_records/project/research/exclusion/run_m10_deep_balanced_revisit.py <==
#!/usr/bin/env python3
"""Deep balanced-block search with repeated randomized revisits for m=10."""

from __future__ import annotations

import argparse
import csv
from datetime import datetime
from pathlib import Path
import re
import subprocess
import time


ROOT = Path(__file__).resolve().parent
EXPLORATION = ROOT.parent / "m8_layered_exploration"
EXECUTABLE = EXPLORATION / "iterative_block_cover_m8"
VERIFIER = EXPLORATION / "verify_record_checkpoint.py"
CANDIDATES = [665_280, 302_400, 604_800, 907_200]
BLOCK_COUNTS = {665_280: 12, 302_400: 9, 604_800: 10, 907_200: 11}
PREVIOUS_UNCOVERED = {665_280: 1402, 302_400: 1440, 604_800: 1576, 907_200: 1846}
BEST_RE = re.compile(
    r"^(\d+) (block (\d+)|refine ([^ ]+) ([^:]+)): best=(\d+)/(\d+), "
    r"trial=(\d+), elapsed=([0-9.]+)s$"
)


def read_checkpoint(path: Path) -> dict[str, str]:
    if not path.exists():
        return {}
    return dict(
        line.split("=", 1)
        for line in path.read_text().splitlines()
        if "=" in line
    )


def write_status(
    output_dir: Path,
    outcomes: list[dict[str, object]],
    current: dict[str, object] | None,
) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    csv_path = output_dir / "summary.csv"
    temporary = csv_path.with_suffix(".csv.tmp")
    fields = [
        "candidate", "block_count", "block_sizes", "status", "covered",
        "uncovered", "previous_uncovered", "improvement", "runtime_s",
        "verified", "directory",
    ]
    with temporary.open("w", newline="") as file:
        writer = csv.DictWriter(file, fieldnames=fields)
        writer.writeheader()
        writer.writerows(outcomes)
    temporary.replace(csv_path)
    mirror = output_dir / "summary.log"
    mirror_temporary = mirror.with_suffix(".log.tmp")
    mirror_temporary.write_bytes(csv_path.read_bytes())
    mirror_temporary.replace(mirror)

    lines = [
        f"updated={datetime.now().astimezone().isoformat(timespec='seconds')}",
        f"completed={len(outcomes)}/{len(CANDIDATES)}",
    ]
    if current is None:
        lines.append("state=complete_or_stopped")
    else:
        lines.extend(f"{key}={value}" for key, value in current.items())
    status = output_dir / "status.log"
    status_temporary = status.with_suffix(".log.tmp")
    status_temporary.write_text("\n".join(lines) + "\n")
    status_temporary.replace(status)


def write_progress(
    output_dir: Path,
    completed: int,
    current: dict[str, object],
) -> None:
    preferred = [
        "state", "verified_covers", "best_record_L", "current_L", "stage",
        "revisit_round", "direction",
        "block", "window", "mode", "trial", "covered", "uncovered",
        "elapsed", "block_count", "block_sizes",
    ]
    lines = [
        f"updated={datetime.now().astimezone().isoformat(timespec='seconds')}",
        f"completed_candidates={completed}/{len(CANDIDATES)}",
    ]
    lines.extend(
        f"{key}={current[key]}" for key in preferred if key in current
    )
    progress = output_dir / "progress.log"
    temporary = progress.with_suffix(".log.tmp")
    temporary.write_text("\n".join(lines) + "\n")
    temporary.replace(progress)


def update_live_progress(line: str, current: dict[str, object]) -> bool:
    text = line.strip()
    if text.startswith("PROGRESS "):
        fields = dict(
            token.split("=", 1)
            for token in text.removeprefix("PROGRESS ").split()
            if "=" in token
        )
        phase = fields.get("phase")
        if phase == "block":
            current["stage"] = "initial_block"
            current["block"] = fields["block"]
            current.pop("window", None)
            current.pop("mode", None)
        else:
            window = fields.get("window", "")
            if window == "all":
                current["stage"] = "final_global_refine"
            elif current.get("stage") != "revisit":
                current["stage"] = "adjacent_refine"
            current["window"] = window
            current["mode"] = fields.get("mode", "")
        current["trial"] = fields.get("trial", "")
        current["covered"] = fields.get("best", "")
        if "/" in str(current["covered"]):
            covered, period = map(int, str(current["covered"]).split("/"))
            current["uncovered"] = period - covered
        current["elapsed"] = fields.get("elapsed", "")
        return True

    revisit = re.search(
        r": revisit round (\d+)/(\d+) (reverse|forward)$", text
    )
    if revisit:
        current["stage"] = "revisit"
        current["revisit_round"] = f"{revisit.group(1)}/{revisit.group(2)}"
        current["direction"] = revisit.group(3)
        current.pop("trial", None)
        return True

    match = BEST_RE.match(text)
    if match:
        if match.group(3):
            current["stage"] = "initial_block"
            current["block"] = match.group(3)
        else:
            window = match.group(4)
            if window == "all":
                current["stage"] = "final_global_refine"
            elif current.get("stage") != "revisit":
                current["stage"] = "adjacent_refine"
            current["window"] = window
            current["mode"] = match.group(5)
        current["covered"] = f"{match.group(6)}/{match.group(7)}"
        current["uncovered"] = int(match.group(7)) - int(match.group(6))
        current["trial"] = match.group(8)
        current["elapsed"] = match.group(9) + "s"
        return True
    return False


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--threads", type=int, default=10)
    parser.add_argument("--trials-per-thread", type=int, default=200)
    parser.add_argument("--ils-steps", type=int, default=32)
    parser.add_argument("--refine-trials-per-thread", type=int, default=200)
    parser.add_argument("--refine-steps", type=int, default=28)
    parser.add_argument("--revisit-rounds", type=int, default=3)
    parser.add_argument("--progress-every", type=int, default=100)
    parser.add_argument("--seed", type=int, default=20260814)
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=EXPLORATION / "m10_deep_balanced_revisit",
    )
    parser.add_argument("--resume", action="store_true")
    args = parser.parse_args()
    output_dir = args.output_dir.resolve()
    output_dir.mkdir(parents=True, exist_ok=True)

    outcomes: list[dict[str, object]] = []
    for candidate in CANDIDATES:
        candidate_dir = output_dir / str(candidate)
        checkpoint = candidate_dir / f"{candidate}_checkpoint.txt"
        marker = candidate_dir / "verified_complete.marker"
        if args.resume and marker.exists():
            values = read_checkpoint(checkpoint)
            covered = int(values["covered"])
            uncovered = candidate - covered
            outcomes.append(
                {
                    "candidate": candidate,
                    "block_count": BLOCK_COUNTS[candidate],
                    "block_sizes": marker.read_text().strip().split("\n", 1)[0],
                    "status": "cover" if uncovered == 0 else "partial",
                    "covered": covered,
                    "uncovered": uncovered,
                    "previous_uncovered": PREVIOUS_UNCOVERED[candidate],
                    "improvement": PREVIOUS_UNCOVERED[candidate] - uncovered,
                    "runtime_s": "resumed",
                    "verified": "yes",
                    "directory": candidate_dir,
                }
            )
            write_status(output_dir, outcomes, None)
            continue

        candidate_dir.mkdir(parents=True, exist_ok=True)
        current = {
            "state": "running",
            "current_L": candidate,
            "stage": "starting",
            "block_count": BLOCK_COUNTS[candidate],
            "initial_trials_per_thread": args.trials_per_thread,
            "refine_trials_per_thread": args.refine_trials_per_thread,
            "revisit_rounds": args.revisit_rounds,
        }
        write_status(output_dir, outcomes, current)
        write_progress(output_dir, len(outcomes), current)
        command = [
            str(EXECUTABLE),
            "--minimum-modulus", "10",
            "--candidate", str(candidate),
            "--block-count", str(BLOCK_COUNTS[candidate]),
            "--prefix-depth", "25",
            "--threads", str(args.threads),
            "--trials-per-thread", str(args.trials_per_thread),
            "--ils-steps", str(args.ils_steps),
            "--adjacent-refine",
            "--randomized-refine",
            "--refine-trials-per-thread", str(args.refine_trials_per_thread),
            "--refine-steps", str(args.refine_steps),
            "--revisit-rounds", str(args.revisit_rounds),
            "--progress-every", str(args.progress_every),
            "--final-refine",
            "--final-refine-mode", "mixed",
            "--seed", str(args.seed + candidate),
            "--output-dir", str(candidate_dir),
        ]
        if args.resume and checkpoint.exists():
            command.append("--resume")

        console_path = candidate_dir / "console.log"
        started = time.perf_counter()
        with console_path.open("a") as console:
            process = subprocess.Popen(
                command,
                cwd=EXPLORATION,
                text=True,
                stdout=subprocess.PIPE,
                stderr=subprocess.STDOUT,
                bufsize=1,
            )
            assert process.stdout is not None
            for line in process.stdout:
                print(line, end="", flush=True)
                console.write(line)
                console.flush()
                if "block sizes=" in line:
                    current["block_sizes"] = line.strip().split("block sizes=", 1)[1]
                if "frozen: covered=" in line:
                    score = line.strip().split("covered=", 1)[1].split(",", 1)[0]
                    covered_text, period_text = score.split("/", 1)
                    current["covered"] = score
                    current["uncovered"] = int(period_text) - int(covered_text)
                update_live_progress(line, current)
                write_status(output_dir, outcomes, current)
                write_progress(output_dir, len(outcomes), current)
            returncode = process.wait()
        if returncode:
            raise subprocess.CalledProcessError(returncode, command)

        subprocess.run(
            ["python3", str(VERIFIER), str(checkpoint)],
            cwd=EXPLORATION,
            check=True,
        )
        runtime = time.perf_counter() - started
        values = read_checkpoint(checkpoint)
        covered = int(values["covered"])
        uncovered = candidate - covered
        block_sizes = str(current.get("block_sizes", ""))
        marker.write_text(
            block_sizes + "\n" + f"verified={datetime.now().astimezone().isoformat()}\n"
        )
        outcomes.append(
            {
                "candidate": candidate,
                "block_count": BLOCK_COUNTS[candidate],
                "block_sizes": block_sizes,
                "status": "cover" if uncovered == 0 else "partial",
                "covered": covered,
                "uncovered": uncovered,
                "previous_uncovered": PREVIOUS_UNCOVERED[candidate],
                "improvement": PREVIOUS_UNCOVERED[candidate] - uncovered,
                "runtime_s": f"{runtime:.3f}",
                "verified": "yes",
                "directory": candidate_dir,
            }
        )
        write_status(output_dir, outcomes, None)

    covers = [
        int(item["candidate"])
        for item in outcomes
        if item["status"] == "cover"
    ]
    write_progress(
        output_dir,
        len(outcomes),
        {
            "state": "complete",
            "verified_covers": ",".join(map(str, covers)) or "none",
            "best_record_L": min(covers) if covers else "none",
        },
    )
    print("all four m=10 deep balanced revisit searches complete", flush=True)


if __name__ == "__main__":
    main()


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/iterative_block_cover_m8.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <filesystem>
#include <fstream>
#include <functional>
#include <iomanip>
#include <iostream>
#include <limits>
#include <map>
#include <mutex>
#include <numeric>
#include <random>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <tuple>
#include <utility>
#include <vector>

namespace fs = std::filesystem;

struct Config {
  std::vector<int> candidates{25200, 20160, 15120};
  int minimum_modulus = 8;
  int block_size = 20;
  int block_count = 0;
  int prefix_depth = 25;
  int threads = 0;
  int trials_per_thread = 2500;
  int ils_steps = 24;
  bool adjacent_refine = false;
  bool subset_refine = false;
  bool randomized_refine = false;
  bool final_refine = false;
  std::string final_refine_mode = "all";
  int max_refine_blocks = 3;
  int refine_trials_per_thread = 160;
  int final_refine_trials_per_thread = 0;
  int refine_steps = 16;
  int revisit_rounds = 0;
  int random_revisit_windows = 0;
  std::vector<int> structured_refine_bases;
  bool basin_search = false;
  int basin_count = 20;
  int basin_epochs = 6;
  int basin_trials_per_seed = 500;
  int basin_slack = 15;
  int basin_walk_slack = 12;
  int basin_min_uncovered_distance = 8;
  int basin_min_residue_distance = 12;
  std::vector<fs::path> basin_seed_checkpoints;
  int progress_every = 100;
  std::uint64_t seed = 20260808;
  fs::path output_dir = "m8_iterative_block_search";
  bool resume = false;
};

struct SearchResult {
  std::vector<int> residues;
  int covered = -1;
  std::uint64_t trials = 0;
};

struct CandidateState {
  int candidate = 0;
  int minimum_modulus = 8;
  std::vector<int> moduli;
  std::vector<int> prefix;
  std::map<int, int> selected;
};

struct BasinSolution {
  std::vector<int> residues;
  std::vector<int> uncovered;
  int covered = -1;
};

struct BasinTrialOutcome {
  BasinSolution best;
  BasinSolution endpoint;
};

static std::vector<int> factor_primes(int n) {
  std::vector<int> primes;
  for (int p = 2; 1LL * p * p <= n; ++p) {
    if (n % p != 0) continue;
    primes.push_back(p);
    while (n % p == 0) n /= p;
  }
  if (n > 1) primes.push_back(n);
  return primes;
}

static std::vector<int> divisors_at_least(int n, int minimum_modulus) {
  std::vector<int> divisors;
  for (int d = 1; 1LL * d * d <= n; ++d) {
    if (n % d != 0) continue;
    if (d >= minimum_modulus) divisors.push_back(d);
    if (n / d != d && n / d >= minimum_modulus) divisors.push_back(n / d);
  }
  std::sort(divisors.begin(), divisors.end());
  return divisors;
}

// Match the repository's rigorous symmetry convention: among the first
// prefix_depth moduli, choose a pairwise-coprime subset with maximum product;
// break ties by sum and then cardinality.  CRT lets all selected residues be
// fixed to -1 simultaneously after one global translation.
static std::vector<int> maximum_crt_prefix(const std::vector<int>& input) {
  std::set<int> prime_set;
  for (int m : input) {
    for (int p : factor_primes(m)) prime_set.insert(p);
  }
  std::vector<int> primes(prime_set.begin(), prime_set.end());
  std::map<int, int> bit;
  for (int i = 0; i < static_cast<int>(primes.size()); ++i) bit[primes[i]] = i;

  struct Entry {
    long long product = 0;
    std::vector<int> chosen;
  };
  std::map<std::uint64_t, Entry> states;
  states[0] = Entry{1, {}};
  for (int m : input) {
    std::uint64_t mask = 0;
    for (int p : factor_primes(m)) mask |= (std::uint64_t{1} << bit[p]);
    auto updated = states;
    for (const auto& [used, entry] : states) {
      if (used & mask) continue;
      Entry candidate{entry.product * m, entry.chosen};
      candidate.chosen.push_back(m);
      auto key = used | mask;
      auto old = updated.find(key);
      auto score = [](const Entry& e) {
        long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
        return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                             e.chosen.size());
      };
      if (old == updated.end() || score(candidate) > score(old->second)) {
        updated[key] = std::move(candidate);
      }
    }
    states = std::move(updated);
  }
  Entry best;
  auto score = [](const Entry& e) {
    long long sum = std::accumulate(e.chosen.begin(), e.chosen.end(), 0LL);
    return std::tuple<long long, long long, std::size_t>(e.product, sum,
                                                         e.chosen.size());
  };
  for (const auto& [_, entry] : states) {
    if (score(entry) > score(best)) best = entry;
  }
  std::sort(best.chosen.begin(), best.chosen.end());
  return best.chosen;
}

static int covered_count(const std::vector<std::uint16_t>& counts) {
  return static_cast<int>(std::count_if(counts.begin(), counts.end(),
                                        [](auto c) { return c != 0; }));
}

static void add_class(std::vector<std::uint16_t>& counts, int modulus,
                      int residue, int delta) {
  for (int x = residue; x < static_cast<int>(counts.size()); x += modulus) {
    if (delta > 0) {
      ++counts[x];
    } else {
      --counts[x];
    }
  }
}

static int best_response(std::vector<std::uint16_t>& counts, int modulus,
                         int old_residue, std::mt19937_64& rng,
                         bool random_top = false) {
  if (old_residue >= 0) add_class(counts, modulus, old_residue, -1);
  std::vector<int> gains(modulus, 0);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) ++gains[x % modulus];
  }
  int maximum = *std::max_element(gains.begin(), gains.end());
  std::vector<int> choices;
  if (random_top) {
    int slack = std::max(1, static_cast<int>(counts.size()) / modulus / 25);
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] >= maximum - slack) choices.push_back(a);
    }
  } else {
    for (int a = 0; a < modulus; ++a) {
      if (gains[a] == maximum) choices.push_back(a);
    }
  }
  std::uniform_int_distribution<std::size_t> pick(0, choices.size() - 1);
  int residue = choices[pick(rng)];
  add_class(counts, modulus, residue, +1);
  return residue;
}

static int coordinate_descent(const std::vector<int>& moduli,
                              std::vector<int>& residues,
                              std::vector<std::uint16_t>& counts,
                              std::mt19937_64& rng) {
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  int current = covered_count(counts);
  for (int sweep = 0; sweep < 80; ++sweep) {
    std::shuffle(order.begin(), order.end(), rng);
    int before = current;
    for (int i : order) {
      int old = residues[i];
      residues[i] = best_response(counts, moduli[i], old, rng, false);
      current = covered_count(counts);
    }
    if (current == before) {
      // Try an increasing-order sweep. Random tie moves can enable a later
      // improvement, so a no-gain sweep does not certify local optimality.
      bool improved = false;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        int old_covered = current;
        residues[i] = best_response(counts, moduli[i], residues[i], rng, false);
        current = covered_count(counts);
        improved = improved || current > old_covered;
      }
      if (!improved) break;
    }
  }
  return current;
}

static SearchResult single_trial(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 std::mt19937_64& rng, int ils_steps) {
  std::vector<std::uint16_t> counts = base_counts;
  std::vector<int> residues(moduli.size(), -1);
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  std::shuffle(order.begin(), order.end(), rng);

  // Randomized greedy construction followed by exact one-coordinate ascent.
  for (int i : order) {
    residues[i] = best_response(counts, moduli[i], -1, rng, true);
  }
  int value = coordinate_descent(moduli, residues, counts, rng);
  SearchResult best{residues, value, 1};

  // Iterated local search: ruin 2--6 current classes, rebuild them with a
  // randomized greedy rule, and descend again.  Equal-quality states are kept
  // to walk broad plateaus.
  std::vector<int> current_residues = residues;
  std::vector<std::uint16_t> current_counts = counts;
  int current_value = value;
  for (int step = 0; step < ils_steps; ++step) {
    counts = current_counts;
    residues = current_residues;
    int max_ruin = std::min<int>(6, moduli.size());
    int min_ruin = std::min<int>(2, max_ruin);
    std::uniform_int_distribution<int> strength_pick(min_ruin, max_ruin);
    int strength = strength_pick(rng);
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best.covered) best = SearchResult{residues, value, 1};

    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = residues;
      current_counts = counts;
    } else if (step % 12 == 11) {
      current_value = best.covered;
      current_residues = best.residues;
      current_counts = base_counts;
      for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
        add_class(current_counts, moduli[i], current_residues[i], +1);
      }
    }
  }
  return best;
}

static SearchResult search_block(const std::vector<std::uint16_t>& base_counts,
                                 const std::vector<int>& moduli,
                                 const Config& config, int candidate,
                                 int block_number) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::mutex best_mutex;
  SearchResult global;
  std::atomic<int> shared_best{-1};
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(block_number) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.trials_per_thread; ++trial) {
      SearchResult local =
          single_trial(base_counts, moduli, rng, config.ils_steps);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " block " << block_number << ": best="
                  << global.covered << "/" << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
        shared_best.store(global.covered, std::memory_order_relaxed);
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=block block=" << block_number
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) * config.trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
      if (shared_best.load(std::memory_order_relaxed) == candidate) break;
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static SearchResult seeded_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule) {
  std::vector<std::uint16_t> seed_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(seed_counts, moduli[i], seed_residues[i], +1);
  }

  std::vector<int> best_residues = seed_residues;
  std::vector<std::uint16_t> best_counts = seed_counts;
  int best_value = covered_count(best_counts);

  // First exhaust ordinary one-coordinate improvements from the inherited
  // solution.  This can only preserve or increase coverage.
  int descended = coordinate_descent(moduli, best_residues, best_counts, rng);
  if (descended > best_value) best_value = descended;

  std::vector<int> current_residues = best_residues;
  std::vector<std::uint16_t> current_counts = best_counts;
  int current_value = best_value;
  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-1, 1);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(6, ruin_max);
      int large_min = std::max(ruin_min, std::max(8, ruin_max / 2));
      std::bernoulli_distribution use_large(0.5);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }
    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    // Walk equal-quality states.  Occasionally admit a tiny loss so a large
    // perturbation can cross a narrow basin, while always returning the best
    // solution seen rather than the current walk state.
    bool accept = value >= current_value;
    if (!accept && step % 8 == 7 && value + 2 >= current_value) accept = true;
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 12 == 11) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }
  return SearchResult{best_residues, best_value, 1};
}

static SearchResult search_seeded_refinement(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    const Config& config, int candidate, int after_block,
    const std::string& window_label, const std::string& mode,
    int ruin_min, int ruin_max) {
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  SearchResult global{seed_residues, -1, 0};
  auto initial_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(initial_counts, moduli[i], seed_residues[i], +1);
  }
  global.covered = covered_count(initial_counts);
  if (global.covered == candidate) return global;
  std::mutex best_mutex;
  auto started = std::chrono::steady_clock::now();

  auto worker = [&](int thread_index) {
    std::uint64_t mixed_seed = config.seed;
    mixed_seed ^= std::uint64_t(candidate) * 0x9E3779B97F4A7C15ULL;
    mixed_seed ^= std::uint64_t(after_block) * 0xBF58476D1CE4E5B9ULL;
    mixed_seed ^= std::uint64_t(thread_index + 1) * 0x94D049BB133111EBULL;
    for (char c : window_label + ':' + mode) {
      mixed_seed ^= static_cast<unsigned char>(c);
      mixed_seed *= 0x100000001B3ULL;
    }
    std::mt19937_64 rng(mixed_seed);
    for (int trial = 0; trial < config.refine_trials_per_thread; ++trial) {
      SearchResult local = seeded_perturbation_trial(
          base_counts, moduli, seed_residues, rng, config.refine_steps,
          ruin_min, ruin_max, mode);
      std::lock_guard<std::mutex> lock(best_mutex);
      ++global.trials;
      if (local.covered > global.covered) {
        global.covered = local.covered;
        global.residues = std::move(local.residues);
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << candidate << " refine " << window_label << ' ' << mode
                  << ": best="
                  << global.covered << '/' << candidate
                  << ", trial=" << global.trials << ", elapsed=" << std::fixed
                  << std::setprecision(1) << seconds << "s" << std::endl;
      }
      if (config.progress_every > 0 &&
          global.trials % config.progress_every == 0) {
        double seconds = std::chrono::duration<double>(
                             std::chrono::steady_clock::now() - started)
                             .count();
        std::cout << "PROGRESS candidate=" << candidate
                  << " phase=refine after_block=" << after_block
                  << " window=" << window_label << " mode=" << mode
                  << " trial=" << global.trials << '/'
                  << std::uint64_t(thread_count) *
                         config.refine_trials_per_thread
                  << " best=" << global.covered << '/' << candidate
                  << " elapsed=" << std::fixed << std::setprecision(1)
                  << seconds << "s" << std::endl;
      }
    }
  };

  std::vector<std::thread> workers;
  for (int t = 0; t < thread_count; ++t) workers.emplace_back(worker, t);
  for (auto& worker_thread : workers) worker_thread.join();
  return global;
}

static std::vector<std::uint16_t> coverage_counts(
    int period, const std::map<int, int>& selected) {
  std::vector<std::uint16_t> counts(period, 0);
  for (const auto& [modulus, residue] : selected) {
    add_class(counts, modulus, residue, +1);
  }
  return counts;
}

static std::string join_ints(const std::vector<int>& values, char separator) {
  std::ostringstream out;
  for (std::size_t i = 0; i < values.size(); ++i) {
    if (i) out << separator;
    out << values[i];
  }
  return out.str();
}

static void write_checkpoint(const CandidateState& state, int completed_blocks,
                             std::uint64_t trials, const fs::path& path) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  fs::path temporary = path;
  temporary += ".tmp";
  std::ofstream out(temporary);
  if (!out) throw std::runtime_error("cannot write " + temporary.string());
  out << "candidate=" << state.candidate << "\n";
  out << "minimum_modulus=" << state.minimum_modulus << "\n";
  out << "completed_blocks=" << completed_blocks << "\n";
  out << "trials=" << trials << "\n";
  out << "covered=" << covered << "\n";
  out << "period=" << state.candidate << "\n";
  out << "prefix=" << join_ints(state.prefix, ',') << "\n";
  out << "cover=";
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) out << ';';
    first = false;
    out << a << '(' << m << ')';
  }
  out << "\n";
  out << "uncovered=";
  first = true;
  for (int x = 0; x < state.candidate; ++x) {
    if (counts[x] != 0) continue;
    if (!first) out << ',';
    first = false;
    out << x;
  }
  out << "\n";
  out.close();
  fs::rename(temporary, path);
}

static std::map<std::string, std::string> read_key_values(const fs::path& path) {
  std::ifstream in(path);
  std::map<std::string, std::string> values;
  std::string line;
  while (std::getline(in, line)) {
    auto equals = line.find('=');
    if (equals != std::string::npos) {
      values[line.substr(0, equals)] = line.substr(equals + 1);
    }
  }
  return values;
}

static std::map<int, int> parse_cover(const std::string& text) {
  std::map<int, int> cover;
  std::size_t start = 0;
  while (start < text.size()) {
    auto open = text.find('(', start);
    auto close = text.find(')', open);
    if (open == std::string::npos || close == std::string::npos) break;
    int residue = std::stoi(text.substr(start, open - start));
    int modulus = std::stoi(text.substr(open + 1, close - open - 1));
    cover[modulus] = residue;
    start = close + 1;
    if (start < text.size() && text[start] == ';') ++start;
  }
  return cover;
}

static void append_summary_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,block,block_moduli,covered,period,uncovered,trials,cover\n";
}

static std::string csv_quote(const std::string& text) {
  std::string escaped;
  for (char c : text) {
    if (c == '"') escaped += '"';
    escaped += c;
  }
  return '"' + escaped + '"';
}

static void append_summary(const fs::path& path, const CandidateState& state,
                           int block, const std::vector<int>& block_moduli,
                           std::uint64_t trials) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << block << ','
      << csv_quote(join_ints(block_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << csv_quote(cover.str()) << '\n';
}

static void append_refinement_header(const fs::path& path) {
  if (fs::exists(path)) return;
  std::ofstream out(path);
  out << "candidate,after_block,window_blocks,mode,window_moduli,covered,period,uncovered,"
         "trials,improvement,cover\n";
}

static void append_refinement(const fs::path& path,
                              const CandidateState& state, int after_block,
                              const std::string& window_label,
                              const std::string& mode,
                              const std::vector<int>& window_moduli,
                              std::uint64_t trials, int improvement) {
  auto counts = coverage_counts(state.candidate, state.selected);
  int covered = covered_count(counts);
  std::ostringstream cover;
  bool first = true;
  for (const auto& [m, a] : state.selected) {
    if (!first) cover << ';';
    first = false;
    cover << a << '(' << m << ')';
  }
  std::ofstream out(path, std::ios::app);
  out << state.candidate << ',' << after_block << ',' << window_label << ','
      << mode << ','
      << csv_quote(join_ints(window_moduli, ';')) << ',' << covered << ','
      << state.candidate << ',' << state.candidate - covered << ',' << trials
      << ',' << improvement << ',' << csv_quote(cover.str()) << '\n';
}

static void verify_state(const CandidateState& state) {
  if (state.moduli.empty() || state.moduli.front() != state.minimum_modulus) {
    throw std::runtime_error("candidate is not divisible by the minimum modulus");
  }
  std::set<int> expected(state.moduli.begin(), state.moduli.end());
  for (const auto& [m, a] : state.selected) {
    if (!expected.count(m)) throw std::runtime_error("unexpected modulus");
    if (a < 0 || a >= m) throw std::runtime_error("invalid residue");
  }
  for (int m : state.prefix) {
    auto it = state.selected.find(m);
    if (it == state.selected.end() || it->second != m - 1) {
      throw std::runtime_error("invalid CRT prefix");
    }
  }
}

static BasinSolution make_basin_solution(
    const std::vector<int>& residues,
    const std::vector<std::uint16_t>& counts) {
  BasinSolution solution;
  solution.residues = residues;
  solution.covered = covered_count(counts);
  solution.uncovered.reserve(counts.size() - solution.covered);
  for (int x = 0; x < static_cast<int>(counts.size()); ++x) {
    if (counts[x] == 0) solution.uncovered.push_back(x);
  }
  return solution;
}

// Return both the best point seen and the endpoint of a temperature-controlled
// walk.  The endpoint may be slightly worse, which is intentional: it gives
// the archive access to nearby basins without ever replacing the elite.
static BasinTrialOutcome basin_perturbation_trial(
    const std::vector<std::uint16_t>& base_counts,
    const std::vector<int>& moduli, const std::vector<int>& seed_residues,
    std::mt19937_64& rng, int steps, int ruin_min, int ruin_max,
    const std::string& schedule, int walk_slack) {
  auto current_counts = base_counts;
  for (int i = 0; i < static_cast<int>(moduli.size()); ++i) {
    add_class(current_counts, moduli[i], seed_residues[i], +1);
  }
  auto current_residues = seed_residues;
  int current_value =
      coordinate_descent(moduli, current_residues, current_counts, rng);
  auto best_counts = current_counts;
  auto best_residues = current_residues;
  int best_value = current_value;

  std::vector<int> order(moduli.size());
  std::iota(order.begin(), order.end(), 0);
  ruin_min = std::max(1, std::min<int>(ruin_min, moduli.size()));
  ruin_max = std::max(ruin_min, std::min<int>(ruin_max, moduli.size()));
  walk_slack = std::max(0, walk_slack);

  for (int step = 0; step < steps; ++step) {
    auto counts = current_counts;
    auto residues = current_residues;
    int strength = ruin_min;
    if (schedule == "large_to_small") {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      strength = static_cast<int>(std::lround(
          ruin_max - progress * double(ruin_max - ruin_min)));
      std::uniform_int_distribution<int> jitter(-2, 2);
      strength = std::clamp(strength + jitter(rng), ruin_min, ruin_max);
    } else if (schedule == "mixed") {
      int small_max = std::min(7, ruin_max);
      int large_min = std::max(ruin_min, std::max(10, ruin_max / 2));
      std::bernoulli_distribution use_large(0.6);
      if (use_large(rng) && large_min <= ruin_max) {
        std::uniform_int_distribution<int> pick(large_min, ruin_max);
        strength = pick(rng);
      } else {
        std::uniform_int_distribution<int> pick(ruin_min, small_max);
        strength = pick(rng);
      }
    } else {
      std::uniform_int_distribution<int> strength_pick(ruin_min, ruin_max);
      strength = strength_pick(rng);
    }

    std::shuffle(order.begin(), order.end(), rng);
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      add_class(counts, moduli[i], residues[i], -1);
      residues[i] = -1;
    }
    for (int j = 0; j < strength; ++j) {
      int i = order[j];
      residues[i] = best_response(counts, moduli[i], -1, rng, true);
    }
    int value = coordinate_descent(moduli, residues, counts, rng);
    if (value > best_value) {
      best_value = value;
      best_residues = residues;
      best_counts = counts;
    }

    bool accept = value >= current_value;
    if (!accept && value >= best_value - walk_slack && walk_slack > 0) {
      double progress = steps <= 1 ? 1.0 : double(step) / double(steps - 1);
      double temperature =
          std::max(0.75, double(walk_slack) * (1.0 - 0.75 * progress));
      double probability = std::exp(double(value - current_value) / temperature);
      std::bernoulli_distribution admit(std::min(1.0, probability));
      accept = admit(rng);
    }
    if (accept) {
      current_value = value;
      current_residues = std::move(residues);
      current_counts = std::move(counts);
    } else if (step % 10 == 9) {
      current_value = best_value;
      current_residues = best_residues;
      current_counts = best_counts;
    }
  }

  return BasinTrialOutcome{make_basin_solution(best_residues, best_counts),
                           make_basin_solution(current_residues,
                                               current_counts)};
}

static int uncovered_symmetric_distance(const BasinSolution& left,
                                        const BasinSolution& right) {
  int distance = 0;
  std::size_t i = 0;
  std::size_t j = 0;
  while (i < left.uncovered.size() || j < right.uncovered.size()) {
    if (j == right.uncovered.size() ||
        (i < left.uncovered.size() &&
         left.uncovered[i] < right.uncovered[j])) {
      ++distance;
      ++i;
    } else if (i == left.uncovered.size() ||
               right.uncovered[j] < left.uncovered[i]) {
      ++distance;
      ++j;
    } else {
      ++i;
      ++j;
    }
  }
  return distance;
}

static int residue_hamming_distance(const BasinSolution& left,
                                    const BasinSolution& right) {
  if (left.residues.size() != right.residues.size()) {
    throw std::runtime_error("basin residue size mismatch");
  }
  int distance = 0;
  for (int i = 0; i < static_cast<int>(left.residues.size()); ++i) {
    distance += left.residues[i] != right.residues[i];
  }
  return distance;
}

static std::vector<BasinSolution> select_basin_bank(
    std::vector<BasinSolution> pool, int basin_count, int basin_slack,
    int minimum_uncovered_distance, int minimum_residue_distance) {
  if (pool.empty()) throw std::runtime_error("empty basin candidate pool");
  std::sort(pool.begin(), pool.end(), [](const auto& left, const auto& right) {
    if (left.covered != right.covered) return left.covered > right.covered;
    if (left.uncovered != right.uncovered) {
      return left.uncovered < right.uncovered;
    }
    return left.residues < right.residues;
  });

  int best_covered = pool.front().covered;
  std::vector<BasinSolution> filtered;
  std::set<std::vector<int>> exact_residue_sets;
  for (auto& solution : pool) {
    if (solution.covered < best_covered - basin_slack) continue;
    if (!exact_residue_sets.insert(solution.residues).second) continue;
    filtered.push_back(std::move(solution));
  }

  std::vector<BasinSolution> selected;
  selected.reserve(std::min<int>(basin_count, filtered.size()));
  for (const auto& candidate : filtered) {
    bool too_close = false;
    for (const auto& kept : selected) {
      int uncovered_distance =
          uncovered_symmetric_distance(candidate, kept);
      int residue_distance = residue_hamming_distance(candidate, kept);
      if (uncovered_distance < minimum_uncovered_distance &&
          residue_distance < minimum_residue_distance) {
        too_close = true;
        break;
      }
    }
    if (!too_close) selected.push_back(candidate);
    if (static_cast<int>(selected.size()) == basin_count) break;
  }

  // If the diversity thresholds are too strict, fill the remaining positions
  // with the best exact-distinct solutions instead of shrinking the bank.
  if (static_cast<int>(selected.size()) < basin_count) {
    std::set<std::vector<int>> already;
    for (const auto& solution : selected) already.insert(solution.residues);
    for (const auto& candidate : filtered) {
      if (!already.insert(candidate.residues).second) continue;
      selected.push_back(candidate);
      if (static_cast<int>(selected.size()) == basin_count) break;
    }
  }
  return selected;
}

static BasinSolution basin_solution_from_state(
    const CandidateState& state, const std::vector<int>& free_moduli) {
  std::vector<int> residues;
  residues.reserve(free_moduli.size());
  for (int modulus : free_moduli) {
    auto found = state.selected.find(modulus);
    if (found == state.selected.end()) {
      throw std::runtime_error("basin search requires a complete checkpoint");
    }
    residues.push_back(found->second);
  }
  return make_basin_solution(residues,
                             coverage_counts(state.candidate, state.selected));
}

static void apply_basin_solution(CandidateState& state,
                                 const std::vector<int>& free_moduli,
                                 const BasinSolution& solution) {
  if (free_moduli.size() != solution.residues.size()) {
    throw std::runtime_error("cannot apply basin with wrong residue count");
  }
  for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
    state.selected[free_moduli[i]] = solution.residues[i];
  }
}

static int load_basin_epoch(const fs::path& bank_dir) {
  fs::path epoch_path = bank_dir / "epoch.txt";
  if (!fs::exists(epoch_path)) return 0;
  auto values = read_key_values(epoch_path);
  auto found = values.find("completed_epochs");
  return found == values.end() ? 0 : std::stoi(found->second);
}

static std::vector<BasinSolution> load_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli, const fs::path& bank_dir,
    int maximum_count) {
  std::vector<BasinSolution> bank;
  for (int index = 0; index < maximum_count; ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    fs::path path = bank_dir / name.str();
    if (!fs::exists(path)) continue;
    CandidateState state = template_state;
    auto values = read_key_values(path);
    state.selected = parse_cover(values.at("cover"));
    verify_state(state);
    bank.push_back(basin_solution_from_state(state, free_moduli));
  }
  return bank;
}

static void write_basin_bank(
    const CandidateState& template_state,
    const std::vector<int>& free_moduli,
    const std::vector<BasinSolution>& bank, int blocks, int epoch,
    std::uint64_t cumulative_trials, const fs::path& bank_dir,
    const fs::path& history_path) {
  fs::create_directories(bank_dir);
  fs::path index_path = bank_dir / "seed_bank.csv";
  fs::path temporary_index = index_path;
  temporary_index += ".tmp";
  std::ofstream index_out(temporary_index);
  index_out << "epoch,seed_id,covered,uncovered,uncovered_distance_to_elite,"
               "residue_distance_to_elite,checkpoint,uncovered_points\n";
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    std::ostringstream name;
    name << "seed_" << std::setw(2) << std::setfill('0') << index << ".txt";
    CandidateState state = template_state;
    apply_basin_solution(state, free_moduli, bank[index]);
    write_checkpoint(state, blocks, cumulative_trials, bank_dir / name.str());
    index_out << epoch << ',' << index << ',' << bank[index].covered << ','
              << template_state.candidate - bank[index].covered << ','
              << uncovered_symmetric_distance(bank[index], bank.front()) << ','
              << residue_hamming_distance(bank[index], bank.front()) << ','
              << name.str() << ','
              << csv_quote(join_ints(bank[index].uncovered, ';')) << '\n';
  }
  index_out.close();
  fs::rename(temporary_index, index_path);
  fs::copy_file(index_path, bank_dir / "seed_bank.log",
                fs::copy_options::overwrite_existing);

  if (!fs::exists(history_path)) {
    std::ofstream header(history_path);
    header << "epoch,bank_size,best_covered,best_uncovered,worst_covered,"
              "trials,bank_uncovered_counts\n";
  }
  std::ostringstream uncovered_counts;
  for (int index = 0; index < static_cast<int>(bank.size()); ++index) {
    if (index) uncovered_counts << ';';
    uncovered_counts << template_state.candidate - bank[index].covered;
  }
  std::ofstream history(history_path, std::ios::app);
  history << epoch << ',' << bank.size() << ',' << bank.front().covered << ','
          << template_state.candidate - bank.front().covered << ','
          << bank.back().covered << ',' << cumulative_trials << ','
          << csv_quote(uncovered_counts.str()) << '\n';
  history.close();
  fs::path history_log = history_path;
  history_log.replace_extension(".log");
  fs::copy_file(history_path, history_log,
                fs::copy_options::overwrite_existing);

  fs::path epoch_path = bank_dir / "epoch.txt";
  fs::path temporary_epoch = epoch_path;
  temporary_epoch += ".tmp";
  std::ofstream epoch_out(temporary_epoch);
  epoch_out << "completed_epochs=" << epoch << '\n';
  epoch_out << "cumulative_trials=" << cumulative_trials << '\n';
  epoch_out << "trial_count_semantics=completed_v1\n";
  epoch_out.close();
  fs::rename(temporary_epoch, epoch_path);
}

static void run_basin_search(const Config& config, CandidateState& state,
                             const std::vector<int>& free_moduli, int blocks,
                             const fs::path& checkpoint) {
  fs::path bank_dir = config.output_dir / "seed_bank";
  fs::path history_path = config.output_dir / "basin_history.csv";
  int completed_epochs = config.resume ? load_basin_epoch(bank_dir) : 0;
  std::uint64_t cumulative_trials = 0;
  if (completed_epochs > 0) {
    auto saved = read_key_values(bank_dir / "epoch.txt");
    if (saved["trial_count_semantics"] != "completed_v1") {
      throw std::runtime_error(
          "Cannot recover actual trial counts from a legacy bank. Start a new "
          "output directory with its seed checkpoints instead.");
    }
    cumulative_trials = std::stoull(saved.at("cumulative_trials"));
  }
  std::vector<BasinSolution> bank;
  if (config.resume && completed_epochs > 0) {
    bank = load_basin_bank(state, free_moduli, bank_dir, config.basin_count);
  }
  if (bank.empty()) bank.push_back(basin_solution_from_state(state, free_moduli));
  for (const fs::path& seed_path : config.basin_seed_checkpoints) {
    auto values = read_key_values(seed_path);
    if (std::stoi(values.at("candidate")) != state.candidate) {
      throw std::runtime_error("basin seed candidate mismatch: " +
                               seed_path.string());
    }
    CandidateState seed_state = state;
    seed_state.selected = parse_cover(values.at("cover"));
    verify_state(seed_state);
    bank.push_back(basin_solution_from_state(seed_state, free_moduli));
  }
  std::sort(bank.begin(), bank.end(), [](const auto& left, const auto& right) {
    return left.covered > right.covered;
  });

  CandidateState base_state = state;
  for (int modulus : free_moduli) base_state.selected.erase(modulus);
  auto base_counts = coverage_counts(state.candidate, base_state.selected);
  int thread_count = config.threads > 0
                         ? config.threads
                         : std::max(1u, std::thread::hardware_concurrency());
  std::uint64_t trials_per_epoch =
      std::uint64_t(config.basin_count) * config.basin_trials_per_seed;

  std::cout << state.candidate << ": basin search bank="
            << config.basin_count << ", epochs=" << config.basin_epochs
            << ", trials/epoch=" << trials_per_epoch
            << ", starting_bank=" << bank.size()
            << ", completed_epochs=" << completed_epochs << std::endl;

  for (int epoch = completed_epochs + 1; epoch <= config.basin_epochs; ++epoch) {
    std::vector<BasinSolution> pool = bank;
    std::mutex pool_mutex;
    std::mutex output_mutex;
    std::atomic<std::uint64_t> next_trial{0};
    std::atomic<std::uint64_t> finished_trials{0};
    std::uint64_t first_success_trial = 0;
    double first_success_seconds = -1.0;
    std::atomic<int> epoch_best{bank.front().covered};
    auto started = std::chrono::steady_clock::now();

    auto worker = [&](int thread_index) {
      while (true) {
        std::uint64_t trial_index = next_trial.fetch_add(1);
        if (trial_index >= trials_per_epoch ||
            epoch_best.load(std::memory_order_relaxed) == state.candidate) {
          break;
        }
        int parent_index = trial_index % bank.size();
        std::uint64_t mixed_seed = config.seed;
        mixed_seed ^= std::uint64_t(state.candidate) * 0x9E3779B97F4A7C15ULL;
        mixed_seed ^= std::uint64_t(epoch) * 0xBF58476D1CE4E5B9ULL;
        mixed_seed ^= std::uint64_t(parent_index + 1) * 0x94D049BB133111EBULL;
        mixed_seed ^= (trial_index + 1) * 0xD6E8FEB86659FD93ULL;
        mixed_seed ^= std::uint64_t(thread_index + 1) * 0xA0761D6478BD642FULL;
        std::mt19937_64 rng(mixed_seed);

        std::string schedule;
        int ruin_min = 2;
        int ruin_max = std::min<int>(
            free_moduli.size(),
            std::max(8, static_cast<int>(free_moduli.size()) / 2));
        if (trial_index % 3 == 0) {
          schedule = "medium";
          ruin_min = std::min<int>(7, free_moduli.size());
          ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(ruin_min,
                       std::min(24,
                                static_cast<int>(free_moduli.size()) / 4)));
        } else if (trial_index % 3 == 1) {
          schedule = "large_to_small";
        } else {
          schedule = "mixed";
        }

        BasinTrialOutcome outcome = basin_perturbation_trial(
            base_counts, free_moduli, bank[parent_index].residues, rng,
            config.refine_steps, ruin_min, ruin_max, schedule,
            config.basin_walk_slack);
        int local_best = outcome.best.covered;
        int observed = epoch_best.load(std::memory_order_relaxed);
        while (local_best > observed &&
               !epoch_best.compare_exchange_weak(observed, local_best)) {
        }
        std::uint64_t finished;
        {
          std::lock_guard<std::mutex> lock(pool_mutex);
          finished = finished_trials.fetch_add(1) + 1;
          if (local_best == state.candidate && first_success_trial == 0) {
            first_success_trial = finished;
            first_success_seconds = std::chrono::duration<double>(
                std::chrono::steady_clock::now() - started).count();
          }
          pool.push_back(std::move(outcome.endpoint));
          pool.push_back(std::move(outcome.best));
        }
        if (config.progress_every > 0 &&
            finished % config.progress_every == 0) {
          double seconds = std::chrono::duration<double>(
                               std::chrono::steady_clock::now() - started)
                               .count();
          std::lock_guard<std::mutex> lock(output_mutex);
          std::cout << "PROGRESS candidate=" << state.candidate
                    << " phase=basin epoch=" << epoch << '/'
                    << config.basin_epochs << " trial=" << finished << '/'
                    << trials_per_epoch << " best="
                    << epoch_best.load(std::memory_order_relaxed) << '/'
                    << state.candidate << " source_bank=" << bank.size()
                    << " elapsed=" << std::fixed << std::setprecision(1)
                    << seconds << "s" << std::endl;
        }
      }
    };

    std::vector<std::thread> workers;
    for (int thread = 0; thread < thread_count; ++thread) {
      workers.emplace_back(worker, thread);
    }
    for (auto& thread : workers) thread.join();

    bank = select_basin_bank(std::move(pool), config.basin_count,
                             config.basin_slack,
                             config.basin_min_uncovered_distance,
                             config.basin_min_residue_distance);
    cumulative_trials += finished_trials.load();
    fs::path timing_path = config.output_dir / "basin_timing.csv";
    if (!fs::exists(timing_path)) {
      std::ofstream header(timing_path);
      header << "epoch,planned_trials,completed_trials,cumulative_completed,"
                "first_success_completion_in_epoch,first_success_seconds,seconds\n";
    }
    std::ofstream timing(timing_path, std::ios::app);
    timing << std::setprecision(12) << epoch << ',' << trials_per_epoch << ','
           << finished_trials.load() << ',' << cumulative_trials << ','
           << first_success_trial << ',' << first_success_seconds << ','
           << std::chrono::duration<double>(
                  std::chrono::steady_clock::now() - started).count() << '\n';
    write_basin_bank(state, free_moduli, bank, blocks, epoch,
                     cumulative_trials, bank_dir, history_path);
    apply_basin_solution(state, free_moduli, bank.front());
    write_checkpoint(state, blocks, cumulative_trials, checkpoint);

    std::cout << state.candidate << " basin epoch " << epoch << '/'
              << config.basin_epochs << " frozen: bank=" << bank.size()
              << ", best=" << bank.front().covered << '/' << state.candidate
              << ", uncovered=" << state.candidate - bank.front().covered
              << ", worst_bank_uncovered="
              << state.candidate - bank.back().covered << std::endl;
    if (bank.front().covered == state.candidate) break;
  }
}

static Config parse_args(int argc, char** argv) {
  Config config;
  for (int i = 1; i < argc; ++i) {
    std::string arg = argv[i];
    auto value = [&]() -> std::string {
      if (i + 1 >= argc) throw std::runtime_error("missing value for " + arg);
      return argv[++i];
    };
    if (arg == "--candidate") {
      config.candidates = {std::stoi(value())};
    } else if (arg == "--minimum-modulus") {
      config.minimum_modulus = std::stoi(value());
    } else if (arg == "--block-size") {
      config.block_size = std::stoi(value());
    } else if (arg == "--block-count") {
      config.block_count = std::stoi(value());
    } else if (arg == "--prefix-depth") {
      config.prefix_depth = std::stoi(value());
    } else if (arg == "--threads") {
      config.threads = std::stoi(value());
    } else if (arg == "--trials-per-thread") {
      config.trials_per_thread = std::stoi(value());
    } else if (arg == "--ils-steps") {
      config.ils_steps = std::stoi(value());
    } else if (arg == "--adjacent-refine") {
      config.adjacent_refine = true;
    } else if (arg == "--subset-refine") {
      config.subset_refine = true;
    } else if (arg == "--randomized-refine") {
      config.randomized_refine = true;
    } else if (arg == "--final-refine") {
      config.final_refine = true;
    } else if (arg == "--final-refine-mode") {
      config.final_refine_mode = value();
    } else if (arg == "--max-refine-blocks") {
      config.max_refine_blocks = std::stoi(value());
    } else if (arg == "--refine-trials-per-thread") {
      config.refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--final-refine-trials-per-thread") {
      config.final_refine_trials_per_thread = std::stoi(value());
    } else if (arg == "--refine-steps") {
      config.refine_steps = std::stoi(value());
    } else if (arg == "--revisit-rounds") {
      config.revisit_rounds = std::stoi(value());
    } else if (arg == "--random-revisit-windows") {
      config.random_revisit_windows = std::stoi(value());
    } else if (arg == "--structured-refine-bases") {
      std::stringstream stream(value());
      std::string item;
      while (std::getline(stream, item, ',')) {
        if (item.empty()) continue;
        config.structured_refine_bases.push_back(std::stoi(item));
      }
    } else if (arg == "--basin-search") {
      config.basin_search = true;
    } else if (arg == "--basin-count") {
      config.basin_count = std::stoi(value());
    } else if (arg == "--basin-epochs") {
      config.basin_epochs = std::stoi(value());
    } else if (arg == "--basin-trials-per-seed") {
      config.basin_trials_per_seed = std::stoi(value());
    } else if (arg == "--basin-slack") {
      config.basin_slack = std::stoi(value());
    } else if (arg == "--basin-walk-slack") {
      config.basin_walk_slack = std::stoi(value());
    } else if (arg == "--basin-min-uncovered-distance") {
      config.basin_min_uncovered_distance = std::stoi(value());
    } else if (arg == "--basin-min-residue-distance") {
      config.basin_min_residue_distance = std::stoi(value());
    } else if (arg == "--basin-seed-checkpoint") {
      config.basin_seed_checkpoints.push_back(value());
    } else if (arg == "--progress-every") {
      config.progress_every = std::stoi(value());
    } else if (arg == "--seed") {
      config.seed = std::stoull(value());
    } else if (arg == "--output-dir") {
      config.output_dir = value();
    } else if (arg == "--resume") {
      config.resume = true;
    } else {
      throw std::runtime_error("unknown argument: " + arg);
    }
  }
  if (config.minimum_modulus < 2 || config.block_size <= 0 ||
      config.block_count < 0 ||
      config.prefix_depth <= 0 ||
      config.trials_per_thread <= 0 || config.ils_steps < 0 ||
      config.refine_trials_per_thread <= 0 ||
      config.final_refine_trials_per_thread < 0 || config.refine_steps < 0 ||
      config.max_refine_blocks < 2 || config.revisit_rounds < 0 ||
      config.random_revisit_windows < 0 ||
      config.basin_count <= 0 || config.basin_epochs < 0 ||
      config.basin_trials_per_seed <= 0 || config.basin_slack < 0 ||
      config.basin_walk_slack < 0 ||
      config.basin_min_uncovered_distance < 0 ||
      config.basin_min_residue_distance < 0 ||
      config.progress_every < 0) {
    throw std::runtime_error("search parameters must be positive");
  }
  if (std::any_of(config.structured_refine_bases.begin(),
                  config.structured_refine_bases.end(),
                  [](int base) { return base < 2; })) {
    throw std::runtime_error("structured refinement bases must be at least 2");
  }
  if (config.final_refine_mode != "all" &&
      config.final_refine_mode != "small" &&
      config.final_refine_mode != "medium" &&
      config.final_refine_mode != "large_to_small" &&
      config.final_refine_mode != "mixed") {
    throw std::runtime_error("invalid final refinement mode");
  }
  return config;
}

int main(int argc, char** argv) {
  try {
    Config config = parse_args(argc, argv);
    fs::create_directories(config.output_dir);
    fs::path summary = config.output_dir / "block_results.csv";
    append_summary_header(summary);
    fs::path refinement_summary =
        config.output_dir / "refinement_results.csv";
    if (config.adjacent_refine || config.subset_refine ||
        config.randomized_refine || config.revisit_rounds > 0 ||
        config.random_revisit_windows > 0 ||
        !config.structured_refine_bases.empty() ||
        config.final_refine) {
      append_refinement_header(refinement_summary);
    }

    for (int candidate : config.candidates) {
      CandidateState state;
      state.candidate = candidate;
      state.minimum_modulus = config.minimum_modulus;
      state.moduli = divisors_at_least(candidate, config.minimum_modulus);
      int prefix_depth = std::min<int>(config.prefix_depth, state.moduli.size());
      std::vector<int> prefix_input(state.moduli.begin(),
                                    state.moduli.begin() + prefix_depth);
      state.prefix = maximum_crt_prefix(prefix_input);
      for (int m : state.prefix) state.selected[m] = m - 1;

      std::vector<int> free_moduli;
      for (int m : state.moduli) {
        if (!state.selected.count(m)) free_moduli.push_back(m);
      }
      fs::path checkpoint =
          config.output_dir / (std::to_string(candidate) + "_checkpoint.txt");
      int completed_blocks = 0;
      if (config.resume && fs::exists(checkpoint)) {
        auto values = read_key_values(checkpoint);
        if (std::stoi(values.at("candidate")) != candidate) {
          throw std::runtime_error("checkpoint candidate mismatch");
        }
        auto stored_minimum = values.find("minimum_modulus");
        if (stored_minimum != values.end() &&
            std::stoi(stored_minimum->second) != config.minimum_modulus) {
          throw std::runtime_error("checkpoint minimum modulus mismatch");
        }
        completed_blocks = std::stoi(values.at("completed_blocks"));
        state.selected = parse_cover(values.at("cover"));
      }
      verify_state(state);

      long long prefix_product = 1;
      for (int m : state.prefix) prefix_product *= m;
      std::cout << candidate << ": minimum modulus=" << config.minimum_modulus
                << ", moduli=" << state.moduli.size()
                << ", prefix=" << join_ints(state.prefix, ',')
                << ", CRT product=" << prefix_product
                << ", free=" << free_moduli.size() << std::endl;

      std::vector<std::vector<int>> block_partition;
      if (config.block_count > 0) {
        if (config.block_count > static_cast<int>(free_moduli.size())) {
          throw std::runtime_error("block count exceeds free moduli");
        }
        int base_size = free_moduli.size() / config.block_count;
        int larger_blocks = free_moduli.size() % config.block_count;
        int begin = 0;
        for (int block = 0; block < config.block_count; ++block) {
          int size = base_size + (block < larger_blocks ? 1 : 0);
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + begin + size);
          begin += size;
        }
      } else {
        int blocks = (free_moduli.size() + config.block_size - 1) /
                     config.block_size;
        for (int block = 0; block < blocks; ++block) {
          int begin = block * config.block_size;
          int end =
              std::min<int>(begin + config.block_size, free_moduli.size());
          block_partition.emplace_back(free_moduli.begin() + begin,
                                       free_moduli.begin() + end);
        }
      }
      int blocks = block_partition.size();
      std::cout << candidate << ": block sizes=";
      for (int block = 0; block < blocks; ++block) {
        if (block) std::cout << ',';
        std::cout << block_partition[block].size();
      }
      std::cout << std::endl;

      auto refine_moduli = [&](const std::vector<int>& window_moduli,
                               const std::string& window_label,
                               int after_block) {
        if (window_moduli.empty()) return;
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(window_moduli.size());
        for (int m : window_moduli) {
          seed_residues.push_back(state.selected.at(m));
          base_state.selected.erase(m);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);

        std::vector<std::string> modes =
            (config.subset_refine || config.randomized_refine)
                ? std::vector<std::string>{"large_to_small", "mixed"}
                : std::vector<std::string>{"small", "large"};
        std::uint64_t total_trials = 0;
        for (const std::string& mode : modes) {
          seed_residues.clear();
          for (int m : window_moduli) {
            seed_residues.push_back(state.selected.at(m));
          }
          int ruin_min = 2;
          int ruin_max = std::min<int>(6, window_moduli.size());
          if (mode == "large") {
            ruin_min =
                std::max(8, static_cast<int>(window_moduli.size()) / 4);
            ruin_max = std::max(
                ruin_min, static_cast<int>(window_moduli.size()) / 2);
          } else if (mode == "large_to_small" || mode == "mixed") {
            ruin_max = std::min<int>(
                window_moduli.size(),
                std::max(8, static_cast<int>(window_moduli.size()) / 2));
          }
          int before = covered_count(coverage_counts(candidate, state.selected));
          SearchResult refined = search_seeded_refinement(
              refine_base, window_moduli, seed_residues, config, candidate,
              after_block, window_label, mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(window_moduli.size()); ++i) {
            state.selected[window_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, after_block,
                            window_label, mode, window_moduli,
                            refined.trials, refined.covered - before);
          std::cout << candidate << " refine " << window_label << ' '
                    << mode << " frozen: covered=" << refined.covered << '/'
                    << candidate << ", improvement="
                    << refined.covered - before << std::endl;
          total_trials += refined.trials;
        }
        write_checkpoint(state, after_block, total_trials, checkpoint);
      };

      auto refine_window = [&](const std::vector<int>& block_indices,
                               int after_block) {
        std::vector<int> window_moduli;
        std::ostringstream label;
        for (int index : block_indices) {
          if (label.tellp() > 0) label << '+';
          label << index + 1;
          window_moduli.insert(window_moduli.end(),
                               block_partition[index].begin(),
                               block_partition[index].end());
        }
        refine_moduli(window_moduli, label.str(), after_block);
      };

      for (int block = completed_blocks; block < blocks; ++block) {
        const std::vector<int>& block_moduli = block_partition[block];
        auto base_counts = coverage_counts(candidate, state.selected);
        SearchResult result = search_block(base_counts, block_moduli, config,
                                           candidate, block + 1);
        if (result.residues.size() != block_moduli.size()) {
          throw std::runtime_error("search produced incomplete block");
        }
        for (int i = 0; i < static_cast<int>(block_moduli.size()); ++i) {
          state.selected[block_moduli[i]] = result.residues[i];
        }
        verify_state(state);
        write_checkpoint(state, block + 1, result.trials, checkpoint);
        append_summary(summary, state, block + 1, block_moduli, result.trials);
        std::cout << candidate << " block " << block + 1
                  << " frozen: covered=" << result.covered << '/' << candidate
                  << ", uncovered=" << candidate - result.covered << std::endl;

        if (config.subset_refine && block >= 1) {
          // Every requested subset is visited exactly once, when its latest
          // block is first available.  Selecting r-1 earlier blocks and then
          // appending the current block covers non-adjacent windows as well as
          // full 4-, 5-, or 6-block joint refinements.
          int maximum_size =
              std::min(config.max_refine_blocks, block + 1);
          for (int subset_size = 2; subset_size <= maximum_size;
               ++subset_size) {
            std::vector<int> chosen;
            std::function<void(int, int)> enumerate = [&](int start,
                                                          int remaining) {
              if (remaining == 0) {
                auto indices = chosen;
                indices.push_back(block);
                refine_window(indices, block + 1);
                return;
              }
              for (int index = start; index <= block - remaining; ++index) {
                chosen.push_back(index);
                enumerate(index + 1, remaining - 1);
                chosen.pop_back();
              }
            };
            enumerate(0, subset_size - 1);
          }
        } else if (config.adjacent_refine && block >= 1) {
          refine_window({block - 1, block}, block + 1);
        }
      }

      // After the one-way construction, repeatedly reopen neighboring layers.
      // Alternating reverse and forward scans lets later large moduli influence
      // early decisions without jointly releasing the entire (large) model.
      for (int round = 0; round < config.revisit_rounds; ++round) {
        bool reverse = round % 2 == 0;
        std::cout << candidate << ": revisit round " << round + 1 << '/'
                  << config.revisit_rounds
                  << (reverse ? " reverse" : " forward") << std::endl;
        if (reverse) {
          for (int left = blocks - 2; left >= 0; --left) {
            refine_window({left, left + 1}, blocks);
          }
        } else {
          for (int left = 0; left + 1 < blocks; ++left) {
            refine_window({left, left + 1}, blocks);
          }
        }
      }

      // Reopen randomly ordered two- or three-block windows.  When the full
      // pair/triple subset pass is enabled these are intentional revisits from
      // a later incumbent, rather than missing combinations.
      if (config.random_revisit_windows > 0) {
        std::mt19937_64 window_rng(
            config.seed ^ (std::uint64_t(candidate) * 0xD6E8FEB86659FD93ULL) ^
            (std::uint64_t(blocks) * 0xA5A3564E27F8862FULL));
        std::cout << candidate << ": random block revisits="
                  << config.random_revisit_windows << std::endl;
        for (int visit = 0; visit < config.random_revisit_windows; ++visit) {
          int size = blocks >= 3 ? 2 + static_cast<int>(window_rng() & 1ULL) : 2;
          size = std::min(size, blocks);
          std::vector<int> indices(blocks);
          std::iota(indices.begin(), indices.end(), 0);
          std::shuffle(indices.begin(), indices.end(), window_rng);
          indices.resize(size);
          std::sort(indices.begin(), indices.end());
          refine_window(indices, blocks);
        }
      }

      // Arithmetic-structure windows: jointly reopen every free modulus
      // divisible by a requested base such as 2, 25, 7*13, or 7*13*17.
      for (int base : config.structured_refine_bases) {
        if (candidate % base != 0) {
          throw std::runtime_error("structured refinement base does not divide candidate");
        }
        std::vector<int> group;
        for (int modulus : free_moduli) {
          if (modulus % base == 0) group.push_back(modulus);
        }
        if (group.size() < 2) {
          std::cout << candidate << ": structured refine multiples_" << base
                    << " skipped (size=" << group.size() << ')' << std::endl;
          continue;
        }
        std::cout << candidate << ": structured refine multiples_" << base
                  << " size=" << group.size() << std::endl;
        refine_moduli(group, "multiples_" + std::to_string(base), blocks);
      }

      if (config.final_refine) {
        for (int modulus : free_moduli) {
          if (!state.selected.count(modulus)) {
            throw std::runtime_error(
                "final refinement requires all blocks to be complete");
          }
        }
        CandidateState base_state = state;
        std::vector<int> seed_residues;
        seed_residues.reserve(free_moduli.size());
        for (int modulus : free_moduli) {
          seed_residues.push_back(state.selected.at(modulus));
          base_state.selected.erase(modulus);
        }
        auto refine_base = coverage_counts(candidate, base_state.selected);
        Config final_refine_config = config;
        if (config.final_refine_trials_per_thread > 0) {
          final_refine_config.refine_trials_per_thread =
              config.final_refine_trials_per_thread;
        }
        std::uint64_t total_trials = 0;
        std::vector<std::string> final_modes =
            config.final_refine_mode == "all"
                ? std::vector<std::string>{"medium", "large_to_small", "mixed"}
                : std::vector<std::string>{config.final_refine_mode};
        for (const std::string& mode : final_modes) {
          seed_residues.clear();
          for (int modulus : free_moduli) {
            seed_residues.push_back(state.selected.at(modulus));
          }
          int before =
              covered_count(coverage_counts(candidate, state.selected));
          int ruin_min = 2;
          int ruin_max = std::min<int>(
              free_moduli.size(),
              std::max(8, static_cast<int>(free_moduli.size()) / 2));
          if (mode == "medium") {
            ruin_min = std::min<int>(7, free_moduli.size());
            ruin_max = std::min<int>(
                free_moduli.size(),
                std::max(ruin_min,
                         std::min(24,
                                  static_cast<int>(free_moduli.size()) / 4)));
          } else if (mode == "small") {
            ruin_max = std::min<int>(6, free_moduli.size());
          }
          SearchResult refined = search_seeded_refinement(
              refine_base, free_moduli, seed_residues, final_refine_config,
              candidate,
              blocks, "all", mode, ruin_min, ruin_max);
          for (int i = 0; i < static_cast<int>(free_moduli.size()); ++i) {
            state.selected[free_moduli[i]] = refined.residues[i];
          }
          append_refinement(refinement_summary, state, blocks, "all", mode,
                            free_moduli, refined.trials,
                            refined.covered - before);
          std::cout << candidate << " final refine " << mode
                    << " frozen: covered=" << refined.covered << '/'
                    << candidate
                    << ", improvement=" << refined.covered - before
                    << std::endl;
          total_trials += refined.trials;
          if (refined.covered == candidate) break;
        }
        write_checkpoint(state, blocks, total_trials, checkpoint);
      }

      if (config.basin_search) {
        run_basin_search(config, state, free_moduli, blocks, checkpoint);
      }
    }
  } catch (const std::exception& error) {
    std::cerr << "error: " << error.what() << std::endl;
    return 1;
  }
  return 0;
}


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m10_deep_balanced_revisit/302400/302400_checkpoint.txt <==
candidate=302400
minimum_modulus=10
completed_blocks=9
trials=0
covered=302400
period=302400
prefix=25,32,63
cover=8(10);9(12);4(14);5(15);7(16);13(18);2(20);17(21);3(24);24(25);25(27);8(28);0(30);31(32);21(35);1(36);32(40);5(42);10(45);35(48);14(50);43(54);20(56);6(60);62(63);47(64);26(70);19(72);59(75);12(80);29(84);40(90);11(96);54(100);86(105);61(108);100(112);96(120);41(126);115(135);106(140);125(144);84(150);132(160);137(168);119(175);173(180);115(189);15(192);104(200);16(210);115(216);123(224);109(225);17(240);77(252);70(270);216(280);155(288);294(300);146(315);212(320);53(336);194(350);317(360);178(378);204(400);286(420);341(432);180(448);184(450);143(480);149(504);44(525);413(540);156(560);271(576);144(600);346(630);155(672);259(675);694(700);137(720);10(756);4(800);276(840);485(864);29(900);451(945);527(960);221(1008);394(1050);593(1080);532(1120);689(1200);986(1260);1103(1344);34(1350);944(1400);923(1440);665(1512);1469(1575);404(1600);1577(1680);655(1728);389(1800);136(1890);1115(2016);1294(2100);197(2160);52(2240);239(2400);1913(2520);629(2700);44(2800);1403(2880);1673(3024);94(3150);3227(3360);1289(3600);2656(3780);539(4032);444(4200);3977(4320);4294(4725);1679(4800);1901(5040);5129(5400);5204(5600);917(6048);1994(6300);911(6720);2939(7200);233(7560);7289(8400);6137(8640);7444(9450);1787(10080);2789(10800);1204(11200);9557(12096);3929(12600);629(14400);7638(15120);13979(16800);1144(18900);11573(20160);16119(21600);23069(25200);9557(30240);10319(33600);12329(37800);22247(43200);25979(50400);45017(60480);54089(75600);50939(100800);47657(151200);63989(302400)
uncovered=


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m10_deep_balanced_revisit/302400/console.log <==
302400: minimum modulus=10, moduli=159, prefix=25,32,63, CRT product=50400, free=156
302400: block sizes=18,18,18,17,17,17,17,17,17
302400 block 1: best=225568/302400, trial=1, elapsed=0.7s
302400 block 1: best=227576/302400, trial=2, elapsed=0.7s
302400 block 1: best=228224/302400, trial=5, elapsed=0.8s
PROGRESS candidate=302400 phase=block block=1 trial=100/2000 best=228224/302400 elapsed=7.8s
PROGRESS candidate=302400 phase=block block=1 trial=200/2000 best=228224/302400 elapsed=15.3s
PROGRESS candidate=302400 phase=block block=1 trial=300/2000 best=228224/302400 elapsed=22.6s
PROGRESS candidate=302400 phase=block block=1 trial=400/2000 best=228224/302400 elapsed=30.0s
PROGRESS candidate=302400 phase=block block=1 trial=500/2000 best=228224/302400 elapsed=37.4s
PROGRESS candidate=302400 phase=block block=1 trial=600/2000 best=228224/302400 elapsed=44.9s
PROGRESS candidate=302400 phase=block block=1 trial=700/2000 best=228224/302400 elapsed=52.3s
PROGRESS candidate=302400 phase=block block=1 trial=800/2000 best=228224/302400 elapsed=59.7s
PROGRESS candidate=302400 phase=block block=1 trial=900/2000 best=228224/302400 elapsed=67.2s
PROGRESS candidate=302400 phase=block block=1 trial=1000/2000 best=228224/302400 elapsed=74.6s
PROGRESS candidate=302400 phase=block block=1 trial=1100/2000 best=228224/302400 elapsed=82.0s
PROGRESS candidate=302400 phase=block block=1 trial=1200/2000 best=228224/302400 elapsed=89.4s
PROGRESS candidate=302400 phase=block block=1 trial=1300/2000 best=228224/302400 elapsed=96.6s
PROGRESS candidate=302400 phase=block block=1 trial=1400/2000 best=228224/302400 elapsed=103.9s
PROGRESS candidate=302400 phase=block block=1 trial=1500/2000 best=228224/302400 elapsed=111.2s
PROGRESS candidate=302400 phase=block block=1 trial=1600/2000 best=228224/302400 elapsed=118.6s
PROGRESS candidate=302400 phase=block block=1 trial=1700/2000 best=228224/302400 elapsed=126.0s
PROGRESS candidate=302400 phase=block block=1 trial=1800/2000 best=228224/302400 elapsed=133.3s
PROGRESS candidate=302400 phase=block block=1 trial=1900/2000 best=228224/302400 elapsed=140.6s
PROGRESS candidate=302400 phase=block block=1 trial=2000/2000 best=228224/302400 elapsed=148.5s
302400 block 1 frozen: covered=228224/302400, uncovered=74176
302400 block 2: best=270257/302400, trial=1, elapsed=0.4s
PROGRESS candidate=302400 phase=block block=2 trial=100/2000 best=270257/302400 elapsed=4.0s
PROGRESS candidate=302400 phase=block block=2 trial=200/2000 best=270257/302400 elapsed=7.9s
PROGRESS candidate=302400 phase=block block=2 trial=300/2000 best=270257/302400 elapsed=11.8s
PROGRESS candidate=302400 phase=block block=2 trial=400/2000 best=270257/302400 elapsed=15.6s
PROGRESS candidate=302400 phase=block block=2 trial=500/2000 best=270257/302400 elapsed=19.6s
PROGRESS candidate=302400 phase=block block=2 trial=600/2000 best=270257/302400 elapsed=23.4s
PROGRESS candidate=302400 phase=block block=2 trial=700/2000 best=270257/302400 elapsed=27.2s
PROGRESS candidate=302400 phase=block block=2 trial=800/2000 best=270257/302400 elapsed=31.1s
PROGRESS candidate=302400 phase=block block=2 trial=900/2000 best=270257/302400 elapsed=35.0s
PROGRESS candidate=302400 phase=block block=2 trial=1000/2000 best=270257/302400 elapsed=38.7s
PROGRESS candidate=302400 phase=block block=2 trial=1100/2000 best=270257/302400 elapsed=42.6s
PROGRESS candidate=302400 phase=block block=2 trial=1200/2000 best=270257/302400 elapsed=46.5s
PROGRESS candidate=302400 phase=block block=2 trial=1300/2000 best=270257/302400 elapsed=50.4s
PROGRESS candidate=302400 phase=block block=2 trial=1400/2000 best=270257/302400 elapsed=54.2s
PROGRESS candidate=302400 phase=block block=2 trial=1500/2000 best=270257/302400 elapsed=58.1s
PROGRESS candidate=302400 phase=block block=2 trial=1600/2000 best=270257/302400 elapsed=62.0s
PROGRESS candidate=302400 phase=block block=2 trial=1700/2000 best=270257/302400 elapsed=65.8s
PROGRESS candidate=302400 phase=block block=2 trial=1800/2000 best=270257/302400 elapsed=69.7s
PROGRESS candidate=302400 phase=block block=2 trial=1900/2000 best=270257/302400 elapsed=73.5s
PROGRESS candidate=302400 phase=block block=2 trial=2000/2000 best=270257/302400 elapsed=77.6s
302400 block 2 frozen: covered=270257/302400, uncovered=32143
302400 refine 1+2 large_to_small: best=271492/302400, trial=1, elapsed=1.0s
302400 refine 1+2 large_to_small: best=272109/302400, trial=2, elapsed=1.2s
302400 refine 1+2 large_to_small: best=273197/302400, trial=6, elapsed=1.3s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=100/2000 best=273197/302400 elapsed=12.0s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=200/2000 best=273197/302400 elapsed=23.4s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=300/2000 best=273197/302400 elapsed=34.8s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=400/2000 best=273197/302400 elapsed=45.9s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=500/2000 best=273197/302400 elapsed=57.2s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=600/2000 best=273197/302400 elapsed=68.6s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=700/2000 best=273197/302400 elapsed=79.5s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=800/2000 best=273197/302400 elapsed=90.9s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=900/2000 best=273197/302400 elapsed=102.4s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1000/2000 best=273197/302400 elapsed=113.6s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1100/2000 best=273197/302400 elapsed=124.6s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1200/2000 best=273197/302400 elapsed=135.9s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1300/2000 best=273197/302400 elapsed=147.2s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1400/2000 best=273197/302400 elapsed=158.6s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1500/2000 best=273197/302400 elapsed=170.0s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1600/2000 best=273197/302400 elapsed=181.2s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1700/2000 best=273197/302400 elapsed=192.5s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1800/2000 best=273197/302400 elapsed=203.8s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=1900/2000 best=273197/302400 elapsed=215.3s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=2000/2000 best=273197/302400 elapsed=227.7s
302400 refine 1+2 large_to_small frozen: covered=273197/302400, improvement=2940
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=100/2000 best=273197/302400 elapsed=9.4s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=200/2000 best=273197/302400 elapsed=18.8s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=300/2000 best=273197/302400 elapsed=28.1s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=400/2000 best=273197/302400 elapsed=37.3s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=500/2000 best=273197/302400 elapsed=46.4s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=600/2000 best=273197/302400 elapsed=55.4s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=700/2000 best=273197/302400 elapsed=64.9s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=800/2000 best=273197/302400 elapsed=73.9s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=900/2000 best=273197/302400 elapsed=83.2s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1000/2000 best=273197/302400 elapsed=92.3s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1100/2000 best=273197/302400 elapsed=101.4s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1200/2000 best=273197/302400 elapsed=110.7s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1300/2000 best=273197/302400 elapsed=119.7s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1400/2000 best=273197/302400 elapsed=129.2s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1500/2000 best=273197/302400 elapsed=138.7s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1600/2000 best=273197/302400 elapsed=147.6s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1700/2000 best=273197/302400 elapsed=156.8s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1800/2000 best=273197/302400 elapsed=165.9s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=1900/2000 best=273197/302400 elapsed=175.1s
PROGRESS candidate=302400 phase=refine after_block=2 window=1+2 mode=mixed trial=2000/2000 best=273197/302400 elapsed=185.3s
302400 refine 1+2 mixed frozen: covered=273197/302400, improvement=0
302400 block 3: best=288733/302400, trial=1, elapsed=0.2s
PROGRESS candidate=302400 phase=block block=3 trial=100/2000 best=288733/302400 elapsed=2.1s
PROGRESS candidate=302400 phase=block block=3 trial=200/2000 best=288733/302400 elapsed=4.1s
PROGRESS candidate=302400 phase=block block=3 trial=300/2000 best=288733/302400 elapsed=6.1s
PROGRESS candidate=302400 phase=block block=3 trial=400/2000 best=288733/302400 elapsed=8.1s
PROGRESS candidate=302400 phase=block block=3 trial=500/2000 best=288733/302400 elapsed=10.2s
PROGRESS candidate=302400 phase=block block=3 trial=600/2000 best=288733/302400 elapsed=12.2s
PROGRESS candidate=302400 phase=block block=3 trial=700/2000 best=288733/302400 elapsed=14.2s
PROGRESS candidate=302400 phase=block block=3 trial=800/2000 best=288733/302400 elapsed=16.2s
PROGRESS candidate=302400 phase=block block=3 trial=900/2000 best=288733/302400 elapsed=18.2s
PROGRESS candidate=302400 phase=block block=3 trial=1000/2000 best=288733/302400 elapsed=20.3s
PROGRESS candidate=302400 phase=block block=3 trial=1100/2000 best=288733/302400 elapsed=22.3s
PROGRESS candidate=302400 phase=block block=3 trial=1200/2000 best=288733/302400 elapsed=24.3s
PROGRESS candidate=302400 phase=block block=3 trial=1300/2000 best=288733/302400 elapsed=26.4s
PROGRESS candidate=302400 phase=block block=3 trial=1400/2000 best=288733/302400 elapsed=28.4s
PROGRESS candidate=302400 phase=block block=3 trial=1500/2000 best=288733/302400 elapsed=30.4s
PROGRESS candidate=302400 phase=block block=3 trial=1600/2000 best=288733/302400 elapsed=32.4s
PROGRESS candidate=302400 phase=block block=3 trial=1700/2000 best=288733/302400 elapsed=34.5s
PROGRESS candidate=302400 phase=block block=3 trial=1800/2000 best=288733/302400 elapsed=36.5s
PROGRESS candidate=302400 phase=block block=3 trial=1900/2000 best=288733/302400 elapsed=38.5s
PROGRESS candidate=302400 phase=block block=3 trial=2000/2000 best=288733/302400 elapsed=40.6s
302400 block 3 frozen: covered=288733/302400, uncovered=13667
302400 refine 2+3 large_to_small: best=288853/302400, trial=1, elapsed=0.5s
302400 refine 2+3 large_to_small: best=288875/302400, trial=3, elapsed=0.5s
302400 refine 2+3 large_to_small: best=289022/302400, trial=4, elapsed=0.5s
302400 refine 2+3 large_to_small: best=289023/302400, trial=35, elapsed=2.1s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=100/2000 best=289023/302400 elapsed=5.4s
302400 refine 2+3 large_to_small: best=289030/302400, trial=168, elapsed=8.9s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=200/2000 best=289030/302400 elapsed=10.6s
302400 refine 2+3 large_to_small: best=289046/302400, trial=214, elapsed=11.4s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=300/2000 best=289046/302400 elapsed=15.7s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=400/2000 best=289046/302400 elapsed=20.9s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=500/2000 best=289046/302400 elapsed=26.3s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=600/2000 best=289046/302400 elapsed=31.4s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=700/2000 best=289046/302400 elapsed=36.5s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=800/2000 best=289046/302400 elapsed=41.8s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=900/2000 best=289046/302400 elapsed=46.9s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1000/2000 best=289046/302400 elapsed=52.2s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1100/2000 best=289046/302400 elapsed=57.4s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1200/2000 best=289046/302400 elapsed=62.6s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1300/2000 best=289046/302400 elapsed=67.8s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1400/2000 best=289046/302400 elapsed=73.0s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1500/2000 best=289046/302400 elapsed=78.2s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1600/2000 best=289046/302400 elapsed=83.5s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1700/2000 best=289046/302400 elapsed=88.6s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1800/2000 best=289046/302400 elapsed=93.9s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=1900/2000 best=289046/302400 elapsed=99.1s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=2000/2000 best=289046/302400 elapsed=104.7s
302400 refine 2+3 large_to_small frozen: covered=289046/302400, improvement=313
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=100/2000 best=289046/302400 elapsed=5.2s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=200/2000 best=289046/302400 elapsed=10.3s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=300/2000 best=289046/302400 elapsed=15.3s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=400/2000 best=289046/302400 elapsed=20.4s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=500/2000 best=289046/302400 elapsed=25.5s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=600/2000 best=289046/302400 elapsed=30.6s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=700/2000 best=289046/302400 elapsed=35.5s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=800/2000 best=289046/302400 elapsed=40.6s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=900/2000 best=289046/302400 elapsed=45.6s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1000/2000 best=289046/302400 elapsed=50.7s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1100/2000 best=289046/302400 elapsed=55.7s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1200/2000 best=289046/302400 elapsed=60.6s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1300/2000 best=289046/302400 elapsed=65.7s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1400/2000 best=289046/302400 elapsed=70.7s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1500/2000 best=289046/302400 elapsed=75.8s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1600/2000 best=289046/302400 elapsed=81.0s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1700/2000 best=289046/302400 elapsed=85.9s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1800/2000 best=289046/302400 elapsed=90.9s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=1900/2000 best=289046/302400 elapsed=96.0s
PROGRESS candidate=302400 phase=refine after_block=3 window=2+3 mode=mixed trial=2000/2000 best=289046/302400 elapsed=101.7s
302400 refine 2+3 mixed frozen: covered=289046/302400, improvement=0
302400 block 4: best=295788/302400, trial=1, elapsed=0.1s
PROGRESS candidate=302400 phase=block block=4 trial=100/2000 best=295788/302400 elapsed=1.6s
PROGRESS candidate=302400 phase=block block=4 trial=200/2000 best=295788/302400 elapsed=3.2s
PROGRESS candidate=302400 phase=block block=4 trial=300/2000 best=295788/302400 elapsed=4.8s
PROGRESS candidate=302400 phase=block block=4 trial=400/2000 best=295788/302400 elapsed=6.3s
PROGRESS candidate=302400 phase=block block=4 trial=500/2000 best=295788/302400 elapsed=7.8s
PROGRESS candidate=302400 phase=block block=4 trial=600/2000 best=295788/302400 elapsed=9.4s
PROGRESS candidate=302400 phase=block block=4 trial=700/2000 best=295788/302400 elapsed=11.0s
PROGRESS candidate=302400 phase=block block=4 trial=800/2000 best=295788/302400 elapsed=12.5s
PROGRESS candidate=302400 phase=block block=4 trial=900/2000 best=295788/302400 elapsed=14.1s
PROGRESS candidate=302400 phase=block block=4 trial=1000/2000 best=295788/302400 elapsed=15.7s
PROGRESS candidate=302400 phase=block block=4 trial=1100/2000 best=295788/302400 elapsed=17.2s
PROGRESS candidate=302400 phase=block block=4 trial=1200/2000 best=295788/302400 elapsed=18.7s
PROGRESS candidate=302400 phase=block block=4 trial=1300/2000 best=295788/302400 elapsed=20.3s
PROGRESS candidate=302400 phase=block block=4 trial=1400/2000 best=295788/302400 elapsed=21.8s
PROGRESS candidate=302400 phase=block block=4 trial=1500/2000 best=295788/302400 elapsed=23.4s
PROGRESS candidate=302400 phase=block block=4 trial=1600/2000 best=295788/302400 elapsed=25.0s
PROGRESS candidate=302400 phase=block block=4 trial=1700/2000 best=295788/302400 elapsed=26.6s
PROGRESS candidate=302400 phase=block block=4 trial=1800/2000 best=295788/302400 elapsed=28.1s
PROGRESS candidate=302400 phase=block block=4 trial=1900/2000 best=295788/302400 elapsed=29.6s
PROGRESS candidate=302400 phase=block block=4 trial=2000/2000 best=295788/302400 elapsed=31.2s
302400 block 4 frozen: covered=295788/302400, uncovered=6612
302400 refine 3+4 large_to_small: best=295921/302400, trial=1, elapsed=0.3s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=100/2000 best=295921/302400 elapsed=3.9s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=200/2000 best=295921/302400 elapsed=7.7s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=300/2000 best=295921/302400 elapsed=11.3s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=400/2000 best=295921/302400 elapsed=15.2s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=500/2000 best=295921/302400 elapsed=19.2s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=600/2000 best=295921/302400 elapsed=22.9s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=700/2000 best=295921/302400 elapsed=26.7s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=800/2000 best=295921/302400 elapsed=30.4s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=900/2000 best=295921/302400 elapsed=34.1s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1000/2000 best=295921/302400 elapsed=37.8s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1100/2000 best=295921/302400 elapsed=41.6s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1200/2000 best=295921/302400 elapsed=45.4s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1300/2000 best=295921/302400 elapsed=49.1s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1400/2000 best=295921/302400 elapsed=52.8s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1500/2000 best=295921/302400 elapsed=56.5s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1600/2000 best=295921/302400 elapsed=60.2s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1700/2000 best=295921/302400 elapsed=64.0s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1800/2000 best=295921/302400 elapsed=67.6s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=1900/2000 best=295921/302400 elapsed=71.3s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=2000/2000 best=295921/302400 elapsed=75.2s
302400 refine 3+4 large_to_small frozen: covered=295921/302400, improvement=133
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=100/2000 best=295921/302400 elapsed=3.3s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=200/2000 best=295921/302400 elapsed=6.6s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=300/2000 best=295921/302400 elapsed=9.9s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=400/2000 best=295921/302400 elapsed=13.1s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=500/2000 best=295921/302400 elapsed=16.3s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=600/2000 best=295921/302400 elapsed=19.6s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=700/2000 best=295921/302400 elapsed=22.8s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=800/2000 best=295921/302400 elapsed=26.1s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=900/2000 best=295921/302400 elapsed=29.4s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1000/2000 best=295921/302400 elapsed=32.6s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1100/2000 best=295921/302400 elapsed=35.9s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1200/2000 best=295921/302400 elapsed=39.2s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1300/2000 best=295921/302400 elapsed=42.4s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1400/2000 best=295921/302400 elapsed=45.7s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1500/2000 best=295921/302400 elapsed=49.0s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1600/2000 best=295921/302400 elapsed=52.3s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1700/2000 best=295921/302400 elapsed=55.5s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1800/2000 best=295921/302400 elapsed=58.7s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=1900/2000 best=295921/302400 elapsed=62.0s
PROGRESS candidate=302400 phase=refine after_block=4 window=3+4 mode=mixed trial=2000/2000 best=295921/302400 elapsed=65.4s
302400 refine 3+4 mixed frozen: covered=295921/302400, improvement=0
302400 block 5: best=298938/302400, trial=1, elapsed=0.1s
302400 block 5: best=298942/302400, trial=2, elapsed=0.1s
PROGRESS candidate=302400 phase=block block=5 trial=100/2000 best=298942/302400 elapsed=1.4s
PROGRESS candidate=302400 phase=block block=5 trial=200/2000 best=298942/302400 elapsed=2.7s
PROGRESS candidate=302400 phase=block block=5 trial=300/2000 best=298942/302400 elapsed=4.1s
PROGRESS candidate=302400 phase=block block=5 trial=400/2000 best=298942/302400 elapsed=5.4s
PROGRESS candidate=302400 phase=block block=5 trial=500/2000 best=298942/302400 elapsed=6.7s
PROGRESS candidate=302400 phase=block block=5 trial=600/2000 best=298942/302400 elapsed=8.1s
PROGRESS candidate=302400 phase=block block=5 trial=700/2000 best=298942/302400 elapsed=9.4s
PROGRESS candidate=302400 phase=block block=5 trial=800/2000 best=298942/302400 elapsed=10.9s
PROGRESS candidate=302400 phase=block block=5 trial=900/2000 best=298942/302400 elapsed=12.3s
PROGRESS candidate=302400 phase=block block=5 trial=1000/2000 best=298942/302400 elapsed=13.6s
PROGRESS candidate=302400 phase=block block=5 trial=1100/2000 best=298942/302400 elapsed=14.9s
PROGRESS candidate=302400 phase=block block=5 trial=1200/2000 best=298942/302400 elapsed=16.3s
PROGRESS candidate=302400 phase=block block=5 trial=1300/2000 best=298942/302400 elapsed=17.6s
PROGRESS candidate=302400 phase=block block=5 trial=1400/2000 best=298942/302400 elapsed=19.0s
PROGRESS candidate=302400 phase=block block=5 trial=1500/2000 best=298942/302400 elapsed=20.3s
PROGRESS candidate=302400 phase=block block=5 trial=1600/2000 best=298942/302400 elapsed=21.6s
PROGRESS candidate=302400 phase=block block=5 trial=1700/2000 best=298942/302400 elapsed=23.0s
PROGRESS candidate=302400 phase=block block=5 trial=1800/2000 best=298942/302400 elapsed=24.3s
PROGRESS candidate=302400 phase=block block=5 trial=1900/2000 best=298942/302400 elapsed=25.6s
PROGRESS candidate=302400 phase=block block=5 trial=2000/2000 best=298942/302400 elapsed=27.1s
302400 block 5 frozen: covered=298942/302400, uncovered=3458
302400 refine 4+5 large_to_small: best=299064/302400, trial=1, elapsed=0.3s
302400 refine 4+5 large_to_small: best=299138/302400, trial=3, elapsed=0.3s
302400 refine 4+5 large_to_small: best=299143/302400, trial=5, elapsed=0.3s
302400 refine 4+5 large_to_small: best=299151/302400, trial=23, elapsed=0.9s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=100/2000 best=299151/302400 elapsed=3.1s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=200/2000 best=299151/302400 elapsed=6.1s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=300/2000 best=299151/302400 elapsed=9.2s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=400/2000 best=299151/302400 elapsed=12.3s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=500/2000 best=299151/302400 elapsed=15.3s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=600/2000 best=299151/302400 elapsed=18.3s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=700/2000 best=299151/302400 elapsed=21.3s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=800/2000 best=299151/302400 elapsed=24.4s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=900/2000 best=299151/302400 elapsed=27.3s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1000/2000 best=299151/302400 elapsed=30.4s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1100/2000 best=299151/302400 elapsed=33.5s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1200/2000 best=299151/302400 elapsed=36.4s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1300/2000 best=299151/302400 elapsed=39.5s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1400/2000 best=299151/302400 elapsed=42.5s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1500/2000 best=299151/302400 elapsed=45.5s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1600/2000 best=299151/302400 elapsed=48.6s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1700/2000 best=299151/302400 elapsed=51.6s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1800/2000 best=299151/302400 elapsed=54.6s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=1900/2000 best=299151/302400 elapsed=57.6s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=2000/2000 best=299151/302400 elapsed=60.8s
302400 refine 4+5 large_to_small frozen: covered=299151/302400, improvement=209
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=100/2000 best=299151/302400 elapsed=2.8s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=200/2000 best=299151/302400 elapsed=5.6s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=300/2000 best=299151/302400 elapsed=8.4s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=400/2000 best=299151/302400 elapsed=11.1s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=500/2000 best=299151/302400 elapsed=13.8s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=600/2000 best=299151/302400 elapsed=16.6s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=700/2000 best=299151/302400 elapsed=19.2s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=800/2000 best=299151/302400 elapsed=22.0s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=900/2000 best=299151/302400 elapsed=24.7s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1000/2000 best=299151/302400 elapsed=27.5s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1100/2000 best=299151/302400 elapsed=30.2s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1200/2000 best=299151/302400 elapsed=32.8s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1300/2000 best=299151/302400 elapsed=35.6s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1400/2000 best=299151/302400 elapsed=38.3s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1500/2000 best=299151/302400 elapsed=41.0s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1600/2000 best=299151/302400 elapsed=43.7s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1700/2000 best=299151/302400 elapsed=46.3s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1800/2000 best=299151/302400 elapsed=49.1s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=1900/2000 best=299151/302400 elapsed=51.7s
PROGRESS candidate=302400 phase=refine after_block=5 window=4+5 mode=mixed trial=2000/2000 best=299151/302400 elapsed=54.6s
302400 refine 4+5 mixed frozen: covered=299151/302400, improvement=0
302400 block 6: best=300968/302400, trial=1, elapsed=0.1s
PROGRESS candidate=302400 phase=block block=6 trial=100/2000 best=300968/302400 elapsed=1.4s
PROGRESS candidate=302400 phase=block block=6 trial=200/2000 best=300968/302400 elapsed=2.7s
PROGRESS candidate=302400 phase=block block=6 trial=300/2000 best=300968/302400 elapsed=4.0s
PROGRESS candidate=302400 phase=block block=6 trial=400/2000 best=300968/302400 elapsed=5.3s
PROGRESS candidate=302400 phase=block block=6 trial=500/2000 best=300968/302400 elapsed=6.6s
PROGRESS candidate=302400 phase=block block=6 trial=600/2000 best=300968/302400 elapsed=8.0s
PROGRESS candidate=302400 phase=block block=6 trial=700/2000 best=300968/302400 elapsed=9.3s
PROGRESS candidate=302400 phase=block block=6 trial=800/2000 best=300968/302400 elapsed=10.6s
PROGRESS candidate=302400 phase=block block=6 trial=900/2000 best=300968/302400 elapsed=11.9s
PROGRESS candidate=302400 phase=block block=6 trial=1000/2000 best=300968/302400 elapsed=13.2s
PROGRESS candidate=302400 phase=block block=6 trial=1100/2000 best=300968/302400 elapsed=14.6s
PROGRESS candidate=302400 phase=block block=6 trial=1200/2000 best=300968/302400 elapsed=15.9s
PROGRESS candidate=302400 phase=block block=6 trial=1300/2000 best=300968/302400 elapsed=17.3s
PROGRESS candidate=302400 phase=block block=6 trial=1400/2000 best=300968/302400 elapsed=18.6s
PROGRESS candidate=302400 phase=block block=6 trial=1500/2000 best=300968/302400 elapsed=19.9s
PROGRESS candidate=302400 phase=block block=6 trial=1600/2000 best=300968/302400 elapsed=21.2s
PROGRESS candidate=302400 phase=block block=6 trial=1700/2000 best=300968/302400 elapsed=22.5s
PROGRESS candidate=302400 phase=block block=6 trial=1800/2000 best=300968/302400 elapsed=23.9s
PROGRESS candidate=302400 phase=block block=6 trial=1900/2000 best=300968/302400 elapsed=25.2s
PROGRESS candidate=302400 phase=block block=6 trial=2000/2000 best=300968/302400 elapsed=26.6s
302400 block 6 frozen: covered=300968/302400, uncovered=1432
302400 refine 5+6 large_to_small: best=300998/302400, trial=1, elapsed=0.2s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=100/2000 best=300998/302400 elapsed=2.8s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=200/2000 best=300998/302400 elapsed=5.5s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=300/2000 best=300998/302400 elapsed=8.2s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=400/2000 best=300998/302400 elapsed=10.9s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=500/2000 best=300998/302400 elapsed=13.6s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=600/2000 best=300998/302400 elapsed=16.4s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=700/2000 best=300998/302400 elapsed=19.1s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=800/2000 best=300998/302400 elapsed=21.7s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=900/2000 best=300998/302400 elapsed=24.4s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1000/2000 best=300998/302400 elapsed=27.1s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1100/2000 best=300998/302400 elapsed=29.8s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1200/2000 best=300998/302400 elapsed=32.5s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1300/2000 best=300998/302400 elapsed=35.2s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1400/2000 best=300998/302400 elapsed=38.0s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1500/2000 best=300998/302400 elapsed=40.6s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1600/2000 best=300998/302400 elapsed=43.3s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1700/2000 best=300998/302400 elapsed=46.0s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1800/2000 best=300998/302400 elapsed=48.8s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1900/2000 best=300998/302400 elapsed=51.4s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=2000/2000 best=300998/302400 elapsed=54.2s
302400 refine 5+6 large_to_small frozen: covered=300998/302400, improvement=30
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=100/2000 best=300998/302400 elapsed=2.6s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=200/2000 best=300998/302400 elapsed=5.2s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=300/2000 best=300998/302400 elapsed=7.8s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=400/2000 best=300998/302400 elapsed=10.3s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=500/2000 best=300998/302400 elapsed=12.9s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=600/2000 best=300998/302400 elapsed=15.4s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=700/2000 best=300998/302400 elapsed=18.0s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=800/2000 best=300998/302400 elapsed=20.5s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=900/2000 best=300998/302400 elapsed=23.0s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1000/2000 best=300998/302400 elapsed=25.5s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1100/2000 best=300998/302400 elapsed=28.0s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1200/2000 best=300998/302400 elapsed=30.5s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1300/2000 best=300998/302400 elapsed=33.1s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1400/2000 best=300998/302400 elapsed=35.7s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1500/2000 best=300998/302400 elapsed=38.2s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1600/2000 best=300998/302400 elapsed=40.8s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1700/2000 best=300998/302400 elapsed=43.3s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1800/2000 best=300998/302400 elapsed=45.8s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=1900/2000 best=300998/302400 elapsed=48.4s
PROGRESS candidate=302400 phase=refine after_block=6 window=5+6 mode=mixed trial=2000/2000 best=300998/302400 elapsed=51.1s
302400 refine 5+6 mixed frozen: covered=300998/302400, improvement=0
302400 block 7: best=301886/302400, trial=1, elapsed=0.1s
PROGRESS candidate=302400 phase=block block=7 trial=100/2000 best=301886/302400 elapsed=1.5s
PROGRESS candidate=302400 phase=block block=7 trial=200/2000 best=301886/302400 elapsed=3.0s
PROGRESS candidate=302400 phase=block block=7 trial=300/2000 best=301886/302400 elapsed=4.3s
PROGRESS candidate=302400 phase=block block=7 trial=400/2000 best=301886/302400 elapsed=5.7s
PROGRESS candidate=302400 phase=block block=7 trial=500/2000 best=301886/302400 elapsed=7.0s
PROGRESS candidate=302400 phase=block block=7 trial=600/2000 best=301886/302400 elapsed=8.3s
PROGRESS candidate=302400 phase=block block=7 trial=700/2000 best=301886/302400 elapsed=9.7s
PROGRESS candidate=302400 phase=block block=7 trial=800/2000 best=301886/302400 elapsed=11.0s
PROGRESS candidate=302400 phase=block block=7 trial=900/2000 best=301886/302400 elapsed=12.4s
PROGRESS candidate=302400 phase=block block=7 trial=1000/2000 best=301886/302400 elapsed=13.7s
PROGRESS candidate=302400 phase=block block=7 trial=1100/2000 best=301886/302400 elapsed=15.0s
PROGRESS candidate=302400 phase=block block=7 trial=1200/2000 best=301886/302400 elapsed=16.3s
PROGRESS candidate=302400 phase=block block=7 trial=1300/2000 best=301886/302400 elapsed=17.7s
PROGRESS candidate=302400 phase=block block=7 trial=1400/2000 best=301886/302400 elapsed=19.0s
PROGRESS candidate=302400 phase=block block=7 trial=1500/2000 best=301886/302400 elapsed=20.3s
PROGRESS candidate=302400 phase=block block=7 trial=1600/2000 best=301886/302400 elapsed=21.7s
PROGRESS candidate=302400 phase=block block=7 trial=1700/2000 best=301886/302400 elapsed=23.0s
PROGRESS candidate=302400 phase=block block=7 trial=1800/2000 best=301886/302400 elapsed=24.4s
PROGRESS candidate=302400 phase=block block=7 trial=1900/2000 best=301886/302400 elapsed=25.7s
PROGRESS candidate=302400 phase=block block=7 trial=2000/2000 best=301886/302400 elapsed=27.1s
302400 block 7 frozen: covered=301886/302400, uncovered=514
302400 refine 6+7 large_to_small: best=301894/302400, trial=1, elapsed=0.2s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=100/2000 best=301894/302400 elapsed=2.7s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=200/2000 best=301894/302400 elapsed=5.4s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=300/2000 best=301894/302400 elapsed=8.0s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=400/2000 best=301894/302400 elapsed=10.7s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=500/2000 best=301894/302400 elapsed=13.3s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=600/2000 best=301894/302400 elapsed=16.0s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=700/2000 best=301894/302400 elapsed=18.6s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=800/2000 best=301894/302400 elapsed=21.3s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=900/2000 best=301894/302400 elapsed=23.9s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1000/2000 best=301894/302400 elapsed=26.6s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1100/2000 best=301894/302400 elapsed=29.3s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1200/2000 best=301894/302400 elapsed=31.9s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1300/2000 best=301894/302400 elapsed=34.5s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1400/2000 best=301894/302400 elapsed=37.2s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1500/2000 best=301894/302400 elapsed=39.8s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1600/2000 best=301894/302400 elapsed=42.5s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1700/2000 best=301894/302400 elapsed=45.1s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1800/2000 best=301894/302400 elapsed=47.8s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=1900/2000 best=301894/302400 elapsed=50.4s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=2000/2000 best=301894/302400 elapsed=53.2s
302400 refine 6+7 large_to_small frozen: covered=301894/302400, improvement=8
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=100/2000 best=301894/302400 elapsed=2.6s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=200/2000 best=301894/302400 elapsed=5.1s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=300/2000 best=301894/302400 elapsed=7.6s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=400/2000 best=301894/302400 elapsed=10.1s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=500/2000 best=301894/302400 elapsed=12.6s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=600/2000 best=301894/302400 elapsed=15.0s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=700/2000 best=301894/302400 elapsed=17.6s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=800/2000 best=301894/302400 elapsed=20.1s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=900/2000 best=301894/302400 elapsed=22.5s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1000/2000 best=301894/302400 elapsed=25.0s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1100/2000 best=301894/302400 elapsed=27.5s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1200/2000 best=301894/302400 elapsed=29.9s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1300/2000 best=301894/302400 elapsed=32.5s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1400/2000 best=301894/302400 elapsed=34.9s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1500/2000 best=301894/302400 elapsed=37.4s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1600/2000 best=301894/302400 elapsed=39.8s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1700/2000 best=301894/302400 elapsed=42.3s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1800/2000 best=301894/302400 elapsed=44.8s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=1900/2000 best=301894/302400 elapsed=47.3s
PROGRESS candidate=302400 phase=refine after_block=7 window=6+7 mode=mixed trial=2000/2000 best=301894/302400 elapsed=50.0s
302400 refine 6+7 mixed frozen: covered=301894/302400, improvement=0
302400 block 8: best=302299/302400, trial=1, elapsed=0.1s
PROGRESS candidate=302400 phase=block block=8 trial=100/2000 best=302299/302400 elapsed=1.3s
PROGRESS candidate=302400 phase=block block=8 trial=200/2000 best=302299/302400 elapsed=2.5s
PROGRESS candidate=302400 phase=block block=8 trial=300/2000 best=302299/302400 elapsed=3.7s
PROGRESS candidate=302400 phase=block block=8 trial=400/2000 best=302299/302400 elapsed=5.0s
PROGRESS candidate=302400 phase=block block=8 trial=500/2000 best=302299/302400 elapsed=6.2s
PROGRESS candidate=302400 phase=block block=8 trial=600/2000 best=302299/302400 elapsed=7.4s
PROGRESS candidate=302400 phase=block block=8 trial=700/2000 best=302299/302400 elapsed=8.7s
PROGRESS candidate=302400 phase=block block=8 trial=800/2000 best=302299/302400 elapsed=9.9s
PROGRESS candidate=302400 phase=block block=8 trial=900/2000 best=302299/302400 elapsed=11.1s
PROGRESS candidate=302400 phase=block block=8 trial=1000/2000 best=302299/302400 elapsed=12.4s
PROGRESS candidate=302400 phase=block block=8 trial=1100/2000 best=302299/302400 elapsed=13.6s
PROGRESS candidate=302400 phase=block block=8 trial=1200/2000 best=302299/302400 elapsed=14.8s
PROGRESS candidate=302400 phase=block block=8 trial=1300/2000 best=302299/302400 elapsed=16.0s
PROGRESS candidate=302400 phase=block block=8 trial=1400/2000 best=302299/302400 elapsed=17.2s
PROGRESS candidate=302400 phase=block block=8 trial=1500/2000 best=302299/302400 elapsed=18.5s
PROGRESS candidate=302400 phase=block block=8 trial=1600/2000 best=302299/302400 elapsed=19.7s
PROGRESS candidate=302400 phase=block block=8 trial=1700/2000 best=302299/302400 elapsed=20.9s
PROGRESS candidate=302400 phase=block block=8 trial=1800/2000 best=302299/302400 elapsed=22.1s
PROGRESS candidate=302400 phase=block block=8 trial=1900/2000 best=302299/302400 elapsed=23.3s
PROGRESS candidate=302400 phase=block block=8 trial=2000/2000 best=302299/302400 elapsed=24.6s
302400 block 8 frozen: covered=302299/302400, uncovered=101
302400 refine 7+8 large_to_small: best=302311/302400, trial=1, elapsed=0.2s
302400 refine 7+8 large_to_small: best=302316/302400, trial=2, elapsed=0.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=100/2000 best=302316/302400 elapsed=2.8s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=200/2000 best=302316/302400 elapsed=5.5s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=300/2000 best=302316/302400 elapsed=8.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=400/2000 best=302316/302400 elapsed=10.8s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=500/2000 best=302316/302400 elapsed=13.5s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=600/2000 best=302316/302400 elapsed=16.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=700/2000 best=302316/302400 elapsed=18.9s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=800/2000 best=302316/302400 elapsed=21.5s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=900/2000 best=302316/302400 elapsed=24.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1000/2000 best=302316/302400 elapsed=26.8s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1100/2000 best=302316/302400 elapsed=29.5s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1200/2000 best=302316/302400 elapsed=32.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1300/2000 best=302316/302400 elapsed=34.9s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1400/2000 best=302316/302400 elapsed=37.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1500/2000 best=302316/302400 elapsed=40.3s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1600/2000 best=302316/302400 elapsed=43.0s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1700/2000 best=302316/302400 elapsed=45.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1800/2000 best=302316/302400 elapsed=48.3s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=1900/2000 best=302316/302400 elapsed=51.0s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=2000/2000 best=302316/302400 elapsed=53.8s
302400 refine 7+8 large_to_small frozen: covered=302316/302400, improvement=17
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=100/2000 best=302316/302400 elapsed=2.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=200/2000 best=302316/302400 elapsed=5.1s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=300/2000 best=302316/302400 elapsed=7.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=400/2000 best=302316/302400 elapsed=10.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=500/2000 best=302316/302400 elapsed=12.7s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=600/2000 best=302316/302400 elapsed=15.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=700/2000 best=302316/302400 elapsed=17.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=800/2000 best=302316/302400 elapsed=20.1s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=900/2000 best=302316/302400 elapsed=22.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1000/2000 best=302316/302400 elapsed=25.1s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1100/2000 best=302316/302400 elapsed=27.7s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1200/2000 best=302316/302400 elapsed=30.1s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1300/2000 best=302316/302400 elapsed=32.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1400/2000 best=302316/302400 elapsed=35.1s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1500/2000 best=302316/302400 elapsed=37.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1600/2000 best=302316/302400 elapsed=40.1s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1700/2000 best=302316/302400 elapsed=42.7s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1800/2000 best=302316/302400 elapsed=45.2s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=1900/2000 best=302316/302400 elapsed=47.6s
PROGRESS candidate=302400 phase=refine after_block=8 window=7+8 mode=mixed trial=2000/2000 best=302316/302400 elapsed=50.3s
302400 refine 7+8 mixed frozen: covered=302316/302400, improvement=0
302400 block 9: best=302400/302400, trial=1, elapsed=0.2s
302400 block 9 frozen: covered=302400/302400, uncovered=0
302400 refine 8+9 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 8+9 mixed frozen: covered=302400/302400, improvement=0
302400: revisit round 1/3 reverse
302400 refine 8+9 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 8+9 mixed frozen: covered=302400/302400, improvement=0
302400 refine 7+8 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 7+8 mixed frozen: covered=302400/302400, improvement=0
302400 refine 6+7 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 6+7 mixed frozen: covered=302400/302400, improvement=0
302400 refine 5+6 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 5+6 mixed frozen: covered=302400/302400, improvement=0
302400 refine 4+5 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 4+5 mixed frozen: covered=302400/302400, improvement=0
302400 refine 3+4 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 3+4 mixed frozen: covered=302400/302400, improvement=0
302400 refine 2+3 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 2+3 mixed frozen: covered=302400/302400, improvement=0
302400 refine 1+2 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 1+2 mixed frozen: covered=302400/302400, improvement=0
302400: revisit round 2/3 forward
302400 refine 1+2 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 1+2 mixed frozen: covered=302400/302400, improvement=0
302400 refine 2+3 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 2+3 mixed frozen: covered=302400/302400, improvement=0
302400 refine 3+4 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 3+4 mixed frozen: covered=302400/302400, improvement=0
302400 refine 4+5 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 4+5 mixed frozen: covered=302400/302400, improvement=0
302400 refine 5+6 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 5+6 mixed frozen: covered=302400/302400, improvement=0
302400 refine 6+7 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 6+7 mixed frozen: covered=302400/302400, improvement=0
302400 refine 7+8 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 7+8 mixed frozen: covered=302400/302400, improvement=0
302400 refine 8+9 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 8+9 mixed frozen: covered=302400/302400, improvement=0
302400: revisit round 3/3 reverse
302400 refine 8+9 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 8+9 mixed frozen: covered=302400/302400, improvement=0
302400 refine 7+8 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 7+8 mixed frozen: covered=302400/302400, improvement=0
302400 refine 6+7 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 6+7 mixed frozen: covered=302400/302400, improvement=0
302400 refine 5+6 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 5+6 mixed frozen: covered=302400/302400, improvement=0
302400 refine 4+5 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 4+5 mixed frozen: covered=302400/302400, improvement=0
302400 refine 3+4 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 3+4 mixed frozen: covered=302400/302400, improvement=0
302400 refine 2+3 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 2+3 mixed frozen: covered=302400/302400, improvement=0
302400 refine 1+2 large_to_small frozen: covered=302400/302400, improvement=0
302400 refine 1+2 mixed frozen: covered=302400/302400, improvement=0
302400 final refine mixed frozen: covered=302400/302400, improvement=0


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m8_subset_20160_b15_r2deep/20160_checkpoint.txt <==
candidate=20160
completed_blocks=4
trials=3200
covered=20083
period=20160
prefix=9,35,64
cover=3(8);8(9);2(10);9(12);12(14);1(15);7(16);14(18);0(20);0(21);1(24);22(28);28(30);15(32);34(35);5(36);10(40);24(42);38(45);13(48);46(56);36(60);48(63);63(64);44(70);65(72);37(80);30(84);56(90);85(96);94(105);8(112);70(120);6(126);4(140);29(144);5(160);18(168);108(180);31(192);154(210);191(224);48(240);90(252);204(280);245(288);119(315);229(320);207(336);110(360);408(420);159(448);133(480);372(504);64(560);95(576);164(630);351(672);101(720);634(840);709(960);927(1008);648(1120)
uncovered=74,228,389,479,708,1068,1631,2271,2328,2463,2594,2748,3228,3588,3615,3807,3935,4511,5114,5268,5748,6108,6149,6303,6495,6815,7391,7634,7647,7788,7967,8268,8628,9048,9695,10154,10308,10335,10527,10788,10847,11148,11679,11871,11909,11999,12408,12575,12674,12828,13308,13668,13727,14367,14789,14879,15194,15348,15455,15711,15828,15903,16031,16188,16607,17669,17714,17868,18348,18399,18591,18708,18911,19128,19487,19743,19935


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m8_subset_20160_b25_r2deep/20160_checkpoint.txt <==
candidate=20160
completed_blocks=3
trials=0
covered=20160
period=20160
prefix=9,35,64
cover=3(8);8(9);6(10);1(12);2(14);3(15);7(16);2(18);0(20);19(21);9(24);10(28);12(30);15(32);34(35);29(36);10(40);22(42);23(45);21(48);46(56);24(60);28(63);63(64);14(70);41(72);77(80);4(84);32(90);45(96);13(105);52(112);30(120);112(126);54(140);5(144);61(160);136(168);104(180);159(192);202(210);95(224);189(240);70(252);74(280);77(288);239(315);287(320);220(336);230(360);414(420);415(448);285(480);466(504);18(560);479(576);448(630);127(672);365(720);790(840);95(960);298(1008);895(1120);952(1260);31(1344);509(1440);298(1680);1183(2016);671(2240);1642(2520);2399(2880);1631(3360);2527(4032);802(5040);2591(6720);7871(10080);6431(20160)
uncovered=


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_151200_projection/75600/75600_preserve_checkpoint.txt <==
candidate=75600
minimum_modulus=9
completed_blocks=6
trials=0
covered=74104
period=75600
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);144(150);39(168);9(175);168(180);170(189);114(200);57(210);71(216);44(225);118(240);53(252);116(270);87(280);184(300);309(315);95(336);84(350);258(360);197(378);214(400);297(420);359(432);234(450);89(504);384(525);521(540);507(560);34(600);435(630);359(675);284(700);438(720);521(756);694(840);627(900);869(945);719(1008);996(1050);711(1080);414(1200);1151(1260);764(1350);334(1400);845(1512);1527(1575);454(1680);722(1800);1531(1890);547(2100);462(2160);491(2520);62(2700);2267(2800);1643(3024);2169(3150);2142(3600);2795(3780);3187(4200);2232(4725);4891(5040);1062(5400);4591(6300);7083(7560);2011(8400);2609(9450);10782(10800);12515(12600);13963(15120);2831(18900);5179(25200);27635(37800);56491(75600)
uncovered=27,43,139,187,251,283,331,379,475,523,635,667,702,715,779,811,827,859,923,1003,1035,1051,1147,1182,1195,1259,1291,1339,1387,1422,1483,1675,1707,1723,1787,1867,1931,1963,1979,2043,2059,2123,2155,2203,2222,2347,2379,2395,2491,2507,2539,2651,2683,2715,2731,2827,2862,2875,2939,2971,2987,3067,3083,3163,3211,3275,3342,3355,3387,3403,3515,3547,3643,3659,3691,3723,3739,3803,3835,3851,3883,3947,4027,4062,4075,4091,4171,4283,4302,4363,4382,4395,4411,4507,4523,4555,4651,4811,4843,4955,5022,5035,5083,5147,5227,5323,5371,5502,5515,5563,5675,5707,5739,5755,5819,5851,5963,6011,6043,6075,6091,6187,6222,6235,6331,6379,6427,6443,6523,6542,6571,6683,6715,6747,6763,6827,6859,6875,6907,6971,7003,7051,7182,7195,7243,7307,7419,7435,7531,7547,7579,7662,7723,7755,7771,7835,7902,7915,7979,8011,8027,8107,8123,8171,8203,8251,8382,8395,8427,8443,8539,8555,8587,8683,8702,8731,8763,8779,8843,8875,8923,8987,9035,9067,9115,9131,9211,9259,9403,9435,9451,9547,9563,9595,9691,9707,9739,9787,9822,9851,9883,9995,10062,10075,10107,10123,10267,10331,10363,10459,10542,10555,10603,10747,10779,10795,10939,11003,11051,11083,11115,11131,11195,11227,11275,11371,11467,11502,11563,11579,11611,11723,11755,11787,11803,11867,11947,12011,12043,12091,12123,12139,12222,12235,12283,12347,12427,12475,12571,12587,12702,12731,12763,12795,12811,12875,12907,12923,12955,13019,13051,13163,13243,13291,13355,13435,13483,13579,13595,13627,13723,13771,13803,13883,13915,14027,14075,14107,14139,14142,14155,14171,14251,14382,14443,14475,14491,14587,14603,14635,14731,14747,14779,14827,14862,14891,14923,15035,15083,15102,15115,15147,15163,15182,15259,15307,15371,15403,15451,15595,15643,15755,15819,15822,15835,15931,15947,15979,16043,16123,16155,16171,16302,16315,16379,16411,16507,16603,16619,16795,16843,16907,16939,16987,17051,17083,17131,17163,17179,17243,17275,17323,17342,17467,17515,17611,17627,17659,17771,17803,17835,17851,17947,17982,17995,18059,18091,18107,18139,18187,18203,18283,18331,18395,18462,18475,18507,18523,18635,18667,18763,18779,18843,18859,18923,18955,18971,19003,19147,19179,19182,19195,19211,19291,19339,19403,19422,19483,19502,19515,19531,19627,19643,19675,19771,19867,19931,19963,20075,20155,20187,20203,20267,20347,20443,20491,20539,20622,20635,20683,20795,20827,20862,20875,20939,20971,21083,21131,21163,21195,21211,21307,21342,21355,21451,21563,21643,21691,21803,21835,21883,21947,21979,21995,22027,22091,22123,22171,22302,22315,22363,22427,22507,22539,22555,22651,22667,22782,22843,22875,22891,22955,22987,23022,23035,23131,23147,23179,23227,23243,23291,23323,23371,23502,23515,23547,23563,23659,23675,23707,23803,23819,23822,23851,23883,23963,23995,24043,24107,24155,24235,24251,24331,24379,24462,24523,24555,24571,24683,24715,24811,24827,24907,24942,24971,25003,25182,25195,25227,25243,25339,25387,25451,25483,25531,25579,25662,25675,25723,25867,25902,25915,25979,25982,26011,26059,26123,26171,26203,26235,26251,26315,26347,26395,26491,26539,26587,26622,26683,26731,26843,26875,26907,26923,26987,27067,27131,27163,27179,27243,27259,27355,27403,27547,27579,27595,27691,27707,27739,27822,27851,27883,27915,27931,27995,28027,28043,28075,28139,28171,28267,28283,28363,28411,28475,28555,28587,28603,28715,28747,28843,28891,28923,28939,29003,29035,29147,29195,29227,29262,29275,29291,29339,29371,29502,29563,29595,29611,29707,29723,29755,29851,29867,29982,30011,30043,30155,30203,30222,30235,30283,30302,30427,30491,30523,30571,30715,30763,30875,30907,30939,30955,31019,31051,31067,31163,31243,31275,31291,31387,31422,31435,31531,31579,31627,31662,31723,31739,31915,31947,31963,32027,32059,32107,32171,32203,32251,32283,32363,32395,32443,32619,32635,32731,32747,32779,32891,32923,32955,32971,33102,33115,33179,33211,33227,33307,33323,33403,33451,33515,33582,33595,33627,33643,33739,33755,33787,33883,33931,33963,33979,34043,34075,34091,34123,34187,34267,34302,34315,34331,34411,34459,34523,34603,34622,34635,34651,34747,34763,34795,34891,34939,34987,35051,35083,35195,35262,35275,35323,35387,35467,35563,35659,35742,35755,35803,35915,35947,35979,35982,35995,36139,36203,36251,36283,36315,36331,36427,36462,36475,36539,36571,36667,36683,36702,36763,36782,36811,36923,36955,36987,37003,37067,37115,37147,37211,37243,37291,37339,37422,37435,37483,37547,37627,37675,37771,37787,37902,37963,37995,38011,38075,38107,38155,38219,38251,38267,38363,38411,38443,38491,38622,38635,38683,38779,38795,38827,38923,38939,38942,38971,39003,39083,39115,39163,39227,39275,39307,39339,39355,39371,39451,39582,39643,39675,39691,39787,39803,39835,39931,39947,39979,40027,40062,40091,40123,40139,40235,40302,40315,40347,40363,40459,40507,40571,40603,40651,40782,40795,40843,41019,41022,41035,41102,41131,41179,41243,41291,41323,41355,41371,41435,41515,41611,41707,41803,41819,41851,41963,41995,42043,42107,42139,42187,42251,42283,42331,42363,42379,42462,42475,42523,42587,42667,42715,42811,42827,42859,42942,42971,43003,43035,43051,43115,43147,43163,43195,43259,43291,43339,43387,43403,43483,43531,43595,43675,43707,43723,43835,43867,43963,44043,44059,44123,44155,44315,44347,44379,44382,44395,44411,44491,44539,44622,44683,44715,44731,44827,44843,44875,44971,44987,45067,45102,45131,45163,45275,45323,45355,45387,45403,45422,45547,45611,45643,45691,45739,45835,45883,45995,46027,46062,46075,46139,46171,46187,46283,46363,46395,46411,46507,46542,46555,46651,46782,46843,46859,47035,47083,47147,47179,47227,47291,47323,47339,47371,47403,47483,47502,47515,47563,47582,47707,47739,47755,47851,47867,48011,48043,48075,48091,48187,48222,48235,48331,48347,48379,48427,48443,48523,48571,48635,48702,48715,48747,48763,48859,48875,48907,49003,49019,49051,49083,49163,49195,49211,49243,49307,49422,49435,49451,49531,49579,49643,49723,49742,49755,49771,49883,49915,50011,50107,50171,50203,50382,50395,50427,50443,50507,50539,50587,50683,50731,50779,50862,50875,50923,51035,51067,51102,51115,51179,51211,51259,51323,51371,51403,51435,51451,51547,51582,51595,51691,51739,51787,51803,51822,51883,51902,51931,52043,52075,52107,52123,52187,52235,52267,52331,52363,52459,52555,52603,52747,52779,52795,52891,52907,52939,53022,53083,53115,53131,53195,53227,53262,53275,53339,53371,53387,53467,53483,53531,53563,53611,53742,53755,53787,53803,53915,53947,54043,54059,54091,54123,54139,54203,54235,54283,54347,54395,54427,54475,54491,54571,54702,54763,54795,54811,54907,54923,54955,55051,55067,55182,55211,55243,55259,55355,55422,55435,55483,55627,55691,55723,55771,55902,55915,55963,56107,56139,56155,56219,56222,56251,56363,56411,56443,56475,56555,56587,56635,56731,56779,56827,56862,56923,56939,56971,57083,57115,57147,57163,57227,57259,57307,57371,57403,57451,57483,57582,57595,57643,57707,57819,57835,57931,57947,57979,58062,58091,58123,58155,58171,58235,58283,58302,58315,58379,58411,58507,58523,58603,58651,58715,58795,58827,58843,58939,58955,58987,59083,59131,59163,59179,59243,59275,59387,59435,59467,59502,59515,59579,59611,59659,59803,59835,59851,59947,59963,59995,60091,60107,60139,60187,60222,60251,60283,60395,60443,60475,60507,60523,60542,60667,60731,60763,60859,60955,61003,61115,61147,61179,61182,61195,61307,61339,61403,61483,61515,61531,61627,61662,61675,61739,61771,61867,61902,61963,61979,62155,62187,62203,62267,62347,62411,62443,62491,62523,62539,62603,62622,62635,62683,62702,62827,62875,62971,62987,63131,63163,63195,63211,63307,63355,63419,63451,63467,63563,63643,63691,63755,63822,63835,63883,63979,63995,64027,64123,64139,64171,64203,64283,64315,64331,64363,64427,64507,64539,64542,64555,64571,64651,64763,64843,64875,64891,64987,65003,65035,65131,65179,65227,65291,65323,65502,65515,65547,65563,65627,65659,65707,65803,65851,65982,65995,66043,66155,66219,66222,66235,66331,66379,66443,66491,66523,66555,66571,66702,66715,66779,66811,66907,66923,67003,67022,67051,67163,67195,67243,67307,67339,67355,67387,67451,67483,67531,67579,67662,67675,67723,67787,67867,67915,68011,68027,68059,68142,68203,68235,68251,68315,68347,68395,68459,68491,68507,68539,68587,68603,68651,68683,68731,68862,68875,68907,68923,69035,69067,69163,69179,69182,69243,69259,69323,69355,69403,69515,69547,69579,69595,69611,69691,69739,69822,69883,69915,69931,70027,70043,70075,70171,70187,70267,70302,70331,70363,70379,70475,70555,70587,70603,70747,70811,70843,70891,70939,71022,71035,71083,71227,71275,71339,71342,71371,71483,71531,71563,71595,71611,71675,71707,71755,71851,71982,72043,72059,72091,72203,72235,72283,72347,72379,72427,72491,72523,72539,72571,72603,72702,72715,72763,72827,72907,72939,72955,73051,73067,73182,73211,73243,73275,73291,73355,73387,73403,73422,73435,73531,73579,73627,73643,73723,73771,73835,73915,73947,73963,74059,74075,74107,74203,74251,74283,74363,74395,74507,74555,74622,74635,74651,74731,74779,74862,74923,74955,74971,75083,75115,75211,75227,75307,75342,75371,75403,75563,75595


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_151200_projection/75600/75600_relaxed_checkpoint.txt <==
candidate=75600
minimum_modulus=9
completed_blocks=6
trials=0
covered=75077
period=75600
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);64(100);3(105);17(108);11(112);58(120);99(126);8(135);83(140);59(144);144(150);39(168);9(175);168(180);170(189);114(200);57(210);71(216);44(225);118(240);127(252);116(270);195(280);184(300);309(315);187(336);84(350);258(360);197(378);214(400);297(420);395(432);234(450);43(504);384(525);438(540);507(560);34(600);435(630);359(675);307(700);222(720);305(756);451(840);882(900);467(945);715(1008);984(1050);102(1080);414(1200);507(1260);251(1350);587(1400);1439(1512);836(1575);811(1680);342(1800);845(1890);1347(2100);62(2160);798(2520);2141(2700);2267(2800);2683(3024);1781(3150);2862(3600);1277(3780);2607(4200);89(4725);1003(5040);4398(5400);927(6300);2958(7560);3643(8400);521(9450);6942(10800);5127(12600);4363(15120);16721(18900);16827(25200);25847(37800);19662(75600)
uncovered=27,87,139,283,331,462,667,702,1147,1339,1422,1675,1878,1963,1979,2011,2134,2347,2379,2622,2827,3167,3355,3691,4027,4038,4062,4302,4534,4782,5022,5035,5179,5323,5371,5381,5478,5734,5739,5967,6191,6222,6379,6558,6715,6747,6859,6934,7003,7051,7271,7387,7419,7723,7902,8382,8395,8427,8487,8539,8683,9067,9102,9161,9403,9438,9547,9739,10075,10167,10363,10411,10534,10542,10727,10747,10779,11227,11262,11429,11502,11598,11958,12091,12222,12347,12427,12687,12702,12763,12934,13038,13422,13435,13579,13723,13771,14107,14118,14134,14139,14443,14831,14862,15102,15115,15147,15259,15334,15371,15403,15451,15582,15614,15787,15819,15822,16795,16939,16998,17083,17131,17467,17947,18139,18287,18475,18567,18763,18811,18934,19147,19158,19179,19182,19422,19518,19627,19902,20155,20491,20879,21087,21334,21342,21678,21835,21979,22123,22171,22302,22391,22507,22534,22539,22767,22843,23022,23179,23502,23515,23547,23659,23734,23803,24187,24219,24222,24281,24523,24558,25195,25227,25287,25339,25483,25531,25662,25867,25902,26171,26347,26382,26539,26622,26718,27078,27163,27211,27334,27547,27579,27822,27883,28027,28061,28158,28555,28891,29227,29238,29502,29563,29734,29982,30222,30235,30329,30379,30491,30523,30571,30702,30907,30934,30939,31167,31579,31915,31947,32059,32118,32134,32203,32251,32587,32619,32862,33102,33407,33595,33627,33687,33739,33883,33931,34267,34278,34302,34638,34747,34939,35022,35275,35367,35563,35611,35718,35734,35979,36427,36462,36539,36702,36955,37291,37422,37511,37627,37887,37963,38134,38622,38635,38779,38923,39307,39334,39339,39643,39678,39979,40302,40315,40347,40459,40534,40603,40651,40782,40967,40987,41019,41022,41291,41502,41838,42139,42283,42331,42667,42942,43003,43147,43181,43278,43339,43662,43675,43767,43963,43991,44011,44134,44347,44358,44379,44622,44683,44827,45071,45102,45355,45611,45691,45822,46027,46287,46534,46961,47035,47179,47238,47323,47371,47502,47707,47734,47739,47967,47982,48014,48222,48379,48527,48715,48747,48859,48934,49003,49051,49229,49387,49398,49419,49422,49758,50395,50427,50487,50539,50683,50731,50838,51102,51547,51582,51739,51822,51918,52075,52363,52411,52534,52631,52747,52779,53083,53227,53742,53755,54427,54462,54702,54763,54798,54934,55422,55435,55579,55723,55771,55902,56087,56107,56134,56139,56367,56411,56622,56779,56958,57147,57259,57318,57334,57403,57451,57787,57819,58062,58123,58302,58679,58782,58795,58814,58827,58887,58939,59083,59131,59467,59478,59803,59947,60191,60222,60475,60567,60731,60763,60811,60934,61147,61179,61627,61902,62081,62155,62358,62491,62622,62827,62891,63087,63102,63334,63835,63979,64123,64171,64507,64518,64534,64539,64542,64878,65179,65262,65502,65515,65547,65659,65734,65803,65851,65861,65958,66219,66222,66702,66779,67038,67195,67339,67483,67531,67867,68129,68203,68347,68539,68862,68875,68967,69163,69334,69547,69579,69582,69614,69822,69883,69918,70027,70555,70891,71022,71207,71227,71487,71531,71734,72078,72379,72438,72523,72571,72702,72827,72907,72934,72939,73167,73182,73243,73422,73518,73579,73902,73915,73947,74059,74134,74203,74251,74587,74619,74923,75311,75342,75595


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_151200_projection/75600/projection_summary.csv <==
candidate,variant,covered,uncovered,moduli,inherited_moduli,missing_moduli,translation,translation_modulus,checkpoint
75600,preserve,74104,1496,112,87,25,0,37800,m9_151200_projection/75600/75600_preserve_checkpoint.txt
75600,relaxed,75077,523,112,87,25,0,37800,m9_151200_projection/75600/75600_relaxed_checkpoint.txt


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/75600_checkpoint.txt <==
candidate=75600
minimum_modulus=9
completed_blocks=6
trials=30000
covered=75600
period=75600
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);15(21);7(24);24(25);26(27);13(28);16(30);3(35);5(36);2(40);9(42);13(45);43(48);4(50);44(54);55(56);48(60);54(63);45(70);23(72);19(75);62(80);81(84);88(90);64(100);24(105);17(108);27(112);22(120);33(126);116(135);18(140);59(144);84(150);39(168);69(175);28(180);8(189);114(200);87(210);71(216);184(225);102(240);201(252);8(270);98(280);34(300);138(315);123(336);294(350);118(360);89(378);214(400);258(420);395(432);34(450);327(504);219(525);89(540);58(560);214(600);305(630);494(675);58(700);658(720);737(756);798(840);784(900);332(945);75(1008);144(1050);858(1080);414(1200);978(1260);1034(1350);198(1400);359(1512);1419(1575);538(1680);1278(1800);683(1890);618(2100);1142(2160);2458(2520);359(2700);338(2800);1115(3024);894(3150);978(3600);1817(3780);1038(4200);4679(4725);4618(5040);4814(5400);6078(6300);7487(7560);6498(8400);1439(9450);1979(10800);1878(12600);3707(15120);12239(18900);16578(25200);31679(37800);25423(75600)
uncovered=


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/basin_history.csv <==
epoch,bank_size,best_covered,best_uncovered,worst_covered,trials,bank_uncovered_counts
1,20,75594,6,75594,10000,"6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6"
2,20,75596,4,75594,20000,"4;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6"
3,20,75600,0,75594,30000,"0;3;4;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6;6"


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/console.log <==
[2026-08-14T22:01:54+0800] START phase=m9_75600 candidate=75600 blocks=6 planned_trials_up_to=86000
75600: minimum modulus=9, moduli=112, prefix=25,27,56, CRT product=37800, free=109
75600: block sizes=19,18,18,18,18,18
75600: revisit round 1/2 reverse
75600 refine 5+6 large_to_small: best=75100/75600, trial=1, elapsed=0.1s
75600 refine 5+6 large_to_small: best=75101/75600, trial=4, elapsed=0.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=100/2000 best=75101/75600 elapsed=1.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=200/2000 best=75101/75600 elapsed=2.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=300/2000 best=75101/75600 elapsed=4.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=400/2000 best=75101/75600 elapsed=5.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=500/2000 best=75101/75600 elapsed=6.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=600/2000 best=75101/75600 elapsed=8.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=700/2000 best=75101/75600 elapsed=9.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=800/2000 best=75101/75600 elapsed=10.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=900/2000 best=75101/75600 elapsed=12.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1000/2000 best=75101/75600 elapsed=13.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1100/2000 best=75101/75600 elapsed=14.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1200/2000 best=75101/75600 elapsed=16.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1300/2000 best=75101/75600 elapsed=17.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1400/2000 best=75101/75600 elapsed=18.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1500/2000 best=75101/75600 elapsed=20.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1600/2000 best=75101/75600 elapsed=21.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1700/2000 best=75101/75600 elapsed=22.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1800/2000 best=75101/75600 elapsed=24.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1900/2000 best=75101/75600 elapsed=25.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=2000/2000 best=75101/75600 elapsed=26.8s
75600 refine 5+6 large_to_small frozen: covered=75101/75600, improvement=24
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=100/2000 best=75101/75600 elapsed=1.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=200/2000 best=75101/75600 elapsed=2.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=300/2000 best=75101/75600 elapsed=3.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=400/2000 best=75101/75600 elapsed=4.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=500/2000 best=75101/75600 elapsed=6.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=600/2000 best=75101/75600 elapsed=7.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=700/2000 best=75101/75600 elapsed=8.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=800/2000 best=75101/75600 elapsed=9.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=900/2000 best=75101/75600 elapsed=11.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1000/2000 best=75101/75600 elapsed=12.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1100/2000 best=75101/75600 elapsed=13.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1200/2000 best=75101/75600 elapsed=14.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1300/2000 best=75101/75600 elapsed=15.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1400/2000 best=75101/75600 elapsed=17.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1500/2000 best=75101/75600 elapsed=18.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1600/2000 best=75101/75600 elapsed=19.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1700/2000 best=75101/75600 elapsed=20.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1800/2000 best=75101/75600 elapsed=22.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1900/2000 best=75101/75600 elapsed=23.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=2000/2000 best=75101/75600 elapsed=24.6s
75600 refine 5+6 mixed frozen: covered=75101/75600, improvement=0
75600 refine 4+5 large_to_small: best=75120/75600, trial=1, elapsed=0.1s
75600 refine 4+5 large_to_small: best=75123/75600, trial=4, elapsed=0.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=100/2000 best=75123/75600 elapsed=1.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=200/2000 best=75123/75600 elapsed=2.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=300/2000 best=75123/75600 elapsed=3.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=400/2000 best=75123/75600 elapsed=4.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=500/2000 best=75123/75600 elapsed=5.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=600/2000 best=75123/75600 elapsed=6.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=700/2000 best=75123/75600 elapsed=7.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=800/2000 best=75123/75600 elapsed=8.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=900/2000 best=75123/75600 elapsed=9.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1000/2000 best=75123/75600 elapsed=10.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1100/2000 best=75123/75600 elapsed=11.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1200/2000 best=75123/75600 elapsed=12.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1300/2000 best=75123/75600 elapsed=13.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1400/2000 best=75123/75600 elapsed=14.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1500/2000 best=75123/75600 elapsed=15.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1600/2000 best=75123/75600 elapsed=16.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1700/2000 best=75123/75600 elapsed=17.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1800/2000 best=75123/75600 elapsed=18.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1900/2000 best=75123/75600 elapsed=19.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=2000/2000 best=75123/75600 elapsed=20.1s
75600 refine 4+5 large_to_small frozen: covered=75123/75600, improvement=22
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=100/2000 best=75123/75600 elapsed=0.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=200/2000 best=75123/75600 elapsed=1.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=300/2000 best=75123/75600 elapsed=2.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=400/2000 best=75123/75600 elapsed=3.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=500/2000 best=75123/75600 elapsed=4.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=600/2000 best=75123/75600 elapsed=5.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=700/2000 best=75123/75600 elapsed=6.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=800/2000 best=75123/75600 elapsed=7.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=900/2000 best=75123/75600 elapsed=8.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1000/2000 best=75123/75600 elapsed=9.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1100/2000 best=75123/75600 elapsed=10.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1200/2000 best=75123/75600 elapsed=11.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1300/2000 best=75123/75600 elapsed=11.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1400/2000 best=75123/75600 elapsed=12.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1500/2000 best=75123/75600 elapsed=13.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1600/2000 best=75123/75600 elapsed=14.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1700/2000 best=75123/75600 elapsed=15.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1800/2000 best=75123/75600 elapsed=16.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1900/2000 best=75123/75600 elapsed=17.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=2000/2000 best=75123/75600 elapsed=18.5s
75600 refine 4+5 mixed frozen: covered=75123/75600, improvement=0
75600 refine 3+4 large_to_small: best=75127/75600, trial=8, elapsed=0.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=100/2000 best=75127/75600 elapsed=1.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=200/2000 best=75127/75600 elapsed=2.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=300/2000 best=75127/75600 elapsed=3.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=400/2000 best=75127/75600 elapsed=4.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=500/2000 best=75127/75600 elapsed=5.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=600/2000 best=75127/75600 elapsed=6.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=700/2000 best=75127/75600 elapsed=7.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=800/2000 best=75127/75600 elapsed=8.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=900/2000 best=75127/75600 elapsed=9.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1000/2000 best=75127/75600 elapsed=10.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1100/2000 best=75127/75600 elapsed=11.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1200/2000 best=75127/75600 elapsed=12.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1300/2000 best=75127/75600 elapsed=13.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1400/2000 best=75127/75600 elapsed=14.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1500/2000 best=75127/75600 elapsed=15.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1600/2000 best=75127/75600 elapsed=16.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1700/2000 best=75127/75600 elapsed=17.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1800/2000 best=75127/75600 elapsed=18.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1900/2000 best=75127/75600 elapsed=19.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=2000/2000 best=75127/75600 elapsed=20.1s
75600 refine 3+4 large_to_small frozen: covered=75127/75600, improvement=4
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=100/2000 best=75127/75600 elapsed=1.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=200/2000 best=75127/75600 elapsed=1.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=300/2000 best=75127/75600 elapsed=2.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=400/2000 best=75127/75600 elapsed=3.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=500/2000 best=75127/75600 elapsed=4.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=600/2000 best=75127/75600 elapsed=5.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=700/2000 best=75127/75600 elapsed=6.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=800/2000 best=75127/75600 elapsed=7.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=900/2000 best=75127/75600 elapsed=8.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1000/2000 best=75127/75600 elapsed=9.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1100/2000 best=75127/75600 elapsed=10.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1200/2000 best=75127/75600 elapsed=11.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1300/2000 best=75127/75600 elapsed=12.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1400/2000 best=75127/75600 elapsed=13.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1500/2000 best=75127/75600 elapsed=14.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1600/2000 best=75127/75600 elapsed=15.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1700/2000 best=75127/75600 elapsed=16.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1800/2000 best=75127/75600 elapsed=17.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1900/2000 best=75127/75600 elapsed=17.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=2000/2000 best=75127/75600 elapsed=19.0s
75600 refine 3+4 mixed frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=100/2000 best=75127/75600 elapsed=1.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=200/2000 best=75127/75600 elapsed=2.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=300/2000 best=75127/75600 elapsed=3.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=400/2000 best=75127/75600 elapsed=4.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=500/2000 best=75127/75600 elapsed=5.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=600/2000 best=75127/75600 elapsed=6.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=700/2000 best=75127/75600 elapsed=7.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=800/2000 best=75127/75600 elapsed=9.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=900/2000 best=75127/75600 elapsed=10.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1000/2000 best=75127/75600 elapsed=11.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1100/2000 best=75127/75600 elapsed=12.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1200/2000 best=75127/75600 elapsed=13.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1300/2000 best=75127/75600 elapsed=14.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1400/2000 best=75127/75600 elapsed=15.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1500/2000 best=75127/75600 elapsed=16.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1600/2000 best=75127/75600 elapsed=18.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1700/2000 best=75127/75600 elapsed=19.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1800/2000 best=75127/75600 elapsed=20.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1900/2000 best=75127/75600 elapsed=21.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=2000/2000 best=75127/75600 elapsed=22.6s
75600 refine 2+3 large_to_small frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=100/2000 best=75127/75600 elapsed=1.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=200/2000 best=75127/75600 elapsed=2.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=300/2000 best=75127/75600 elapsed=3.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=400/2000 best=75127/75600 elapsed=4.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=500/2000 best=75127/75600 elapsed=5.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=600/2000 best=75127/75600 elapsed=6.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=700/2000 best=75127/75600 elapsed=7.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=800/2000 best=75127/75600 elapsed=8.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=900/2000 best=75127/75600 elapsed=9.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1000/2000 best=75127/75600 elapsed=10.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1100/2000 best=75127/75600 elapsed=11.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1200/2000 best=75127/75600 elapsed=12.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1300/2000 best=75127/75600 elapsed=14.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1400/2000 best=75127/75600 elapsed=15.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1500/2000 best=75127/75600 elapsed=16.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1600/2000 best=75127/75600 elapsed=17.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1700/2000 best=75127/75600 elapsed=18.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1800/2000 best=75127/75600 elapsed=19.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1900/2000 best=75127/75600 elapsed=20.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=2000/2000 best=75127/75600 elapsed=21.5s
75600 refine 2+3 mixed frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=100/2000 best=75127/75600 elapsed=1.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=200/2000 best=75127/75600 elapsed=3.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=300/2000 best=75127/75600 elapsed=4.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=400/2000 best=75127/75600 elapsed=6.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=500/2000 best=75127/75600 elapsed=8.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=600/2000 best=75127/75600 elapsed=9.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=700/2000 best=75127/75600 elapsed=11.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=800/2000 best=75127/75600 elapsed=12.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=900/2000 best=75127/75600 elapsed=14.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1000/2000 best=75127/75600 elapsed=16.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1100/2000 best=75127/75600 elapsed=17.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1200/2000 best=75127/75600 elapsed=19.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1300/2000 best=75127/75600 elapsed=20.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1400/2000 best=75127/75600 elapsed=22.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1500/2000 best=75127/75600 elapsed=24.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1600/2000 best=75127/75600 elapsed=25.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1700/2000 best=75127/75600 elapsed=27.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1800/2000 best=75127/75600 elapsed=29.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1900/2000 best=75127/75600 elapsed=30.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=2000/2000 best=75127/75600 elapsed=32.5s
75600 refine 1+2 large_to_small frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=100/2000 best=75127/75600 elapsed=1.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=200/2000 best=75127/75600 elapsed=3.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=300/2000 best=75127/75600 elapsed=4.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=400/2000 best=75127/75600 elapsed=6.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=500/2000 best=75127/75600 elapsed=7.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=600/2000 best=75127/75600 elapsed=9.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=700/2000 best=75127/75600 elapsed=10.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=800/2000 best=75127/75600 elapsed=11.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=900/2000 best=75127/75600 elapsed=13.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1000/2000 best=75127/75600 elapsed=14.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1100/2000 best=75127/75600 elapsed=16.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1200/2000 best=75127/75600 elapsed=17.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1300/2000 best=75127/75600 elapsed=18.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1400/2000 best=75127/75600 elapsed=20.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1500/2000 best=75127/75600 elapsed=21.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1600/2000 best=75127/75600 elapsed=23.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1700/2000 best=75127/75600 elapsed=24.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1800/2000 best=75127/75600 elapsed=26.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1900/2000 best=75127/75600 elapsed=27.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=2000/2000 best=75127/75600 elapsed=29.0s
75600 refine 1+2 mixed frozen: covered=75127/75600, improvement=0
75600: revisit round 2/2 forward
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=100/2000 best=75127/75600 elapsed=1.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=200/2000 best=75127/75600 elapsed=3.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=300/2000 best=75127/75600 elapsed=4.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=400/2000 best=75127/75600 elapsed=6.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=500/2000 best=75127/75600 elapsed=7.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=600/2000 best=75127/75600 elapsed=9.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=700/2000 best=75127/75600 elapsed=10.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=800/2000 best=75127/75600 elapsed=12.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=900/2000 best=75127/75600 elapsed=13.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1000/2000 best=75127/75600 elapsed=15.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1100/2000 best=75127/75600 elapsed=16.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1200/2000 best=75127/75600 elapsed=18.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1300/2000 best=75127/75600 elapsed=20.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1400/2000 best=75127/75600 elapsed=21.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1500/2000 best=75127/75600 elapsed=23.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1600/2000 best=75127/75600 elapsed=24.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1700/2000 best=75127/75600 elapsed=26.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1800/2000 best=75127/75600 elapsed=27.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=1900/2000 best=75127/75600 elapsed=29.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=large_to_small trial=2000/2000 best=75127/75600 elapsed=30.8s
75600 refine 1+2 large_to_small frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=100/2000 best=75127/75600 elapsed=1.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=200/2000 best=75127/75600 elapsed=2.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=300/2000 best=75127/75600 elapsed=4.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=400/2000 best=75127/75600 elapsed=5.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=500/2000 best=75127/75600 elapsed=7.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=600/2000 best=75127/75600 elapsed=8.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=700/2000 best=75127/75600 elapsed=9.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=800/2000 best=75127/75600 elapsed=11.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=900/2000 best=75127/75600 elapsed=12.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1000/2000 best=75127/75600 elapsed=14.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1100/2000 best=75127/75600 elapsed=15.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1200/2000 best=75127/75600 elapsed=16.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1300/2000 best=75127/75600 elapsed=18.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1400/2000 best=75127/75600 elapsed=19.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1500/2000 best=75127/75600 elapsed=21.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1600/2000 best=75127/75600 elapsed=22.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1700/2000 best=75127/75600 elapsed=24.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1800/2000 best=75127/75600 elapsed=25.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=1900/2000 best=75127/75600 elapsed=26.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=1+2 mode=mixed trial=2000/2000 best=75127/75600 elapsed=28.5s
75600 refine 1+2 mixed frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=100/2000 best=75127/75600 elapsed=1.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=200/2000 best=75127/75600 elapsed=2.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=300/2000 best=75127/75600 elapsed=3.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=400/2000 best=75127/75600 elapsed=4.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=500/2000 best=75127/75600 elapsed=5.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=600/2000 best=75127/75600 elapsed=6.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=700/2000 best=75127/75600 elapsed=7.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=800/2000 best=75127/75600 elapsed=8.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=900/2000 best=75127/75600 elapsed=9.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1000/2000 best=75127/75600 elapsed=10.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1100/2000 best=75127/75600 elapsed=11.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1200/2000 best=75127/75600 elapsed=12.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1300/2000 best=75127/75600 elapsed=14.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1400/2000 best=75127/75600 elapsed=15.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1500/2000 best=75127/75600 elapsed=16.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1600/2000 best=75127/75600 elapsed=17.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1700/2000 best=75127/75600 elapsed=18.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1800/2000 best=75127/75600 elapsed=19.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=1900/2000 best=75127/75600 elapsed=20.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=large_to_small trial=2000/2000 best=75127/75600 elapsed=21.6s
75600 refine 2+3 large_to_small frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=100/2000 best=75127/75600 elapsed=1.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=200/2000 best=75127/75600 elapsed=2.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=300/2000 best=75127/75600 elapsed=3.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=400/2000 best=75127/75600 elapsed=4.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=500/2000 best=75127/75600 elapsed=5.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=600/2000 best=75127/75600 elapsed=6.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=700/2000 best=75127/75600 elapsed=7.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=800/2000 best=75127/75600 elapsed=8.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=900/2000 best=75127/75600 elapsed=9.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1000/2000 best=75127/75600 elapsed=10.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1100/2000 best=75127/75600 elapsed=11.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1200/2000 best=75127/75600 elapsed=12.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1300/2000 best=75127/75600 elapsed=13.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1400/2000 best=75127/75600 elapsed=14.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1500/2000 best=75127/75600 elapsed=15.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1600/2000 best=75127/75600 elapsed=16.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1700/2000 best=75127/75600 elapsed=17.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1800/2000 best=75127/75600 elapsed=18.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=1900/2000 best=75127/75600 elapsed=19.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=2+3 mode=mixed trial=2000/2000 best=75127/75600 elapsed=20.5s
75600 refine 2+3 mixed frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=100/2000 best=75127/75600 elapsed=1.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=200/2000 best=75127/75600 elapsed=2.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=300/2000 best=75127/75600 elapsed=2.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=400/2000 best=75127/75600 elapsed=3.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=500/2000 best=75127/75600 elapsed=4.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=600/2000 best=75127/75600 elapsed=5.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=700/2000 best=75127/75600 elapsed=6.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=800/2000 best=75127/75600 elapsed=7.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=900/2000 best=75127/75600 elapsed=8.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1000/2000 best=75127/75600 elapsed=9.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1100/2000 best=75127/75600 elapsed=10.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1200/2000 best=75127/75600 elapsed=11.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1300/2000 best=75127/75600 elapsed=12.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1400/2000 best=75127/75600 elapsed=13.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1500/2000 best=75127/75600 elapsed=14.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1600/2000 best=75127/75600 elapsed=15.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1700/2000 best=75127/75600 elapsed=16.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1800/2000 best=75127/75600 elapsed=17.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=1900/2000 best=75127/75600 elapsed=18.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=large_to_small trial=2000/2000 best=75127/75600 elapsed=19.5s
75600 refine 3+4 large_to_small frozen: covered=75127/75600, improvement=0
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=100/2000 best=75127/75600 elapsed=0.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=200/2000 best=75127/75600 elapsed=1.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=300/2000 best=75127/75600 elapsed=2.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=400/2000 best=75127/75600 elapsed=3.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=500/2000 best=75127/75600 elapsed=4.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=600/2000 best=75127/75600 elapsed=5.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=700/2000 best=75127/75600 elapsed=6.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=800/2000 best=75127/75600 elapsed=7.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=900/2000 best=75127/75600 elapsed=8.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1000/2000 best=75127/75600 elapsed=9.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1100/2000 best=75127/75600 elapsed=10.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1200/2000 best=75127/75600 elapsed=10.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1300/2000 best=75127/75600 elapsed=11.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1400/2000 best=75127/75600 elapsed=12.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1500/2000 best=75127/75600 elapsed=13.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1600/2000 best=75127/75600 elapsed=14.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1700/2000 best=75127/75600 elapsed=15.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1800/2000 best=75127/75600 elapsed=16.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=1900/2000 best=75127/75600 elapsed=17.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=3+4 mode=mixed trial=2000/2000 best=75127/75600 elapsed=18.4s
75600 refine 3+4 mixed frozen: covered=75127/75600, improvement=0
75600 refine 4+5 large_to_small: best=75145/75600, trial=1, elapsed=0.1s
75600 refine 4+5 large_to_small: best=75147/75600, trial=4, elapsed=0.1s
75600 refine 4+5 large_to_small: best=75154/75600, trial=28, elapsed=0.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=100/2000 best=75154/75600 elapsed=1.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=200/2000 best=75154/75600 elapsed=1.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=300/2000 best=75154/75600 elapsed=2.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=400/2000 best=75154/75600 elapsed=3.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=500/2000 best=75154/75600 elapsed=4.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=600/2000 best=75154/75600 elapsed=5.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=700/2000 best=75154/75600 elapsed=6.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=800/2000 best=75154/75600 elapsed=7.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=900/2000 best=75154/75600 elapsed=8.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1000/2000 best=75154/75600 elapsed=9.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1100/2000 best=75154/75600 elapsed=10.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1200/2000 best=75154/75600 elapsed=11.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1300/2000 best=75154/75600 elapsed=12.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1400/2000 best=75154/75600 elapsed=13.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1500/2000 best=75154/75600 elapsed=14.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1600/2000 best=75154/75600 elapsed=15.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1700/2000 best=75154/75600 elapsed=16.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1800/2000 best=75154/75600 elapsed=17.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=1900/2000 best=75154/75600 elapsed=18.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=large_to_small trial=2000/2000 best=75154/75600 elapsed=19.2s
75600 refine 4+5 large_to_small frozen: covered=75154/75600, improvement=27
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=100/2000 best=75154/75600 elapsed=0.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=200/2000 best=75154/75600 elapsed=1.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=300/2000 best=75154/75600 elapsed=2.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=400/2000 best=75154/75600 elapsed=3.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=500/2000 best=75154/75600 elapsed=4.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=600/2000 best=75154/75600 elapsed=5.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=700/2000 best=75154/75600 elapsed=6.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=800/2000 best=75154/75600 elapsed=7.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=900/2000 best=75154/75600 elapsed=8.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1000/2000 best=75154/75600 elapsed=9.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1100/2000 best=75154/75600 elapsed=10.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1200/2000 best=75154/75600 elapsed=11.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1300/2000 best=75154/75600 elapsed=12.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1400/2000 best=75154/75600 elapsed=13.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1500/2000 best=75154/75600 elapsed=13.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1600/2000 best=75154/75600 elapsed=14.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1700/2000 best=75154/75600 elapsed=15.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1800/2000 best=75154/75600 elapsed=16.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=1900/2000 best=75154/75600 elapsed=17.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=4+5 mode=mixed trial=2000/2000 best=75154/75600 elapsed=18.6s
75600 refine 4+5 mixed frozen: covered=75154/75600, improvement=0
75600 refine 5+6 large_to_small: best=75173/75600, trial=1, elapsed=0.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=100/2000 best=75173/75600 elapsed=1.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=200/2000 best=75173/75600 elapsed=2.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=300/2000 best=75173/75600 elapsed=3.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=400/2000 best=75173/75600 elapsed=5.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=500/2000 best=75173/75600 elapsed=6.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=600/2000 best=75173/75600 elapsed=7.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=700/2000 best=75173/75600 elapsed=8.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=800/2000 best=75173/75600 elapsed=10.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=900/2000 best=75173/75600 elapsed=11.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1000/2000 best=75173/75600 elapsed=12.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1100/2000 best=75173/75600 elapsed=13.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1200/2000 best=75173/75600 elapsed=14.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1300/2000 best=75173/75600 elapsed=16.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1400/2000 best=75173/75600 elapsed=17.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1500/2000 best=75173/75600 elapsed=18.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1600/2000 best=75173/75600 elapsed=19.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1700/2000 best=75173/75600 elapsed=21.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1800/2000 best=75173/75600 elapsed=22.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=1900/2000 best=75173/75600 elapsed=23.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=large_to_small trial=2000/2000 best=75173/75600 elapsed=24.9s
75600 refine 5+6 large_to_small frozen: covered=75173/75600, improvement=19
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=100/2000 best=75173/75600 elapsed=1.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=200/2000 best=75173/75600 elapsed=2.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=300/2000 best=75173/75600 elapsed=3.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=400/2000 best=75173/75600 elapsed=4.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=500/2000 best=75173/75600 elapsed=5.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=600/2000 best=75173/75600 elapsed=7.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=700/2000 best=75173/75600 elapsed=8.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=800/2000 best=75173/75600 elapsed=9.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=900/2000 best=75173/75600 elapsed=10.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1000/2000 best=75173/75600 elapsed=11.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1100/2000 best=75173/75600 elapsed=12.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1200/2000 best=75173/75600 elapsed=14.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1300/2000 best=75173/75600 elapsed=15.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1400/2000 best=75173/75600 elapsed=16.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1500/2000 best=75173/75600 elapsed=17.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1600/2000 best=75173/75600 elapsed=18.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1700/2000 best=75173/75600 elapsed=19.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1800/2000 best=75173/75600 elapsed=20.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=1900/2000 best=75173/75600 elapsed=22.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=5+6 mode=mixed trial=2000/2000 best=75173/75600 elapsed=23.3s
75600 refine 5+6 mixed frozen: covered=75173/75600, improvement=0
75600 refine all medium: best=75239/75600, trial=1, elapsed=0.5s
75600 refine all medium: best=75336/75600, trial=2, elapsed=0.6s
75600 refine all medium: best=75410/75600, trial=5, elapsed=0.6s
75600 refine all medium: best=75444/75600, trial=7, elapsed=0.6s
75600 refine all medium: best=75460/75600, trial=11, elapsed=1.1s
75600 refine all medium: best=75471/75600, trial=38, elapsed=2.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=100/2000 best=75471/75600 elapsed=6.1s
75600 refine all medium: best=75497/75600, trial=110, elapsed=6.6s
75600 refine all medium: best=75558/75600, trial=126, elapsed=7.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=200/2000 best=75558/75600 elapsed=11.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=300/2000 best=75558/75600 elapsed=17.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=400/2000 best=75558/75600 elapsed=23.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=500/2000 best=75558/75600 elapsed=29.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=600/2000 best=75558/75600 elapsed=35.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=700/2000 best=75558/75600 elapsed=41.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=800/2000 best=75558/75600 elapsed=47.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=900/2000 best=75558/75600 elapsed=52.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1000/2000 best=75558/75600 elapsed=58.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1100/2000 best=75558/75600 elapsed=64.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1200/2000 best=75558/75600 elapsed=70.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1300/2000 best=75558/75600 elapsed=76.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1400/2000 best=75558/75600 elapsed=82.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1500/2000 best=75558/75600 elapsed=87.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1600/2000 best=75558/75600 elapsed=93.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1700/2000 best=75558/75600 elapsed=99.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1800/2000 best=75558/75600 elapsed=105.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=1900/2000 best=75558/75600 elapsed=111.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=medium trial=2000/2000 best=75558/75600 elapsed=117.2s
75600 final refine medium frozen: covered=75558/75600, improvement=385
75600 refine all large_to_small: best=75561/75600, trial=1, elapsed=0.7s
75600 refine all large_to_small: best=75563/75600, trial=2, elapsed=0.7s
75600 refine all large_to_small: best=75574/75600, trial=5, elapsed=0.7s
75600 refine all large_to_small: best=75585/75600, trial=22, elapsed=2.0s
75600 refine all large_to_small: best=75587/75600, trial=26, elapsed=2.2s
75600 refine all large_to_small: best=75592/75600, trial=61, elapsed=4.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=100/2000 best=75592/75600 elapsed=7.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=200/2000 best=75592/75600 elapsed=14.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=300/2000 best=75592/75600 elapsed=21.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=400/2000 best=75592/75600 elapsed=28.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=500/2000 best=75592/75600 elapsed=34.8s
75600 refine all large_to_small: best=75594/75600, trial=573, elapsed=39.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=600/2000 best=75594/75600 elapsed=41.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=700/2000 best=75594/75600 elapsed=48.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=800/2000 best=75594/75600 elapsed=55.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=900/2000 best=75594/75600 elapsed=62.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1000/2000 best=75594/75600 elapsed=69.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1100/2000 best=75594/75600 elapsed=76.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1200/2000 best=75594/75600 elapsed=83.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1300/2000 best=75594/75600 elapsed=90.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1400/2000 best=75594/75600 elapsed=96.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1500/2000 best=75594/75600 elapsed=103.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1600/2000 best=75594/75600 elapsed=110.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1700/2000 best=75594/75600 elapsed=117.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1800/2000 best=75594/75600 elapsed=124.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=1900/2000 best=75594/75600 elapsed=131.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=large_to_small trial=2000/2000 best=75594/75600 elapsed=138.9s
75600 final refine large_to_small frozen: covered=75594/75600, improvement=36
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=100/2000 best=75594/75600 elapsed=6.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=200/2000 best=75594/75600 elapsed=11.6s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=300/2000 best=75594/75600 elapsed=17.3s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=400/2000 best=75594/75600 elapsed=23.0s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=500/2000 best=75594/75600 elapsed=28.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=600/2000 best=75594/75600 elapsed=34.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=700/2000 best=75594/75600 elapsed=40.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=800/2000 best=75594/75600 elapsed=45.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=900/2000 best=75594/75600 elapsed=51.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1000/2000 best=75594/75600 elapsed=57.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1100/2000 best=75594/75600 elapsed=63.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1200/2000 best=75594/75600 elapsed=68.8s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1300/2000 best=75594/75600 elapsed=74.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1400/2000 best=75594/75600 elapsed=80.5s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1500/2000 best=75594/75600 elapsed=86.2s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1600/2000 best=75594/75600 elapsed=91.9s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1700/2000 best=75594/75600 elapsed=97.7s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1800/2000 best=75594/75600 elapsed=103.4s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=1900/2000 best=75594/75600 elapsed=109.1s
PROGRESS candidate=75600 phase=refine after_block=6 window=all mode=mixed trial=2000/2000 best=75594/75600 elapsed=115.1s
75600 final refine mixed frozen: covered=75594/75600, improvement=0
75600: basin search bank=20, epochs=4, trials/epoch=10000, starting_bank=2, completed_epochs=0
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=100/10000 best=75594/75600 source_bank=2 elapsed=6.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=200/10000 best=75594/75600 source_bank=2 elapsed=13.3s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=300/10000 best=75594/75600 source_bank=2 elapsed=19.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=400/10000 best=75594/75600 source_bank=2 elapsed=26.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=500/10000 best=75594/75600 source_bank=2 elapsed=32.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=600/10000 best=75594/75600 source_bank=2 elapsed=39.3s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=700/10000 best=75594/75600 source_bank=2 elapsed=45.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=800/10000 best=75594/75600 source_bank=2 elapsed=52.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=900/10000 best=75594/75600 source_bank=2 elapsed=59.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1000/10000 best=75594/75600 source_bank=2 elapsed=65.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1100/10000 best=75594/75600 source_bank=2 elapsed=72.4s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1200/10000 best=75594/75600 source_bank=2 elapsed=79.0s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1300/10000 best=75594/75600 source_bank=2 elapsed=85.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1400/10000 best=75594/75600 source_bank=2 elapsed=92.0s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1500/10000 best=75594/75600 source_bank=2 elapsed=98.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1600/10000 best=75594/75600 source_bank=2 elapsed=105.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1700/10000 best=75594/75600 source_bank=2 elapsed=111.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1800/10000 best=75594/75600 source_bank=2 elapsed=118.3s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=1900/10000 best=75594/75600 source_bank=2 elapsed=124.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2000/10000 best=75594/75600 source_bank=2 elapsed=131.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2100/10000 best=75594/75600 source_bank=2 elapsed=138.0s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2200/10000 best=75594/75600 source_bank=2 elapsed=144.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2300/10000 best=75594/75600 source_bank=2 elapsed=151.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2400/10000 best=75594/75600 source_bank=2 elapsed=157.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2500/10000 best=75594/75600 source_bank=2 elapsed=164.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2600/10000 best=75594/75600 source_bank=2 elapsed=170.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2700/10000 best=75594/75600 source_bank=2 elapsed=177.4s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2800/10000 best=75594/75600 source_bank=2 elapsed=183.9s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=2900/10000 best=75594/75600 source_bank=2 elapsed=190.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3000/10000 best=75594/75600 source_bank=2 elapsed=197.0s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3100/10000 best=75594/75600 source_bank=2 elapsed=203.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3200/10000 best=75594/75600 source_bank=2 elapsed=210.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3300/10000 best=75594/75600 source_bank=2 elapsed=216.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3400/10000 best=75594/75600 source_bank=2 elapsed=223.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3500/10000 best=75594/75600 source_bank=2 elapsed=229.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3600/10000 best=75594/75600 source_bank=2 elapsed=236.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3700/10000 best=75594/75600 source_bank=2 elapsed=242.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3800/10000 best=75594/75600 source_bank=2 elapsed=249.4s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=3900/10000 best=75594/75600 source_bank=2 elapsed=255.9s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4000/10000 best=75594/75600 source_bank=2 elapsed=262.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4100/10000 best=75594/75600 source_bank=2 elapsed=269.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4200/10000 best=75594/75600 source_bank=2 elapsed=275.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4300/10000 best=75594/75600 source_bank=2 elapsed=282.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4400/10000 best=75594/75600 source_bank=2 elapsed=288.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4500/10000 best=75594/75600 source_bank=2 elapsed=295.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4600/10000 best=75594/75600 source_bank=2 elapsed=302.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4700/10000 best=75594/75600 source_bank=2 elapsed=308.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4800/10000 best=75594/75600 source_bank=2 elapsed=315.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=4900/10000 best=75594/75600 source_bank=2 elapsed=321.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5000/10000 best=75594/75600 source_bank=2 elapsed=328.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5100/10000 best=75594/75600 source_bank=2 elapsed=334.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5200/10000 best=75594/75600 source_bank=2 elapsed=340.9s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5300/10000 best=75594/75600 source_bank=2 elapsed=347.4s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5400/10000 best=75594/75600 source_bank=2 elapsed=353.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5500/10000 best=75594/75600 source_bank=2 elapsed=360.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5600/10000 best=75594/75600 source_bank=2 elapsed=366.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5700/10000 best=75594/75600 source_bank=2 elapsed=372.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5800/10000 best=75594/75600 source_bank=2 elapsed=379.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=5900/10000 best=75594/75600 source_bank=2 elapsed=385.9s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6000/10000 best=75594/75600 source_bank=2 elapsed=392.3s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6100/10000 best=75594/75600 source_bank=2 elapsed=398.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6200/10000 best=75594/75600 source_bank=2 elapsed=405.3s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6300/10000 best=75594/75600 source_bank=2 elapsed=411.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6400/10000 best=75594/75600 source_bank=2 elapsed=418.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6500/10000 best=75594/75600 source_bank=2 elapsed=424.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6600/10000 best=75594/75600 source_bank=2 elapsed=431.0s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6700/10000 best=75594/75600 source_bank=2 elapsed=437.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6800/10000 best=75594/75600 source_bank=2 elapsed=444.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=6900/10000 best=75594/75600 source_bank=2 elapsed=450.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7000/10000 best=75594/75600 source_bank=2 elapsed=457.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7100/10000 best=75594/75600 source_bank=2 elapsed=463.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7200/10000 best=75594/75600 source_bank=2 elapsed=470.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7300/10000 best=75594/75600 source_bank=2 elapsed=476.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7400/10000 best=75594/75600 source_bank=2 elapsed=483.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7500/10000 best=75594/75600 source_bank=2 elapsed=489.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7600/10000 best=75594/75600 source_bank=2 elapsed=496.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7700/10000 best=75594/75600 source_bank=2 elapsed=502.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7800/10000 best=75594/75600 source_bank=2 elapsed=509.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=7900/10000 best=75594/75600 source_bank=2 elapsed=515.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8000/10000 best=75594/75600 source_bank=2 elapsed=522.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8100/10000 best=75594/75600 source_bank=2 elapsed=528.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8200/10000 best=75594/75600 source_bank=2 elapsed=535.0s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8300/10000 best=75594/75600 source_bank=2 elapsed=541.4s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8400/10000 best=75594/75600 source_bank=2 elapsed=547.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8500/10000 best=75594/75600 source_bank=2 elapsed=554.3s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8600/10000 best=75594/75600 source_bank=2 elapsed=560.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8700/10000 best=75594/75600 source_bank=2 elapsed=567.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8800/10000 best=75594/75600 source_bank=2 elapsed=573.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=8900/10000 best=75594/75600 source_bank=2 elapsed=579.8s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9000/10000 best=75594/75600 source_bank=2 elapsed=586.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9100/10000 best=75594/75600 source_bank=2 elapsed=592.5s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9200/10000 best=75594/75600 source_bank=2 elapsed=598.9s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9300/10000 best=75594/75600 source_bank=2 elapsed=605.4s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9400/10000 best=75594/75600 source_bank=2 elapsed=611.7s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9500/10000 best=75594/75600 source_bank=2 elapsed=618.2s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9600/10000 best=75594/75600 source_bank=2 elapsed=624.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9700/10000 best=75594/75600 source_bank=2 elapsed=631.1s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9800/10000 best=75594/75600 source_bank=2 elapsed=637.6s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=9900/10000 best=75594/75600 source_bank=2 elapsed=643.9s
PROGRESS candidate=75600 phase=basin epoch=1/4 trial=10000/10000 best=75594/75600 source_bank=2 elapsed=650.1s
75600 basin epoch 1/4 frozen: bank=20, best=75594/75600, uncovered=6, worst_bank_uncovered=6
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=100/10000 best=75594/75600 source_bank=20 elapsed=6.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=200/10000 best=75596/75600 source_bank=20 elapsed=12.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=300/10000 best=75596/75600 source_bank=20 elapsed=18.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=400/10000 best=75596/75600 source_bank=20 elapsed=24.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=500/10000 best=75596/75600 source_bank=20 elapsed=30.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=600/10000 best=75596/75600 source_bank=20 elapsed=36.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=700/10000 best=75596/75600 source_bank=20 elapsed=42.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=800/10000 best=75596/75600 source_bank=20 elapsed=49.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=900/10000 best=75596/75600 source_bank=20 elapsed=55.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1000/10000 best=75596/75600 source_bank=20 elapsed=61.5s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1100/10000 best=75596/75600 source_bank=20 elapsed=67.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1200/10000 best=75596/75600 source_bank=20 elapsed=73.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1300/10000 best=75596/75600 source_bank=20 elapsed=79.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1400/10000 best=75596/75600 source_bank=20 elapsed=86.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1500/10000 best=75596/75600 source_bank=20 elapsed=92.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1600/10000 best=75596/75600 source_bank=20 elapsed=98.3s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1700/10000 best=75596/75600 source_bank=20 elapsed=104.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1800/10000 best=75596/75600 source_bank=20 elapsed=110.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=1900/10000 best=75596/75600 source_bank=20 elapsed=116.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2000/10000 best=75596/75600 source_bank=20 elapsed=122.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2100/10000 best=75596/75600 source_bank=20 elapsed=128.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2200/10000 best=75596/75600 source_bank=20 elapsed=134.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2300/10000 best=75596/75600 source_bank=20 elapsed=140.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2400/10000 best=75596/75600 source_bank=20 elapsed=147.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2500/10000 best=75596/75600 source_bank=20 elapsed=153.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2600/10000 best=75596/75600 source_bank=20 elapsed=159.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2700/10000 best=75596/75600 source_bank=20 elapsed=165.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2800/10000 best=75596/75600 source_bank=20 elapsed=171.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=2900/10000 best=75596/75600 source_bank=20 elapsed=177.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3000/10000 best=75596/75600 source_bank=20 elapsed=183.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3100/10000 best=75596/75600 source_bank=20 elapsed=189.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3200/10000 best=75596/75600 source_bank=20 elapsed=195.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3300/10000 best=75596/75600 source_bank=20 elapsed=201.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3400/10000 best=75596/75600 source_bank=20 elapsed=208.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3500/10000 best=75596/75600 source_bank=20 elapsed=214.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3600/10000 best=75596/75600 source_bank=20 elapsed=220.3s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3700/10000 best=75596/75600 source_bank=20 elapsed=226.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3800/10000 best=75596/75600 source_bank=20 elapsed=232.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=3900/10000 best=75596/75600 source_bank=20 elapsed=238.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4000/10000 best=75596/75600 source_bank=20 elapsed=244.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4100/10000 best=75596/75600 source_bank=20 elapsed=250.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4200/10000 best=75596/75600 source_bank=20 elapsed=256.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4300/10000 best=75596/75600 source_bank=20 elapsed=262.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4400/10000 best=75596/75600 source_bank=20 elapsed=269.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4500/10000 best=75596/75600 source_bank=20 elapsed=275.3s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4600/10000 best=75596/75600 source_bank=20 elapsed=281.3s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4700/10000 best=75596/75600 source_bank=20 elapsed=287.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4800/10000 best=75596/75600 source_bank=20 elapsed=293.5s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=4900/10000 best=75596/75600 source_bank=20 elapsed=299.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5000/10000 best=75596/75600 source_bank=20 elapsed=305.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5100/10000 best=75596/75600 source_bank=20 elapsed=311.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5200/10000 best=75596/75600 source_bank=20 elapsed=317.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5300/10000 best=75596/75600 source_bank=20 elapsed=323.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5400/10000 best=75596/75600 source_bank=20 elapsed=330.0s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5500/10000 best=75596/75600 source_bank=20 elapsed=336.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5600/10000 best=75596/75600 source_bank=20 elapsed=342.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5700/10000 best=75596/75600 source_bank=20 elapsed=348.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5800/10000 best=75596/75600 source_bank=20 elapsed=354.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=5900/10000 best=75596/75600 source_bank=20 elapsed=360.5s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6000/10000 best=75596/75600 source_bank=20 elapsed=366.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6100/10000 best=75596/75600 source_bank=20 elapsed=372.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6200/10000 best=75596/75600 source_bank=20 elapsed=378.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6300/10000 best=75596/75600 source_bank=20 elapsed=384.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6400/10000 best=75596/75600 source_bank=20 elapsed=391.0s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6500/10000 best=75596/75600 source_bank=20 elapsed=397.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6600/10000 best=75596/75600 source_bank=20 elapsed=403.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6700/10000 best=75596/75600 source_bank=20 elapsed=409.3s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6800/10000 best=75596/75600 source_bank=20 elapsed=415.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=6900/10000 best=75596/75600 source_bank=20 elapsed=421.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7000/10000 best=75596/75600 source_bank=20 elapsed=427.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7100/10000 best=75596/75600 source_bank=20 elapsed=433.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7200/10000 best=75596/75600 source_bank=20 elapsed=439.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7300/10000 best=75596/75600 source_bank=20 elapsed=446.0s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7400/10000 best=75596/75600 source_bank=20 elapsed=452.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7500/10000 best=75596/75600 source_bank=20 elapsed=458.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7600/10000 best=75596/75600 source_bank=20 elapsed=464.0s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7700/10000 best=75596/75600 source_bank=20 elapsed=470.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7800/10000 best=75596/75600 source_bank=20 elapsed=476.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=7900/10000 best=75596/75600 source_bank=20 elapsed=482.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8000/10000 best=75596/75600 source_bank=20 elapsed=488.5s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8100/10000 best=75596/75600 source_bank=20 elapsed=494.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8200/10000 best=75596/75600 source_bank=20 elapsed=500.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8300/10000 best=75596/75600 source_bank=20 elapsed=506.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8400/10000 best=75596/75600 source_bank=20 elapsed=512.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8500/10000 best=75596/75600 source_bank=20 elapsed=519.0s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8600/10000 best=75596/75600 source_bank=20 elapsed=525.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8700/10000 best=75596/75600 source_bank=20 elapsed=531.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8800/10000 best=75596/75600 source_bank=20 elapsed=537.2s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=8900/10000 best=75596/75600 source_bank=20 elapsed=543.3s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9000/10000 best=75596/75600 source_bank=20 elapsed=549.4s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9100/10000 best=75596/75600 source_bank=20 elapsed=555.3s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9200/10000 best=75596/75600 source_bank=20 elapsed=561.5s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9300/10000 best=75596/75600 source_bank=20 elapsed=567.5s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9400/10000 best=75596/75600 source_bank=20 elapsed=573.6s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9500/10000 best=75596/75600 source_bank=20 elapsed=579.7s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9600/10000 best=75596/75600 source_bank=20 elapsed=585.8s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9700/10000 best=75596/75600 source_bank=20 elapsed=591.9s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9800/10000 best=75596/75600 source_bank=20 elapsed=598.0s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=9900/10000 best=75596/75600 source_bank=20 elapsed=604.1s
PROGRESS candidate=75600 phase=basin epoch=2/4 trial=10000/10000 best=75596/75600 source_bank=20 elapsed=610.1s
75600 basin epoch 2/4 frozen: bank=20, best=75596/75600, uncovered=4, worst_bank_uncovered=6
75600 basin epoch 3/4 frozen: bank=20, best=75600/75600, uncovered=0, worst_bank_uncovered=6
[2026-08-14T22:36:47+0800] DONE phase=m9_75600 m=9 candidate=75600 status=cover covered=75600/75600 uncovered=0 runtime_seconds=2093


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/3326400_checkpoint.txt <==
candidate=3326400
minimum_modulus=11
completed_blocks=18
trials=0
covered=3326400
period=3326400
prefix=11,27,32,35
cover=10(11);9(12);12(14);10(15);7(16);11(18);16(20);4(21);6(22);3(24);17(25);26(27);2(28);1(30);31(32);14(33);34(35);5(36);8(40);18(42);2(44);19(45);36(48);2(50);17(54);9(55);22(56);13(60);7(63);28(64);8(66);48(70);59(72);7(75);45(77);64(80);42(84);18(88);49(90);15(96);11(99);12(100);73(105);89(108);20(110);106(112);43(120);112(126);38(132);34(135);6(140);95(144);127(150);136(154);108(160);125(165);150(168);97(175);84(176);0(180);106(189);60(192);176(198);32(200);90(210);35(216);60(220);162(224);172(225);158(231);24(240);154(252);62(264);259(270);97(275);268(280);204(288);143(297);37(300);210(308);304(315);204(320);320(330);234(336);62(350);172(352);240(360);187(378);224(385);86(396);272(400);346(420);143(432);40(440);274(448);247(450);452(462);463(480);218(495);436(504);262(525);68(528);300(540);522(550);184(560);498(576);44(594);187(600);92(616);94(630);200(660);66(672);547(675);56(693);482(700);700(704);104(720);232(756);114(770);716(792);332(800);482(825);148(840);696(864);148(880);72(900);686(924);79(945);684(960);416(990);738(1008);472(1050);332(1056);120(1080);262(1100);946(1120);254(1155);1142(1188);1087(1200);386(1232);904(1260);764(1320);498(1344);97(1350);980(1386);1072(1400);300(1440);1043(1485);66(1512);1148(1540);772(1575);200(1584);72(1600);632(1650);344(1680);1128(1728);1468(1760);1372(1800);1772(1848);394(1890);422(1925);1868(1980);402(2016);3(2079);2072(2100);1916(2112);480(2160);532(2200);498(2240);2174(2310);548(2376);562(2400);1170(2464);1672(2475);28(2520);104(2640);2172(2700);2350(2772);72(2800);562(2880);746(2970);24(3024);1624(3080);997(3150);1042(3168);2372(3300);274(3360);1767(3465);1202(3520);2172(3600);920(3696);1032(3780);1882(3850);3104(3960);3090(4032);3594(4158);672(4200);3720(4320);4072(4400);4412(4620);4497(4725);3432(4752);2099(4800);2034(4928);4092(4950);816(5040);3773(5280);4438(5400);2880(5544);4862(5600);336(5775);3146(5940);5041(6048);1904(6160);4036(6300);2721(6336);2556(6600);1010(6720);5897(6930);886(7200);7261(7392);5605(7425);3130(7560);1970(7700);774(7920);6649(8316);5839(8400);5981(8640);4689(8800);4243(9240);7730(9450);1719(9504);7105(9900);6726(10080);6187(10395);8945(10560);4943(10800);3786(11088);5044(11200);3673(11550);9926(11880);10181(12096);1274(12320);8343(12600);10026(13200);11411(13860);2011(14400);1552(14784);8389(14850);2510(15120);15235(15400);14188(15840);15253(16632);10805(16800);1288(17325);1272(17600);5039(18480);11887(18900);979(19008);17429(19800);15730(20160);12921(20790);6032(21600);17906(22176);2771(23100);3380(23760);23285(24640);17262(25200);23334(26400);20944(27720);22244(29700);7550(30240);7822(30800);5560(31680);27480(33264);4057(33600);28859(34650);24257(36960);27555(37800);6931(39600);7422(41580);26748(43200);117(44352);14953(46200);12869(47520);35(50400);43386(51975);21190(52800);8832(55440);28604(59400);51290(60480);2316(61600);8436(66528);33019(69300);65340(73920);36658(75600);33041(79200);9471(83160);16431(92400);18516(95040);6783(100800);91813(103950);60518(110880);59889(118800);3696(123200);62596(133056);87874(138600);116975(151200);34401(158400);90791(166320);53591(184800);147882(207900);62786(221760);197451(237600);86741(277200);64669(302400);173009(332640);295599(369600);47173(415800);225747(475200);414022(554400);25865(665280);110190(831600);1031743(1108800);1097511(1663200);1956368(3326400)
uncovered=


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/console.log <==
[2026-08-16T02:43:59+0800] START phase=m11_extended order=10/97 candidate=3326400 bound_plus_tail=unknown blocks=18 planned_trials_up_to=7600
3326400: minimum modulus=11, moduli=326, prefix=11,27,32,35, CRT product=332640, free=322
3326400: block sizes=18,18,18,18,18,18,18,18,18,18,18,18,18,18,18,18,17,17
3326400 block 1: best=2435748/3326400, trial=1, elapsed=14.6s
3326400 block 1: best=2455268/3326400, trial=2, elapsed=14.7s
3326400 block 1: best=2473986/3326400, trial=3, elapsed=14.9s
PROGRESS candidate=3326400 phase=block block=1 trial=50/200 best=2473986/3326400 elapsed=87.6s
PROGRESS candidate=3326400 phase=block block=1 trial=100/200 best=2473986/3326400 elapsed=169.0s
PROGRESS candidate=3326400 phase=block block=1 trial=150/200 best=2473986/3326400 elapsed=250.2s
PROGRESS candidate=3326400 phase=block block=1 trial=200/200 best=2473986/3326400 elapsed=330.1s
3326400 block 1 frozen: covered=2473986/3326400, uncovered=852414
3326400 block 2: best=2922924/3326400, trial=1, elapsed=9.6s
PROGRESS candidate=3326400 phase=block block=2 trial=50/200 best=2922924/3326400 elapsed=51.1s
PROGRESS candidate=3326400 phase=block block=2 trial=100/200 best=2922924/3326400 elapsed=101.8s
PROGRESS candidate=3326400 phase=block block=2 trial=150/200 best=2922924/3326400 elapsed=152.2s
PROGRESS candidate=3326400 phase=block block=2 trial=200/200 best=2922924/3326400 elapsed=202.5s
3326400 block 2 frozen: covered=2922924/3326400, uncovered=403476
3326400 refine 1+2 large_to_small: best=2922999/3326400, trial=3, elapsed=26.6s
PROGRESS candidate=3326400 phase=refine after_block=2 window=1+2 mode=large_to_small trial=50/50 best=2922999/3326400 elapsed=146.3s
3326400 refine 1+2 large_to_small frozen: covered=2922999/3326400, improvement=75
PROGRESS candidate=3326400 phase=refine after_block=2 window=1+2 mode=mixed trial=50/50 best=2922999/3326400 elapsed=138.0s
3326400 refine 1+2 mixed frozen: covered=2922999/3326400, improvement=0
3326400 block 3: best=3113881/3326400, trial=1, elapsed=6.4s
3326400 block 3: best=3114358/3326400, trial=2, elapsed=6.9s
PROGRESS candidate=3326400 phase=block block=3 trial=50/200 best=3114358/3326400 elapsed=37.5s
PROGRESS candidate=3326400 phase=block block=3 trial=100/200 best=3114358/3326400 elapsed=72.5s
PROGRESS candidate=3326400 phase=block block=3 trial=150/200 best=3114358/3326400 elapsed=109.5s
PROGRESS candidate=3326400 phase=block block=3 trial=200/200 best=3114358/3326400 elapsed=144.3s
3326400 block 3 frozen: covered=3114358/3326400, uncovered=212042
3326400 refine 2+3 large_to_small: best=3114901/3326400, trial=1, elapsed=18.2s
3326400 refine 2+3 large_to_small: best=3117758/3326400, trial=4, elapsed=18.8s
PROGRESS candidate=3326400 phase=refine after_block=3 window=2+3 mode=large_to_small trial=50/50 best=3117758/3326400 elapsed=98.8s
3326400 refine 2+3 large_to_small frozen: covered=3117758/3326400, improvement=3400
PROGRESS candidate=3326400 phase=refine after_block=3 window=2+3 mode=mixed trial=50/50 best=3117758/3326400 elapsed=92.4s
3326400 refine 2+3 mixed frozen: covered=3117758/3326400, improvement=0
3326400 block 4: best=3209512/3326400, trial=1, elapsed=5.3s
PROGRESS candidate=3326400 phase=block block=4 trial=50/200 best=3209512/3326400 elapsed=28.4s
PROGRESS candidate=3326400 phase=block block=4 trial=100/200 best=3209512/3326400 elapsed=55.3s
PROGRESS candidate=3326400 phase=block block=4 trial=150/200 best=3209512/3326400 elapsed=82.6s
PROGRESS candidate=3326400 phase=block block=4 trial=200/200 best=3209512/3326400 elapsed=109.0s
3326400 block 4 frozen: covered=3209512/3326400, uncovered=116888
3326400 refine 3+4 large_to_small: best=3210558/3326400, trial=1, elapsed=13.2s
3326400 refine 3+4 large_to_small: best=3210660/3326400, trial=2, elapsed=13.4s
PROGRESS candidate=3326400 phase=refine after_block=4 window=3+4 mode=large_to_small trial=50/50 best=3210660/3326400 elapsed=70.1s
3326400 refine 3+4 large_to_small frozen: covered=3210660/3326400, improvement=1148
PROGRESS candidate=3326400 phase=refine after_block=4 window=3+4 mode=mixed trial=50/50 best=3210660/3326400 elapsed=64.6s
3326400 refine 3+4 mixed frozen: covered=3210660/3326400, improvement=0
3326400 block 5: best=3256513/3326400, trial=1, elapsed=4.1s
PROGRESS candidate=3326400 phase=block block=5 trial=50/200 best=3256513/3326400 elapsed=24.1s
PROGRESS candidate=3326400 phase=block block=5 trial=100/200 best=3256513/3326400 elapsed=48.5s
PROGRESS candidate=3326400 phase=block block=5 trial=150/200 best=3256513/3326400 elapsed=70.7s
PROGRESS candidate=3326400 phase=block block=5 trial=200/200 best=3256513/3326400 elapsed=92.8s
3326400 block 5 frozen: covered=3256513/3326400, uncovered=69887
3326400 refine 4+5 large_to_small: best=3259369/3326400, trial=1, elapsed=11.0s
PROGRESS candidate=3326400 phase=refine after_block=5 window=4+5 mode=large_to_small trial=50/50 best=3259369/3326400 elapsed=57.9s
3326400 refine 4+5 large_to_small frozen: covered=3259369/3326400, improvement=2856
PROGRESS candidate=3326400 phase=refine after_block=5 window=4+5 mode=mixed trial=50/50 best=3259369/3326400 elapsed=54.3s
3326400 refine 4+5 mixed frozen: covered=3259369/3326400, improvement=0
3326400 block 6: best=3293305/3326400, trial=1, elapsed=3.4s
PROGRESS candidate=3326400 phase=block block=6 trial=50/200 best=3293305/3326400 elapsed=18.9s
PROGRESS candidate=3326400 phase=block block=6 trial=100/200 best=3293305/3326400 elapsed=37.7s
PROGRESS candidate=3326400 phase=block block=6 trial=150/200 best=3293305/3326400 elapsed=56.2s
PROGRESS candidate=3326400 phase=block block=6 trial=200/200 best=3293305/3326400 elapsed=73.9s
3326400 block 6 frozen: covered=3293305/3326400, uncovered=33095
3326400 refine 5+6 large_to_small: best=3294761/3326400, trial=1, elapsed=8.6s
3326400 refine 5+6 large_to_small: best=3294892/3326400, trial=2, elapsed=8.6s
PROGRESS candidate=3326400 phase=refine after_block=6 window=5+6 mode=large_to_small trial=50/50 best=3294892/3326400 elapsed=45.6s
3326400 refine 5+6 large_to_small frozen: covered=3294892/3326400, improvement=1587
PROGRESS candidate=3326400 phase=refine after_block=6 window=5+6 mode=mixed trial=50/50 best=3294892/3326400 elapsed=43.4s
3326400 refine 5+6 mixed frozen: covered=3294892/3326400, improvement=0
3326400 block 7: best=3308489/3326400, trial=1, elapsed=3.9s
3326400 block 7: best=3308504/3326400, trial=3, elapsed=4.1s
PROGRESS candidate=3326400 phase=block block=7 trial=50/200 best=3308504/3326400 elapsed=21.2s
PROGRESS candidate=3326400 phase=block block=7 trial=100/200 best=3308504/3326400 elapsed=42.9s
PROGRESS candidate=3326400 phase=block block=7 trial=150/200 best=3308504/3326400 elapsed=64.1s
PROGRESS candidate=3326400 phase=block block=7 trial=200/200 best=3308504/3326400 elapsed=83.7s
3326400 block 7 frozen: covered=3308504/3326400, uncovered=17896
3326400 refine 6+7 large_to_small: best=3309727/3326400, trial=1, elapsed=8.5s
PROGRESS candidate=3326400 phase=refine after_block=7 window=6+7 mode=large_to_small trial=50/50 best=3309727/3326400 elapsed=45.9s
3326400 refine 6+7 large_to_small frozen: covered=3309727/3326400, improvement=1223
PROGRESS candidate=3326400 phase=refine after_block=7 window=6+7 mode=mixed trial=50/50 best=3309727/3326400 elapsed=41.8s
3326400 refine 6+7 mixed frozen: covered=3309727/3326400, improvement=0
3326400 block 8: best=3317812/3326400, trial=1, elapsed=3.7s
PROGRESS candidate=3326400 phase=block block=8 trial=50/200 best=3317812/3326400 elapsed=20.3s
PROGRESS candidate=3326400 phase=block block=8 trial=100/200 best=3317812/3326400 elapsed=39.7s
PROGRESS candidate=3326400 phase=block block=8 trial=150/200 best=3317812/3326400 elapsed=58.7s
PROGRESS candidate=3326400 phase=block block=8 trial=200/200 best=3317812/3326400 elapsed=76.6s
3326400 block 8 frozen: covered=3317812/3326400, uncovered=8588
3326400 refine 7+8 large_to_small: best=3318872/3326400, trial=1, elapsed=8.1s
PROGRESS candidate=3326400 phase=refine after_block=8 window=7+8 mode=large_to_small trial=50/50 best=3318872/3326400 elapsed=43.8s
3326400 refine 7+8 large_to_small frozen: covered=3318872/3326400, improvement=1060
PROGRESS candidate=3326400 phase=refine after_block=8 window=7+8 mode=mixed trial=50/50 best=3318872/3326400 elapsed=40.5s
3326400 refine 7+8 mixed frozen: covered=3318872/3326400, improvement=0
3326400 block 9: best=3322635/3326400, trial=1, elapsed=3.9s
3326400 block 9: best=3322637/3326400, trial=6, elapsed=4.0s
PROGRESS candidate=3326400 phase=block block=9 trial=50/200 best=3322637/3326400 elapsed=21.0s
PROGRESS candidate=3326400 phase=block block=9 trial=100/200 best=3322637/3326400 elapsed=41.5s
PROGRESS candidate=3326400 phase=block block=9 trial=150/200 best=3322637/3326400 elapsed=61.6s
PROGRESS candidate=3326400 phase=block block=9 trial=200/200 best=3322637/3326400 elapsed=81.1s
3326400 block 9 frozen: covered=3322637/3326400, uncovered=3763
3326400 refine 8+9 large_to_small: best=3322895/3326400, trial=1, elapsed=8.2s
3326400 refine 8+9 large_to_small: best=3322922/3326400, trial=3, elapsed=8.7s
PROGRESS candidate=3326400 phase=refine after_block=9 window=8+9 mode=large_to_small trial=50/50 best=3322922/3326400 elapsed=44.9s
3326400 refine 8+9 large_to_small frozen: covered=3322922/3326400, improvement=285
PROGRESS candidate=3326400 phase=refine after_block=9 window=8+9 mode=mixed trial=50/50 best=3322922/3326400 elapsed=41.2s
3326400 refine 8+9 mixed frozen: covered=3322922/3326400, improvement=0
3326400 block 10: best=3325751/3326400, trial=1, elapsed=3.6s
PROGRESS candidate=3326400 phase=block block=10 trial=50/200 best=3325751/3326400 elapsed=19.1s
PROGRESS candidate=3326400 phase=block block=10 trial=100/200 best=3325751/3326400 elapsed=38.3s
PROGRESS candidate=3326400 phase=block block=10 trial=150/200 best=3325751/3326400 elapsed=57.2s
PROGRESS candidate=3326400 phase=block block=10 trial=200/200 best=3325751/3326400 elapsed=75.1s
3326400 block 10 frozen: covered=3325751/3326400, uncovered=649
3326400 refine 9+10 large_to_small: best=3325787/3326400, trial=1, elapsed=8.5s
PROGRESS candidate=3326400 phase=refine after_block=10 window=9+10 mode=large_to_small trial=50/50 best=3325787/3326400 elapsed=45.1s
3326400 refine 9+10 large_to_small frozen: covered=3325787/3326400, improvement=36
3326400 refine 9+10 mixed: best=3325788/3326400, trial=23, elapsed=24.4s
PROGRESS candidate=3326400 phase=refine after_block=10 window=9+10 mode=mixed trial=50/50 best=3325788/3326400 elapsed=41.4s
3326400 refine 9+10 mixed frozen: covered=3325788/3326400, improvement=1
3326400 block 11: best=3326388/3326400, trial=1, elapsed=4.3s
3326400 block 11: best=3326390/3326400, trial=3, elapsed=4.4s
3326400 block 11: best=3326393/3326400, trial=5, elapsed=4.5s
3326400 block 11: best=3326396/3326400, trial=7, elapsed=4.6s
PROGRESS candidate=3326400 phase=block block=11 trial=50/200 best=3326396/3326400 elapsed=23.2s
PROGRESS candidate=3326400 phase=block block=11 trial=100/200 best=3326396/3326400 elapsed=45.9s
PROGRESS candidate=3326400 phase=block block=11 trial=150/200 best=3326396/3326400 elapsed=68.6s
PROGRESS candidate=3326400 phase=block block=11 trial=200/200 best=3326396/3326400 elapsed=90.4s
3326400 block 11 frozen: covered=3326396/3326400, uncovered=4
3326400 refine 10+11 large_to_small: best=3326400/3326400, trial=1, elapsed=8.7s
PROGRESS candidate=3326400 phase=refine after_block=11 window=10+11 mode=large_to_small trial=50/50 best=3326400/3326400 elapsed=47.3s
3326400 refine 10+11 large_to_small frozen: covered=3326400/3326400, improvement=4
3326400 refine 10+11 mixed frozen: covered=3326400/3326400, improvement=0
3326400 block 12: best=3326400/3326400, trial=1, elapsed=2.3s
3326400 block 12 frozen: covered=3326400/3326400, uncovered=0
3326400 refine 11+12 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 11+12 mixed frozen: covered=3326400/3326400, improvement=0
3326400 block 13: best=3326400/3326400, trial=1, elapsed=2.6s
3326400 block 13 frozen: covered=3326400/3326400, uncovered=0
3326400 refine 12+13 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 12+13 mixed frozen: covered=3326400/3326400, improvement=0
3326400 block 14: best=3326400/3326400, trial=1, elapsed=2.4s
3326400 block 14 frozen: covered=3326400/3326400, uncovered=0
3326400 refine 13+14 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 13+14 mixed frozen: covered=3326400/3326400, improvement=0
3326400 block 15: best=3326400/3326400, trial=1, elapsed=2.6s
3326400 block 15 frozen: covered=3326400/3326400, uncovered=0
3326400 refine 14+15 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 14+15 mixed frozen: covered=3326400/3326400, improvement=0
3326400 block 16: best=3326400/3326400, trial=1, elapsed=2.3s
3326400 block 16 frozen: covered=3326400/3326400, uncovered=0
3326400 refine 15+16 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 15+16 mixed frozen: covered=3326400/3326400, improvement=0
3326400 block 17: best=3326400/3326400, trial=1, elapsed=2.8s
3326400 block 17 frozen: covered=3326400/3326400, uncovered=0
3326400 refine 16+17 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 16+17 mixed frozen: covered=3326400/3326400, improvement=0
3326400 block 18: best=3326400/3326400, trial=1, elapsed=5.1s
3326400 block 18 frozen: covered=3326400/3326400, uncovered=0
3326400 refine 17+18 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 17+18 mixed frozen: covered=3326400/3326400, improvement=0
3326400: revisit round 1/1 reverse
3326400 refine 17+18 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 17+18 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 16+17 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 16+17 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 15+16 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 15+16 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 14+15 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 14+15 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 13+14 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 13+14 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 12+13 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 12+13 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 11+12 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 11+12 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 10+11 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 10+11 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 9+10 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 9+10 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 8+9 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 8+9 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 7+8 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 7+8 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 6+7 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 6+7 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 5+6 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 5+6 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 4+5 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 4+5 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 3+4 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 3+4 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 2+3 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 2+3 mixed frozen: covered=3326400/3326400, improvement=0
3326400 refine 1+2 large_to_small frozen: covered=3326400/3326400, improvement=0
3326400 refine 1+2 mixed frozen: covered=3326400/3326400, improvement=0
3326400 final refine medium frozen: covered=3326400/3326400, improvement=0
[2026-08-16T03:27:07+0800] DONE phase=m11_extended order=10/97 candidate=3326400 status=cover covered=3326400/3326400 uncovered=0 runtime_seconds=2588


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/project_cover_warm_start.py <==
#!/usr/bin/env python3

import argparse
import csv
import math
import random
from pathlib import Path


def factor_primes(number):
    primes = []
    divisor = 2
    while divisor * divisor <= number:
        if number % divisor == 0:
            primes.append(divisor)
            while number % divisor == 0:
                number //= divisor
        divisor += 1
    if number > 1:
        primes.append(number)
    return primes


def divisors_at_least(number, minimum):
    divisors = []
    divisor = 1
    while divisor * divisor <= number:
        if number % divisor == 0:
            if divisor >= minimum:
                divisors.append(divisor)
            partner = number // divisor
            if partner != divisor and partner >= minimum:
                divisors.append(partner)
        divisor += 1
    return sorted(divisors)


def maximum_crt_prefix(moduli):
    primes = sorted({prime for modulus in moduli for prime in factor_primes(modulus)})
    prime_bits = {prime: index for index, prime in enumerate(primes)}
    states = {0: (1, [])}
    for modulus in moduli:
        mask = 0
        for prime in factor_primes(modulus):
            mask |= 1 << prime_bits[prime]
        updated = dict(states)
        for used, (product, chosen) in states.items():
            if used & mask:
                continue
            candidate = (product * modulus, chosen + [modulus])
            key = used | mask
            old = updated.get(key)
            score = lambda entry: (entry[0], sum(entry[1]), len(entry[1]))
            if old is None or score(candidate) > score(old):
                updated[key] = candidate
        states = updated
    best = max(states.values(), key=lambda entry: (entry[0], sum(entry[1]), len(entry[1])))
    return sorted(best[1])


def parse_cover(text):
    cover = {}
    for item in text.split(";"):
        residue, modulus = item[:-1].split("(")
        cover[int(modulus)] = int(residue)
    return cover


def load_source_cover(path, block):
    with path.open(newline="") as handle:
        rows = list(csv.DictReader(handle))
    matching = [row for row in rows if int(row["block"]) == block]
    if len(matching) != 1:
        raise RuntimeError(f"expected one source row for block {block}")
    return parse_cover(matching[0]["cover"])


def crt(congruences):
    value = 0
    modulus_product = 1
    for residue, modulus in congruences:
        inverse = pow(modulus_product, -1, modulus)
        step = ((residue - value) * inverse) % modulus
        value += modulus_product * step
        modulus_product *= modulus
        value %= modulus_product
    return value, modulus_product


def add_class(counts, modulus, residue, delta):
    for point in range(residue, len(counts), modulus):
        counts[point] += delta


def coverage_counts(period, selected):
    counts = [0] * period
    for modulus, residue in selected.items():
        add_class(counts, modulus, residue, 1)
    return counts


def best_response(counts, modulus, old_residue, rng):
    if old_residue is not None:
        add_class(counts, modulus, old_residue, -1)
    gains = [0] * modulus
    for point, count in enumerate(counts):
        if count == 0:
            gains[point % modulus] += 1
    maximum = max(gains)
    choices = [residue for residue, gain in enumerate(gains) if gain == maximum]
    residue = rng.choice(choices)
    add_class(counts, modulus, residue, 1)
    return residue


def fill_missing(period, moduli, prefix, inherited, rng):
    selected = {modulus: modulus - 1 for modulus in prefix}
    selected.update(
        (modulus, residue)
        for modulus, residue in inherited.items()
        if modulus in moduli and modulus not in selected
    )
    counts = coverage_counts(period, selected)
    missing = [modulus for modulus in moduli if modulus not in selected]
    for modulus in missing:
        selected[modulus] = best_response(counts, modulus, None, rng)
    return selected, counts, missing


def coordinate_sweeps(counts, selected, movable, rng, sweeps):
    for _ in range(sweeps):
        before = sum(count != 0 for count in counts)
        order = list(movable)
        rng.shuffle(order)
        for modulus in order:
            selected[modulus] = best_response(
                counts, modulus, selected[modulus], rng
            )
        after = sum(count != 0 for count in counts)
        if after == before:
            break


def write_checkpoint(path, candidate, minimum, blocks, prefix, selected, counts):
    covered = sum(count != 0 for count in counts)
    uncovered = [str(point) for point, count in enumerate(counts) if count == 0]
    cover = ";".join(
        f"{selected[modulus]}({modulus})" for modulus in sorted(selected)
    )
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(
        "\n".join(
            [
                f"candidate={candidate}",
                f"minimum_modulus={minimum}",
                f"completed_blocks={blocks}",
                "trials=0",
                f"covered={covered}",
                f"period={candidate}",
                "prefix=" + ",".join(map(str, prefix)),
                f"cover={cover}",
                "uncovered=" + ",".join(uncovered),
                "",
            ]
        )
    )
    temporary.replace(path)
    return covered


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--source", type=Path, required=True)
    parser.add_argument("--source-block", type=int, default=5)
    parser.add_argument("--candidate", type=int, required=True)
    parser.add_argument("--minimum-modulus", type=int, default=9)
    parser.add_argument("--prefix-depth", type=int, default=25)
    parser.add_argument("--block-count", type=int, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--seed", type=int, default=20260814)
    args = parser.parse_args()

    source = load_source_cover(args.source, args.source_block)
    moduli = divisors_at_least(args.candidate, args.minimum_modulus)
    prefix = maximum_crt_prefix(moduli[: args.prefix_depth])
    constraints = []
    for modulus in prefix:
        if modulus in source:
            constraints.append(((modulus - 1 - source[modulus]) % modulus, modulus))
    translation, translation_modulus = crt(constraints)
    inherited = {
        modulus: (residue + translation) % modulus
        for modulus, residue in source.items()
        if args.candidate % modulus == 0
    }

    args.output_dir.mkdir(parents=True, exist_ok=True)
    rows = []
    for variant, full_sweeps in [("preserve", 0), ("relaxed", 3)]:
        rng = random.Random(args.seed + args.candidate + full_sweeps)
        selected, counts, missing = fill_missing(
            args.candidate, moduli, prefix, inherited, rng
        )
        coordinate_sweeps(counts, selected, missing, rng, 3)
        if full_sweeps:
            movable = [modulus for modulus in moduli if modulus not in prefix]
            coordinate_sweeps(counts, selected, movable, rng, full_sweeps)
        checkpoint = args.output_dir / f"{args.candidate}_{variant}_checkpoint.txt"
        covered = write_checkpoint(
            checkpoint,
            args.candidate,
            args.minimum_modulus,
            args.block_count,
            prefix,
            selected,
            counts,
        )
        rows.append(
            {
                "candidate": args.candidate,
                "variant": variant,
                "covered": covered,
                "uncovered": args.candidate - covered,
                "moduli": len(moduli),
                "inherited_moduli": len(inherited),
                "missing_moduli": len(missing),
                "translation": translation,
                "translation_modulus": translation_modulus,
                "checkpoint": checkpoint,
            }
        )

    summary = args.output_dir / "projection_summary.csv"
    with summary.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)
    (args.output_dir / "projection_summary.log").write_text(summary.read_text())
    for row in rows:
        print(
            f"candidate={row['candidate']} variant={row['variant']} "
            f"covered={row['covered']}/{row['candidate']} "
            f"uncovered={row['uncovered']} inherited={row['inherited_moduli']} "
            f"missing={row['missing_moduli']}"
        )


if __name__ == "__main__":
    main()


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/run_m11_extended_queue_20260815.sh <==
#!/bin/zsh

set -u
set -o pipefail

work_dir="${0:A:h}"
run_root="$work_dir/m9_75600_then_m11_20260814"
binary="$work_dir/iterative_block_cover_m8"
verifier="$work_dir/verify_record_checkpoint.py"
plan_builder="$work_dir/build_m11_all_candidate_plan.py"
candidate_list="$run_root/m11_all_candidates.csv"
primary_status="$run_root/status.log"
extended_status="$run_root/all_candidates_status.log"
extended_progress="$run_root/all_candidates_progress.log"
progress_log="$run_root/progress.log"
summary_csv="$run_root/summary.csv"
summary_log="$run_root/summary.log"
cover_marker="$run_root/m11_cover_found.marker"
primary_complete_marker="$run_root/original_m11_queue_complete.marker"
total_with_m9=98

timestamp() {
  date '+%Y-%m-%dT%H:%M:%S%z'
}

write_extended_status() {
  local state="$1"
  local completed="$2"
  local candidate="$3"
  local detail="$4"
  local temporary="$extended_status.tmp"
  {
    print -r -- "updated=$(timestamp)"
    print -r -- "state=$state"
    print -r -- "completed_candidates=$completed/$total_with_m9"
    print -r -- "minimum_modulus=11"
    print -r -- "current_candidate=$candidate"
    print -r -- "detail=$detail"
  } > "$temporary"
  mv "$temporary" "$extended_status"
}

write_primary_status() {
  local state="$1"
  local completed="$2"
  local candidate="$3"
  local detail="$4"
  local temporary="$primary_status.tmp"
  {
    print -r -- "updated=$(timestamp)"
    print -r -- "state=$state"
    print -r -- "phase=m11_extended"
    print -r -- "completed_candidates=$completed/$total_with_m9"
    print -r -- "minimum_modulus=11"
    print -r -- "current_candidate=$candidate"
    print -r -- "detail=$detail"
  } > "$temporary"
  mv "$temporary" "$primary_status"
  write_extended_status "$state" "$completed" "$candidate" "$detail"
}

refresh_plan() {
  python3 "$plan_builder" >/dev/null
}

wait_for_primary_queue() {
  write_extended_status "waiting" 2 443520 "waiting for the original four-candidate queue to finish"
  print -r -- "[$(timestamp)] EXTENDED QUEUE ARMED: 93 additional candidates, beginning at 1108800" >> "$extended_progress"
  while true; do
    if [[ -f "$cover_marker" ]]; then
      write_extended_status "complete" 0 none "original queue found an m=11 cover; extension not needed"
      return 1
    fi
    if [[ -f "$primary_complete_marker" ]]; then
      return 0
    fi
    local state="unknown"
    local phase="unknown"
    if [[ -f "$primary_status" ]]; then
      state=$(sed -n 's/^state=//p' "$primary_status" | head -n 1)
      phase=$(sed -n 's/^phase=//p' "$primary_status" | head -n 1)
    fi
    if [[ "$state" == "complete" || "$phase" == "m11_extended" ]]; then
      {
        print -r -- "completed=$(timestamp)"
        print -r -- "detail=original four-candidate m11 queue finished"
      } > "$primary_complete_marker"
      print -r -- "[$(timestamp)] ORIGINAL QUEUE COMPLETE; extended candidates starting" >> "$extended_progress"
      return 0
    fi
    local candidate="none"
    local detail="waiting for original queue; state=$state"
    if [[ -f "$primary_status" ]]; then
      candidate=$(sed -n 's/^current_candidate=//p' "$primary_status" | head -n 1)
      detail=$(sed -n 's/^detail=//p' "$primary_status" | head -n 1)
    fi
    write_extended_status "waiting" 2 "$candidate" "original queue: $detail"
    sleep 30
  done
}

typeset -g candidate_result_status=""

run_candidate() {
  local order="$1"
  local candidate="$2"
  local blocks="$3"
  local bound="$4"
  local completed_before="$order"
  # Aggregate budgets across ten worker threads: 200 trials per construction
  # block and 50 trials per refinement pass.
  local block_trials_per_thread=20
  local refine_total_per_mode=50
  local refine_trials_per_thread=5
  local final_refine_total_per_mode=200
  local final_refine_trials_per_thread=20
  local planned_trials=$((blocks * 200 + (4 * blocks - 4) * refine_total_per_mode + 3 * final_refine_total_per_mode))
  local candidate_dir="$run_root/m11_$candidate"
  local checkpoint="$candidate_dir/${candidate}_checkpoint.txt"
  local console_log="$candidate_dir/console.log"
  local done_marker="$candidate_dir/completed.marker"
  local revisit_rounds=1

  # A complete-block checkpoint written during a revisit already contains all
  # constructed layers.  On recovery, go straight to the short global pass
  # rather than repeating an entire revisit sweep.
  if [[ -f "$checkpoint" ]]; then
    local completed_blocks=$(sed -n 's/^completed_blocks=//p' "$checkpoint" | head -n 1)
    if [[ -n "$completed_blocks" ]] && (( completed_blocks >= blocks )); then
      revisit_rounds=0
    fi
  fi

  mkdir -p "$candidate_dir"
  if [[ -f "$done_marker" ]]; then
    candidate_result_status=$(sed -n 's/^status=//p' "$done_marker" | head -n 1)
    print -r -- "[$(timestamp)] candidate=$candidate already complete status=$candidate_result_status; skipping" >> "$extended_progress"
    return 0
  fi

  write_primary_status "running" "$completed_before" "$candidate" "queue order=$order/97, preliminary bound=$bound, balanced blocks=$blocks, up to $planned_trials trials"
  print -r -- "[$(timestamp)] START phase=m11_extended order=$order/97 candidate=$candidate bound_plus_tail=$bound blocks=$blocks planned_trials_up_to=$planned_trials" | tee -a "$progress_log" "$extended_progress" "$console_log"
  local started_seconds=$(date +%s)

  "$binary" \
    --candidate "$candidate" \
    --minimum-modulus 11 \
    --block-count "$blocks" \
    --prefix-depth 20 \
    --threads 10 \
    --trials-per-thread "$block_trials_per_thread" \
    --ils-steps 32 \
    --adjacent-refine \
    --randomized-refine \
    --refine-trials-per-thread "$refine_trials_per_thread" \
    --final-refine-trials-per-thread "$final_refine_trials_per_thread" \
    --refine-steps 32 \
    --revisit-rounds "$revisit_rounds" \
    --final-refine \
    --final-refine-mode all \
    --progress-every 50 \
    --seed "$((20260815110000 + candidate))" \
    --output-dir "$candidate_dir" \
    --resume 2>&1 | while IFS= read -r line; do
      print -r -- "$line"
      print -r -- "$line" >> "$console_log"
      print -r -- "[$(timestamp)] phase=m11_extended order=$order/97 candidate=$candidate $line" >> "$progress_log"
      if [[ "$line" == PROGRESS* || "$line" == *" frozen:"* ||
            "$line" == *"revisit round"* || "$line" == *"final refine"* ]]; then
        write_primary_status "running" "$completed_before" "$candidate" "$line"
      fi
    done
  local search_status=$pipestatus[1]

  if (( search_status != 0 )); then
    write_primary_status "paused_or_error" "$completed_before" "$candidate" "search exited with status $search_status"
    return "$search_status"
  fi

  local verification_output
  verification_output=$(python3 "$verifier" "$checkpoint" 2>&1)
  local verification_status=$?
  print -r -- "$verification_output" > "$candidate_dir/verification.log"
  local covered=$(sed -n 's/^covered=//p' "$checkpoint" | head -n 1)
  local period=$(sed -n 's/^period=//p' "$checkpoint" | head -n 1)
  local uncovered=$((period - covered))
  local runtime_seconds=$(($(date +%s) - started_seconds))
  candidate_result_status="partial"
  if (( verification_status != 0 )); then
    candidate_result_status="verification_error"
  elif (( uncovered == 0 )); then
    candidate_result_status="cover"
  fi

  local row="m11_extended,11,$candidate,$bound,$blocks,$planned_trials,$candidate_result_status,$covered,$uncovered,$runtime_seconds,$candidate_dir"
  print -r -- "$row" >> "$summary_csv"
  print -r -- "$row" >> "$summary_log"
  {
    print -r -- "completed=$(timestamp)"
    print -r -- "status=$candidate_result_status"
    print -r -- "covered=$covered"
    print -r -- "uncovered=$uncovered"
    print -r -- "runtime_seconds=$runtime_seconds"
    print -r -- "verification=$verification_output"
  } > "$done_marker"
  if [[ -f "$candidate_dir/block_results.csv" ]]; then
    cp "$candidate_dir/block_results.csv" "$candidate_dir/block_results.log"
  fi
  if [[ -f "$candidate_dir/refinement_results.csv" ]]; then
    cp "$candidate_dir/refinement_results.csv" "$candidate_dir/refinement_results.log"
  fi
  refresh_plan
  write_primary_status "candidate_complete" "$((completed_before + 1))" "$candidate" "$candidate_result_status covered=$covered/$period uncovered=$uncovered"
  print -r -- "[$(timestamp)] DONE phase=m11_extended order=$order/97 candidate=$candidate status=$candidate_result_status covered=$covered/$period uncovered=$uncovered runtime_seconds=$runtime_seconds" | tee -a "$progress_log" "$extended_progress" "$console_log"
}

refresh_plan
wait_for_primary_queue || exit 0

while IFS=, read -r order candidate blocks block_sizes moduli prefix free_moduli screen_state bound heuristic_state; do
  if (( order < 5 )); then
    continue
  fi
  if [[ -f "$cover_marker" ]]; then
    write_primary_status "complete" "$order" none "an m=11 cover was already found"
    exit 0
  fi
  run_candidate "$order" "$candidate" "$blocks" "$bound" || exit $?
  if [[ "$candidate_result_status" == "cover" ]]; then
    {
      print -r -- "completed=$(timestamp)"
      print -r -- "minimum_modulus=11"
      print -r -- "candidate=$candidate"
      print -r -- "checkpoint=$run_root/m11_$candidate/${candidate}_checkpoint.txt"
    } > "$cover_marker"
    write_primary_status "complete" "$((order + 1))" "$candidate" "cover found; later candidates stopped"
    print -r -- "[$(timestamp)] M11 COVER FOUND candidate=$candidate; extended queue stopped" | tee -a "$progress_log" "$extended_progress"
    exit 0
  fi
done < <(tail -n +2 "$candidate_list")

write_primary_status "complete" "$total_with_m9" none "all 97 m=11 candidates finished without a cover"
print -r -- "[$(timestamp)] EXTENDED QUEUE COMPLETE: no m=11 cover found" | tee -a "$progress_log" "$extended_progress"


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/run_m8_background_queue_followup_k2_k1_20260810.sh <==
#!/bin/zsh

set -u

TASK_ROOT="${0:A:h}"
SEARCH_BIN="$TASK_ROOT/iterative_block_cover_m8"
VERIFY_SCRIPT="$TASK_ROOT/verify_iterative_block_cover_m8.py"
STATUS_LOG="$TASK_ROOT/m8_background_queue_20260810_status.log"

log_status() {
  print -r -- "$(date '+%Y-%m-%d %H:%M:%S') $*" >> "$STATUS_LOG"
}

run_one() {
  local candidate="$1"
  local block_count="$2"
  local seed="$3"
  local output_name="$4"
  local output_dir="$TASK_ROOT/$output_name"
  local console_log="$TASK_ROOT/${output_name}.console.log"

  if [[ -f "$output_dir/${candidate}_checkpoint.txt" ]] && \
     python3 "$VERIFY_SCRIPT" --directory "$output_dir" \
       --candidate "$candidate" >/dev/null 2>&1; then
    log_status "FOLLOWUP_SKIP_VERIFIED candidate=$candidate block_count=$block_count dir=$output_name"
    return
  fi

  log_status "FOLLOWUP_START candidate=$candidate block_count=$block_count dir=$output_name"
  if "$SEARCH_BIN" \
      --candidate "$candidate" \
      --block-count "$block_count" \
      --threads 10 \
      --trials-per-thread 1200 \
      --ils-steps 18 \
      --subset-refine \
      --refine-trials-per-thread 160 \
      --refine-steps 18 \
      --seed "$seed" \
      --output-dir "$output_dir" >"$console_log" 2>&1; then
    if python3 "$VERIFY_SCRIPT" --directory "$output_dir" \
        --candidate "$candidate" >>"$console_log" 2>&1; then
      log_status "FOLLOWUP_VERIFIED candidate=$candidate block_count=$block_count dir=$output_name"
    else
      log_status "FOLLOWUP_VERIFY_FAILED candidate=$candidate block_count=$block_count dir=$output_name"
    fi
  else
    log_status "FOLLOWUP_SEARCH_FAILED candidate=$candidate block_count=$block_count dir=$output_name"
  fi
}

log_status "FOLLOWUP_QUEUE_WAITING"
while ! /usr/bin/grep -q 'QUEUE_COMPLETE$' "$STATUS_LOG" 2>/dev/null; do
  /bin/sleep 60
done

log_status "FOLLOWUP_QUEUE_START"
run_one 10080 2 1008102 m8_balanced_10080_k2_r1deep
run_one 10080 1 1008101 m8_balanced_10080_k1_r1deep
run_one 12600 2 1260102 m8_balanced_12600_k2_r1deep
run_one 12600 1 1260101 m8_balanced_12600_k1_r1deep
run_one 15120 2 1512102 m8_balanced_15120_k2_r1deep
run_one 15120 1 1512101 m8_balanced_15120_k1_r1deep
run_one 15840 2 1584102 m8_balanced_15840_k2_r1deep
run_one 15840 1 1584101 m8_balanced_15840_k1_r1deep
run_one 18480 2 1848102 m8_balanced_18480_k2_r1deep
run_one 18480 1 1848101 m8_balanced_18480_k1_r1deep
log_status "FOLLOWUP_QUEUE_COMPLETE"


==> anc/supplementary/historical_records/project/research/m8_layered_exploration/run_m9_75600_then_m11_20260814.sh <==
#!/bin/zsh

set -u
set -o pipefail

work_dir="${0:A:h}"
run_root="$work_dir/m9_75600_then_m11_20260814"
binary="$work_dir/iterative_block_cover_m8"
verifier="$work_dir/verify_record_checkpoint.py"
progress_log="$run_root/progress.log"
status_log="$run_root/status.log"
summary_csv="$run_root/summary.csv"
summary_log="$run_root/summary.log"
cover_marker="$run_root/m11_cover_found.marker"

mkdir -p "$run_root"
if [[ ! -f "$summary_csv" ]]; then
  header="phase,minimum_modulus,candidate,bound_plus_tail,blocks,planned_trials,status,covered,uncovered,runtime_seconds,directory"
  print -r -- "$header" > "$summary_csv"
  print -r -- "$header" > "$summary_log"
fi

timestamp() {
  date '+%Y-%m-%dT%H:%M:%S%z'
}

write_status() {
  local state="$1"
  local phase="$2"
  local completed="$3"
  local total="$4"
  local minimum="$5"
  local candidate="$6"
  local detail="$7"
  local temporary="$status_log.tmp"
  {
    print -r -- "updated=$(timestamp)"
    print -r -- "state=$state"
    print -r -- "phase=$phase"
    print -r -- "completed_candidates=$completed/$total"
    print -r -- "minimum_modulus=$minimum"
    print -r -- "current_candidate=$candidate"
    print -r -- "detail=$detail"
  } > "$temporary"
  mv "$temporary" "$status_log"
}

mirror_result_logs() {
  local candidate_dir="$1"
  if [[ -f "$candidate_dir/block_results.csv" ]]; then
    cp "$candidate_dir/block_results.csv" "$candidate_dir/block_results.log"
  fi
  if [[ -f "$candidate_dir/refinement_results.csv" ]]; then
    cp "$candidate_dir/refinement_results.csv" "$candidate_dir/refinement_results.log"
  fi
}

record_result() {
  local phase="$1"
  local minimum="$2"
  local candidate="$3"
  local bound="$4"
  local blocks="$5"
  local planned_trials="$6"
  local candidate_dir="$7"
  local started_seconds="$8"
  local checkpoint="$candidate_dir/${candidate}_checkpoint.txt"

  local verification_output
  verification_output=$(python3 "$verifier" "$checkpoint" 2>&1)
  local verification_status=$?
  print -r -- "$verification_output" > "$candidate_dir/verification.log"

  local covered=$(sed -n 's/^covered=//p' "$checkpoint" | head -n 1)
  local period=$(sed -n 's/^period=//p' "$checkpoint" | head -n 1)
  local uncovered=$((period - covered))
  local runtime_seconds=$(($(date +%s) - started_seconds))
  local result_status="partial"
  if (( verification_status != 0 )); then
    result_status="verification_error"
  elif (( uncovered == 0 )); then
    result_status="cover"
  fi

  local row="$phase,$minimum,$candidate,$bound,$blocks,$planned_trials,$result_status,$covered,$uncovered,$runtime_seconds,$candidate_dir"
  print -r -- "$row" >> "$summary_csv"
  print -r -- "$row" >> "$summary_log"
  {
    print -r -- "completed=$(timestamp)"
    print -r -- "status=$result_status"
    print -r -- "covered=$covered"
    print -r -- "uncovered=$uncovered"
    print -r -- "runtime_seconds=$runtime_seconds"
    print -r -- "verification=$verification_output"
  } > "$candidate_dir/completed.marker"
  mirror_result_logs "$candidate_dir"
  print -r -- "[$(timestamp)] DONE phase=$phase m=$minimum candidate=$candidate status=$result_status covered=$covered/$period uncovered=$uncovered runtime_seconds=$runtime_seconds" | tee -a "$progress_log" "$candidate_dir/console.log"
  print -r -- "$result_status"
}

run_75600() {
  local completed_before="$1"
  local candidate=75600
  local blocks=6
  local revisit_rounds=2
  local basin_epochs=4
  local planned_trials=86000
  local candidate_dir="$run_root/$candidate"
  local checkpoint="$candidate_dir/${candidate}_checkpoint.txt"
  local console_log="$candidate_dir/console.log"
  local done_marker="$candidate_dir/completed.marker"

  mkdir -p "$candidate_dir"
  if [[ -f "$done_marker" ]]; then
    print -r -- "[$(timestamp)] candidate=$candidate already complete; skipping" | tee -a "$progress_log"
    return 0
  fi
  if [[ ! -f "$checkpoint" ]]; then
    cp "$work_dir/m9_151200_projection/75600/75600_relaxed_checkpoint.txt" "$checkpoint"
  fi

  write_status "running" "m9_75600" "$completed_before" 5 9 "$candidate" "source-guided search: two revisit rounds, global refinement, then basin epoch 1/$basin_epochs"
  print -r -- "[$(timestamp)] START phase=m9_75600 candidate=$candidate blocks=$blocks planned_trials_up_to=$planned_trials" | tee -a "$progress_log" "$console_log"
  local started_seconds=$(date +%s)

  "$binary" \
    --candidate "$candidate" \
    --minimum-modulus 9 \
    --block-count "$blocks" \
    --prefix-depth 25 \
    --threads 10 \
    --trials-per-thread 1 \
    --ils-steps 0 \
    --randomized-refine \
    --refine-trials-per-thread 200 \
    --refine-steps 32 \
    --revisit-rounds "$revisit_rounds" \
    --final-refine \
    --final-refine-mode all \
    --basin-search \
    --basin-count 20 \
    --basin-epochs "$basin_epochs" \
    --basin-trials-per-seed 500 \
    --basin-slack 15 \
    --basin-walk-slack 12 \
    --basin-min-uncovered-distance 8 \
    --basin-min-residue-distance 12 \
    --basin-seed-checkpoint "$work_dir/m9_151200_projection/75600/75600_preserve_checkpoint.txt" \
    --progress-every 100 \
    --seed 20260814075600 \
    --output-dir "$candidate_dir" \
    --resume 2>&1 | while IFS= read -r line; do
      print -r -- "$line"
      print -r -- "$line" >> "$console_log"
      print -r -- "[$(timestamp)] phase=m9_75600 candidate=$candidate $line" >> "$progress_log"
      if [[ "$line" == PROGRESS* || "$line" == *"revisit round"* ||
            "$line" == *"final refine"* || "$line" == *"basin epoch"* ]]; then
        write_status "running" "m9_75600" "$completed_before" 5 9 "$candidate" "$line"
      fi
    done
  local search_status=$pipestatus[1]

  if (( search_status != 0 )); then
    write_status "paused_or_error" "m9_75600" "$completed_before" 5 9 "$candidate" "search exited with status $search_status"
    return "$search_status"
  fi

  local result_status=$(record_result "m9_75600" 9 "$candidate" "n/a" "$blocks" "$planned_trials" "$candidate_dir" "$started_seconds" | tail -n 1)
  write_status "candidate_complete" "m9_75600" "$((completed_before + 1))" 5 9 "$candidate" "$result_status"
}

m11_blocks() {
  case "$1" in
    221760) print -r -- 9 ;;
    443520) print -r -- 10 ;;
    665280) print -r -- 12 ;;
    887040) print -r -- 12 ;;
    *) return 1 ;;
  esac
}

m11_bound() {
  case "$1" in
    221760) print -r -- 1.238050144300 ;;
    443520) print -r -- 1.254094516595 ;;
    665280) print -r -- 1.333131914382 ;;
    887040) print -r -- 1.253508297258 ;;
    *) return 1 ;;
  esac
}

run_m11() {
  local candidate="$1"
  local completed_before="$2"
  local blocks=$(m11_blocks "$candidate")
  local bound=$(m11_bound "$candidate")
  # Keep the 2,000-trial construction budget, but use 1,000 trials for each
  # lookback/global perturbation call.  If every block is already on disk,
  # the layered revisit has also completed for this queue and need not be
  # repeated after an interrupted final refinement.
  local planned_trials=$((blocks * 2000 + 2 * (blocks - 1) * 2000 + 3000))
  local candidate_dir="$run_root/m11_$candidate"
  local checkpoint="$candidate_dir/${candidate}_checkpoint.txt"
  local console_log="$candidate_dir/console.log"
  local done_marker="$candidate_dir/completed.marker"
  local revisit_rounds=1

  if [[ -f "$checkpoint" ]]; then
    local completed_blocks=$(sed -n 's/^completed_blocks=//p' "$checkpoint" | head -n 1)
    if [[ -n "$completed_blocks" ]] && (( completed_blocks >= blocks )); then
      revisit_rounds=0
    fi
  fi

  mkdir -p "$candidate_dir"
  if [[ -f "$done_marker" ]]; then
    local prior_status=$(sed -n 's/^status=//p' "$done_marker" | head -n 1)
    print -r -- "[$(timestamp)] m=11 candidate=$candidate already complete status=$prior_status; skipping" | tee -a "$progress_log"
    print -r -- "$prior_status"
    return 0
  fi

  write_status "running" "m11" "$completed_before" 5 11 "$candidate" "bound+tail=$bound, balanced blocks=$blocks, up to $planned_trials trials"
  print -r -- "[$(timestamp)] START phase=m11 candidate=$candidate bound_plus_tail=$bound blocks=$blocks planned_trials_up_to=$planned_trials" | tee -a "$progress_log" "$console_log"
  local started_seconds=$(date +%s)

  "$binary" \
    --candidate "$candidate" \
    --minimum-modulus 11 \
    --block-count "$blocks" \
    --prefix-depth 20 \
    --threads 10 \
    --trials-per-thread 200 \
    --ils-steps 32 \
    --adjacent-refine \
    --randomized-refine \
    --refine-trials-per-thread 100 \
    --refine-steps 32 \
    --revisit-rounds "$revisit_rounds" \
    --final-refine \
    --final-refine-mode all \
    --progress-every 100 \
    --seed "$((20260814110000 + candidate))" \
    --output-dir "$candidate_dir" \
    --resume 2>&1 | while IFS= read -r line; do
      print -r -- "$line"
      print -r -- "$line" >> "$console_log"
      print -r -- "[$(timestamp)] phase=m11 candidate=$candidate $line" >> "$progress_log"
      if [[ "$line" == PROGRESS* || "$line" == *" frozen:"* ||
            "$line" == *"revisit round"* || "$line" == *"final refine"* ]]; then
        write_status "running" "m11" "$completed_before" 5 11 "$candidate" "$line"
      fi
    done
  local search_status=$pipestatus[1]

  if (( search_status != 0 )); then
    write_status "paused_or_error" "m11" "$completed_before" 5 11 "$candidate" "search exited with status $search_status"
    return "$search_status"
  fi

  local result_status=$(record_result "m11" 11 "$candidate" "$bound" "$blocks" "$planned_trials" "$candidate_dir" "$started_seconds" | tail -n 1)
  write_status "candidate_complete" "m11" "$((completed_before + 1))" 5 11 "$candidate" "$result_status"
  print -r -- "$result_status"
}

write_status "starting" "m9_75600" 0 5 9 75600 "queue initialized"
run_75600 0 || exit $?

completed=1
if [[ -f "$cover_marker" ]]; then
  write_status "complete" "m11" "$completed" 5 11 none "an m=11 cover was already found"
  exit 0
fi

for candidate in 221760 443520 665280 887040; do
  result=$(run_m11 "$candidate" "$completed" | tail -n 1) || exit $?
  completed=$((completed + 1))
  if [[ "$result" == "cover" ]]; then
    {
      print -r -- "completed=$(timestamp)"
      print -r -- "minimum_modulus=11"
      print -r -- "candidate=$candidate"
      print -r -- "checkpoint=$run_root/m11_$candidate/${candidate}_checkpoint.txt"
    } > "$cover_marker"
    write_status "complete" "m11" "$completed" 5 11 "$candidate" "cover found; later candidates stopped"
    print -r -- "[$(timestamp)] M11 COVER FOUND candidate=$candidate; queue stopped" | tee -a "$progress_log"
    exit 0
  fi
done

write_status "complete" "m11" 5 5 11 none "all screened m=11 candidates finished without a cover"
print -r -- "[$(timestamp)] QUEUE COMPLETE: no m=11 cover found" | tee -a "$progress_log"


==> anc/supplementary/historical_records/source_map.json <==
{
  "scope": "Selected evidence cited in manuscript provenance; not the complete historical campaign or verified original build.",
  "files": [
    {
      "original_project_path": "research/m8_layered_exploration/m8_subset_20160_b25_r2deep/20160_checkpoint.txt",
      "archive_path": "project/research/m8_layered_exploration/m8_subset_20160_b25_r2deep/20160_checkpoint.txt",
      "sha256": "f0952776d626e32e0998ce75d225e3ecc9dd44fb09d1e92b0f4caf902ebe8a7c"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/75600_checkpoint.txt",
      "archive_path": "project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/75600_checkpoint.txt",
      "sha256": "34d6422eb3dd50175bba03cb13d874d2d23712fc2bcc7b6ca95d21247b36d2ea"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m10_deep_balanced_revisit/302400/302400_checkpoint.txt",
      "archive_path": "project/research/m8_layered_exploration/m10_deep_balanced_revisit/302400/302400_checkpoint.txt",
      "sha256": "6009d5abbf641c871c0499c05f55bc54d814c80b849b55de849f1c3b4654f36e"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/3326400_checkpoint.txt",
      "archive_path": "project/research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/3326400_checkpoint.txt",
      "sha256": "dd16669854a587922b78a0f912fa602081a913ee8f20139651dd344a6294d290"
    },
    {
      "original_project_path": "research/m8_layered_exploration/iterative_block_cover_m8.cpp",
      "archive_path": "project/research/m8_layered_exploration/iterative_block_cover_m8.cpp",
      "sha256": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c"
    },
    {
      "original_project_path": "research/m8_layered_exploration/project_cover_warm_start.py",
      "archive_path": "project/research/m8_layered_exploration/project_cover_warm_start.py",
      "sha256": "2b8a2ee5f4c190df2c80321540d6d36d147a6feb24d18b7f8602385d138222a0"
    },
    {
      "original_project_path": "research/m8_layered_exploration/run_m9_75600_then_m11_20260814.sh",
      "archive_path": "project/research/m8_layered_exploration/run_m9_75600_then_m11_20260814.sh",
      "sha256": "11459b4404dba0de84deededd7760eb27a246e92386bc678aeaf2fbe3955b427"
    },
    {
      "original_project_path": "research/m8_layered_exploration/run_m11_extended_queue_20260815.sh",
      "archive_path": "project/research/m8_layered_exploration/run_m11_extended_queue_20260815.sh",
      "sha256": "93e092e915ac3ec35a2d7f72185e8266d282a9f516644badb7e104a7729c89e8"
    },
    {
      "original_project_path": "research/exclusion/run_m10_deep_balanced_revisit.py",
      "archive_path": "project/research/exclusion/run_m10_deep_balanced_revisit.py",
      "sha256": "6c7c2a2bde5e442ede0cd5bf8b808d1ea6058f66b7571d0d011a13db0c190f61"
    },
    {
      "original_project_path": "research/m8_layered_exploration/run_m8_background_queue_followup_k2_k1_20260810.sh",
      "archive_path": "project/research/m8_layered_exploration/run_m8_background_queue_followup_k2_k1_20260810.sh",
      "sha256": "d9607813b3ccfa0437b007826918bf5d97333f777a54157baae5c556d32e25ae"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m8_subset_20160_b15_r2deep/20160_checkpoint.txt",
      "archive_path": "project/research/m8_layered_exploration/m8_subset_20160_b15_r2deep/20160_checkpoint.txt",
      "sha256": "d6782ae28731978d4588f25311d3e5022960bfccf5dde9bbd19fbebb7cf2d09a"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_151200_projection/75600/projection_summary.csv",
      "archive_path": "project/research/m8_layered_exploration/m9_151200_projection/75600/projection_summary.csv",
      "sha256": "68330cc53266668c68f6a7e494be81d885bb06f83f3a434e2c8d2f45616a91c6"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_151200_projection/75600/75600_preserve_checkpoint.txt",
      "archive_path": "project/research/m8_layered_exploration/m9_151200_projection/75600/75600_preserve_checkpoint.txt",
      "sha256": "70dd4e6e840574b2c75fe09ff1d9fe933dee6e34de7130261af0229adba85be7"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_151200_projection/75600/75600_relaxed_checkpoint.txt",
      "archive_path": "project/research/m8_layered_exploration/m9_151200_projection/75600/75600_relaxed_checkpoint.txt",
      "sha256": "23488c8657712c210568fa8c5a578288517b7d48706e9232369d31eee5423bd1"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/console.log",
      "archive_path": "project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/console.log",
      "sha256": "fa1900876686899ee19153261b20ef9e97499276a749b840120c91bf391a9b53"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/basin_history.csv",
      "archive_path": "project/research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/basin_history.csv",
      "sha256": "4618e8ec3d8c33a411715752bc0c9e25b31c6bbcbe2f5867e063234435df1e80"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m10_deep_balanced_revisit/302400/console.log",
      "archive_path": "project/research/m8_layered_exploration/m10_deep_balanced_revisit/302400/console.log",
      "sha256": "38e107f41315df197bd48fc9d5b1b5f3a72aa02261545f2e9d9be25d152a41bc"
    },
    {
      "original_project_path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/console.log",
      "archive_path": "project/research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/console.log",
      "sha256": "5fe3a3b6b14d053bbd96f84069d001a2db349358017c52cd04e381502c8e5547"
    },
    {
      "original_project_path": "archive/experiment_revision_2026-10-31/iterative_block_cover_m8.cpp",
      "archive_path": "project/archive/experiment_revision_2026-10-31/iterative_block_cover_m8.cpp",
      "sha256": "996fb0a104f4696fdaaaa781e1f6ff083bc59ef30ee5cd117906349d90e7e206"
    }
  ]
}


==> anc/supplementary/literature_comparison_20261101.json <==
{
  "checked_on": "2026-11-01",
  "question": "Smallest previously reported LCM for distinct covering systems with minimum modulus 8, 9, 10 or 11, excluding all work coauthored by Jiheng Zhang.",
  "status": "INCOMPLETE AS A GLOBAL RECORD AUDIT. The manuscript reports the smallest comparable prior LCM located, not a verified all-literature record.",
  "table_1": [
    {
      "m": 8,
      "our_lcm": 20160,
      "bosma_greedy_lcm": 60480,
      "smallest_comparable_prior_lcm_located": 50400,
      "source": "Krukenberg (1971), as reported in DaltonTrifonov2022, p. 3"
    },
    {
      "m": 9,
      "our_lcm": 75600,
      "bosma_greedy_lcm": 151200,
      "smallest_comparable_prior_lcm_located": 151200,
      "source": "Krukenberg (1971), as reported in DaltonTrifonov2022, p. 3; also Bosma2006, p. 5"
    },
    {
      "m": 10,
      "our_lcm": 302400,
      "bosma_greedy_lcm": 1663200,
      "smallest_comparable_prior_lcm_located": 1663200,
      "source": "Bosma2006"
    },
    {
      "m": 11,
      "our_lcm": 3326400,
      "bosma_greedy_lcm": null,
      "smallest_comparable_prior_lcm_located": null,
      "source": null
    }
  ],
  "sources": [
    {
      "key": "DaltonTrifonov2022",
      "url": "https://cs.uwaterloo.ca/journals/JIS/VOL25/Trifonov/trif3.pdf",
      "location": "Printed p. 3, historical comparison table",
      "access": "Full research PDF and rendered table inspected.",
      "finding": "Reports Krukenberg constructions m=8: 2^5*3^2*5^2*7=50400 and m=9: 2^5*3^3*5^2*7=151200. Reports that his thesis constructs minimum moduli 3..18 except 7, but this table only lists 3..9.",
      "limitation": "The original 1971 thesis was not retrieved, so its m=10,11 LCMs remain unaudited. The 50400 entry corrects the preceding revision, which had missed this smaller prior example."
    },
    {
      "key": "Bosma2006",
      "url": "https://www.math.ru.nl/~bosma/pubs/bosmaexp.pdf",
      "location": "Section 2 and p. 5",
      "access": "Full primary PDF inspected.",
      "finding": "Reported Bosma periods: m=8:60480, m=9:151200, m=10:1663200. Churchhouse values reproduced there are larger: 75600,604800,and no m=10 entry. Bosma explicitly does not prove smallest possible periods.",
      "limitation": "A comparison of reported examples; no exhaustive claim about later literature."
    },
    {
      "key": "HarringtonEtAl2026",
      "url": "https://arxiv.org/html/2605.18644v1",
      "access": "Primary article inspected.",
      "finding": "m=8, L=172800 in the restricted prime family {2,3,5}.",
      "limitation": "Larger than the Bosma unrestricted comparator; cannot claim our use of prime 7 improves the restricted-family record."
    },
    {
      "key": "BickelEtAl2008",
      "url": "https://citeseerx.ist.psu.edu/document?doi=767d06f78d1b692498e22252deea33810e4e52e0&repid=rep1&type=pdf",
      "access": "Primary-source indexed pp. 17,18,21,23,24,25 retrieved. All four complete numerical arrays transcribed and independently audited. Direct PDF retrieval remains unavailable.",
      "location": "Lemma 4 p.17; Corollary 4 p.18; summary table p.21; numerical arrays pp.23-25.",
      "finding": "All four printed lists cover their full periods but repeat moduli. For m=10 the repeated modulus 32 has residues 11 and 27; for m=11 it has residues 10 and 26. The 2-trick expansion of one of these repeated classes introduces modulus 64. Since both listed LCMs have 2-adic valuation 5, neither is the LCM of the expanded distinct system.",
      "included_in_table_1": false,
      "limitation": "No least actual LCM over possible distinct expansions is established. This is a correction to interpreting the reported lists, not a nonexistence proof for distinct coverings at those LCMs.",
      "reported_list_lcms": {
        "8": 45360,
        "9": 226800,
        "10": 997920,
        "11": 21621600
      },
      "independent_array_audit": "bickel_2008_validation.json",
      "numerical_data": "bickel_2008_arrays.json",
      "audit_program": "check_bickel_2008.py"
    },
    {
      "key": "Klein2026",
      "url": "https://math.colgate.edu/~integers/aa38/aa38.pdf",
      "finding": "Results for minimum moduli 5,6,7 do not establish the requested m=8..11 record comparison."
    },
    {
      "key": "FilasetaEtAl2026",
      "url": "https://arxiv.org/abs/2610.34541",
      "finding": "A necessary reciprocal-sum condition, not a competing explicit LCM construction."
    },
    {
      "key": "AgrawalEtAl2024",
      "url": "https://math.colgate.edu/~integers/a1Proc23/a1Proc23.pdf",
      "finding": "Classification of small-cardinality coverings does not provide the requested m=8..11 LCM records in the inspected material."
    },
    {
      "key": "Krukenberg1971_search",
      "title": "C. E. Krukenberg, Covering Sets of the Integers, Ph.D. thesis, University of Illinois at Urbana-Champaign, 1971.",
      "access": "Official IDEALS item page viewed directly in browser. It explicitly restricts the thesis download to University of Illinois community members and offers interlibrary loan or ProQuest purchase. No restricted file accessed.",
      "limitation": "The original m=10,11 constructions remain unavailable for comparison.",
      "url": "https://www.ideals.illinois.edu/items/64985"
    }
  ],
  "exclusions": [
    "All constructions coauthored by the present author, including the joint m=7 paper.",
    "Maximum attainable minimum-modulus records: a different optimization problem.",
    "Compressed secondary coverings without a verified expanded actual LCM."
  ],
  "remaining_work": "An exhaustive global prior-record audit is not established. Krukenberg m=10,11 construction parameters remain unavailable. Bickel lists have now been fully checked and are non-distinct before expansion; their tabulated LCMs cannot be promoted to actual distinct-system records.",
  "correction_from_previous_revision": "The prior m=8 value 60480 was only the Bosma comparator. The new smallest earlier comparable LCM located is Krukenberg 50400, reported by Dalton and Trifonov (2022), p. 3.",
  "bickel_recheck": {
    "date": "2026-11-01",
    "earlier_chat_error": "997920 and 21621600 had been described as directly verified distinct-system LCM bounds; this description ignored the repeated moduli and required 2-trick expansion.",
    "period_coverage": "PASS for all four printed arrays",
    "distinctness": "FAIL for all four printed arrays",
    "lists": [
      {
        "minimum_modulus": 8,
        "list_lcm": 45360,
        "entries": 83,
        "distinct_moduli": 72,
        "uncovered_residues": 0,
        "first_repeated_modulus": 16,
        "residues_at_first_repeated_modulus": [
          4,
          12
        ]
      },
      {
        "minimum_modulus": 9,
        "list_lcm": 226800,
        "entries": 163,
        "distinct_moduli": 136,
        "uncovered_residues": 0,
        "first_repeated_modulus": 16,
        "residues_at_first_repeated_modulus": [
          3,
          7
        ]
      },
      {
        "minimum_modulus": 10,
        "list_lcm": 997920,
        "entries": 236,
        "distinct_moduli": 206,
        "uncovered_residues": 0,
        "first_repeated_modulus": 32,
        "residues_at_first_repeated_modulus": [
          11,
          27
        ]
      },
      {
        "minimum_modulus": 11,
        "list_lcm": 21621600,
        "entries": 275,
        "distinct_moduli": 253,
        "uncovered_residues": 0,
        "first_repeated_modulus": 32,
        "residues_at_first_repeated_modulus": [
          10,
          26
        ]
      }
    ]
  }
}


==> anc/supplementary/m8_exclusion_20261101/audit.json <==
{
  "range": "8 <= L <= 20160, 8 divides L",
  "stages": [
    {
      "stage": "all multiples of 8",
      "count": 2520
    },
    {
      "stage": "reciprocal sum",
      "count": 53,
      "candidates": [
        2520,
        3360,
        3600,
        3960,
        4320,
        4680,
        5040,
        5760,
        6480,
        6720,
        7200,
        7560,
        7920,
        8400,
        8640,
        9240,
        9360,
        10080,
        10560,
        10800,
        10920,
        11088,
        11520,
        11760,
        11880,
        12240,
        12600,
        12960,
        13104,
        13200,
        13440,
        13680,
        14040,
        14280,
        14400,
        15120,
        15840,
        15960,
        16200,
        16560,
        16632,
        16800,
        17160,
        17280,
        17640,
        18000,
        18360,
        18480,
        18720,
        19440,
        19656,
        19800,
        20160
      ]
    },
    {
      "stage": "preliminary exclusions",
      "count": 10,
      "candidates": [
        10080,
        12600,
        15120,
        15840,
        16800,
        17640,
        18480,
        18720,
        19800,
        20160
      ]
    },
    {
      "stage": "depth 23",
      "count": 8,
      "candidates": [
        10080,
        12600,
        15120,
        15840,
        18480,
        18720,
        19800,
        20160
      ]
    },
    {
      "stage": "depth 25",
      "count": 5,
      "candidates": [
        10080,
        12600,
        15120,
        15840,
        20160
      ]
    },
    {
      "stage": "depth 30",
      "count": 3,
      "candidates": [
        10080,
        15120,
        20160
      ]
    }
  ],
  "realized_L": 20160,
  "unresolved_L": [
    10080,
    15120
  ],
  "exclusions": [
    {
      "L": 2520,
      "stage": "lower range",
      "basis": "Zhang--Zhang: add modulus 7, which divides L < 10080",
      "details": {
        "L": 2520,
        "depth": 16,
        "period": 2520,
        "tail": "491/2520",
        "upper": 2027,
        "upper_plus_tail": "1259/1260",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=2028.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "6c58f0eb9db2bd03be3352b264f71ded2b8bbb63803cdce56adb3080a608e3f0",
        "log": "lower_range_logs/2520.log",
        "log_sha256": "3665fd3a8b3586a7112c5fbbfd03777f7c7a089c043b9f6530b1032eb54f8d13"
      }
    },
    {
      "L": 3360,
      "stage": "lower range",
      "basis": "Zhang--Zhang: add modulus 7, which divides L < 10080",
      "details": {
        "L": 3360,
        "depth": 16,
        "period": 3360,
        "tail": "77/480",
        "upper": 2741,
        "upper_plus_tail": "41/42",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=2820.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "b94531aa152915e4b907a08d0bff32733772b6d03b354e623542475202a82a22",
        "log": "lower_range_logs/3360.log",
        "log_sha256": "5cb1a73af64c6655fc219eaade999341600ea8e37a7deddf19a138df8175114c"
      }
    },
    {
      "L": 3600,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 3600,
        "depth": 16,
        "period": 3600,
        "tail": "487/3600",
        "upper": 2921,
        "upper_plus_tail": "71/75",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=3112.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "0a2c8048bdcbe8e9102a436ddc85ddb2299fee9139a1c2d7efa570c8ce7d1bf7",
        "log": "lower_range_logs/3600.log",
        "log_sha256": "04ac10cf0f985b07d6fafdc8258783aa26146edafbc38638f5fc7617ebd9d690"
      }
    },
    {
      "L": 3960,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 3960,
        "depth": 16,
        "period": 3960,
        "tail": "217/1320",
        "upper": 3216,
        "upper_plus_tail": "1289/1320",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=3308.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "4097060873c0b27dd0e469de9ffe033c82574c42da2c2bbe44c49207ada62e4d",
        "log": "lower_range_logs/3960.log",
        "log_sha256": "23291a3e2eede8ae12ef08aa1a9592dda704fc4ac36de5a39a4cd98e1f6d82fb"
      }
    },
    {
      "L": 4320,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 4320,
        "depth": 16,
        "period": 4320,
        "tail": "677/4320",
        "upper": 3603,
        "upper_plus_tail": "107/108",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=3642.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "774d3741f253fad721f476ef387d7e9d3d454a659d65d3e9153f680dced90a34",
        "log": "lower_range_logs/4320.log",
        "log_sha256": "70087c5e471f6e92b6c5aac3435defc5362e18dd154dfda8022a6e8c3f34d32c"
      }
    },
    {
      "L": 4680,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 4680,
        "depth": 16,
        "period": 4680,
        "tail": "77/520",
        "upper": 3718,
        "upper_plus_tail": "4411/4680",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=3986.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "65449fdd0a8dc0328d34e1fc6937d05d64f43e134cf707c85cb3d9c9fa45223f",
        "log": "lower_range_logs/4680.log",
        "log_sha256": "b26133c651be071ae9e1c48fa42d85a5a11a68dc5bfd8e9648d0dd23c7d49b64"
      }
    },
    {
      "L": 5040,
      "stage": "lower range",
      "basis": "Zhang--Zhang: add modulus 7, which divides L < 10080",
      "details": {
        "L": 5040,
        "depth": 16,
        "period": 5040,
        "tail": "1411/5040",
        "upper": 4337,
        "upper_plus_tail": "479/420",
        "excluded": false,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=3628.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "63ad31206f14d14a7cac2823ccd34c2449a648f617e818f78338a088162eb1f8",
        "log": "lower_range_logs/5040.log",
        "log_sha256": "882a442ee599ba8d24d444373030030b650d0d7e56491daf3484c61004314460"
      }
    },
    {
      "L": 5760,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 5760,
        "depth": 16,
        "period": 1440,
        "tail": "25/192",
        "upper": 1179,
        "upper_plus_tail": "911/960",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=1252.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "40e481741af9de6dce91424e930016d15c12bf02e4083a7fb152053da8a1a04c",
        "log": "lower_range_logs/5760.log",
        "log_sha256": "38983a07a7243ea67811a4adc2cd3bb56d0c57046d5f0d1da1ebf01aff9ccdb1"
      }
    },
    {
      "L": 6480,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 6480,
        "depth": 16,
        "period": 2160,
        "tail": "77/540",
        "upper": 1782,
        "upper_plus_tail": "209/216",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=1851.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "cf1d2f7c35dca60bdab6ac4d5317848f8eb0d0c1418cb9e8a58e3acf1247e2dc",
        "log": "lower_range_logs/6480.log",
        "log_sha256": "a120ea9541a085f97cfd944de83bc6046e49f6070d8c2ee8b7ce8f35a3356087"
      }
    },
    {
      "L": 6720,
      "stage": "lower range",
      "basis": "Zhang--Zhang: add modulus 7, which divides L < 10080",
      "details": {
        "L": 6720,
        "depth": 16,
        "period": 3360,
        "tail": "127/672",
        "upper": 2657,
        "upper_plus_tail": "823/840",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=2724.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "b94531aa152915e4b907a08d0bff32733772b6d03b354e623542475202a82a22",
        "log": "lower_range_logs/6720.log",
        "log_sha256": "6c648234e146ab6b79aca2de9d1303dfcc67d695ef134abb55ca4b6fc9044392"
      }
    },
    {
      "L": 7200,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 7200,
        "depth": 16,
        "period": 7200,
        "tail": "9/50",
        "upper": 5825,
        "upper_plus_tail": "7121/7200",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=5903.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "20b79e0c11bf0c3e5ec3c2ce9cd4f63293a92bc5622c7d25689f5155370d8b21",
        "log": "lower_range_logs/7200.log",
        "log_sha256": "f171fd6674de1f148ff5019c2dd837a620ff897e7fb626f281c7f277e2cc8a59"
      }
    },
    {
      "L": 7560,
      "stage": "lower range",
      "basis": "Zhang--Zhang: add modulus 7, which divides L < 10080",
      "details": {
        "L": 7560,
        "depth": 16,
        "period": 7560,
        "tail": "299/1080",
        "upper": 5985,
        "upper_plus_tail": "577/540",
        "excluded": false,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=5466.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "cadbc89e5bd75810319be4d5d5e3164527c3234ccbdea9322be909c314ed93aa",
        "log": "lower_range_logs/7560.log",
        "log_sha256": "facdea5a49cec3f0c8c624194bfcf48afb994b97c379acb4a6d80a589eb6b1b8"
      }
    },
    {
      "L": 7920,
      "stage": "lower range",
      "basis": "CRT-layer restriction 720 x 11 to 720 x 7; then Zhang--Zhang",
      "details": {
        "L": 7920,
        "depth": 30,
        "period": 7920,
        "tail": "7/120",
        "upper": 7618,
        "upper_plus_tail": "101/99",
        "excluded": false,
        "model": "layer symmetry",
        "parameters": [
          "Threads=8",
          "MIPGap=0",
          "MIPFocus=2",
          "TimeLimit=300",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=7456.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "b700006b63d83bc3d3ecd291b10bba3172586b6f672b61b27964d6cdb54fdf73",
        "log": "lower_range_logs/7920_depth30_strong.log",
        "log_sha256": "b6f4d1d03f23f6637e637ef984283c6119c931887ee4e783a241b51149256461",
        "previous_attempt": {
          "L": 7920,
          "depth": 23,
          "period": 7920,
          "tail": "973/7920",
          "upper": 7168,
          "upper_plus_tail": "8141/7920",
          "excluded": false,
          "model": "layer symmetry",
          "parameters": [
            "Threads=2",
            "MIPGap=0",
            "MIPFocus=2",
            "TimeLimit=120",
            "Presolve=2",
            "Symmetry=2",
            "Cuts=2",
            "BestBdStop=6946.5"
          ],
          "solver_exit_code": 0,
          "model_sha256": "d68f02c13bd97f158a436816b076f83bfb339d2d1d14183086ce5c1abf7ff8a6",
          "log": "lower_range_logs/7920_depth23_strong.log",
          "log_sha256": "97a15cd8eb94302a05588306b75a2e771cf782507e1d8df8b8238dd2cfdff5d4",
          "previous_attempt": {
            "L": 7920,
            "depth": 23,
            "period": 7920,
            "tail": "973/7920",
            "upper": 7128,
            "upper_plus_tail": "8101/7920",
            "excluded": false,
            "parameters": [
              "Threads=2",
              "MIPGap=0",
              "MIPFocus=3",
              "TimeLimit=60",
              "Presolve=2",
              "Symmetry=2",
              "Cuts=2",
              "BestBdStop=6946.5"
            ],
            "solver_exit_code": 0,
            "model_sha256": "f2f01a332154e2e5d8ab3c51b067a92d125a30f142636bfd729f0bb7d2b074d8",
            "log": "lower_range_logs/7920_depth23.log",
            "log_sha256": "de5f36343e96e53a8582d8e835baf61ecbe4b8a5d72c189f14d59be692855516",
            "previous_attempt": {
              "L": 7920,
              "depth": 16,
              "period": 7920,
              "tail": "1919/7920",
              "upper": 6118,
              "upper_plus_tail": "893/880",
              "excluded": false,
              "parameters": [
                "Threads=2",
                "MIPGap=0",
                "MIPFocus=3",
                "TimeLimit=30",
                "Presolve=2",
                "Symmetry=2",
                "Cuts=2",
                "BestBdStop=6000.5"
              ],
              "solver_exit_code": 0,
              "model_sha256": "54ff178fe905885a60b5f73c4019d0dd4b1d455f2791c4b47daecef6e25111c3",
              "log": "lower_range_logs/7920.log",
              "log_sha256": "a0094ef1204d8aa594a770299cce9b2f4057fda9f70c9eec76b63e2cedf6a975"
            }
          }
        }
      }
    },
    {
      "L": 8400,
      "stage": "lower range",
      "basis": "Zhang--Zhang: add modulus 7, which divides L < 10080",
      "details": {
        "L": 8400,
        "depth": 16,
        "period": 8400,
        "tail": "893/4200",
        "upper": 6546,
        "upper_plus_tail": "2083/2100",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=6613.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "4f66fab02dab3e53c52ce4c25e7d2a537340c1aec7341d4cffe805ee725a78d6",
        "log": "lower_range_logs/8400.log",
        "log_sha256": "4090a8d4ac74133028eb043b6553c3b474711438f6e9aef230817f2246d304e4"
      }
    },
    {
      "L": 8640,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 8640,
        "depth": 23,
        "period": 8640,
        "tail": "247/2880",
        "upper": 7840,
        "upper_plus_tail": "8581/8640",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=60",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=7898.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "001f5357a68ed9a83e8097fa4ae06524b244dce243f6278d4cd65a6eb284107b",
        "log": "lower_range_logs/8640_depth23.log",
        "log_sha256": "b3fd0c4d8e496ea58f57d635cd673df9f97d9facee69587b0929f6dc74de94b5",
        "previous_attempt": {
          "L": 8640,
          "depth": 16,
          "period": 4320,
          "tail": "797/4320",
          "upper": 3523,
          "upper_plus_tail": "1",
          "excluded": false,
          "parameters": [
            "Threads=2",
            "MIPGap=0",
            "MIPFocus=3",
            "TimeLimit=30",
            "Presolve=2",
            "Symmetry=2",
            "Cuts=2",
            "BestBdStop=3522.5"
          ],
          "solver_exit_code": 0,
          "model_sha256": "774d3741f253fad721f476ef387d7e9d3d454a659d65d3e9153f680dced90a34",
          "log": "lower_range_logs/8640.log",
          "log_sha256": "25b891a11897336408ce2555287a7350c4a807587c590ef750ff2f597550ded7"
        }
      }
    },
    {
      "L": 9240,
      "stage": "lower range",
      "basis": "Zhang--Zhang: add modulus 7, which divides L < 10080",
      "details": {
        "L": 9240,
        "depth": 16,
        "period": 9240,
        "tail": "2297/9240",
        "upper": 6929,
        "upper_plus_tail": "659/660",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=6942.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "693db3071989d1eb6feb9dee988d3ee24128c57e888811f090ff102c175a108b",
        "log": "lower_range_logs/9240.log",
        "log_sha256": "ddf97293b5bc22f242bf71c35a55dba94a6f2f72b7d9b4e34a24f32130c50ceb"
      }
    },
    {
      "L": 9360,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 9360,
        "depth": 16,
        "period": 9360,
        "tail": "691/3120",
        "upper": 7280,
        "upper_plus_tail": "9353/9360",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=7286.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "aef11737dc3d9070af89115082e9a807d4486802567bf01552e6045660e93111",
        "log": "lower_range_logs/9360.log",
        "log_sha256": "57dbcf207fc51908829205bb81e4b2b178edb747d8d31d55f7e7e373822e93dc"
      }
    },
    {
      "L": 10560,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 10560,
        "depth": 16,
        "period": 5280,
        "tail": "293/1760",
        "upper": 4041,
        "upper_plus_tail": "41/44",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=4400.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "53ce2722bc876bd7c436560bcec59bb30f8bd41abd7532417e959f137f76b346",
        "log": "lower_range_logs/10560.log",
        "log_sha256": "fd94a7f6171c0a075b5261a60ea8d59032d4542565916e1576b92b655ee3593c"
      }
    },
    {
      "L": 10800,
      "stage": "lower range",
      "basis": "new partial-sum audit",
      "details": {
        "L": 10800,
        "depth": 16,
        "period": 10800,
        "tail": "373/1800",
        "upper": 8554,
        "upper_plus_tail": "1349/1350",
        "excluded": true,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=30",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=8561.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "0c8e93a35cfb371cccef0060eb5e9d99b13194b26a78bf53a61a791f42e35c27",
        "log": "lower_range_logs/10800.log",
        "log_sha256": "bf0bd8cef1479627b91565e1f5a69bd8d5a9e34e22db6cdc42f7dc1c804b0ead"
      }
    },
    {
      "L": 10920,
      "stage": "adaptive partial sum",
      "depth": 12,
      "period": 10920,
      "upper": 6972,
      "tail": "899/2730",
      "upper_plus_tail": "1321/1365",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 11088,
      "stage": "adaptive partial sum",
      "depth": 12,
      "period": 11088,
      "upper": 7244,
      "tail": "1093/3696",
      "upper_plus_tail": "10523/11088",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 11520,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 720,
      "upper": 423,
      "tail": "683/1920",
      "upper_plus_tail": "1811/1920",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 11760,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 1680,
      "upper": 927,
      "tail": "4783/11760",
      "upper_plus_tail": "1409/1470",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 11880,
      "stage": "adaptive partial sum",
      "depth": 16,
      "period": 11880,
      "upper": 9010,
      "tail": "2857/11880",
      "upper_plus_tail": "11867/11880",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 12240,
      "stage": "adaptive partial sum",
      "depth": 12,
      "period": 12240,
      "upper": 8404,
      "tail": "1177/4080",
      "upper_plus_tail": "2387/2448",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 12960,
      "stage": "adaptive partial sum",
      "depth": 12,
      "period": 4320,
      "upper": 3038,
      "tail": "1217/4320",
      "upper_plus_tail": "851/864",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 13104,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 13104,
      "upper": 7188,
      "tail": "5479/13104",
      "upper_plus_tail": "12667/13104",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 13200,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 2640,
      "upper": 1456,
      "tail": "1851/4400",
      "upper_plus_tail": "12833/13200",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 13440,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 1680,
      "upper": 927,
      "tail": "149/336",
      "upper_plus_tail": "209/210",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 13680,
      "stage": "adaptive partial sum",
      "depth": 12,
      "period": 13680,
      "upper": 9558,
      "tail": "3769/13680",
      "upper_plus_tail": "13327/13680",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 14040,
      "stage": "adaptive partial sum",
      "depth": 16,
      "period": 14040,
      "upper": 10771,
      "tail": "3089/14040",
      "upper_plus_tail": "77/78",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 14280,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 14280,
      "upper": 7512,
      "tail": "73/168",
      "upper_plus_tail": "13717/14280",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 14400,
      "stage": "adaptive partial sum",
      "depth": 16,
      "period": 7200,
      "upper": 5614,
      "tail": "599/2880",
      "upper_plus_tail": "4741/4800",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 15960,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 15960,
      "upper": 8346,
      "tail": "1339/3192",
      "upper_plus_tail": "15041/15960",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 16200,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 360,
      "upper": 209,
      "tail": "421/1080",
      "upper_plus_tail": "131/135",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 16560,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 720,
      "upper": 423,
      "tail": "2209/5520",
      "upper_plus_tail": "1363/1380",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 16632,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 5544,
      "upper": 2970,
      "tail": "271/616",
      "upper_plus_tail": "601/616",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 17160,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 17160,
      "upper": 9216,
      "tail": "499/1144",
      "upper_plus_tail": "5567/5720",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 17280,
      "stage": "adaptive partial sum",
      "depth": 12,
      "period": 4320,
      "upper": 3038,
      "tail": "1271/4320",
      "upper_plus_tail": "4309/4320",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 18000,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 720,
      "upper": 423,
      "tail": "777/2000",
      "upper_plus_tail": "122/125",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 18360,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 6120,
      "upper": 3464,
      "tail": "175/408",
      "upper_plus_tail": "6089/6120",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 19440,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 720,
      "upper": 423,
      "tail": "2453/6480",
      "upper_plus_tail": "313/324",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 19656,
      "stage": "adaptive partial sum",
      "depth": 8,
      "period": 6552,
      "upper": 3528,
      "tail": "677/1638",
      "upper_plus_tail": "1559/1638",
      "source": "historical/m8_partial_sum_summary.csv",
      "evidence": "retained CSV; raw solver transcript not retained"
    },
    {
      "L": 16800,
      "stage": "depth 23",
      "depth": 23,
      "period": 16800,
      "upper": 14350,
      "tail": "2449/16800",
      "upper_plus_tail": "16799/16800",
      "source": "historical/m8_depth23_feasibility.csv",
      "evidence": "retained infeasibility status; raw solver transcript not retained"
    },
    {
      "L": 17640,
      "stage": "depth 23",
      "depth": 23,
      "period": 17640,
      "upper": 15170,
      "tail": "823/5880",
      "upper_plus_tail": "17639/17640",
      "source": "historical/m8_depth23_feasibility.csv",
      "evidence": "retained infeasibility status; raw solver transcript not retained"
    },
    {
      "L": 18480,
      "stage": "depth 25",
      "depth": 25,
      "period": 18480,
      "upper": 15266,
      "tail": "53/308",
      "upper_plus_tail": "9223/9240",
      "source": "historical/m8_depth25_below20160_unlimited.csv",
      "log": "historical/m8_depth25_below20160_unlimited_logs/18480.log",
      "evidence": "retained CSV and solver transcript"
    },
    {
      "L": 18720,
      "stage": "depth 25",
      "depth": 25,
      "period": 18720,
      "upper": 16169,
      "tail": "787/6240",
      "upper_plus_tail": "1853/1872",
      "source": "historical/m8_depth25_maxcover_1000s.csv",
      "log": "historical/m8_depth25_maxcover_logs/18720.log",
      "evidence": "retained CSV and solver transcript"
    },
    {
      "L": 19800,
      "stage": "depth 25",
      "depth": 25,
      "period": 19800,
      "upper": 17118,
      "tail": "811/6600",
      "upper_plus_tail": "6517/6600",
      "source": "historical/m8_depth25_maxcover_1000s.csv",
      "log": "historical/m8_depth25_maxcover_logs/19800.log",
      "evidence": "retained CSV and solver transcript"
    },
    {
      "L": 12600,
      "stage": "depth 30",
      "depth": 30,
      "period": 12600,
      "upper": 11419,
      "tail": "59/630",
      "upper_plus_tail": "12599/12600",
      "source": "historical/m8_depth30_15840_12600_boundstop.csv",
      "log": "historical/m8_depth30_15840_12600_boundstop_logs/12600.log",
      "evidence": "retained CSV and solver transcript"
    },
    {
      "L": 15840,
      "stage": "depth 30",
      "depth": 30,
      "period": 15840,
      "upper": 14405,
      "tail": "13/144",
      "upper_plus_tail": "3167/3168",
      "source": "historical/m8_depth30_15840_12600_boundstop.csv",
      "log": "historical/m8_depth30_15840_12600_boundstop_logs/15840.log",
      "evidence": "retained CSV and solver transcript"
    }
  ],
  "verification_scope": "Exact enumeration and rational arithmetic; checks against retained solver records. Not independent exact MIP proof verification."
}


==> anc/supplementary/m8_exclusion_20261101/audit.py <==
"""Audit the complete candidate chain without rerunning an integer solver.

Checks enumeration, exact rational arithmetic, retained data/log consistency,
and set subtraction. Solver decisions themselves are not exact proof objects.
"""
from pathlib import Path
from fractions import Fraction
import csv
import hashlib
import json
import math
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
HIST = ROOT / "historical"
sys.path.insert(0, str(ROOT / "source"))
from partial_sum_filter_m8 import candidate_moduli, parse_best_bound
from partial_sum_feasibility_m8 import build_symmetry


def read_rows(name):
    return {int(r["candidate"]): r for r in csv.DictReader((HIST / name).open())}


def require(condition, message):
    if not condition:
        raise ValueError(message)


def run():
    for name, item in json.loads((HIST / "manifest.json").read_text()).items():
        require(hashlib.sha256((HIST / name).read_bytes()).hexdigest() == item["sha256"],
                f"Historical file changed: {name}")
    subprocess.run([sys.executable, str(ROOT / "check_lower_range.py")], check=True)
    raw = set(range(8, 20161, 8))
    density = set()
    for L in raw:
        _, ds = candidate_moduli(L)
        if sum(L // d for d in ds) >= L:
            density.add(L)
    require(len(density) == 53, "Incorrect reciprocal-sum candidate count")
    lower = {L for L in density if L <= 10800 and L != 10080}
    lower_rows = json.loads((ROOT / "lower_range.json").read_text())
    require(lower == {r["L"] for r in lower_rows}, "Missing lower-range checks")

    initial = read_rows("m8_sum_filter_all.csv")
    adaptive = read_rows("m8_partial_sum_summary.csv")
    require(density - lower == {L for L in adaptive if L <= 20160},
            "Historical initial screen does not cover the remaining range")
    exclusions = []
    for L in sorted(lower):
        record = next(r for r in lower_rows if r["L"] == L)
        basis = ("Zhang--Zhang: add modulus 7, which divides L < 10080"
                 if L % 7 == 0 and L < 10080 else
                 ("CRT-layer restriction 720 x 11 to 720 x 7; then Zhang--Zhang"
                  if L == 7920 else "new partial-sum audit"))
        exclusions.append(dict(L=L, stage="lower range", basis=basis, details=record))
    remaining = density - lower
    for L in sorted(remaining):
        _, ds = candidate_moduli(L)
        require(Fraction(initial[L]["sum_exact"]) == sum((Fraction(1,d) for d in ds), Fraction()),
                f"Incorrect initial reciprocal sum at {L}")
        row = adaptive[L]
        value = Fraction(row["partial_sum"])
        if row["certified_excluded"] == "yes":
            k = int(row["partial_sum_depth"])
            Q = math.lcm(*ds[:k])
            tail = sum((Fraction(1,d) for d in ds[k:]), Fraction())
            upper = Q * (value - tail)
            require(upper.denominator == 1 and 0 <= upper < Q and value < 1,
                    f"Inconsistent preliminary bound at {L}")
            exclusions.append(dict(L=L, stage="adaptive partial sum", depth=k,
                period=Q, upper=int(upper), tail=str(tail), upper_plus_tail=str(value),
                source="historical/m8_partial_sum_summary.csv",
                evidence="retained CSV; raw solver transcript not retained"))
    remaining -= {r["L"] for r in exclusions}
    require(remaining == {10080,12600,15120,15840,16800,17640,18480,18720,19800,20160},
            "Incorrect preliminary survivor set")
    stages = [dict(stage="all multiples of 8", count=len(raw)),
              dict(stage="reciprocal sum", count=len(density), candidates=sorted(density)),
              dict(stage="preliminary exclusions", count=len(remaining), candidates=sorted(remaining))]

    threshold = read_rows("m8_depth23_feasibility.csv")
    for L in (16800,17640):
        row = threshold[L]
        _, ds = candidate_moduli(L)
        k = int(row["depth"])
        Q = math.lcm(*ds[:k])
        tail = sum((Fraction(1,d) for d in ds[k:]), Fraction())
        K = math.ceil(Q * (1-tail))
        require(row["status"] == "infeasible" and row["certified_excluded"] == "yes"
                and int(row["coverage_target"]) == K and Fraction(row["tail_sum"]) == tail
                and int(row["period"]) == Q, f"Inconsistent threshold at {L}")
        require(Fraction(K-1,Q)+tail < 1, f"Insufficient threshold at {L}")
        exclusions.append(dict(L=L, stage="depth 23", depth=k, period=Q, upper=K-1,
            tail=str(tail), upper_plus_tail=str(Fraction(K-1,Q)+tail),
            source="historical/m8_depth23_feasibility.csv",
            evidence="retained infeasibility status; raw solver transcript not retained"))
    remaining -= {16800,17640}
    stages.append(dict(stage="depth 23", count=len(remaining), candidates=sorted(remaining)))

    sources = {
        18480: ("m8_depth25_below20160_unlimited.csv", "m8_depth25_below20160_unlimited_logs/18480.log"),
        18720: ("m8_depth25_maxcover_1000s.csv", "m8_depth25_maxcover_logs/18720.log"),
        19800: ("m8_depth25_maxcover_1000s.csv", "m8_depth25_maxcover_logs/19800.log"),
        12600: ("m8_depth30_15840_12600_boundstop.csv", "m8_depth30_15840_12600_boundstop_logs/12600.log"),
        15840: ("m8_depth30_15840_12600_boundstop.csv", "m8_depth30_15840_12600_boundstop_logs/15840.log"),
    }
    for L, (csv_name, log_name) in sources.items():
        row = read_rows(csv_name)[L]
        _, ds = candidate_moduli(L)
        k = int(row["depth"])
        symmetry = build_symmetry(ds[:k])
        Q = symmetry.period
        tail = sum((Fraction(1,d) for d in ds[k:]), Fraction())
        upper = int(row["proven_cover_bound"])
        _, bound = parse_best_bound((HIST / log_name).read_text())
        require(bound is not None and upper >= math.floor(bound + 1e-7),
                f"CSV bound smaller than saved solver bound at {L}")
        total = Fraction(upper,Q) + tail
        require(Q == int(row["period"]) and tail == Fraction(row["tail_sum"])
                and total == Fraction(row["proven_upperbound+tail_sum"]) and total < 1,
                f"Incorrect exclusion arithmetic at {L}")
        exclusions.append(dict(L=L, stage=f"depth {k}", depth=k, period=Q, upper=upper,
            tail=str(tail), upper_plus_tail=str(total), source=f"historical/{csv_name}",
            log=f"historical/{log_name}", evidence="retained CSV and solver transcript"))
    remaining -= {18480,18720,19800}
    stages.append(dict(stage="depth 25", count=len(remaining), candidates=sorted(remaining)))
    remaining -= {12600,15840}
    stages.append(dict(stage="depth 30", count=len(remaining), candidates=sorted(remaining)))
    require(remaining == {10080,15120,20160}, "Unexpected final candidate set")
    require(len(exclusions) == 50 and len({r["L"] for r in exclusions}) == 50,
            "Duplicate or missing exclusions")
    output = dict(range="8 <= L <= 20160, 8 divides L", stages=stages,
        realized_L=20160, unresolved_L=[10080,15120], exclusions=exclusions,
        verification_scope="Exact enumeration and rational arithmetic; checks against retained solver records. Not independent exact MIP proof verification.")
    target = ROOT / "audit.json"
    if "--write" in sys.argv:
        target.write_text(json.dumps(output,indent=2)+"\n")
    elif target.exists():
        require(json.loads(target.read_text()) == output, "Saved audit is out of date")
    print("PASS: " + " -> ".join(str(s["count"]) for s in stages))
    print("Remaining L: 10080, 15120 (unresolved); 20160 (constructed).")


if __name__ == "__main__":
    run()


==> anc/supplementary/m8_exclusion_20261101/audit_notes.txt <==
Candidate reduction for minimum modulus 8 (November 1, 2026)

Scope: all positive multiples of 8 through 20160, including the known
construction at the upper endpoint. No assertion of nonexistence is made
for 10080 or 15120.

The manuscript cites Zhang and Zhang, Sections 4--6, for the reciprocal-sum
and partial-sum methods instead of repeating their derivations. A depth-k
test uses the first k increasing divisors d >= 8 of L. If Q is their LCM,
an upper bound U on the number of covered residues modulo Q gives the
full-cover density bound U/Q + sum(1/d for the remaining divisors).
An upper bound strictly less than 1 excludes L. A feasible partial-cover
threshold test or an unsuccessful covering search does not exclude L.

Historical records
------------------
The original reciprocal-sum program starts at 10080 and then considers
10800 < L < 50400. That range restriction is not itself used as a theorem.
The full present range is independently enumerated from L=8. It has 53
reciprocal-sum survivors. The historical adaptive CSV accounts for 34 of
these; the other 19 are handled by the lower-range audit described below.

The historical adaptive stage excludes 24 candidates and leaves 10 in the
range 10080 <= L <= 20160. The depth-23 threshold stage excludes 16800 and
17640, leaving 8. Depth-25 bounds exclude 18480, 18720 and 19800, leaving 5.
Depth-30 bounds exclude 12600 and 15840, leaving 10080, 15120 and 20160.

The final five reported upper bounds plus reciprocal tails are:
18480: 9223/9240; 18720: 1853/1872; 19800: 6517/6600;
12600: 12599/12600; 15840: 3167/3168.
The retained CSV at 19800 uses upper bound 17118; the accompanying transcript
reports 17117. The weaker CSV bound is retained and is sufficient.

Files under historical/ are byte-preserving copies, with original paths and
SHA-256 digests in historical/manifest.json. Raw solver transcripts survive
for the final five bounds. The earlier adaptive bounds and depth-23
infeasibility decisions are retained in CSV form; their raw transcripts
were not found. source/ contains the retained model-generation programs.

Lower-range audit
-----------------
The 19 additional reciprocal-sum survivors are checked explicitly. For
7 | L < 10080, adding a class modulo 7 would preserve the LCM and produce a
distinct system with minimum modulus 7, contradicting the theorem of Zhang
and Zhang. This argument applies only when 7 divides L; no monotonicity of
L_min(m) is assumed. The candidate 7920 is excluded by the CRT reduction
proved below. The other 11 candidates are excluded by new partial-sum
computations, separately identified from the historical data. Unsuccessful
bounded computations at 7920 are retained as such and are not used to exclude it.

Elementary exclusion of 7920
---------------------------
Suppose a distinct covering with minimum modulus 8 and LCM 7920 exists.
Write 7920 = 720 * 11 and identify Z/7920Z with Z/720Z x Z/11Z. Keep any
seven of the eleven layers in the second coordinate and relabel them
bijectively by Z/7Z. A class whose modulus d is not divisible by 11 is
unchanged. A class whose modulus is 11e, with e | 720, is either discarded
(if its layer was not selected) or becomes a single class modulo 7e,
by the CRT. The resulting classes cover Z/720Z x Z/7Z, hence Z/5040Z.

The moduli are still distinct: moduli not divisible by 11 remain distinct
divisors of 720, whereas the transformed moduli 7e are distinct and all
divisible by 7. There are no collisions between these families because
7 does not divide 720. All resulting moduli are at least 7 and divide 5040.
If modulus 7 is absent, add an arbitrary class modulo 7. This gives a
distinct covering with minimum modulus 7 and LCM at most 5040, contradicting
L_min(7)=10080 from Zhang and Zhang. Thus L=7920 is impossible for minimum
modulus 8. This argument does not use the unsuccessful solver bounds.

The first audit uses the original CRT-only model at depth 16, with two
threads and a 30-second limit. Remaining nonmultiples of 7 are checked at
depth 23, with a 60-second limit; the last refinement uses the retained
layer-symmetry model, two threads and a 120-second limit. The exact parameters,
input-model hashes, solver-output hashes and earlier unsuccessful attempts
are retained in lower_range.json and lower_range_logs/. An additional
depth-30 check at 7920 used eight threads and a 300-second limit; the
exclusion relies on the elementary argument above. Bounds are rounded
up before rational arithmetic, to avoid strengthening a printed solver bound.

Verification
------------
From the paper directory:
  python3 supplementary/m8_exclusion_20261101/audit.py

This checks every candidate, the archived-file hashes, the tail sums, the
available solver bounds, and all set differences using integer/rational
arithmetic. It does not independently prove the historical solver's MIP
bounds or infeasibility decisions. Those remain solver-based computational
evidence, unlike the covering certificates, which are checked independently
by enumerating every residue in a period.

To repeat the new lower-range computations (requires a Gurobi installation):
  python3 supplementary/m8_exclusion_20261101/check_lower_range.py --solve
  python3 supplementary/m8_exclusion_20261101/check_lower_range.py --refine
  python3 supplementary/m8_exclusion_20261101/check_lower_range.py --refine --strong
The first two commands may finish with an unresolved-candidate exception;
their saved records are inputs for the next refinement. Different solver
versions or hardware may require different limits. A time limit is never
treated as an exclusion unless its recorded upper bound suffices.


==> anc/supplementary/m8_exclusion_20261101/check_lower_range.py <==
"""Complete the missing L <= 10800 range using the retained partial-sum models.

This is a new audit, not a reconstruction of a historical solver run.
Gurobi is needed only with --solve; ordinary release checks read the saved logs.
"""
from pathlib import Path
from fractions import Fraction
import argparse
import hashlib
import json
import math
import subprocess
import sys
import tempfile

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT / "source"))
from partial_sum_filter_m8 import candidate_moduli, crt_prefix, write_model, parse_best_bound


def candidates():
    result = []
    for L in range(8, 10801, 8):
        _, ds = candidate_moduli(L)
        if L != 10080 and sum(L // d for d in ds) >= L:
            result.append(L)
    return result


def prior_work_exclusion(L):
    # The second case is the CRT-layer restriction proved in audit_notes.txt.
    return (L % 7 == 0 and L < 10080) or L == 7920


def run():
    parser = argparse.ArgumentParser()
    parser.add_argument("--solve", action="store_true")
    parser.add_argument("--refine", action="store_true",
                        help="recheck unresolved nonmultiples of 7 at depth 23")
    parser.add_argument("--strong", action="store_true",
                        help="use the retained layer-symmetry model in the refinement")
    parser.add_argument("--depth", type=int)
    parser.add_argument("--time-limit", type=int)
    parser.add_argument("--threads", type=int, default=2)
    parser.add_argument("--solver", default="/usr/local/bin/gurobi_cl")
    args = parser.parse_args()
    logdir = ROOT / "lower_range_logs"
    result_path = ROOT / "lower_range.json"
    if args.solve or args.refine:
        logdir.mkdir(exist_ok=True)
        saved = {r["L"]: r for r in json.loads(result_path.read_text())} if args.refine else {}
        for L in candidates():
            if args.refine and (saved[L]["excluded"] or prior_work_exclusion(L)):
                continue
            _, ds = candidate_moduli(L)
            k = min(args.depth or (23 if args.refine else 16), len(ds))
            tail = sum((Fraction(1, d) for d in ds[k:]), Fraction())
            with tempfile.TemporaryDirectory(prefix="m8_lower_range_") as temp:
                model = Path(temp) / "model.lp"
                if args.strong:
                    from partial_sum_maxcover_m8 import write_max_model
                    symmetry, model_tail, _ = write_max_model(model, L, k)
                    Q = symmetry.period
                    if model_tail != tail:
                        raise ValueError("Tail mismatch")
                else:
                    Q = write_model(model, ds[:k], crt_prefix(ds[:k]))
                model_hash = hashlib.sha256(model.read_bytes()).hexdigest()
                target = math.ceil(Q * (1 - tail))
                limit = args.time_limit or (120 if args.strong else (60 if args.refine else 30))
                parameters = [f"Threads={args.threads}", "MIPGap=0", "MIPFocus=2" if args.strong else "MIPFocus=3", f"TimeLimit={limit}",
                              "Presolve=2", "Symmetry=2", "Cuts=2",
                              f"BestBdStop={target - 1.5}"]
                command = [args.solver, *parameters, str(model)]
                proc = subprocess.run(command, capture_output=True, text=True)
                output = proc.stdout + proc.stderr
            log = logdir / (f"{L}_depth{k}_strong.log" if args.strong else (f"{L}_depth{k}.log" if args.refine else f"{L}.log"))
            log.write_text(output)
            _, bound = parse_best_bound(output)
            # Round upwards, even for an integral printed bound.
            upper = None if bound is None else math.ceil(bound + 1e-7)
            total = None if upper is None else Fraction(upper, Q) + tail
            row = dict(L=L, depth=k, period=Q, tail=str(tail), upper=upper,
                       upper_plus_tail=None if total is None else str(total),
                       excluded=total is not None and total < 1,
                       model="layer symmetry" if args.strong else "CRT only",
                       parameters=parameters, solver_exit_code=proc.returncode,
                       model_sha256=model_hash, log=str(log.relative_to(ROOT)),
                       log_sha256=hashlib.sha256(log.read_bytes()).hexdigest())
            if args.refine:
                row["previous_attempt"] = saved[L]
            saved[L] = row
            rows = [saved[n] for n in candidates() if n in saved]
            result_path.write_text(json.dumps(rows, indent=2) + "\n")
            print(L, total, row["excluded"], flush=True)
            if bound is None:
                raise RuntimeError(f"No solver bound for {L}: {output[-1200:]}")
    rows = json.loads(result_path.read_text())
    if [r["L"] for r in rows] != candidates():
        raise ValueError("Incomplete lower-range enumeration")
    for row in rows:
        _, ds = candidate_moduli(row["L"])
        tail = sum((Fraction(1, d) for d in ds[row["depth"]:]), Fraction())
        if tail != Fraction(row["tail"]):
            raise ValueError("Incorrect tail")
        log = ROOT / row["log"]
        if hashlib.sha256(log.read_bytes()).hexdigest() != row["log_sha256"]:
            raise ValueError("Changed solver log")
        _, bound = parse_best_bound(log.read_text())
        if row["upper"] != math.ceil(bound + 1e-7):
            raise ValueError("Incorrect solver bound rounding")
        total = Fraction(row["upper"], row["period"]) + tail
        if total != Fraction(row["upper_plus_tail"]):
            raise ValueError("Incorrect bound arithmetic")
        # If 7 | L < 10080, adding a class modulo 7 would preserve the LCM
        # and contradict Zhang--Zhang's theorem for minimum modulus 7.
        prior_work_applies = prior_work_exclusion(row["L"])
        if total >= 1 and not prior_work_applies:
            raise ValueError(f"No exclusion for {row['L']}")
    print(f"PASS: {len(rows)} lower-range exclusions (including the cited m=7 theorem) and saved-log arithmetic.")
    print("This audits solver-reported bounds; it is not an independent exact MIP proof.")


if __name__ == "__main__":
    run()


==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth23_feasibility.csv <==
candidate,prime_decomposition,prefix,depth,period,coverage_target,tail_sum,status,phase,runtime_s,certified_excluded
10080,2^5 * 3^2 * 5 * 7,8 mod 9; 31 mod 32; 34 mod 35; layer precedence,23,10080,8131,1949/10080,feasible,1,4.003,no
12600,2^3 * 3^2 * 5^2 * 7,7 mod 8; 24 mod 25; 62 mod 63; layer precedence,23,12600,10436,541/3150,feasible,2,112.891,no
15120,2^4 * 3^3 * 5 * 7,15 mod 16; 26 mod 27; 34 mod 35; layer precedence,23,15120,11772,31/140,feasible,1,3.193,no
15840,2^5 * 3^2 * 5 * 11,8 mod 9; 31 mod 32; 54 mod 55; layer precedence,23,15840,13255,47/288,feasible,1,3.050,no
16800,2^5 * 3 * 5^2 * 7,20 mod 21; 24 mod 25; 31 mod 32; layer precedence,23,16800,14351,2449/16800,infeasible,2,140.548,yes
17640,2^3 * 3^2 * 5 * 7^2,7 mod 8; 44 mod 45; 48 mod 49; layer precedence,23,17640,15171,823/5880,infeasible,2,147.089,yes
18480,2^4 * 3 * 5 * 7 * 11,10 mod 11; 34 mod 35; 47 mod 48; layer precedence,23,18480,14796,307/1540,feasible,1,27.582,no
18720,2^5 * 3^2 * 5 * 13,8 mod 9; 31 mod 32; 64 mod 65; layer precedence,23,18720,15917,2803/18720,time_limit,2,330.140,no
19800,2^3 * 3^2 * 5^2 * 11,10 mod 11; 24 mod 25; 71 mod 72; layer precedence,23,19800,16922,1439/9900,time_limit,2,330.215,no
20160,2^6 * 3^2 * 5 * 7,8 mod 9; 31 mod 32; 34 mod 35; layer precedence,23,10080,7819,323/1440,feasible,1,0.966,no
21600,2^5 * 3^3 * 5^2,24 mod 25; 26 mod 27; 31 mod 32; layer precedence,23,21600,18609,997/7200,feasible,2,140.143,no
21840,2^4 * 3 * 5 * 7 * 13,15 mod 16; 20 mod 21; 64 mod 65; layer precedence,23,21840,17852,997/5460,time_limit,2,330.139,no
22176,2^5 * 3^2 * 7 * 11,8 mod 9; 31 mod 32; 76 mod 77; layer precedence,23,22176,19117,437/3168,infeasible,1,7.444,yes
22680,2^3 * 3^4 * 5 * 7,7 mod 8; 26 mod 27; 34 mod 35; layer precedence,23,7560,6204,113/630,feasible,1,7.339,no
23760,2^4 * 3^3 * 5 * 11,15 mod 16; 26 mod 27; 54 mod 55; layer precedence,23,23760,19302,743/3960,feasible,1,17.420,no
24480,2^5 * 3^2 * 5 * 17,8 mod 9; 31 mod 32; 84 mod 85; layer precedence,23,24480,21307,3173/24480,infeasible,2,64.700,yes
25200,2^4 * 3^2 * 5^2 * 7,8 mod 9; 24 mod 25; 55 mod 56; stabilizer x2; layer precedence,23,25200,18988,1553/6300,feasible,1,3.923,no
26400,2^5 * 3 * 5^2 * 11,10 mod 11; 31 mod 32; 74 mod 75; layer precedence,23,26400,23107,3293/26400,infeasible,1,9.753,yes
27360,2^5 * 3^2 * 5 * 19,18 mod 19; 31 mod 32; 44 mod 45; layer precedence,23,27360,24021,371/3040,infeasible,2,69.758,yes
27720,2^3 * 3^2 * 5 * 7 * 11,8 mod 9; 54 mod 55; 55 mod 56; layer precedence,23,27720,19824,47/165,feasible,1,0.674,no
28080,2^4 * 3^3 * 5 * 13,15 mod 16; 26 mod 27; 64 mod 65; layer precedence,23,28080,23232,101/585,feasible,1,15.684,no
28560,2^4 * 3 * 5 * 7 * 17,16 mod 17; 20 mod 21; 79 mod 80; layer precedence,23,28560,24017,649/4080,infeasible,2,114.853,yes
30240,2^5 * 3^3 * 5 * 7,26 mod 27; 31 mod 32; 34 mod 35; layer precedence,23,30240,22065,545/2016,feasible,1,3.758,no
31680,2^6 * 3^2 * 5 * 11,8 mod 9; 54 mod 55; 63 mod 64; layer precedence,23,31680,25629,2017/10560,feasible,1,8.604,no
31920,2^4 * 3 * 5 * 7 * 19,18 mod 19; 20 mod 21; 79 mod 80; layer precedence,23,31920,27131,4789/31920,infeasible,2,91.962,yes
32400,2^4 * 3^4 * 5^2,15 mod 16; 24 mod 25; 80 mod 81; layer precedence,23,32400,28200,7/54,time_limit,2,330.245,no
32760,2^3 * 3^2 * 5 * 7 * 13,12 mod 13; 44 mod 45; 55 mod 56; layer precedence,23,32760,24126,1439/5460,feasible,1,1.891,no
33120,2^5 * 3^2 * 5 * 23,22 mod 23; 31 mod 32; 44 mod 45; layer precedence,23,33120,29481,1213/11040,infeasible,1,22.885,yes
33264,2^4 * 3^3 * 7 * 11,15 mod 16; 26 mod 27; 76 mod 77; layer precedence,23,33264,27984,10/63,time_limit,2,330.196,no
33600,2^6 * 3 * 5^2 * 7,20 mod 21; 24 mod 25; 63 mod 64; layer precedence,23,33600,27815,1157/6720,time_limit,2,330.245,no
34320,2^4 * 3 * 5 * 11 * 13,10 mod 11; 47 mod 48; 64 mod 65; layer precedence,23,34320,28974,81/520,infeasible,2,80.861,yes
35280,2^4 * 3^2 * 5 * 7^2,15 mod 16; 44 mod 45; 48 mod 49; layer precedence,23,35280,27842,3719/17640,feasible,1,3.375,no
35640,2^3 * 3^4 * 5 * 11,7 mod 8; 54 mod 55; 80 mod 81; layer precedence,23,35640,30158,2741/17820,time_limit,2,330.196,no
36720,2^4 * 3^3 * 5 * 17,16 mod 17; 26 mod 27; 79 mod 80; layer precedence,23,36720,31179,1847/12240,time_limit,2,330.254,no
36960,2^5 * 3 * 5 * 7 * 11,20 mod 21; 31 mod 32; 54 mod 55; layer precedence,23,36960,27883,9077/36960,feasible,1,8.033,no
37440,2^6 * 3^2 * 5 * 13,8 mod 9; 63 mod 64; 64 mod 65; layer precedence,23,37440,30847,6593/37440,feasible,1,9.553,no
37800,2^3 * 3^3 * 5^2 * 7,24 mod 25; 26 mod 27; 55 mod 56; layer precedence,23,37800,28548,257/1050,feasible,1,11.168,no
39312,2^4 * 3^3 * 7 * 13,12 mod 13; 26 mod 27; 55 mod 56; stabilizer x2; layer precedence,23,39312,33596,1429/9828,infeasible,2,81.212,yes
39600,2^4 * 3^2 * 5^2 * 11,8 mod 9; 10 mod 11; 15 mod 16; 24 mod 25; layer precedence,23,39600,31230,93/440,feasible,1,19.611,no
40320,2^7 * 3^2 * 5 * 7,8 mod 9; 31 mod 32; 34 mod 35; layer precedence,23,10080,7663,2417/10080,feasible,1,0.455,no
41040,2^4 * 3^3 * 5 * 19,18 mod 19; 26 mod 27; 79 mod 80; layer precedence,23,41040,35193,1949/13680,time_limit,2,330.214,no
42120,2^3 * 3^4 * 5 * 13,7 mod 8; 64 mod 65; 80 mod 81; layer precedence,23,42120,36178,2971/21060,infeasible,2,80.005,yes
42840,2^3 * 3^2 * 5 * 7 * 17,16 mod 17; 39 mod 40; 62 mod 63; layer precedence,23,42840,32864,1247/5355,feasible,1,4.761,no
43200,2^6 * 3^3 * 5^2,24 mod 25; 26 mod 27; 63 mod 64; layer precedence,23,43200,36113,7087/43200,feasible,2,255.696,no
43680,2^5 * 3 * 5 * 7 * 13,20 mod 21; 31 mod 32; 64 mod 65; layer precedence,23,43680,33757,9923/43680,feasible,1,13.200,no
44352,2^6 * 3^2 * 7 * 11,8 mod 9; 63 mod 64; 76 mod 77; layer precedence,23,44352,37151,7201/44352,infeasible,2,151.656,yes
45360,2^4 * 3^4 * 5 * 7,15 mod 16; 26 mod 27; 34 mod 35; layer precedence,23,15120,11276,961/3780,feasible,1,3.236,no
46200,2^3 * 3 * 5^2 * 7 * 11,24 mod 25; 32 mod 33; 55 mod 56; layer precedence,23,46200,35912,1286/5775,time_limit,2,330.261,no
46800,2^4 * 3^2 * 5^2 * 13,8 mod 9; 12 mod 13; 15 mod 16; 24 mod 25; layer precedence,23,46800,37626,1529/7800,feasible,2,103.855,no
47520,2^5 * 3^3 * 5 * 11,26 mod 27; 31 mod 32; 54 mod 55; layer precedence,23,47520,36489,3677/15840,feasible,1,4.693,no
47880,2^3 * 3^2 * 5 * 7 * 19,18 mod 19; 39 mod 40; 62 mod 63; layer precedence,23,47880,37288,1324/5985,feasible,1,14.022,no
48960,2^6 * 3^2 * 5 * 17,16 mod 17; 44 mod 45; 63 mod 64; layer precedence,23,48960,41399,7561/48960,time_limit,2,330.273,no
49680,2^4 * 3^3 * 5 * 23,22 mod 23; 26 mod 27; 79 mod 80; layer precedence,23,49680,43233,2149/16560,time_limit,2,330.309,no


==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_below20160_unlimited.csv <==
candidate,prime_decomposition,prefix,covered,covered_fraction,tail_sum,proven_upperbound+tail_sum,proven_upperbound+tail_sum_decimal,status,runtime,best_cover,depth,period,proven_cover_bound,certified_excluded
15840,2^5 * 3^2 * 5 * 11,8(9); 31(32); 54(55); layer precedence,13773,4591/5280,2207/15840,799/792,1.008838384,optimal,1343.420s,3(8);8(9);8(10);9(11);1(12);12(15);7(16);14(18);16(20);8(22);9(24);0(30);31(32);7(33);5(36);4(40);6(44);20(45);21(48);54(55);6(60);16(66);65(72);64(80);26(88),25,15840,13773,no
18480,2^4 * 3 * 5 * 7 * 11,14(15); 15(16); 76(77); layer precedence,15266,7633/9240,53/308,9223/9240,0.998160173,optimal_excluded,8289.820s,3(8);8(10);9(11);1(12);12(14);14(15);15(16);2(20);18(21);19(22);9(24);24(28);4(30);29(33);16(35);32(40);36(42);17(44);7(48);5(55);20(56);10(60);59(66);56(70);76(77),25,18480,15266,yes
12600,2^3 * 3^2 * 5^2 * 7,7(8); 24(25); 62(63); layer precedence,10949,10949/12600,607/4200,1277/1260,1.013492063,optimal,6486.130s,7(8);7(9);8(10);9(12);12(14);2(15);13(18);16(20);18(21);3(24);24(25);10(28);23(30);30(35);1(36);26(40);6(42);5(45);44(50);22(56);41(60);62(63);0(70);19(72);59(75),25,12600,10949,no
10080,2^5 * 3^2 * 5 * 7,8(9); 31(32); 34(35); layer precedence,8981,1283/1440,37/224,5323/5040,1.056150794,optimal,1264.580s,3(8);8(9);8(10);1(12);12(14);12(15);7(16);14(18);6(20);4(21);9(24);24(28);0(30);31(32);34(35);5(36);36(40);16(42);20(45);21(48);8(56);22(60);2(63);14(70);29(72),25,10080,8981,no


==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_below20160_unlimited_logs/18480.log <==
Set parameter LicenseID to value 2809627
Set parameter MIPGap to value 0
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 25.6.0 25G72)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_18480_25_w97z6jgd/maxcover.lp
Reading time = 0.04 seconds
obj: 16043 rows, 19036 columns, 250838 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 10 threads

Non-default parameters:
MIPGap  0
Symmetry  2
Cuts  2
Presolve  2

Optimize a model with 16043 rows, 19036 columns and 250838 nonzeros (Max)
Model fingerprint: 0x604a9991
Model has 18480 linear objective coefficients
Variable types: 18480 continuous, 556 integer (556 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 10760.000000
Presolve removed 4411 rows and 6940 columns
Presolve time: 0.46s
Presolved: 11632 rows, 12096 columns, 192573 nonzeros
Variable types: 0 continuous, 12096 integer (12096 binary)
Found heuristic solution: objective 10960.000000
Root relaxation presolved: 11632 rows, 12096 columns, 192573 nonzeros

Deterministic concurrent LP optimizer: primal and dual simplex
Showing primal log only...

Concurrent spin time: 0.00s

Solved with primal simplex

Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.03 seconds (0.07 work units)

Root relaxation: objective 1.693121e+04, 7953 iterations, 0.41 seconds (1.11 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 16931.2144    0 3827 10960.0000 16931.2144  54.5%     -    0s
H    0     0                    14520.000000 16931.2144  16.6%     -    1s
H    0     0                    14564.000000 16931.2144  16.3%     -    1s
H    0     0                    14590.000000 16931.2144  16.0%     -    1s
H    0     0                    14622.000000 16931.2144  15.8%     -    1s
H    0     0                    15230.000000 16931.2144  11.2%     -    2s
     0     0 16870.6695    0 4199 15230.0000 16870.6695  10.8%     -    4s
     0     0 16847.1866    0 4381 15230.0000 16847.1866  10.6%     -    6s
     0     0 16845.5002    0 4373 15230.0000 16845.5002  10.6%     -    7s
     0     0 16844.7775    0 4439 15230.0000 16844.7775  10.6%     -    7s
     0     0 16844.2208    0 4457 15230.0000 16844.2208  10.6%     -    7s
     0     0 16844.0275    0 4465 15230.0000 16844.0275  10.6%     -    8s
     0     0 16843.9880    0 4475 15230.0000 16843.9880  10.6%     -    8s
     0     0 16834.2972    0 4470 15230.0000 16834.2972  10.5%     -   11s
     0     0 16832.1033    0 4423 15230.0000 16832.1033  10.5%     -   11s
     0     0 16831.8329    0 4486 15230.0000 16831.8329  10.5%     -   12s
     0     0 16831.8268    0 4483 15230.0000 16831.8268  10.5%     -   12s
     0     0 16815.5552    0 4541 15230.0000 16815.5552  10.4%     -   17s
     0     0 16812.3966    0 4597 15230.0000 16812.3966  10.4%     -   17s
     0     0 16811.9558    0 4585 15230.0000 16811.9558  10.4%     -   18s
H    0     0                    15248.000000 16811.8986  10.3%     -   18s
     0     0 16811.8986    0 4597 15248.0000 16811.8986  10.3%     -   18s
     0     0 16811.8981    0 4599 15248.0000 16811.8981  10.3%     -   18s
     0     0 16805.8588    0 4633 15248.0000 16805.8588  10.2%     -   23s
     0     0 16803.7592    0 4612 15248.0000 16803.7592  10.2%     -   24s
     0     0 16803.5093    0 4655 15248.0000 16803.5093  10.2%     -   24s
     0     0 16803.4734    0 4658 15248.0000 16803.4734  10.2%     -   24s
     0     0 16800.3917    0 4663 15248.0000 16800.3917  10.2%     -   30s
     0     0 16799.2851    0 4699 15248.0000 16799.2851  10.2%     -   30s
     0     0 16799.0736    0 4685 15248.0000 16799.0736  10.2%     -   30s
     0     0 16799.0343    0 4710 15248.0000 16799.0343  10.2%     -   30s
     0     0 16735.7269    0 4707 15248.0000 16735.7269  9.76%     -   39s
     0     0 16735.7269    0 4674 15248.0000 16735.7269  9.76%     -   40s
     0     0 16735.7269    0 4702 15248.0000 16735.7269  9.76%     -   40s
     0     0 16735.7269    0 4747 15248.0000 16735.7269  9.76%     -   40s
     0     0 16735.7269    0 4765 15248.0000 16735.7269  9.76%     -   41s
     0     0 16735.7269    0 4754 15248.0000 16735.7269  9.76%     -   41s
     0     0 16731.9227    0 4759 15248.0000 16731.9227  9.73%     -   50s
     0     0 16731.9227    0 4759 15248.0000 16731.9227  9.73%     -   50s
     0     0 16731.9227    0 4714 15248.0000 16731.9227  9.73%     -   51s
     0     2 16731.9227    0 4714 15248.0000 16731.9227  9.73%     -   52s
     1     4 16731.9227    1 4700 15248.0000 16731.9227  9.73%  6310   58s
     3     8 16725.8615    2 4539 15248.0000 16731.9227  9.73% 10505   82s
     7    16 16703.3067    3 4626 15248.0000 16725.8526  9.69% 21848   87s
    15    26 16654.9947    4 4678 15248.0000 16703.2906  9.54% 15715   93s
    25    46 16646.1672    5 4633 15248.0000 16654.9713  9.23% 13639  104s
    45    63 16585.0570    6 5012 15248.0000 16654.9713  9.23% 10900  113s
    62    83 16559.8123    7 5006 15248.0000 16654.9713  9.23%  9989  122s
    82   105 16291.7115    8 4940 15248.0000 16654.9713  9.23%  9146  129s
   104   120 16275.8612    9 4950 15248.0000 16654.9713  9.23%  8366  136s
   121   140 16262.3889   10 5104 15248.0000 16654.9713  9.23%  8044  144s
   141   167 16123.4847   11 4706 15248.0000 16654.9713  9.23%  8023  149s
   168   185 16082.1689   12 4739 15248.0000 16654.9713  9.23%  7499  154s
   192   205 16050.2485   16 4769 15248.0000 16654.9713  9.23%  7082  160s
   227   235 15794.7192   19 4841 15248.0000 16585.0424  8.77%  6771  168s
   250   259 16007.3325   20 4708 15248.0000 16585.0424  8.77%  6492  172s
   274   287 15935.9798   22 4851 15248.0000 16585.0424  8.77%  6272  177s
   306   304 15934.7734   23 4829 15248.0000 16585.0424  8.77%  5939  182s
   333   326 15861.0756   24 4743 15248.0000 16585.0424  8.77%  5702  188s
   355   339 15773.5649   26 4790 15248.0000 16585.0424  8.77%  5698  195s
   378   372 15772.3534   27 4740 15248.0000 16585.0424  8.77%  5702  201s
   411   385 15727.9333   29 4874 15248.0000 16585.0424  8.77%  5568  209s
   432   414 15713.4830   30 4894 15248.0000 16585.0424  8.77%  5574  215s
   463   437 15611.9318   34 4752 15248.0000 16585.0424  8.77%  5484  221s
   502   465 15629.6617   38 4998 15248.0000 16585.0424  8.77%  5323  231s
   536   472 15559.9230   40 4782 15248.0000 16585.0424  8.77%  5256  237s
   557   491 15551.2998   41 4738 15248.0000 16585.0424  8.77%  5229  248s
   588   532 15426.4659   44 4829 15248.0000 16585.0424  8.77%  5266  257s
   629   573 15435.7881   50 4763 15248.0000 16585.0424  8.77%  5170  268s
   693   598     cutoff   56      15248.0000 16585.0424  8.77%  4955  276s
   738   623 16340.0755   10 5032 15248.0000 16585.0424  8.77%  4883  286s
   769   639 16192.3026   12 5034 15248.0000 16585.0424  8.77%  4918  297s
   829   640 15808.2545   13 5459 15248.0000 16585.0424  8.77%  4810  308s
   868   652 15804.5481   14 5407 15248.0000 16585.0424  8.77%  4803  319s
   890   658 15620.4445   15 5479 15248.0000 16553.5037  8.56%  4811  330s
   924   678 15475.8107   16 5420 15248.0000 16553.5037  8.56%  4778  342s
   958   721 15332.3331   18 5441 15248.0000 16553.5037  8.56%  4769  357s
  1033   737 15954.8613    9 5122 15248.0000 16553.5037  8.56%  4638  370s
H 1045   733                    15261.000000 16553.5037  8.47%  4644  370s
H 1063   770                    15266.000000 16553.5037  8.43%  4623  384s
  1146   828 15411.4397   19 4621 15266.0000 16553.5037  8.43%  4504  397s
  1220   891 15501.9921   14 5901 15266.0000 16553.5037  8.43%  4431  411s
  1315   940     cutoff   20      15266.0000 16553.5037  8.43%  4316  425s
  1426   975 15709.9768   14 4884 15266.0000 16399.4226  7.42%  4183  438s
  1467   987 15465.7888   17 4876 15266.0000 16184.9250  6.02%  4158  450s
  1527  1029 15906.6364    6 4361 15266.0000 16184.9250  6.02%  4151  463s
  1591  1116 15622.3458   12 4061 15266.0000 16184.9250  6.02%  4137  481s
  1710  1149 15367.9051   40 3473 15266.0000 16184.9250  6.02%  4040  505s
  1819  1186     cutoff   10      15266.0000 16184.9250  6.02%  3992  526s
  1892  1229 15459.7335   19 4762 15266.0000 16184.9250  6.02%  4002  548s
  1993  1263     cutoff   27      15266.0000 16184.9250  6.02%  3990  571s
  2105  1298 15445.7642   24 3816 15266.0000 16038.2740  5.06%  3954  593s
  2184  1328 15425.2625   25 3908 15266.0000 16038.2740  5.06%  3934  616s
  2272  1332 15420.6618   26 3819 15266.0000 16031.0546  5.01%  3906  639s
  2288  1342 15392.0140   27 3790 15266.0000 16031.0546  5.01%  3910  657s
  2302  1368 15314.7852   30 3976 15266.0000 16031.0546  5.01%  3910  696s
  2366  1385 15466.4149    7 4503 15266.0000 16014.2505  4.90%  3873  743s
  2429  1426 15666.8634    7 5083 15266.0000 16008.0616  4.86%  3847  789s
  2516  1480 15370.1390   16 4341 15266.0000 16008.0616  4.86%  3825  842s
  2637  1481 15504.6204   19 4714 15266.0000 16008.0616  4.86%  3795  913s
  2639  1482 15813.3881   12 3827 15266.0000 16008.0616  4.86%  3793  962s
  2640  1483 15328.5115   32 4228 15266.0000 16008.0616  4.86%  3791  986s
  2641  1484 15492.5404   18 4393 15266.0000 16008.0616  4.86%  3790 1001s
  2642  1484 15403.9284   15 4706 15266.0000 16008.0616  4.86%  3788 1010s
  2643  1485 15510.4525    9 4687 15266.0000 16008.0616  4.86%  3787 1020s
  2644  1486 15344.0422   30 4752 15266.0000 16008.0616  4.86%  3785 1027s
  2645  1486 15454.7355   14 4851 15266.0000 16008.0616  4.86%  3784 1035s
  2646  1487 15896.6493    9 4873 15266.0000 16008.0616  4.86%  3783 1043s
  2647  1488 15388.7499   32 4957 15266.0000 16008.0616  4.86%  3781 1057s
  2648  1488 15924.8320   13 4990 15266.0000 16008.0616  4.86%  3780 1104s
  2649  1489 15592.4525   12 4999 15266.0000 16008.0616  4.86%  3778 1149s
  2650  1490 15591.7506   18 5021 15266.0000 16008.0616  4.86%  3777 1202s
  2651  1490 15593.6088   13 5021 15266.0000 16008.0616  4.86%  3775 1225s
  2653  1495 16008.0616   14 4884 15266.0000 16008.0616  4.86%  3812 1277s
  2655  1498 16008.0616   15 5003 15266.0000 16008.0616  4.86%  3841 1309s
  2659  1505 16008.0616   16 4958 15266.0000 16008.0616  4.86%  3870 1402s
  2667  1512 16008.0616   17 4874 15266.0000 16008.0616  4.86%  3961 1422s
  2677  1541 16008.0616   18 5018 15266.0000 16008.0616  4.86%  4001 1442s
  2709  1551 16008.0616   19 5135 15266.0000 16008.0616  4.86%  4053 1455s
  2730  1569 16008.0616   20 4987 15266.0000 16008.0616  4.86%  4105 1469s
  2755  1581 16008.0616   21 5457 15266.0000 16008.0616  4.86%  4160 1481s
  2776  1590 16008.0616   21 5106 15266.0000 16008.0616  4.86%  4193 1490s
  2796  1599 16008.0616   22 4999 15266.0000 16008.0616  4.86%  4215 1502s
  2818  1602 16007.7330   22 4912 15266.0000 16008.0616  4.86%  4230 1514s
  2842  1604 16008.0616   23 4989 15266.0000 16008.0616  4.86%  4239 1525s
  2858  1609 15655.0257   23 5132 15266.0000 16008.0616  4.86%  4254 1535s
  2877  1618 16008.0616   24 5287 15266.0000 16008.0616  4.86%  4272 1542s
  2902  1625 16005.2272   25 5289 15266.0000 16008.0616  4.86%  4293 1549s
  2935  1629 15938.3996   26 4683 15266.0000 16008.0616  4.86%  4295 1560s
  2966  1638 15901.1628   27 4755 15266.0000 16008.0616  4.86%  4303 1572s
  2992  1640 15844.7183   28 4688 15266.0000 16008.0616  4.86%  4331 1588s
  3018  1633 15782.7299   29 4833 15266.0000 16008.0616  4.86%  4345 1602s
  3040  1641 15614.2245   29 4768 15266.0000 16008.0616  4.86%  4367 1615s
  3063  1660 15696.7318   30 4826 15266.0000 16008.0616  4.86%  4375 1627s
  3090  1676 15653.5581   30 4680 15266.0000 16008.0616  4.86%  4395 1640s
  3121  1681 15665.3060   31 4790 15266.0000 16008.0616  4.86%  4394 1654s
  3160  1706 15570.0377   31 4603 15266.0000 16008.0616  4.86%  4382 1674s
  3224  1715 15532.9561   32 4663 15266.0000 16008.0616  4.86%  4343 1688s
  3279  1716 15509.0605   33 4691 15266.0000 16008.0616  4.86%  4319 1704s
  3344  1714 15402.9613   33 4400 15266.0000 16008.0616  4.86%  4290 1718s
  3402  1712 15472.2346   34 4644 15266.0000 16008.0616  4.86%  4275 1733s
  3439  1715 15453.9155   35 4626 15266.0000 16008.0616  4.86%  4287 1749s
  3465  1734 15325.2994   35 4658 15266.0000 16008.0616  4.86%  4294 1766s
  3509  1739 15433.9963   36 4546 15266.0000 16008.0616  4.86%  4312 1779s
  3541  1752 15406.4006   37 4703 15266.0000 16008.0616  4.86%  4333 1793s
  3594  1757 15354.0150   37 4387 15266.0000 16008.0616  4.86%  4351 1808s
  3639  1766 15331.5253   38 4441 15266.0000 16008.0616  4.86%  4364 1826s
  3681  1772 15305.0204   39 4735 15266.0000 16008.0616  4.86%  4377 1849s
  3793  1765 15734.8876   20 5574 15266.0000 16008.0616  4.86%  4350 1873s
  3843  1778 15571.9526   22 5305 15266.0000 16008.0616  4.86%  4369 1901s
  3907  1777 15343.6707   24 5183 15266.0000 16008.0616  4.86%  4389 1931s
  3975  1767 15282.7581   42 2974 15266.0000 16008.0616  4.86%  4399 1959s
  4018  1772 15480.6588   22 5088 15266.0000 16008.0616  4.86%  4407 1995s
  4074  1803 15323.4338   22 4961 15266.0000 16007.6945  4.86%  4436 2019s
  4154  1817 15382.8614   24 5538 15266.0000 16007.6945  4.86%  4441 2046s
  4258  1821     cutoff   24      15266.0000 16007.6945  4.86%  4439 2077s
  4356  1832 15603.5197   28 4830 15266.0000 15950.8257  4.49%  4437 2108s
  4466  1837     cutoff   40      15266.0000 15950.8257  4.49%  4422 2140s
  4574  1827     cutoff   22      15266.0000 15907.4190  4.20%  4438 2174s
  4714  1857 15486.4768   25 4199 15266.0000 15882.1617  4.04%  4439 2210s
  4886  1828 15506.1792   23 5077 15266.0000 15879.1294  4.02%  4443 2246s
  5013  1798 15347.3570   21 4605 15266.0000 15860.7639  3.90%  4445 2280s
  5057  1798     cutoff   28      15266.0000 15860.7639  3.90%  4454 2323s
  5116  1818 15423.6820   23 4944 15266.0000 15853.2523  3.85%  4479 2366s
  5239  1862 15430.8308   28 5282 15266.0000 15830.2200  3.70%  4469 2404s
  5404  1923 15451.6305   28 4558 15266.0000 15815.7869  3.60%  4437 2449s
  5638  1912 15468.4070   32 5112 15266.0000 15815.7869  3.60%  4363 2493s
  5793  1944 15407.7503   34 4722 15266.0000 15789.2546  3.43%  4344 2559s
  5993  1970 15642.0659   25 5167 15266.0000 15766.5217  3.28%  4308 2613s
  6190  1947 15431.3238   26 4107 15266.0000 15760.9941  3.24%  4284 2665s
  6426  1917 15365.9916   22 5314 15266.0000 15743.2978  3.13%  4266 2718s
  6633  1960 15481.5091   29 4688 15266.0000 15735.5100  3.08%  4251 2773s
  6911  1933 15357.7545   23 5106 15266.0000 15721.9157  2.99%  4210 2831s
  7137  2005 15579.8848   30 4397 15266.0000 15699.9296  2.84%  4192 2883s
  7442  2123 15332.2929   29 4917 15266.0000 15692.2484  2.79%  4150 2917s
  7794  2308 15455.2297   35 4447 15266.0000 15677.0208  2.69%  4092 2951s
  8205  2451 15370.4309   33 3918 15266.0000 15665.0588  2.61%  4030 2993s
  8562  2545 15314.3228   26 4351 15266.0000 15654.0141  2.54%  3989 3034s
  8858  2707     cutoff   27      15266.0000 15647.4644  2.50%  3965 3077s
  9299  2892     cutoff   24      15266.0000 15635.7563  2.42%  3907 3124s
  9792  3073 15481.0048   24 5135 15266.0000 15622.7898  2.34%  3834 3172s
 10272  3199 15527.8059   26 4112 15266.0000 15616.3007  2.29%  3779 3220s
 10646  3359 15407.5678   29 4255 15266.0000 15606.8426  2.23%  3750 3269s
 11170  3559 15376.8706   30 4345 15266.0000 15606.8426  2.23%  3684 3317s
 11814  3757 15310.6413   26 4810 15266.0000 15588.3108  2.11%  3620 3363s
 12420  3957 15511.3085   26 5058 15266.0000 15578.2202  2.05%  3564 3420s
 13043  4153 15298.6929   28 5365 15266.0000 15567.4237  1.97%  3512 3479s
 13721  4395 15285.1914   37 4281 15266.0000 15557.9735  1.91%  3461 3568s
 14455  4398     cutoff   38      15266.0000 15547.1482  1.84%  3398 3664s
 14472  4405     cutoff   35      15266.0000 15546.2799  1.84%  3397 3747s
 14517  4476 15375.5498   27 5325 15266.0000 15545.8060  1.83%  3397 3835s
 14767  4567 15356.0148   34 4174 15266.0000 15545.2984  1.83%  3377 3930s
 15340  4809 15483.8002   36 4859 15266.0000 15536.2004  1.77%  3349 4030s
 16192  5200 15335.7135   24 5405 15266.0000 15528.5039  1.72%  3296 4159s
 17432  5420 15319.7785   34 4591 15266.0000 15518.1065  1.65%  3206 4217s
 18116  5556     cutoff   43      15266.0000 15511.0617  1.61%  3157 4280s
 18649  5709     cutoff   40      15266.0000 15506.1798  1.57%  3129 4346s
 19284  5937     cutoff   30      15266.0000 15500.4752  1.54%  3098 4409s
 20029  6034     cutoff   39      15266.0000 15493.6638  1.49%  3054 4468s
 20605  6156     cutoff   31      15266.0000 15490.4388  1.47%  3033 4541s
 21377  6312 15347.6624   32 4583 15266.0000 15484.0007  1.43%  2998 4613s
 22182  6509 15322.8271   23 4801 15266.0000 15479.8195  1.40%  2960 4694s
 23039  6715 15432.1248   31 4203 15266.0000 15474.2986  1.36%  2921 4785s
 24003  6882 15328.1308   35 3982 15266.0000 15469.0227  1.33%  2876 4870s
 25017  7085 15307.7418   29 4269 15266.0000 15463.6647  1.29%  2831 4960s
 25994  7214     cutoff   36      15266.0000 15458.7129  1.26%  2793 5050s
 26931  7417 15300.8324   35 4167 15266.0000 15455.4136  1.24%  2765 5134s
 27974  7589     cutoff   28      15266.0000 15448.9695  1.20%  2732 5233s
 29093  7800 15304.7855   31 4642 15266.0000 15443.5159  1.16%  2698 5336s
 30185  7851 15312.9452   27 4742 15266.0000 15437.9577  1.13%  2663 5436s
 31239  7911     cutoff   25      15266.0000 15432.3816  1.09%  2637 5535s
 32312  8004 15278.6529   30 4003 15266.0000 15427.8719  1.06%  2610 5641s
 33458  8143 15298.3533   32 3909 15266.0000 15423.0589  1.03%  2582 5803s
 35370  8197 15314.7986   38 4119 15266.0000 15415.7637  0.98%  2533 5893s
 36370  8251 15363.0433   37 3358 15266.0000 15411.6061  0.95%  2510 5978s
 37512  8307     cutoff   42      15266.0000 15408.3272  0.93%  2480 6063s
 38670  8319 15270.8005   34 4607 15266.0000 15404.8828  0.91%  2451 6144s
 39653  8341 15283.7495   31 2950 15266.0000 15400.1950  0.88%  2432 6230s
 40741  8389     cutoff   36      15266.0000 15396.9730  0.86%  2407 6310s
 41959  8358 15301.5098   44 4255 15266.0000 15393.4418  0.83%  2378 6394s
 42850  8295     cutoff   27      15266.0000 15390.3538  0.81%  2364 6480s
 43791  8227 15297.9750   43 3070 15266.0000 15386.7010  0.79%  2349 6570s
 44660  8182     cutoff   40      15266.0000 15383.6041  0.77%  2337 6654s
 45866  8106     cutoff   37      15266.0000 15379.8233  0.75%  2313 6744s
 46916  8103 15296.2426   40 4141 15266.0000 15376.1213  0.72%  2295 6826s
 48042  8002     cutoff   40      15266.0000 15373.0497  0.70%  2274 6908s
 49160  7910     cutoff   32      15266.0000 15370.1526  0.68%  2254 6999s
 50342  7823 15270.9847   45 3416 15266.0000 15366.8017  0.66%  2232 7086s
 51457  7720     cutoff   36      15266.0000 15363.8046  0.64%  2213 7166s
 52603  7569 15327.9576   34 3750 15266.0000 15360.9542  0.62%  2193 7247s
 53733  7425 15321.2206   37 3830 15266.0000 15357.4992  0.60%  2175 7325s
 54920  7268 15273.0888   32 3987 15266.0000 15354.3049  0.58%  2156 7403s
 56076  7051 15317.5724   29 4134 15266.0000 15350.9419  0.56%  2137 7475s
 57197  6872 15320.4468   33 3751 15266.0000 15347.8767  0.54%  2121 7549s
 58436  6609     cutoff   44      15266.0000 15344.7849  0.52%  2099 7621s
 59497  6306 15273.7500   41 3135 15266.0000 15341.0349  0.49%  2085 7692s
 60695  5994 15293.4029   43 3218 15266.0000 15336.9352  0.46%  2066 7763s
 61856  5624 15293.2629   35 4212 15266.0000 15333.0014  0.44%  2048 7832s
 62965  5190     cutoff   38      15266.0000 15329.2058  0.41%  2033 7898s
 64063  4754     cutoff   45      15266.0000 15325.0965  0.39%  2017 7963s
 65148  4204     cutoff   37      15266.0000 15321.0553  0.36%  2002 8028s
 66268  3637     cutoff   44      15266.0000 15315.8937  0.33%  1985 8093s
 67445  2963     cutoff   30      15266.0000 15312.1442  0.30%  1967 8154s
 68458  2223     cutoff   30      15266.0000 15305.5627  0.26%  1951 8206s
 69434  1410     cutoff   37      15266.0000 15299.2996  0.22%  1935 8244s
 70463   516     cutoff   38      15266.0000 15291.5485  0.17%  1916 8276s
 71508     0     cutoff   33      15266.0000 15280.1204  0.09%  1894 8289s

Cutting planes:
  Cover: 67
  Dual implied bound: 163
  MIR: 617
  StrongCG: 14
  Flow cover: 2415
  GUB cover: 6
  Inf proof: 5
  Zero half: 288
  Mod-K: 3
  RLT: 4
  Relax-and-lift: 4

Explored 72068 nodes (135570431 simplex iterations) in 8289.82 seconds (11916.81 work units)
Thread count was 10 (of 10 available processors)

Solution count 10: 15266 15261 15248 ... 10760

Optimal solution found (tolerance 0.00e+00)
Best objective 1.526600000000e+04, best bound 1.526600000000e+04, gap 0.0000%

Wrote result file '/var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_18480_25_w97z6jgd/best.sol'

 26931  7417 15300.8324   35 4167 15266.0000 15455.4136  1.24%  2765 6659s
 27974  7589     cutoff   28      15266.0000 15448.9695  1.20%  2732 6725s
 29093  7800 15304.7855   31 4642 15266.0000 15443.5159  1.16%  2698 6804s
 30185  7851 15312.9452   27 4742 15266.0000 15437.9577  1.13%  2663 6896s
 31239  7911     cutoff   25      15266.0000 15432.3816  1.09%  2637 6979s
 32312  8004 15278.6529   30 4003 15266.0000 15427.8719  1.06%  2610 7042s
 33458  8143 15298.3533   32 3909 15266.0000 15423.0589  1.03%  2582 7138s
 35370  8197 15314.7986   38 4119 15266.0000 15415.7637  0.98%  2533 7193s
 36370  8251 15363.0433   37 3358 15266.0000 15411.6061  0.95%  2510 7255s


==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_maxcover_1000s.csv <==
candidate,prime_decomposition,prefix,covered,covered_fraction,tail_sum,proven_upperbound+tail_sum,proven_upperbound+tail_sum_decimal,status,runtime,best_cover,depth,period,proven_cover_bound,certified_excluded
10080,2^5 * 3^2 * 5 * 7,8(9); 31(32); 34(35); layer precedence,8863,8863/10080,37/224,565/504,1.121031746,time_limit,1072.540s,0(8);8(9);3(10);10(12);5(14);12(15);4(16);2(18);11(20);4(21);18(24);17(28);15(30);31(32);34(35);14(36);1(40);37(42);9(45);28(48);29(56);55(60);23(63);49(70);30(72),25,10080,9635,no
12600,2^3 * 3^2 * 5^2 * 7,7(8); 24(25); 62(63); layer precedence,10804,2701/3150,607/4200,14027/12600,1.113253968,time_limit,1428.800s,7(8);4(9);8(10);9(12);12(14);2(15);7(18);6(20);11(21);3(24);24(25);24(28);0(30);16(35);1(36);2(40);29(42);5(45);4(50);8(56);53(60);62(63);14(70);19(72);14(75),25,12600,12206,no
15120,2^4 * 3^3 * 5 * 7,15(16); 26(27); 34(35); layer precedence,13152,274/315,241/1260,5977/5040,1.185912698,time_limit,1894.830s,3(8);7(9);8(10);6(12);5(14);2(15);15(16);4(18);16(20);11(21);9(24);26(27);17(28);20(30);34(35);13(36);4(40);23(42);10(45);39(48);10(54);29(56);0(60);37(63);14(70),25,15120,15039,no
15840,2^5 * 3^2 * 5 * 11,8(9); 31(32); 54(55); layer precedence,13601,13601/15840,2207/15840,1699/1584,1.072601010,time_limit,1052.820s,3(8);8(9);4(10);9(11);1(12);3(15);7(16);2(18);2(20);8(22);9(24);16(30);31(32);7(33);29(36);20(40);28(44);23(45);21(48);54(55);30(60);16(66);41(72);12(80);48(88),25,15840,14783,no
18480,2^4 * 3 * 5 * 7 * 11,14(15); 15(16); 76(77); layer precedence,15230,1523/1848,53/308,5003/4620,1.082900433,time_limit,1902.010s,3(8);8(10);9(11);1(12);12(14);14(15);15(16);2(20);18(21);8(22);9(24);24(28);4(30);29(33);16(35);12(40);36(42);17(44);7(48);16(55);0(56);5(60);41(66);30(70);76(77),25,18480,16832,no
18720,2^5 * 3^2 * 5 * 13,8(9); 31(32); 64(65); layer precedence,16169,16169/18720,787/6240,1853/1872,0.989850427,optimal_excluded,572.110s,3(8);8(9);8(10);1(12);11(13);12(15);7(16);2(18);6(20);9(24);10(26);0(30);31(32);29(36);22(39);36(40);5(45);45(48);8(52);54(60);64(65);5(72);46(78);56(80);32(90),25,18720,16169,yes
19800,2^3 * 3^2 * 5^2 * 11,8(9); 24(25); 87(88); layer precedence,16820,841/990,811/6600,6517/6600,0.987424242,time_limit_excluded_by_bound,1000.010s,2(8);8(9);3(10);9(11);4(12);12(15);2(18);1(20);19(22);22(24);24(25);7(30);18(33);32(36);11(40);39(44);0(45);9(50);5(55);36(60);48(66);14(72);39(75);87(88);47(90),25,19800,17118,yes
20160,2^6 * 3^2 * 5 * 7,8(9); 34(35); 63(64); layer precedence,17819,17819/20160,3919/20160,2321/2016,1.151289683,time_limit,1000.010s,0(8);8(9);3(10);10(12);5(14);12(15);4(16);2(18);11(20);4(21);18(24);17(28);15(30);28(32);34(35);14(36);1(40);37(42);5(45);30(48);29(56);55(60);2(63);63(64);49(70),25,20160,19291,no
21600,2^5 * 3^3 * 5^2,24(25); 26(27); 31(32); layer precedence,18832,1177/1350,421/3600,23249/21600,1.076342593,time_limit,1000.020s,4(8);1(9);3(10);6(12);2(15);0(16);16(18);1(20);14(24);24(25);26(27);27(30);31(32);22(36);11(40);20(45);24(48);19(50);43(54);45(60);50(72);59(75);71(80);85(90);56(96),25,21600,20723,no
21840,2^4 * 3 * 5 * 7 * 13,12(13); 20(21); 79(80); layer precedence,17866,8933/10920,229/1456,2783/2730,1.019413919,time_limit,1000.010s,5(8);4(10);7(12);12(13);12(14);3(15);1(16);12(20);20(21);11(24);24(26);18(28);28(30);31(35);36(39);20(40);2(42);25(48);35(52);22(56);27(60);60(65);56(70);63(78);79(80),25,21840,18829,no
22680,2^3 * 3^4 * 5 * 7,7(8); 34(35); 80(81); layer precedence,19607,2801/3240,3473/22680,2953/2835,1.041622575,time_limit,1000.010s,7(8);4(9);8(10);9(12);12(14);2(15);1(18);16(20);11(21);3(24);8(27);10(28);0(30);34(35);25(36);6(40);4(42);20(45);17(54);2(56);12(60);50(63);14(70);43(72);80(81),25,22680,20151,no
23760,2^4 * 3^3 * 5 * 11,10(11); 26(27); 79(80); layer precedence,20584,2573/2970,1277/7920,6359/5940,1.070538721,time_limit,1000.000s,1(8);5(9);4(10);10(11);7(12);3(15);13(16);2(18);2(20);20(22);3(24);26(27);6(30);19(33);11(36);12(40);40(44);30(45);37(48);17(54);50(55);46(60);16(66);15(72);79(80),25,23760,21605,no
25200,2^4 * 3^2 * 5^2 * 7,15(16); 24(25); 62(63); layer precedence,21997,21997/25200,1363/6300,634/525,1.207619048,time_limit,1000.030s,3(8);4(9);3(10);0(12);12(14);2(15);15(16);10(18);1(20);11(21);6(24);24(25);10(28);20(30);9(35);16(36);5(40);8(42);7(45);39(48);9(50);42(56);57(60);62(63);58(70),25,25200,24980,no
27720,2^3 * 3^2 * 5 * 7 * 11,7(8); 54(55); 62(63); layer precedence,23881,2171/2520,3497/13860,10861/9240,1.175432900,time_limit,1000.010s,7(8);2(9);8(10);9(11);1(12);12(14);12(15);5(18);6(20);4(21);8(22);19(24);24(28);21(30);18(33);30(35);17(36);14(40);22(42);28(44);30(45);54(55);0(56);33(60);62(63),25,27720,25589,no
28080,2^4 * 3^3 * 5 * 13,12(13); 26(27); 79(80); layer precedence,24128,116/135,1379/9360,223/216,1.032407407,time_limit,1000.010s,3(8);2(9);8(10);1(12);12(13);12(15);7(16);14(18);4(20);9(24);24(26);26(27);6(30);5(36);10(39);34(40);0(45);31(48);22(52);17(54);52(60);60(65);69(72);46(78);79(80),25,28080,24853,no
30240,2^5 * 3^3 * 5 * 7,26(27); 31(32); 34(35); layer precedence,26514,491/560,799/3360,36289/30240,1.200033069,time_limit,1000.020s,4(8);5(9);3(10);10(12);5(14);12(15);8(16);11(18);19(20);18(21);6(24);26(27);17(28);1(30);31(32);34(35);2(36);35(40);9(42);6(45);16(48);8(54);1(56);7(60);21(63),25,30240,29098,no
31680,2^6 * 3^2 * 5 * 11,8(9); 54(55); 63(64); layer precedence,27739,27739/31680,1043/6336,16477/15840,1.040214646,optimal,612.390s,3(8);8(9);8(10);9(11);1(12);12(15);7(16);14(18);16(20);8(22);9(24);0(30);15(32);7(33);5(36);24(40);6(44);20(45);45(48);54(55);6(60);63(64);16(66);65(72);4(80),25,31680,27739,no
32400,2^4 * 3^4 * 5^2,15(16); 24(25); 80(81); layer precedence,28386,1577/1800,293/2700,5317/5400,0.984629630,optimal_excluded,587.760s,3(8);2(9);8(10);1(12);12(15);15(16);14(18);6(20);21(24);24(25);8(27);22(30);5(36);16(40);0(45);7(48);34(50);17(54);10(60);33(72);39(75);36(80);80(81);60(90);44(100),25,32400,28386,yes
32760,2^3 * 3^2 * 5 * 7 * 13,7(8); 62(63); 64(65); layer precedence,27972,111/130,761/3276,2899/2520,1.150396825,time_limit,1000.020s,7(8);4(9);8(10);9(12);11(13);12(14);2(15);7(18);16(20);11(21);3(24);10(26);10(28);0(30);9(35);1(36);35(39);26(40);29(42);5(45);34(52);14(56);12(60);62(63);64(65),25,32760,30077,no
33264,2^4 * 3^3 * 7 * 11,15(16); 26(27); 76(77); layer precedence,27309,9103/11088,751/5544,3011/3024,0.995701058,time_limit_excluded_by_bound,1000.010s,3(8);5(9);9(11);1(12);12(14);15(16);2(18);18(21);8(22);9(24);26(27);10(28);7(33);29(36);30(42);28(44);7(48);17(54);34(56);57(63);16(66);69(72);76(77);42(84);48(88),25,33264,28615,yes
33600,2^6 * 3 * 5^2 * 7,20(21); 24(25); 63(64); layer precedence,28401,9467/11200,331/2240,5683/5600,1.014821429,time_limit,1000.010s,3(8);8(10);1(12);12(14);12(15);7(16);16(20);20(21);5(24);24(25);18(28);22(30);15(32);10(35);26(40);2(42);41(48);14(50);22(56);21(60);63(64);0(70);69(75);33(80);8(84),25,33600,29133,no
35280,2^4 * 3^2 * 5 * 7^2,15(16); 44(45); 48(49); layer precedence,31018,15509/17640,179/980,7697/7056,1.090844671,time_limit,1000.020s,3(8);7(9);8(10);9(12);12(14);2(15);15(16);13(18);16(20);11(21);17(24);10(28);12(30);30(35);1(36);26(40);22(42);44(45);39(48);48(49);6(56);24(60);46(63);0(70);5(72),25,35280,32041,no
35640,2^3 * 3^4 * 5 * 11,7(8); 54(55); 80(81); layer precedence,30066,5011/5940,4681/35640,17521/17820,0.983221100,time_limit_excluded_by_bound,1000.020s,7(8);2(9);8(10);9(11);1(12);12(15);14(18);16(20);8(22);19(24);8(27);10(30);18(33);5(36);24(40);6(44);15(45);17(54);54(55);52(60);39(66);59(72);80(81);38(88);0(90),25,35640,30361,yes
36720,2^4 * 3^3 * 5 * 17,15(16); 26(27); 84(85); layer precedence,31333,31333/36720,1567/12240,18017/18360,0.981318083,optimal_excluded,736.050s,3(8);2(9);8(10);1(12);12(15);15(16);15(17);14(18);16(20);21(24);26(27);22(30);14(34);5(36);4(40);0(45);7(48);30(51);17(54);40(60);46(68);57(72);6(80);84(85);30(90),25,36720,31333,yes
36960,2^5 * 3 * 5 * 7 * 11,20(21); 31(32); 54(55); layer precedence,31078,15539/18480,2663/12320,40477/36960,1.095156926,time_limit,1000.010s,3(8);8(10);9(11);1(12);12(14);12(15);7(16);6(20);20(21);8(22);5(24);4(28);22(30);31(32);18(33);10(35);14(40);2(42);28(44);41(48);54(55);8(56);21(60);63(66);0(70),25,36960,32488,no
37440,2^6 * 3^2 * 5 * 13,8(9); 63(64); 64(65); layer precedence,32411,32411/37440,1129/7488,4757/4680,1.016452991,optimal,488.140s,3(8);8(9);8(10);1(12);11(13);12(15);7(16);14(18);16(20);21(24);10(26);0(30);15(32);5(36);22(39);6(40);20(45);9(48);34(52);24(60);63(64);64(65);65(72);46(78);26(80),25,37440,32411,no
37800,2^3 * 3^3 * 5^2 * 7,24(25); 26(27); 55(56); layer precedence,32373,1199/1400,338/1575,15101/12600,1.198492063,time_limit,1000.460s,2(8);4(9);3(10);0(12);5(14);2(15);10(18);1(20);4(21);6(24);24(25);26(27);3(28);27(30);9(35);20(36);11(40);8(42);5(45);5(50);16(54);55(56);45(60);7(63);29(70),25,37800,37191,no
39600,2^4 * 3^2 * 5^2 * 11,8(9); 10(11); 15(16); 24(25); layer precedence,34389,3821/4400,1823/9900,42583/39600,1.075328283,time_limit,1000.020s,3(8);8(9);8(10);10(11);1(12);12(15);15(16);2(18);6(20);20(22);9(24);24(25);22(30);30(33);29(36);30(40);40(44);32(45);7(48);44(50);50(55);16(60);60(66);41(72);9(75),25,39600,35291,no
40320,2^7 * 3^2 * 5 * 7,8(9); 34(35); 63(64); layer precedence,17816,2227/2520,4231/20160,11761/10080,1.166765873,time_limit,1000.010s,0(8);8(9);3(10);10(12);5(14);12(15);12(16);5(18);11(20);4(21);18(24);17(28);15(30);4(32);34(35);14(36);1(40);37(42);20(45);30(48);29(56);55(60);2(63);63(64);49(70),25,20160,19291,no
41040,2^4 * 3^3 * 5 * 19,15(16); 26(27); 94(95); layer precedence,34879,34879/41040,29/240,19919/20520,0.970711501,optimal_excluded,572.390s,3(8);2(9);8(10);1(12);12(15);15(16);14(18);17(19);16(20);9(24);26(27);10(30);5(36);16(38);6(40);15(45);7(48);35(54);15(57);52(60);21(72);14(76);66(80);30(90);94(95),25,41040,34879,yes
42840,2^3 * 3^2 * 5 * 7 * 17,16(17); 39(40); 62(63); layer precedence,36485,7297/8568,4367/21420,23633/21420,1.103314659,time_limit,1000.020s,2(8);2(9);3(10);4(12);5(14);12(15);16(17);14(18);11(20);18(21);22(24);17(28);18(30);15(34);30(35);8(36);39(40);13(42);39(45);48(51);1(56);36(60);62(63);13(68);35(70),25,42840,38532,no
43200,2^6 * 3^3 * 5^2,24(25); 26(27); 63(64); layer precedence,38249,38249/43200,6067/43200,1999/1800,1.110555556,time_limit,1000.020s,3(8);2(9);8(10);1(12);12(15);7(16);14(18);16(20);21(24);24(25);26(27);0(30);15(32);5(36);26(40);7(45);9(48);14(50);8(54);40(60);63(64);17(72);9(75);6(80);22(90),25,43200,41909,no
43680,2^5 * 3 * 5 * 7 * 13,20(21); 31(32); 64(65); layer precedence,36334,18167/21840,2913/14560,11659/10920,1.067673993,time_limit,1000.010s,3(8);8(10);1(12);11(13);12(14);12(15);7(16);6(20);20(21);17(24);10(26);4(28);22(30);31(32);10(35);9(39);14(40);2(42);5(48);8(52);8(56);33(60);64(65);0(70);75(78),25,43680,37897,no
45360,2^4 * 3^4 * 5 * 7,15(16); 26(27); 34(35); layer precedence,13152,274/315,121/540,18079/15120,1.195701058,time_limit,1581.810s,3(8);7(9);8(10);6(12);5(14);2(15);15(16);4(18);16(20);11(21);9(24);26(27);17(28);20(30);34(35);13(36);4(40);23(42);10(45);39(48);10(54);29(56);0(60);37(63);14(70),25,15120,14691,no
46200,2^3 * 3 * 5^2 * 7 * 11,10(11); 55(56); 74(75); layer precedence,37065,353/440,751/3850,853/770,1.107792208,time_limit,1909.490s,0(8);3(10);10(11);2(12);5(14);7(15);1(20);18(21);20(22);20(24);0(25);3(28);17(30);19(33);9(35);11(40);15(42);18(44);5(50);50(55);55(56);46(60);30(66);49(70);74(75),25,46200,42168,no
46800,2^4 * 3^2 * 5^2 * 13,8(9); 12(13); 15(16); 24(25); layer precedence,40008,1667/1950,53/312,10073/9360,1.076175214,time_limit,1029.650s,3(8);8(9);8(10);1(12);12(13);12(15);15(16);2(18);6(20);9(24);24(25);11(26);22(30);29(36);36(39);16(40);32(45);7(48);4(50);48(52);30(60);60(65);5(72);39(75);46(78),25,46800,42415,no
47520,2^5 * 3^3 * 5 * 11,26(27); 31(32); 54(55); layer precedence,40885,8177/9504,3217/15840,83/72,1.152777778,time_limit,1000.010s,6(8);1(9);8(10);9(11);9(12);2(15);10(16);13(18);4(20);8(22);3(24);26(27);11(30);31(32);29(33);25(36);16(40);28(44);5(45);39(48);17(54);54(55);0(60);17(66);43(72),25,47520,45129,no
47880,2^3 * 3^2 * 5 * 7 * 19,18(19); 34(35); 71(72); layer precedence,40465,8093/9576,1027/5320,3643/3192,1.141290727,time_limit,1011.290s,7(8);1(9);8(10);5(12);12(14);12(15);7(18);18(19);16(20);18(21);11(24);10(28);2(30);34(35);13(36);36(38);20(40);3(42);22(45);2(56);54(57);33(60);15(63);14(70);71(72),25,47880,45402,no
48960,2^6 * 3^2 * 5 * 17,8(9); 63(64); 84(85); layer precedence,41920,131/153,2147/16320,49729/48960,1.015706699,time_limit,1000.010s,3(8);8(9);8(10);1(12);12(15);7(16);15(17);14(18);6(20);9(24);22(30);15(32);14(34);5(36);10(40);2(45);21(48);30(51);40(60);63(64);12(68);29(72);30(80);84(85);74(90),25,48960,43288,no
49680,2^4 * 3^3 * 5 * 23,22(23); 26(27); 79(80); layer precedence,42100,2105/2484,5447/49680,51223/49680,1.031058776,time_limit,1274.430s,3(8);5(9);4(10);1(12);3(15);7(16);2(18);2(20);22(23);9(24);26(27);28(30);29(36);12(40);6(45);44(46);31(48);44(54);30(60);66(69);21(72);79(80);10(90);88(92);17(108),25,49680,45776,no


==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_maxcover_logs/18720.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 1000
Set parameter MIPGap to value 0
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 25.6.0 25G72)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_18720_25_7kgflorb/maxcover.lp
Reading time = 0.04 seconds
obj: 15937 rows, 19400 columns, 286289 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 10 threads

Non-default parameters:
TimeLimit  1000
MIPGap  0
Symmetry  2
Cuts  2
Presolve  2

Optimize a model with 15937 rows, 19400 columns and 286289 nonzeros (Max)
Model fingerprint: 0xf5c4580c
Model has 18720 linear objective coefficients
Variable types: 18720 continuous, 680 integer (680 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 10958.000000
Presolve removed 11520 rows and 14397 columns
Presolve time: 0.18s
Presolved: 4417 rows, 5003 columns, 85557 nonzeros
Variable types: 0 continuous, 5003 integer (5002 binary)
Found heuristic solution: objective 12167.000000
Root relaxation presolved: 4417 rows, 5003 columns, 85557 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.02 seconds (0.06 work units)

Root relaxation: objective 1.725241e+04, 2195 iterations, 0.07 seconds (0.17 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 17252.4074    0  658 12167.0000 17252.4074  41.8%     -    0s
H    0     0                    13197.000000 17252.4074  30.7%     -    0s
H    0     0                    13279.000000 17252.4074  29.9%     -    0s
H    0     0                    14490.000000 17252.4074  19.1%     -    0s
H    0     0                    15876.000000 17252.4074  8.67%     -    0s
     0     0 17234.0020    0 1038 15876.0000 17234.0020  8.55%     -    1s
     0     0 17226.9255    0 1029 15876.0000 17226.9255  8.51%     -    1s
     0     0 17224.7316    0 1050 15876.0000 17224.7316  8.50%     -    1s
     0     0 17224.5754    0 1107 15876.0000 17224.5754  8.49%     -    1s
     0     0 17224.5746    0 1117 15876.0000 17224.5746  8.49%     -    1s
     0     0 17222.0942    0 1106 15876.0000 17222.0942  8.48%     -    2s
     0     0 17221.7961    0 1111 15876.0000 17221.7961  8.48%     -    2s
     0     0 17221.7628    0 1107 15876.0000 17221.7628  8.48%     -    2s
     0     0 17221.7231    0 1058 15876.0000 17221.7231  8.48%     -    2s
     0     0 17221.7137    0 1088 15876.0000 17221.7137  8.48%     -    2s
     0     0 17221.7101    0 1095 15876.0000 17221.7101  8.48%     -    2s
H    0     0                    16060.000000 17221.7101  7.23%     -    2s
H    0     0                    16081.000000 17221.7101  7.09%     -    2s
     0     0 17218.3923    0 1102 16081.0000 17218.3923  7.07%     -    2s
     0     0 17216.4723    0 1129 16081.0000 17216.4723  7.06%     -    3s
     0     0 17216.2427    0 1134 16081.0000 17216.2427  7.06%     -    3s
     0     0 17216.2151    0 1137 16081.0000 17216.2151  7.06%     -    3s
     0     0 17216.1738    0 1141 16081.0000 17216.1738  7.06%     -    3s
     0     0 17216.1549    0 1133 16081.0000 17216.1549  7.06%     -    3s
     0     0 17216.1497    0 1134 16081.0000 17216.1497  7.06%     -    3s
     0     0 17205.7008    0 1155 16081.0000 17205.7008  6.99%     -    3s
     0     0 17205.7008    0 1155 16081.0000 17205.7008  6.99%     -    3s
     0     0 17205.7008    0 1149 16081.0000 17205.7008  6.99%     -    4s
     0     2 17205.7008    0 1147 16081.0000 17205.7008  6.99%     -    4s
     1     4 17205.7008    1 1125 16081.0000 17205.7008  6.99%  1557   73s
     7    16 17203.3530    3 1118 16081.0000 17205.6063  6.99%  2963   75s
    37    63 17031.9857    6 1115 16081.0000 17196.5851  6.94%  3380   82s
    62    87 17025.3756    7 1126 16081.0000 17196.5851  6.94%  2776   86s
   109   121 16676.3778    9 1194 16081.0000 17196.5851  6.94%  2370   90s
   156   145 16548.2989   10 1161 16081.0000 17123.6922  6.48%  2196   95s
   191   182 16377.5774   11 1294 16081.0000 17092.0926  6.29%  2199  101s
   233   209 16572.4631   12 1358 16081.0000 17092.0890  6.29%  2140  106s
   270   227 16213.5868   14 1539 16081.0000 17092.0890  6.29%  2123  111s
   305   259 16454.4891   16 1445 16081.0000 17092.0890  6.29%  2141  115s
   373   302     cutoff   19      16081.0000 16991.4063  5.66%  2093  328s
   405   308 16368.2387    9 1236 16081.0000 16991.4063  5.66%  2050  330s
   434   334 16219.3874   11 1378 16081.0000 16991.4063  5.66%  2059  335s
   545   411 16126.5493   13 1345 16081.0000 16956.8196  5.45%  1936  340s
H  574   411                    16085.000000 16956.8196  5.42%  1908  340s
   689   503 16300.1876   10 1323 16085.0000 16893.3155  5.03%  1815  347s
   839   568 16139.4654   11 1302 16085.0000 16861.9718  4.83%  1668  351s
H  840   568                    16099.000000 16861.9718  4.74%  1666  351s
  1109   661 16466.7816    6 1477 16099.0000 16794.4781  4.32%  1490  356s
  1222   685     cutoff    8      16099.0000 16788.4904  4.28%  1501  360s
  1440   737     cutoff   15      16099.0000 16731.9998  3.93%  1468  365s
  1671   822     cutoff   17      16099.0000 16650.4673  3.43%  1433  372s
  1897   890 16401.4389    6 1274 16099.0000 16615.2741  3.21%  1382  376s
  2076   939 16147.8949   17 1033 16099.0000 16602.3673  3.13%  1379  381s
  2304   966 16199.6637   14 1713 16099.0000 16579.7383  2.99%  1370  386s
  2554  1034 16329.1336   14 1190 16099.0000 16531.9826  2.69%  1362  391s
  2884  1118 16215.0077   16 1353 16099.0000 16512.1664  2.57%  1334  397s
  3083  1145     cutoff   10      16099.0000 16501.5737  2.50%  1310  401s
  3441  1170 16138.2994   13 1401 16099.0000 16476.4444  2.34%  1293  408s
  3602  1231     cutoff   11      16099.0000 16465.3154  2.28%  1288  412s
  3819  1283 infeasible   10      16099.0000 16454.4445  2.21%  1263  415s
  4241  1302 16118.0774   12 1190 16099.0000 16428.7069  2.05%  1237  423s
  4419  1393 16213.2956   13 1049 16099.0000 16417.8817  1.98%  1230  427s
  4746  1394 16259.5465   27 1149 16099.0000 16411.7918  1.94%  1200  443s
  4748  1395 16162.3760   11  657 16099.0000 16411.7918  1.94%  1200  445s
  4755  1400 16353.5882   20 1402 16099.0000 16411.7918  1.94%  1198  451s
  4757  1401 16338.0754    9 1384 16099.0000 16411.7918  1.94%  1198  457s
  4759  1403 16322.9944   12 1383 16099.0000 16411.7918  1.94%  1197  460s
  4774  1424 16411.7918   17 1414 16099.0000 16411.7918  1.94%  1213  465s
  4784  1436 16411.7918   18 1527 16099.0000 16411.7918  1.94%  1223  470s
  4846  1469 16411.7918   20 1505 16099.0000 16411.7918  1.94%  1249  477s
  4896  1489 16411.7918   21 1581 16099.0000 16411.7918  1.94%  1262  480s
  4997  1516 16376.2261   25 1457 16099.0000 16411.7918  1.94%  1278  486s
  5070  1528 16185.7937   27 1494 16099.0000 16411.7918  1.94%  1290  490s
  5149  1549 16402.4888   23 1530 16099.0000 16411.7918  1.94%  1303  495s
  5315  1600 16411.7918   22 1457 16099.0000 16411.7918  1.94%  1306  500s
* 5414  1532              34    16155.000000 16411.7918  1.59%  1303  502s
  5491  1506 16411.7918   22 1258 16155.0000 16411.7918  1.59%  1304  505s
  5622  1472     cutoff   20      16155.0000 16411.7918  1.59%  1322  511s
H 5629  1403                    16169.000000 16411.7918  1.50%  1324  511s
  5759  1385     cutoff   28      16169.0000 16411.7918  1.50%  1321  515s
  5981  1348 16411.7918   21 1330 16169.0000 16411.7918  1.50%  1325  521s
  6126  1299     cutoff   23      16169.0000 16411.7918  1.50%  1327  526s
  6277  1268     cutoff   23      16169.0000 16411.7918  1.50%  1331  530s
  6506  1213     cutoff   24      16169.0000 16411.7918  1.50%  1323  536s
  6766  1122 16303.5547   25 1029 16169.0000 16411.7918  1.50%  1313  540s
  7092  1013     cutoff   25      16169.0000 16387.0918  1.35%  1295  546s
  7477   877     cutoff   30      16169.0000 16363.8691  1.21%  1272  552s
  7869   711 16191.8209   33 1012 16169.0000 16334.6921  1.02%  1244  558s
  8111   608     cutoff   30      16169.0000 16314.1731  0.90%  1228  561s
  8744   341     cutoff   30      16169.0000 16284.1975  0.71%  1184  567s
  9096   148     cutoff   27      16169.0000 16258.9704  0.56%  1160  570s

Cutting planes:
  Gomory: 2
  Cover: 15
  MIR: 96
  StrongCG: 15
  Flow cover: 1134
  GUB cover: 1
  Inf proof: 1
  Zero half: 2093
  RLT: 4
  Relax-and-lift: 2

Explored 9737 nodes (10779418 simplex iterations) in 572.11 seconds (761.50 work units)
Thread count was 10 (of 10 available processors)

Solution count 10: 16169 16155 16099 ... 13197

Optimal solution found (tolerance 0.00e+00)
Best objective 1.616900000000e+04, best bound 1.616900000000e+04, gap 0.0000%

Wrote result file '/var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_18720_25_7kgflorb/best.sol'



==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth25_maxcover_logs/19800.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 1000
Set parameter MIPGap to value 0
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 25.6.0 25G72)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_19800_25_tu_kwvn6/maxcover.lp
Reading time = 0.05 seconds
obj: 16780 rows, 20497 columns, 299979 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 10 threads

Non-default parameters:
TimeLimit  1000
MIPGap  0
Symmetry  2
Cuts  2
Presolve  2

Optimize a model with 16780 rows, 20497 columns and 299979 nonzeros (Max)
Model fingerprint: 0x1989704a
Model has 19800 linear objective coefficients
Variable types: 19800 continuous, 697 integer (697 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 12007.000000
Presolve removed 4608 rows and 7738 columns
Presolve time: 0.48s
Presolved: 12172 rows, 12759 columns, 228852 nonzeros
Variable types: 0 continuous, 12759 integer (12758 binary)
Found heuristic solution: objective 13146.000000
Root relaxation presolved: 12172 rows, 12759 columns, 228852 nonzeros

Deterministic concurrent LP optimizer: primal and dual simplex
Showing primal log only...

Concurrent spin time: 0.00s

Solved with primal simplex

Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.07 seconds (0.18 work units)

Root relaxation: objective 1.818097e+04, 3179 iterations, 0.14 seconds (0.33 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 18180.9744    0 3560 13146.0000 18180.9744  38.3%     -    0s
H    0     0                    15581.000000 18180.9744  16.7%     -    1s
H    0     0                    16327.000000 18180.9744  11.4%     -    1s
H    0     0                    16399.000000 18180.9744  10.9%     -    1s
     0     0 18125.2758    0 3854 16399.0000 18125.2758  10.5%     -    4s
H    0     0                    16405.000000 18125.2672  10.5%     -    4s
     0     0 18092.7487    0 4620 16405.0000 18092.7487  10.3%     -    8s
     0     0 18090.0713    0 4864 16405.0000 18090.0713  10.3%     -   10s
     0     0 18088.4736    0 4680 16405.0000 18088.4736  10.3%     -   11s
     0     0 18088.4148    0 4750 16405.0000 18088.4148  10.3%     -   11s
     0     0 18088.4141    0 4763 16405.0000 18088.4141  10.3%     -   11s
     0     0 18086.5243    0 4802 16405.0000 18086.5243  10.3%     -   14s
     0     0 18085.6238    0 4722 16405.0000 18085.6238  10.2%     -   14s
     0     0 18084.9792    0 4866 16405.0000 18084.9792  10.2%     -   15s
     0     0 18084.6605    0 4883 16405.0000 18084.6605  10.2%     -   15s
     0     0 18084.5857    0 4927 16405.0000 18084.5857  10.2%     -   15s
     0     0 18084.5603    0 4980 16405.0000 18084.5603  10.2%     -   16s
     0     0 18084.5493    0 5008 16405.0000 18084.5493  10.2%     -   16s
H    0     0                    16470.000000 18084.5493  9.80%     -   18s
     0     0 18080.6784    0 4618 16470.0000 18080.6784  9.78%     -   19s
     0     0 18079.8923    0 4846 16470.0000 18079.8923  9.77%     -   20s
     0     0 18078.1025    0 4875 16470.0000 18078.1025  9.76%     -   21s
     0     0 18077.0581    0 4987 16470.0000 18077.0581  9.76%     -   21s
     0     0 18076.8171    0 4962 16470.0000 18076.8171  9.76%     -   22s
     0     0 18076.7695    0 5018 16470.0000 18076.7695  9.76%     -   22s
     0     0 18076.7590    0 5007 16470.0000 18076.7590  9.76%     -   22s
     0     0 18035.9712    0 5104 16470.0000 18035.9712  9.51%     -   27s
     0     0 18032.5846    0 5106 16470.0000 18032.5846  9.49%     -   29s
     0     0 18032.1247    0 5063 16470.0000 18032.1247  9.48%     -   31s
     0     0 18032.1247    0 5101 16470.0000 18032.1247  9.48%     -   31s
     0     0 18030.8176    0 5335 16470.0000 18030.8176  9.48%     -   34s
     0     0 18030.4993    0 5367 16470.0000 18030.4993  9.47%     -   35s
     0     0 18030.0419    0 5207 16470.0000 18030.0419  9.47%     -   36s
     0     0 18029.8800    0 5209 16470.0000 18029.8800  9.47%     -   36s
     0     0 18029.7748    0 5220 16470.0000 18029.7748  9.47%     -   37s
     0     0 18029.7402    0 5206 16470.0000 18029.7402  9.47%     -   37s
     0     0 18028.0674    0 5280 16470.0000 18028.0674  9.46%     -   42s
     0     0 18026.1687    0 5258 16470.0000 18026.1687  9.45%     -   44s
H    0     0                    16672.000000 18025.1526  8.12%     -   45s
     0     0 18025.1526    0 5404 16672.0000 18025.1526  8.12%     -   45s
H    0     0                    16775.000000 18024.7443  7.45%     -   46s
H    0     0                    16780.000000 18024.7443  7.42%     -   46s
     0     0 18024.7443    0 5380 16780.0000 18024.7443  7.42%     -   46s
     0     0 18024.3751    0 5385 16780.0000 18024.3751  7.42%     -   47s
     0     0 18024.0915    0 5423 16780.0000 18024.0915  7.41%     -   47s
     0     0 18023.8280    0 5414 16780.0000 18023.8280  7.41%     -   48s
     0     0 17949.7305    0 5483 16780.0000 17949.7305  6.97%     -   49s
     0     0 17949.7305    0 5412 16780.0000 17949.7305  6.97%     -   49s
     0     0 17949.7259    0 5413 16780.0000 17949.7259  6.97%     -   49s
     0     0 17940.2961    0 5450 16780.0000 17940.2961  6.91%     -   60s
     0     0 17940.2961    0 5450 16780.0000 17940.2961  6.91%     -   60s
     0     0 17940.2961    0 5422 16780.0000 17940.2961  6.91%     -   60s
     0     2 17940.2961    0 5422 16780.0000 17940.2961  6.91%     -   64s
     1     3 17819.7339    1 4832 16780.0000 17940.2961  6.91% 17760   70s
     5    12 17641.8630    3 4408 16780.0000 17940.2961  6.91%  9291   89s
    11    22 17567.0496    4 4645 16780.0000 17940.2961  6.91% 11846   97s
    21    33 17547.1814    5 4914 16780.0000 17930.0590  6.85% 11402  106s
    32    70 17255.3700    6 4607 16780.0000 17930.0404  6.85% 11584  114s
    69    98 17218.4982    7 4696 16780.0000 17930.0404  6.85%  8282  120s
    97   123 17051.6084    8 4533 16780.0000 17930.0404  6.85%  7381  126s
   126   144 17008.5690    9 4121 16780.0000 17930.0404  6.85%  6376  132s
   157   164 16879.4480   12 4192 16780.0000 17930.0404  6.85%  5966  137s
H  168   164                    16820.000000 17930.0404  6.60%  6019  137s
   177   179 16997.1671   13 4107 16820.0000 17930.0404  6.60%  5936  143s
   198   196 16985.4968   14 4201 16820.0000 17930.0404  6.60%  5855  152s
   219   214 16964.1657   15 4128 16820.0000 17930.0404  6.60%  5547  159s
   243   229 16923.5387   15 3886 16820.0000 17930.0404  6.60%  5347  163s
   274   238 16959.5166   16 4207 16820.0000 17930.0404  6.60%  5045  171s
   297   255 16937.2911   17 4245 16820.0000 17930.0404  6.60%  4908  175s
   322   276 16872.5638   17 3733 16820.0000 17930.0404  6.60%  4841  180s
   365   294 16907.6424   19 4490 16820.0000 17777.1866  5.69%  4541  187s
   397   294 16874.1096   22 4306 16820.0000 17693.8893  5.20%  4441  193s
   431   307     cutoff   24      16820.0000 17693.8767  5.20%  4368  202s
   452   318 17173.4817    7 4737 16820.0000 17632.6113  4.83%  4490  209s
   473   334 17147.6409    8 5068 16820.0000 17632.6113  4.83%  4475  217s
   505   341 17141.6438    9 5047 16820.0000 17632.5936  4.83%  4428  225s
   540   354 17094.3138   10 4935 16820.0000 17632.5936  4.83%  4422  235s
   571   366 17059.0010   12 5045 16820.0000 17632.5936  4.83%  4403  243s
   607   384 16845.2928   14 4596 16820.0000 17632.5936  4.83%  4402  250s
   647   398 16844.2720   15 4609 16820.0000 17632.5936  4.83%  4348  257s
   679   414 16899.8182   15 5082 16820.0000 17621.4385  4.76%  4318  268s
   721   440 16852.9409   17 5422 16820.0000 17621.4385  4.76%  4253  277s
   761   470     cutoff   19      16820.0000 17593.1078  4.60%  4220  289s
   817   485 17169.0341    6 5331 16820.0000 17593.1078  4.60%  4172  298s
   866   516 17058.1099    8 5214 16820.0000 17593.1078  4.60%  4147  308s
   931   536 16953.1774    7 4178 16820.0000 17593.1078  4.60%  4055  318s
   985   560 16991.2739    9 4330 16820.0000 17423.7442  3.59%  4019  330s
  1037   598 16958.8971   10 3269 16820.0000 17423.7442  3.59%  4020  343s
  1131   607 16876.9289   23 3474 16820.0000 17423.7442  3.59%  3892  356s
  1190   625 16903.1055    7 4074 16820.0000 17412.8751  3.52%  3865  369s
  1240   641 16924.3335    8 4681 16820.0000 17352.6960  3.17%  3874  382s
  1294   666 17044.7346    9 4880 16820.0000 17352.3109  3.16%  3899  398s
  1363   671 16919.1466   12 4956 16820.0000 17352.3109  3.16%  3913  412s
  1434   721 16993.9530    7 4494 16820.0000 17339.1428  3.09%  3900  426s
  1534   783 17064.7959    7 4294 16820.0000 17339.1428  3.09%  3785  439s
  1678   798 16921.5567   21 3792 16820.0000 17258.7069  2.61%  3617  454s
  1781   813 17030.4330   12 4322 16820.0000 17248.7380  2.55%  3559  467s
  1862   852 17052.1774    7 4664 16820.0000 17230.3076  2.44%  3547  483s
  1941   890 16945.3735   14 3748 16820.0000 17230.3076  2.44%  3526  496s
  2033   910     cutoff   12      16820.0000 17224.2975  2.40%  3490  513s
  2137   920     cutoff    9      16820.0000 17224.2975  2.40%  3459  529s
  2217   980 17171.4536   12 4503 16820.0000 17194.9964  2.23%  3440  548s
  2343  1031 16830.0561   13 4329 16820.0000 17179.7196  2.14%  3382  565s
  2490  1093 16920.6886   11 5066 16820.0000 17175.8748  2.12%  3320  582s
  2649  1136     cutoff   12      16820.0000 17157.8542  2.01%  3262  604s
  2838  1151 16978.3167   12 4381 16820.0000 17157.8542  2.01%  3182  627s
  3047  1178 16992.9087   12 4903 16820.0000 17149.6413  1.96%  3105  648s
  3186  1239     cutoff   17      16820.0000 17146.0645  1.94%  3079  670s
  3401  1329 16966.5176   12 4402 16820.0000 17146.0645  1.94%  3022  694s
  3692  1330 16962.1719    7 5422 16820.0000 17117.2308  1.77%  2930  738s
  3694  1331 17082.9861   13 3551 16820.0000 17117.2308  1.77%  2929  759s
  3695  1332 16916.7122   19 3750 16820.0000 17117.2308  1.77%  2928  762s
  3696  1333 17035.8829    9 4286 16820.0000 17117.2308  1.77%  2927  766s
  3698  1334 16921.5052   22 4540 16820.0000 17117.2308  1.77%  2926  772s
  3700  1335 16865.7753   27 4703 16820.0000 17117.2308  1.77%  2924  776s
  3702  1337 16966.3712   10 4871 16820.0000 17117.2308  1.77%  2922  788s
  3703  1337 16899.7176   16 4867 16820.0000 17117.2308  1.77%  2922  790s
  3704  1338 16986.2953   15 4839 16820.0000 17117.2308  1.77%  2921  800s
  3705  1339 16891.8999   24 5017 16820.0000 17117.2308  1.77%  2920  810s
  3706  1339 17014.3177   13 5012 16820.0000 17117.2308  1.77%  2919  817s
  3707  1340 16877.2082   21 5012 16820.0000 17117.2308  1.77%  2918  820s
  3708  1344 17117.2308   12 4616 16820.0000 17117.2308  1.77%  2952  830s
  3710  1347 17117.2308   13 4738 16820.0000 17117.2308  1.77%  2961  840s
  3714  1354 17117.2308   14 5028 16820.0000 17117.2308  1.77%  2981  852s
  3722  1361 17117.2308   15 5120 16820.0000 17117.2308  1.77%  3005  861s
  3732  1368 17117.2308   16 4898 16820.0000 17117.2308  1.77%  3034  877s
  3742  1385 17117.2308   18 4994 16820.0000 17117.2308  1.77%  3061  901s
  3775  1377 17006.6245   20 4801 16820.0000 17117.2308  1.77%  3106  912s
  3795  1386 16946.8541   21 4789 16820.0000 17117.2308  1.77%  3135  923s
  3820  1389 16910.1735   21 4456 16820.0000 17117.2308  1.77%  3157  933s
  3848  1395 16866.2154   24 4630 16820.0000 17117.2308  1.77%  3180  942s
  3871  1392     cutoff   26      16820.0000 17117.2308  1.77%  3193  949s
  3894  1396 17009.4790   23 5516 16820.0000 17117.2308  1.77%  3202  957s
  3909  1394 16959.3581   24 5170 16820.0000 17117.2308  1.77%  3213  963s
  3924  1399 16895.8088   25 4590 16820.0000 17117.2308  1.77%  3228  968s
  3938  1399 16846.3045   26 5057 16820.0000 17117.2308  1.77%  3238  976s
  3951  1410     cutoff   27      16820.0000 17117.2308  1.77%  3248  984s
  3974  1405 16835.0182   26 5411 16820.0000 17117.2308  1.77%  3259  993s
  3995  1406     cutoff   27      16820.0000 17117.2308  1.77%  3270 1000s

Cutting planes:
  Gomory: 5
  Cover: 3
  Dual implied bound: 1
  MIR: 349
  StrongCG: 7
  Flow cover: 2404
  Zero half: 363

Explored 4013 nodes (13277906 simplex iterations) in 1000.01 seconds (2414.05 work units)
Thread count was 10 (of 10 available processors)

Solution count 10: 16820 16780 16775 ... 13146

Time limit reached
Best objective 1.682000000000e+04, best bound 1.711700000000e+04, gap 1.7658%

Wrote result file '/var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_19800_25_tu_kwvn6/best.sol'



==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth30_15840_12600_boundstop.csv <==
candidate,prime_decomposition,prefix,covered,covered_fraction,tail_sum,proven_upperbound+tail_sum,proven_upperbound+tail_sum_decimal,status,runtime,best_cover,depth,period,proven_cover_bound,certified_excluded
15840,2^5 * 3^2 * 5 * 11,8(9); 31(32); 54(55); layer precedence,14253,4751/5280,13/144,3167/3168,0.999684343,solver_exit_0,8555.270s,3(8);8(9);8(10);9(11);1(12);12(15);7(16);2(18);6(20);8(22);9(24);10(30);31(32);18(33);29(36);36(40);28(44);5(45);21(48);54(55);22(60);60(66);5(72);14(80);48(88);32(90);79(96);36(99);24(110);52(120),30,15840,14405,yes
12600,2^3 * 3^2 * 5^2 * 7,7(8); 24(25); 62(63); layer precedence,11379,3793/4200,59/630,12599/12600,0.999920635,solver_exit_0,43343.320s,7(8);7(9);8(10);9(12);12(14);2(15);1(18);6(20);11(21);3(24);24(25);24(28);12(30);30(35);13(36);16(40);5(42);22(45);4(50);20(56);30(60);62(63);50(70);67(72);44(75);29(84);82(90);34(100);35(105);11(120),30,12600,11419,yes


==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth30_15840_12600_boundstop_logs/12600.log <==
Set parameter LicenseID to value 2809627
Set parameter BestBdStop to value 11419.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "/Users/zhangjiheng/Desktop/codex/COSCPaper/m8_depth30_15840_12600_boundstop_logs/12600.log"
Set parameter Presolve to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 25.6.0 25G72)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_12600_30_abvzluis/maxcover.lp
Reading time = 0.05 seconds
obj: 10528 rows, 13812 columns, 258780 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 10 threads

Non-default parameters:
BestBdStop  11419.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2

Optimize a model with 10528 rows, 13812 columns and 258780 nonzeros (Max)
Model fingerprint: 0x18f6297b
Model has 12600 linear objective coefficients
Variable types: 12600 continuous, 1212 integer (1212 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 7683.0000000
Presolve removed 0 rows and 2232 columns
Presolve time: 0.49s
Presolved: 10528 rows, 11580 columns, 258633 nonzeros
Variable types: 0 continuous, 11580 integer (11580 binary)
Found heuristic solution: objective 8134.0000000
Root relaxation presolved: 10528 rows, 11580 columns, 258633 nonzeros

Deterministic concurrent LP optimizer: primal and dual simplex
Showing primal log only...

Concurrent spin time: 0.00s

Solved with dual simplex

Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.03 seconds (0.05 work units)

Root relaxation: objective 1.260000e+04, 851 iterations, 0.10 seconds (0.20 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 12600.0000    0  182 8134.00000 12600.0000  54.9%     -    1s
H    0     0                    10111.000000 12600.0000  24.6%     -    1s
H    0     0                    10811.000000 12600.0000  16.5%     -    1s
H    0     0                    10817.000000 12600.0000  16.5%     -    1s
H    0     0                    10841.000000 12600.0000  16.2%     -    2s
H    0     0                    11026.000000 12600.0000  14.3%     -    3s
     0     0 12600.0000    0  225 11026.0000 12600.0000  14.3%     -    3s
H    0     0                    11201.000000 12600.0000  12.5%     -    3s
     0     0 12600.0000    0  268 11201.0000 12600.0000  12.5%     -    3s
H    0     0                    11239.000000 12600.0000  12.1%     -    4s
     0     0 12600.0000    0  258 11239.0000 12600.0000  12.1%     -    5s
     0     0 12600.0000    0  201 11239.0000 12600.0000  12.1%     -    9s
H    0     0                    11271.000000 12600.0000  11.8%     -    9s
     0     0 12600.0000    0  289 11271.0000 12600.0000  11.8%     -   10s
     0     0 12599.9024    0  327 11271.0000 12599.9024  11.8%     -   15s
     0     0 12599.9024    0  327 11271.0000 12599.9024  11.8%     -   15s
     0     0 12599.4264    0  327 11271.0000 12599.4264  11.8%     -   15s
     0     0 12599.4264    0  326 11271.0000 12599.4264  11.8%     -   15s
     0     2 12599.4264    0  323 11271.0000 12599.4264  11.8%     -   23s
     1     4 12597.5662    1  250 11271.0000 12599.4264  11.8%  2204   33s
     3     7 12579.9567    2  455 11271.0000 12597.5639  11.8% 14047   44s
     6    13 12431.6430    2 2673 11271.0000 12579.9548  11.6% 16941   55s
    12    22 12486.0563    3 1304 11271.0000 12555.6429  11.4% 14969   67s
    21    25 12375.5406    5 2467 11271.0000 12555.6320  11.4% 14890  106s
    24    30 12341.2909    4 3074 11271.0000 12535.1887  11.2% 14739  149s
    29    46 12249.1094    5 3135 11271.0000 12535.1886  11.2% 14517  168s
    45    52 12301.4143    7 3262 11271.0000 12506.7669  11.0% 14265  189s
    51    62 12235.4701    6 4373 11271.0000 12495.3674  10.9% 13736  211s
    61    77 12412.7282    8 3141 11271.0000 12434.2871  10.3% 13093  234s
    68    77 12214.9953    7 4009 11271.0000 12412.7278  10.1% 13149  235s
    76    80 12292.4332    9 3307 11271.0000 12412.7278  10.1% 13057  262s
    79    93 12350.1492    9 3530 11271.0000 12412.7272  10.1% 13044  286s
    92    98 12333.6797   10 3742 11271.0000 12350.1485  9.57% 12337  314s
    97   107 12148.2982   10 4083 11271.0000 12333.6797  9.43% 12329  340s
   106   112 12159.5057   11 4349 11271.0000 12326.5930  9.37% 12549  374s
   111   120 12108.0412   12 4337 11271.0000 12319.4710  9.30% 12306  406s
   119   129 12202.7688   13 3970 11271.0000 12258.2979  8.76% 11952  441s
   128   140 12113.0342    6 4175 11271.0000 12255.1907  8.73% 11742  480s
   139   151 12060.8322   13 4445 11271.0000 12238.4248  8.58% 12001  520s
   150   162 11883.6990    9 4786 11271.0000 12236.3141  8.56% 11896  555s
   161   184 12068.6223   13 4499 11271.0000 12217.3946  8.40% 11673  587s
   183   192 12105.2964    7 4503 11271.0000 12202.7673  8.27% 11602  619s
   191   210 12092.2804   14 4781 11271.0000 12198.6419  8.23% 11358  647s
   209   231 12051.7011   19 5259 11271.0000 12189.2196  8.15% 10965  676s
   230   242 12029.5008   14 4433 11271.0000 12188.0837  8.14% 10495  706s
   241   255 11962.1238   11 5114 11271.0000 12176.4704  8.03% 10370  739s
   254   272 11910.1482   10 4929 11271.0000 12170.5089  7.98% 10435  770s
   271   298 12040.6308   17 4092 11271.0000 12162.1740  7.91% 10260  803s
   297   318 12032.6861   13 4933 11271.0000 12157.7557  7.87%  9923  832s
   317   328 11978.1659   11 4626 11271.0000 12147.9620  7.78%  9962  866s
   327   343 11930.9054   13 4929 11271.0000 12146.3439  7.77% 10143  900s
   342   360 11993.4006    8 5345 11271.0000 12141.3842  7.72% 10026  934s
   359   387 12040.5995   10 4588 11271.0000 12130.9859  7.63%  9894  970s
   386   402 11938.4634    5 4685 11271.0000 12127.3618  7.60%  9742 1008s
   401   419 11853.9569   17 5516 11271.0000 12114.5943  7.48%  9999 1048s
   418   447 11911.7652   19 4837 11271.0000 12113.0158  7.47%  9864 1089s
   446   477 11958.6421    7 4833 11271.0000 12110.7569  7.45%  9702 1131s
   480   498 11948.5219   22 3670 11271.0000 12106.3372  7.41%  9491 1175s
H  500   498                    11281.000000 12104.6839  7.30%  9415 1175s
   503   508 11837.1007   21 4339 11281.0000 12102.1397  7.28%  9429 1221s
   517   547 12030.8844    9 4570 11281.0000 12099.6450  7.26%  9380 1268s
   556   584 11901.3100   12 4415 11281.0000 12094.4368  7.21%  9141 1314s
H  561   584                    11294.000000 12094.4368  7.09%  9115 1314s
   593   596 11869.7995   15 4760 11294.0000 12089.9235  7.05%  9188 1368s
   605   627 11858.6686   27 4362 11294.0000 12086.4941  7.02%  9396 1418s
H  610   627                    11379.000000 12086.2877  6.22%  9438 1418s
   636   639 11850.6392   12 4920 11379.0000 12082.6232  6.18%  9644 1471s
   648   664 11952.2723   11 4914 11379.0000 12076.4590  6.13%  9755 1530s
   677   693 11988.4781   10 4427 11379.0000 12073.4640  6.10% 10109 1595s
   706   707 11916.4271   11 4421 11379.0000 12067.8857  6.05% 10200 1656s
   720   739 11755.6095   11 4484 11379.0000 12065.4628  6.03% 10344 1719s
   752   777 11971.6827   32 4766 11379.0000 12061.6026  6.00% 10569 1785s
   794   807 11859.2657   20 5929 11379.0000 12057.8192  5.97% 10417 1853s
   824   847 11820.0872   20 5009 11379.0000 12054.0691  5.93% 10468 1923s
   870   877 11863.0031    9 4439 11379.0000 12046.6404  5.87% 10710 1995s
   904   919 11931.0357   11 4653 11379.0000 12039.9091  5.81% 10776 2071s
   950   979 12010.6335   13 4231 11379.0000 12034.7818  5.76% 11170 2152s
  1010  1047 11992.7717    8 3837 11379.0000 12029.7026  5.72% 11048 2235s
  1080  1097 11847.4324    5 4695 11379.0000 12024.7628  5.68% 10838 2320s
  1134  1154 11842.5464   11 5357 11379.0000 12018.7193  5.62% 10809 2411s
  1195  1212 11910.0503   18 5235 11379.0000 12007.5090  5.52% 10778 2502s
  1257  1248 11946.1529   13 4957 11379.0000 12001.8263  5.47% 10750 2597s
  1301  1280 11743.6842   16 4181 11379.0000 11991.0558  5.38% 10826 2689s
  1337  1328 11828.8534   12 4280 11379.0000 11984.3534  5.32% 10851 2797s
  1393  1414 11648.6716   39 4483 11379.0000 11979.6882  5.28% 10886 2900s
  1481  1523 11831.8259   14 5490 11379.0000 11967.8274  5.17% 11005 3011s
  1600  1630 11786.3503   19 4048 11379.0000 11959.2228  5.10% 10998 3125s
  1712  1631 11829.1996   10  326 11379.0000 11954.2023  5.05% 11050 3198s
  1714  1632 11942.0309   15  183 11379.0000 11954.2023  5.05% 11038 3202s
  1715  1633 11758.1899   15  194 11379.0000 11954.2023  5.05% 11031 3207s
  1717  1634 11867.8518   19  225 11379.0000 11954.2023  5.05% 11018 3220s
  1718  1635 11793.4976   18  223 11379.0000 11954.2023  5.05% 11012 3233s
  1719  1636 11918.7862   10  257 11379.0000 11954.2023  5.05% 11005 3251s
  1720  1636 11921.3343   21  235 11379.0000 11954.2023  5.05% 10999 3269s
  1721  1637 11728.8133   16  235 11379.0000 11954.2023  5.05% 10993 3272s
  1722  1641 11954.2023   13  247 11379.0000 11954.2023  5.05% 11018 3285s
  1724  1643 11954.2023   14  298 11379.0000 11954.2023  5.05% 11027 3296s
  1727  1647 11954.2023   14  666 11379.0000 11954.2023  5.05% 11038 3309s
  1732  1649 11954.2023   15 3986 11379.0000 11954.2023  5.05% 11075 3331s
  1736  1650 11954.2023   15 2263 11379.0000 11954.2023  5.05% 11101 3361s
  1738  1655 11954.2023   16 2423 11379.0000 11954.2023  5.05% 11095 3382s
  1744  1667 11954.2023   16 3134 11379.0000 11954.2023  5.05% 11114 3416s
  1758  1674 11954.2023   17 2602 11379.0000 11954.2023  5.05% 11230 3449s
  1769  1681 11954.2023   19 4445 11379.0000 11954.2023  5.05% 11227 3484s
  1780  1692 11912.7914   18 5385 11379.0000 11954.2023  5.05% 11222 3520s
  1795  1702 11954.2023   16 4851 11379.0000 11954.2023  5.05% 11224 3555s
  1810  1718 11954.2023   22 4172 11379.0000 11954.2023  5.05% 11222 3588s
  1831  1727 11954.2023   19 4300 11379.0000 11954.2023  5.05% 11245 3617s
  1847  1729 11952.7457   17 4673 11379.0000 11954.2023  5.05% 11317 3650s
  1854  1740 11946.7449   17 5344 11379.0000 11954.2023  5.05% 11308 3682s
  1867  1743 11845.6261   20 4658 11379.0000 11954.2023  5.05% 11333 3712s
  1875  1747 11944.0207   22 4167 11379.0000 11954.2023  5.05% 11326 3745s
  1881  1762 11865.1724   23 4984 11379.0000 11954.2023  5.05% 11317 3783s
  1898  1773 11845.7598   23 3983 11379.0000 11954.2023  5.05% 11311 3823s
  1915  1774 11928.4234   21 4957 11379.0000 11954.2023  5.05% 11298 3861s
  1922  1787 11883.1971   23 4525 11379.0000 11954.2023  5.05% 11311 3899s
  1937  1789 11905.6629   24 4905 11379.0000 11954.2023  5.05% 11370 3941s
  1944  1802 11954.2023   19 4669 11379.0000 11954.2023  5.05% 11380 3975s
  1959  1812 11899.7973   28 5016 11379.0000 11954.2023  5.05% 11366 4023s
  1974  1828 11884.7548   29 4730 11379.0000 11954.2023  5.05% 11359 4063s
  1995  1834 11899.5623   22 5567 11379.0000 11954.2023  5.05% 11308 4103s
  2008  1851 11664.9605   23 5517 11379.0000 11954.2023  5.05% 11305 4143s
  2030  1859 11954.2023   26 4730 11379.0000 11954.2023  5.05% 11277 4186s
  2045  1870 11834.3375   31 4995 11379.0000 11954.2023  5.05% 11245 4230s
  2061  1884 11818.3082   27 4406 11379.0000 11954.2023  5.05% 11248 4276s
  2080  1903 11867.9019   18 5533 11379.0000 11954.2023  5.05% 11227 4320s
  2106  1911 11764.7000   19 5125 11379.0000 11954.2023  5.05% 11219 4374s
  2122  1933 11833.1311   28 4704 11379.0000 11954.2023  5.05% 11220 4425s
  2150  1953 11836.2437   22 5136 11379.0000 11954.2023  5.05% 11226 4484s
  2179  1977 11884.1770   25 4696 11379.0000 11954.2023  5.05% 11298 4540s
  2213  2004 11711.4424   35 5372 11379.0000 11954.2023  5.05% 11288 4606s
  2251  2012 11743.3877   17 6101 11379.0000 11954.2023  5.05% 11230 4662s
  2272  2018 11743.5579   20 5576 11379.0000 11954.2023  5.05% 11242 4720s
  2285  2048 11699.2840   23 4660 11379.0000 11954.2023  5.05% 11242 4779s
  2319  2065 11739.6669   30 5212 11379.0000 11954.2023  5.05% 11211 4848s
  2347  2087 11645.3104   20 4899 11379.0000 11952.1705  5.04% 11207 4918s
  2379  2118 11696.3414   20 5892 11379.0000 11944.0077  4.97% 11262 4985s
  2420  2134 11743.9622   22 5030 11379.0000 11939.0829  4.92% 11226 5063s
  2450  2149 11679.7260   20 4478 11379.0000 11931.3817  4.85% 11266 5137s
  2475  2164 11791.6201   22 4113 11379.0000 11925.5406  4.80% 11322 5214s
  2498  2191 11781.8358   39 5363 11379.0000 11921.9801  4.77% 11321 5291s
  2533  2230 11737.4009   30 4743 11379.0000 11916.1471  4.72% 11360 5375s
  2584  2261 11671.5614   39 5532 11379.0000 11912.3623  4.69% 11339 5461s
  2632  2258 11680.2470   22 5122 11379.0000 11908.6340  4.65% 11344 5548s
  2645  2274 11839.8148   24 4123 11379.0000 11905.6504  4.63% 11355 5638s
  2665  2295 11809.4837   29 5647 11379.0000 11903.4009  4.61% 11373 5739s
  2693  2341 11675.0136   26 4924 11379.0000 11900.9091  4.59% 11409 5835s
  2748  2370 11777.4047   27 5259 11379.0000 11898.3512  4.56% 11421 5943s
  2795  2431 11778.4324   31 5591 11379.0000 11894.1143  4.53% 11489 6063s
  2872  2478 11764.4617   43 4534 11379.0000 11890.4573  4.49% 11528 6184s
  2927  2460 11848.9636   20 5015 11379.0000 11886.9148  4.46% 11575 6185s
  2945  2522 11647.5733   22 4926 11379.0000 11885.5131  4.45% 11589 6321s
  3013  2580 11666.9729   23 4852 11379.0000 11877.5235  4.38% 11683 6438s
  3094  2635 11712.5235   25 4602 11379.0000 11872.2050  4.33% 11774 6550s
  3176  2702 11568.8446   29 4530 11379.0000 11862.1091  4.25% 11889 6677s
  3270  2794 11695.7823   29 4676 11379.0000 11854.3541  4.18% 11973 6802s
  3393  2872 11686.8801   26 4805 11379.0000 11847.1111  4.11% 12013 6928s
  3512  2845 11665.6409   26 4936 11379.0000 11838.5914  4.04% 12040 7059s
  3525  2895 11724.8919   21 4711 11379.0000 11837.0845  4.03% 12071 7213s
  3579  2965 11821.3790   27 4609 11379.0000 11835.9709  4.02% 12091 7362s
  3667  3040 11595.0743   21 5030 11379.0000 11830.7269  3.97% 12180 7516s
  3772  3157 11659.0483   33 4957 11379.0000 11819.0079  3.87% 12284 7674s
  3924  3276 11620.0338   21 4395 11379.0000 11812.1021  3.81% 12309 7833s
  4093  3404 11578.9657   23 4883 11379.0000 11800.1562  3.70% 12300 7999s
  4278  3512 11781.9453   30 5018 11379.0000 11787.4540  3.59% 12257 8172s
  4447  3642 11652.6285   32 4742 11379.0000 11780.2009  3.53% 12278 8350s
  4634  3800 11551.3510   21 5473 11379.0000 11772.9342  3.46% 12259 8531s
  4854  3967 11744.9572   34 5725 11379.0000 11768.2285  3.42% 12180 8713s
  5094  4153 11563.6112   26 4766 11379.0000 11760.3815  3.35% 12118 8905s
  5362  4341 11628.0009   31 4469 11379.0000 11753.5621  3.29% 11969 9104s
  5644  4476 11638.5998   32 4013 11379.0000 11746.6883  3.23% 11837 9307s
  5875  4636 11643.9046   51 3546 11379.0000 11738.9407  3.16% 11791 9510s
  6112  4876 11718.6699   24 4701 11379.0000 11731.5833  3.10% 11758 9725s
  6431  5071 11726.4296   35 5157 11379.0000 11726.6668  3.06% 11620 9949s
  6732  5322 11565.1022   26 3931 11379.0000 11720.0210  3.00% 11523 10162s
  7052  5603 11518.7364   25 4907 11379.0000 11715.6937  2.96% 11431 10383s
  7337  5885 11689.9583   36 4456 11379.0000 11710.6263  2.91% 11400 10633s
  7619  6169 11605.4290   29 4305 11379.0000 11704.6541  2.86% 11382 10890s
  7905  6481 11547.6873   31 4544 11379.0000 11698.6869  2.81% 11368 11157s
  8225  6767 11478.8422   36 3865 11379.0000 11694.0146  2.77% 11346 11427s
  8515  7093 11514.6100   27 4952 11379.0000 11688.0890  2.72% 11354 11707s
  8845  7473 11566.6069   33 4078 11379.0000 11681.4063  2.66% 11342 12001s
  9233  7883 11584.2759   29 5722 11379.0000 11674.6879  2.60% 11283 12309s
  9649  8296 11665.6354   23 5005 11379.0000 11669.0324  2.55% 11229 12634s
 10074  8742 11473.2890   30 5272 11379.0000 11663.8856  2.50% 11181 12969s
 10524  9180 11509.4193   42 4203 11379.0000 11657.1454  2.44% 11127 13305s
 10978  9650 11516.7648   27 4518 11379.0000 11651.3925  2.39% 11063 13657s
 11458 10107 11634.5432   23 4605 11379.0000 11645.4867  2.34% 11005 14030s
 11923 10615 11444.5768   35 5113 11379.0000 11643.3594  2.32% 10947 14419s
 12451 11190 11629.4006   39 2817 11379.0000 11634.1227  2.24% 10877 14824s
 13044 11778 11546.8952   31 4220 11379.0000 11628.0812  2.19% 10802 15242s
 13656 11948 11602.2283   31 4163 11379.0000 11621.6513  2.13% 10724 15658s
 13840 12539 11459.8835   28 4331 11379.0000 11619.1984  2.11% 10723 16112s
 14481 13156 11488.6591   31 3946 11379.0000 11613.2640  2.06% 10640 16577s
 15168 13800 11392.4929   32 5329 11379.0000 11606.7925  2.00% 10556 17065s
 15889 14488 11583.3987   26 5142 11379.0000 11599.5805  1.94% 10461 17566s
 16663 15281 11543.5003   32 4027 11379.0000 11593.5330  1.89% 10363 18139s
 17552 15815 11515.4294   23 4886 11379.0000 11585.7464  1.82% 10251 18556s
 18167 16447 11460.8829   36 3788 11379.0000 11581.2507  1.78% 10186 18993s
 18870 17031 11472.1442   35 5006 11379.0000 11577.0486  1.74% 10098 19450s
 19594 17694 11562.8310   35 3250 11379.0000 11572.3154  1.70% 10016 19882s
 20406 18373 11452.2750   39 3189 11379.0000 11567.1091  1.65%  9914 20311s
 21236 19006 11442.6450   51 4268 11379.0000 11562.4127  1.61%  9808 20852s
 22019 19633     cutoff   43      11379.0000 11557.8048  1.57%  9728 21363s
 22828 20312 11413.0828   41 3741 11379.0000 11552.9572  1.53%  9650 21831s
 23768 21070     cutoff   34      11379.0000 11548.8738  1.49%  9535 22320s
 24842 21797 11543.1803   48 2883 11379.0000 11543.9099  1.45%  9396 22813s
 25898 22558 11516.2303   38 4875 11379.0000 11539.3457  1.41%  9274 23320s
 27005 23284 11509.1436   47 4126 11379.0000 11534.4094  1.37%  9146 23893s
 28110 24088 11520.1770   43 3671 11379.0000 11530.3739  1.33%  9040 24458s
 29296 24862 11383.8101   25 4631 11379.0000 11525.8923  1.29%  8911 24959s
 30480 25559 11406.7987   38 4517 11379.0000 11521.4419  1.25%  8788 25463s
 31599 26257 11501.1804   37 4082 11379.0000 11517.7300  1.22%  8686 25960s
 32744 27011 11450.3295   33 4376 11379.0000 11514.3525  1.19%  8580 26448s
 33993 27797 11492.6278   33 3187 11379.0000 11510.9054  1.16%  8457 27051s
 35369 28524 11482.0219   47 5076 11379.0000 11506.8018  1.12%  8343 27481s
 36588 29147 11497.8120   42 3716 11379.0000 11503.9577  1.10%  8227 27890s
 37661 29874     cutoff   26      11379.0000 11501.2208  1.07%  8131 28288s
 38939 30493 11484.1555   28 3850 11379.0000 11498.3772  1.05%  8002 28658s
 40008 31127 11483.0596   43 3062 11379.0000 11496.0045  1.03%  7909 29019s
 41170 31775 11483.4451   33 3093 11379.0000 11493.4164  1.01%  7804 29375s
 42326 32327     cutoff   39      11379.0000 11490.8000  0.98%  7703 29719s
 43397 32674 11475.8032   33 4118 11379.0000 11488.8680  0.97%  7619 30068s
 44185 33185 11458.6019   42 4897 11379.0000 11487.5361  0.95%  7559 30419s
 45267 33686 11461.7263   23 4786 11379.0000 11484.9440  0.93%  7480 30782s
 46372 34205     cutoff   30      11379.0000 11483.1496  0.92%  7401 31140s
 47478 34807 11417.3542   49 4205 11379.0000 11480.9517  0.90%  7323 31494s
 48677 35372 11453.0595   43 4066 11379.0000 11478.9450  0.88%  7237 31847s
 49925 35795     cutoff   29      11379.0000 11477.0417  0.86%  7147 32193s
 50978 36499 11408.3816   32 4907 11379.0000 11475.1069  0.84%  7083 32624s
 52488 36937     cutoff   28      11379.0000 11472.7407  0.82%  6982 32909s
 53469 37496 11410.8733   73 3317 11379.0000 11471.2369  0.81%  6921 33196s
 54665 38015     cutoff   32      11379.0000 11469.6632  0.80%  6840 33468s
 55866 38481 11448.6106   44 2122 11379.0000 11467.8087  0.78%  6757 33731s
 56940 38905 11437.2446   29 3702 11379.0000 11466.3793  0.77%  6690 33995s
 58037 39408     cutoff   29      11379.0000 11464.8521  0.75%  6623 34252s
 59159 39843     cutoff   37      11379.0000 11463.3030  0.74%  6555 34505s
 60243 40187     cutoff   32      11379.0000 11461.9602  0.73%  6493 34757s
 61237 40490 11384.1063   33 3559 11379.0000 11460.6444  0.72%  6440 35020s
 61987 40936 11399.9770   41 2666 11379.0000 11460.1770  0.71%  6400 35277s
 63190 41383     cutoff   44      11379.0000 11458.3522  0.70%  6332 35528s
 64368 41790 11432.5392   43 2083 11379.0000 11457.0962  0.69%  6269 35776s
 65520 42157 11428.0374   32 3780 11379.0000 11455.9310  0.68%  6208 36020s
 66574 42543     cutoff   31      11379.0000 11454.7975  0.67%  6158 36268s
 67789 43035 11436.1762   48 2920 11379.0000 11453.4053  0.65%  6095 36583s
 69275 43345 11423.7996   30 3735 11379.0000 11451.7549  0.64%  6024 36795s
 70276 43682     cutoff   24      11379.0000 11450.7741  0.63%  5977 37007s
 71371 43994 11433.4011   40 2763 11379.0000 11449.6609  0.62%  5926 37214s
 72322 44298 11411.5305   46 2388 11379.0000 11448.8382  0.61%  5882 37426s
 73415 44726 11412.7679   31 3105 11379.0000 11447.9025  0.61%  5833 37633s
 74545 45005     cutoff   27      11379.0000 11446.8421  0.60%  5782 37835s
 75618 45315 11443.6867   51 3628 11379.0000 11445.7917  0.59%  5736 38037s
 76647 45611 11433.4180   55 2526 11379.0000 11444.7711  0.58%  5695 38240s
 77756 45911     cutoff   29      11379.0000 11443.7879  0.57%  5649 38445s
 79001 46184 11393.1889   38 1600 11379.0000 11442.6154  0.56%  5596 38641s
 80030 46539     cutoff   46      11379.0000 11441.7895  0.55%  5556 38836s
 81340 46827     cutoff   36      11379.0000 11440.5807  0.54%  5501 39031s
 82425 47140     cutoff   43      11379.0000 11439.6233  0.53%  5461 39218s
 83573 47447 11408.1466   38 3585 11379.0000 11438.8333  0.53%  5417 39409s
 84763 47786 11435.8192   30 2310 11379.0000 11437.8214  0.52%  5371 39692s
 86298 48114     cutoff   25      11379.0000 11436.4483  0.50%  5315 39873s
 87461 48374     cutoff   53      11379.0000 11435.7855  0.50%  5273 40039s
 88588 48600     cutoff   40      11379.0000 11434.8904  0.49%  5232 40197s
 89401 48877 11428.2500   46 2192 11379.0000 11434.5341  0.49%  5203 40366s
 90516 49089 11431.6527   51 3302 11379.0000 11433.4250  0.48%  5165 40533s
 91555 49397 11430.1986   45 2435 11379.0000 11432.6971  0.47%  5131 40705s
 92749 49610     cutoff   56      11379.0000 11432.0188  0.47%  5092 40866s
 93961 49841     cutoff   53      11379.0000 11431.1611  0.46%  5051 41024s
 95082 49953     cutoff   40      11379.0000 11430.3594  0.45%  5015 41185s
 95771 50076     cutoff   40      11379.0000 11430.2500  0.45%  4993 41343s
 96756 50290 11422.5592   32 3584 11379.0000 11429.5649  0.44%  4964 41503s
 97900 50554 11420.4667   47 1850 11379.0000 11428.4861  0.43%  4929 41678s
 99141 50764     cutoff   39      11379.0000 11427.7186  0.43%  4891 41847s
 100419 50986 11385.0016   49 4813 11379.0000 11426.8327  0.42%  4853 42018s
 101746 51183     cutoff   41      11379.0000 11426.0269  0.41%  4814 42229s
 103285 51362     cutoff   41      11379.0000 11424.9387  0.40%  4770 42392s
 104566 51579 11390.8500   43 2472 11379.0000 11424.2602  0.40%  4733 42555s
 105802 51720 11387.8230   34 4814 11379.0000 11423.5826  0.39%  4700 42718s
 107069 51880 11417.7500   42 1841 11379.0000 11422.9612  0.39%  4665 42875s
 108353 52024 11418.1901   58 2300 11379.0000 11422.0959  0.38%  4630 43031s
 109708 52108     cutoff   33      11379.0000 11421.4528  0.37%  4593 43179s
 110844 52236 11393.6394   43 4311 11379.0000 11420.7560  0.37%  4564 43343s

Cutting planes:
  Lift-and-project: 7
  Cover: 10
  Dual implied bound: 171
  MIR: 3659
  Mixing: 1
  StrongCG: 164
  Flow cover: 12426
  Inf proof: 2
  Zero half: 226
  RLT: 7

Explored 112070 nodes (508113454 simplex iterations) in 43343.32 seconds (110120.36 work units)
Thread count was 10 (of 10 available processors)

Solution count 10: 11379 11294 11281 ... 10811

Optimization achieved user objective limit
Best objective 1.137900000000e+04, best bound 1.141900000000e+04, gap 0.3515%

Wrote result file '/var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_12600_30_abvzluis/best.sol'



==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth30_15840_12600_boundstop_logs/15840.log <==
Set parameter LicenseID to value 2809627
Set parameter BestBdStop to value 14409.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "/Users/zhangjiheng/Desktop/codex/COSCPaper/m8_depth30_15840_12600_boundstop_logs/15840.log"
Set parameter Presolve to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 25.6.0 25G72)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_15840_30_altflogf/maxcover.lp
Reading time = 0.04 seconds
obj: 13489 rows, 16954 columns, 303582 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 10 threads

Non-default parameters:
BestBdStop  14409.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2

Optimize a model with 13489 rows, 16954 columns and 303582 nonzeros (Max)
Model fingerprint: 0x30ed99d6
Model has 15840 linear objective coefficients
Variable types: 15840 continuous, 1114 integer (1114 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 9916.0000000
Presolve removed 1240 rows and 3730 columns
Presolve time: 0.94s
Presolved: 12249 rows, 13224 columns, 280375 nonzeros
Variable types: 0 continuous, 13224 integer (13223 binary)
Found heuristic solution: objective 10540.000000
Root relaxation presolved: 12249 rows, 13224 columns, 280375 nonzeros

Deterministic concurrent LP optimizer: primal and dual simplex
Showing primal log only...

Concurrent spin time: 0.00s

Solved with primal simplex

Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.12 seconds (0.32 work units)

Root relaxation: objective 1.537438e+04, 4254 iterations, 0.22 seconds (0.55 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 15374.3844    0 2272 10540.0000 15374.3844  45.9%     -    1s
H    0     0                    13015.000000 15374.3844  18.1%     -    1s
H    0     0                    13083.000000 15374.3844  17.5%     -    1s
H    0     0                    13871.000000 15374.3844  10.8%     -    2s
H    0     0                    14080.000000 15374.3777  9.19%     -    2s
     0     0 15366.2213    0 2563 14080.0000 15366.2213  9.14%     -    4s
     0     0 15355.1389    0 2582 14080.0000 15355.1389  9.06%     -    6s
     0     0 15352.3710    0 2791 14080.0000 15352.3710  9.04%     -    8s
     0     0 15352.2811    0 2740 14080.0000 15352.2811  9.04%     -    8s
     0     0 15352.2811    0 2740 14080.0000 15352.2811  9.04%     -    8s
     0     0 15345.4599    0 3042 14080.0000 15345.4599  8.99%     -   11s
     0     0 15342.3217    0 2771 14080.0000 15342.3217  8.97%     -   12s
     0     0 15342.0853    0 2962 14080.0000 15342.0853  8.96%     -   13s
     0     0 15342.0171    0 3090 14080.0000 15342.0171  8.96%     -   13s
     0     0 15341.9979    0 3098 14080.0000 15341.9979  8.96%     -   13s
     0     0 15341.9966    0 3103 14080.0000 15341.9966  8.96%     -   13s
     0     0 15337.5289    0 3110 14080.0000 15337.5289  8.93%     -   17s
     0     0 15335.9654    0 3464 14080.0000 15335.9654  8.92%     -   18s
     0     0 15334.4779    0 3510 14080.0000 15334.4779  8.91%     -   20s
     0     0 15333.4313    0 3544 14080.0000 15333.4313  8.90%     -   21s
     0     0 15333.2227    0 3619 14080.0000 15333.2227  8.90%     -   21s
     0     0 15333.1082    0 3696 14080.0000 15333.1082  8.90%     -   22s
     0     0 15333.0364    0 3708 14080.0000 15333.0364  8.90%     -   22s
     0     0 15333.0292    0 3679 14080.0000 15333.0292  8.90%     -   22s
     0     0 15316.4632    0 3809 14080.0000 15316.4632  8.78%     -   31s
     0     0 15312.1239    0 3987 14080.0000 15312.1239  8.75%     -   34s
     0     0 15298.5165    0 3805 14080.0000 15298.5165  8.65%     -   39s
     0     0 15295.1790    0 3861 14080.0000 15295.1790  8.63%     -   42s
     0     0 15293.2283    0 3913 14080.0000 15293.2283  8.62%     -   44s
     0     0 15291.7997    0 3941 14080.0000 15291.7997  8.61%     -   46s
     0     0 15291.0744    0 4103 14080.0000 15291.0744  8.60%     -   48s
     0     0 15290.6839    0 4045 14080.0000 15290.6839  8.60%     -   49s
     0     0 15290.6670    0 4045 14080.0000 15290.6670  8.60%     -   49s
     0     0 15283.1795    0 4181 14080.0000 15283.1795  8.55%     -   57s
     0     0 15281.8039    0 4217 14080.0000 15281.8039  8.54%     -   58s
     0     0 15280.9616    0 4134 14080.0000 15280.9616  8.53%     -   60s
     0     0 15280.3347    0 4223 14080.0000 15280.3347  8.53%     -   61s
     0     0 15280.0372    0 4331 14080.0000 15280.0372  8.52%     -   61s
     0     0 15279.9465    0 4249 14080.0000 15279.9465  8.52%     -   62s
     0     0 15279.9200    0 4241 14080.0000 15279.9200  8.52%     -   62s
     0     0 15268.5967    0 4360 14080.0000 15268.5967  8.44%     -   77s
     0     0 15268.5967    0 4320 14080.0000 15268.5967  8.44%     -   80s
     0     0 15268.5583    0 4478 14080.0000 15268.5583  8.44%     -   81s
     0     0 15268.5583    0 4469 14080.0000 15268.5583  8.44%     -   82s
     0     0 15201.3849    0 4572 14080.0000 15201.3849  7.96%     -   84s
     0     0 15201.3849    0 4387 14080.0000 15201.3849  7.96%     -   85s
     0     0 15201.3849    0 4514 14080.0000 15201.3849  7.96%     -   86s
     0     0 15201.3849    0 4590 14080.0000 15201.3849  7.96%     -   88s
     0     0 15201.3849    0 4561 14080.0000 15201.3849  7.96%     -   89s
     0     0 15201.3849    0 4578 14080.0000 15201.3849  7.96%     -   90s
     0     0 15191.7855    0 4629 14080.0000 15191.7855  7.90%     -  108s
     0     0 15191.7855    0 4629 14080.0000 15191.7855  7.90%     -  108s
     0     0 15191.7855    0 4613 14080.0000 15191.7855  7.90%     -  108s
     0     2 15191.7855    0 4603 14080.0000 15191.7855  7.90%     -  114s
     1     4 15191.7855    1 4498 14080.0000 15191.7855  7.90%  3786  125s
     3     6 15103.0702    2 4028 14080.0000 15191.7855  7.90% 12619  135s
     5    11 15191.7855    2 4728 14080.0000 15191.7855  7.90% 12916  144s
    10    20 15191.7855    3 4612 14080.0000 15191.7855  7.90% 13875  158s
H   17    20                    14100.000000 15191.7855  7.74% 12579  158s
    19    21 15030.0076    5 4092 14100.0000 15191.7855  7.74% 13119  178s
    20    24 14962.0868    3 4561 14100.0000 15191.7855  7.74% 13008  198s
    23    31 14763.8526    6 4253 14100.0000 15191.7855  7.74% 12291  222s
    30    67 15124.9487    4 4479 14100.0000 15191.7855  7.74% 11895  245s
    66    72 14917.9567    6 4714 14100.0000 15124.9454  7.27%  9691  265s
    71    84 15037.6120    5 4503 14100.0000 15063.9757  6.84%  9562  284s
    83    96 15015.0003    6 4606 14100.0000 15037.5997  6.65%  9026  302s
    95   109 14800.2759    7 4209 14100.0000 15014.9983  6.49%  8817  319s
H   98   109                    14115.000000 14952.8114  5.94%  8791  320s
   108   117 14929.4317    8 4716 14115.0000 14952.7795  5.94%  8955  338s
   116   128 14665.7632    8 4782 14115.0000 14929.4309  5.77%  8788  357s
   127   137 14824.3716    9 4295 14115.0000 14923.6161  5.73%  8461  391s
   136   151 14708.2891   10 4493 14115.0000 14920.9819  5.71%  8339  426s
   150   157 14911.3344   12 4993 14115.0000 14917.0910  5.68%  8450  458s
   156   167 14697.6663   12 5216 14115.0000 14911.3324  5.64%  8376  499s
   157   167 14896.5873   13 5062 14115.0000 14911.2954  5.64%  8362  500s
   166   177 14759.1172   13 4798 14115.0000 14896.5862  5.54%  8284  539s
   167   177 14879.8593   14 4960 14115.0000 14896.5803  5.54%  8309  540s
   176   185 14602.2801   14 4959 14115.0000 14879.8524  5.42%  8649  574s
   177   185 14858.3978   15 5017 14115.0000 14879.8096  5.42%  8631  575s
   184   200 14715.6530   15 4643 14115.0000 14858.3906  5.27%  8597  601s
   201   212 14585.1064    8 4092 14115.0000 14836.2950  5.11%  8303  625s
   213   227 14813.2112   12 5490 14115.0000 14833.3160  5.09%  8215  652s
   228   235 14800.3880   12 4616 14115.0000 14823.4958  5.02%  8449  677s
   238   255 14689.0668   12 4871 14115.0000 14823.1688  5.02%  8271  700s
   258   262 14542.7000    9 4276 14115.0000 14800.3784  4.86%  8053  724s
   265   287 14477.6695   13 4923 14115.0000 14799.9234  4.85%  8062  749s
   290   295 14603.0621    8 5726 14115.0000 14791.4996  4.79%  7746  779s
   300   317 14507.2093   10 5038 14115.0000 14788.3742  4.77%  7790  806s
H  309   317                    14152.000000 14788.3739  4.50%  7803  806s
H  322   342                    14155.000000 14788.3739  4.47%  7751  833s
   347   366 14545.5882    6 5030 14155.0000 14771.8809  4.36%  7815  861s
   371   375 14247.2628   10 5306 14155.0000 14768.1417  4.33%  7705  896s
   380   403 14523.4297    9 4502 14155.0000 14766.5184  4.32%  7783  924s
   410   431 14693.6231    9 4270 14155.0000 14755.7866  4.24%  7904  956s
   442   463 14695.9842    8 4360 14155.0000 14744.6580  4.17%  7959  988s
H  470   463                    14157.000000 14742.4829  4.14%  7781  988s
   474   515 14720.1284   12 3697 14157.0000 14741.9875  4.13%  7781 1015s
   526   549 14518.0590   12 3678 14157.0000 14731.0245  4.05%  7370 1051s
   560   577 14518.5423   18 4713 14157.0000 14723.9890  4.01%  7282 1086s
   588   603 14701.2261    7 4306 14157.0000 14720.8500  3.98%  7282 1120s
   614   647 14191.6105   12 5398 14157.0000 14715.5831  3.95%  7257 1154s
   658   689 14491.5742   16 5141 14157.0000 14710.7408  3.91%  7090 1197s
   700   727 14426.2202   11 5292 14157.0000 14706.6183  3.88%  6975 1242s
   740   766 14573.9894   12 5284 14157.0000 14703.5743  3.86%  6920 1283s
H  771   764                    14171.000000 14700.8817  3.74%  6830 1283s
H  781   806                    14203.000000 14700.0581  3.50%  6836 1324s
H  785   806                    14207.000000 14699.6428  3.47%  6843 1324s
H  817   798                    14252.000000 14697.6520  3.13%  6722 1324s
H  827   828                    14253.000000 14697.6520  3.12%  6667 1378s
   857   880 14446.2182   22 4451 14253.0000 14687.6898  3.05%  6665 1424s
   913   948 14269.0321   16 5288 14253.0000 14685.6734  3.04%  6602 1473s
   983   983 14506.3696   21 5030 14253.0000 14681.8132  3.01%  6509 1525s
  1018  1053 14392.0373   10 4714 14253.0000 14675.1694  2.96%  6568 1575s
  1090  1125 14523.9357   10 4085 14253.0000 14667.4787  2.91%  6535 1629s
  1162  1166 14462.2032   31 4941 14253.0000 14662.7154  2.87%  6510 1690s
  1203  1215 14318.5430    7 4226 14253.0000 14654.1167  2.81%  6589 1755s
  1256  1293 14417.3348   17 4362 14253.0000 14645.1763  2.75%  6637 1820s
  1340  1348 14433.8830   11 4757 14253.0000 14639.3991  2.71%  6564 1890s
  1397  1360 14433.4235   11 4741 14253.0000 14633.6744  2.67%  6575 1953s
  1417  1393 14502.4905   19 4495 14253.0000 14628.9618  2.64%  6578 2027s
  1452  1436 14531.3143   11 4674 14253.0000 14625.9588  2.62%  6602 2106s
  1501  1476 14615.0976    8 3925 14253.0000 14623.4989  2.60%  6591 2168s
  1545  1508 14558.6975   16 5180 14253.0000 14620.6461  2.58%  6566 2244s
  1577  1567 14366.0281   11 4733 14253.0000 14615.8558  2.55%  6595 2326s
  1644  1648 14519.7710   10 4281 14253.0000 14608.6813  2.50%  6573 2413s
  1728  1649 14424.5983   13 4613 14253.0000 14604.8842  2.47%  6523 2686s
  1730  1650 14533.5554   26 2282 14253.0000 14604.8842  2.47%  6515 2708s
  1731  1651 14521.1616   20 2540 14253.0000 14604.8842  2.47%  6511 2712s
  1732  1652 14566.5134   19 2779 14253.0000 14604.8842  2.47%  6508 2715s
  1735  1654 14514.1326    8 3441 14253.0000 14604.8842  2.47%  6496 2722s
  1737  1655 14597.8160   12 4130 14253.0000 14604.8842  2.47%  6489 2727s
  1738  1656 14428.0361   16 4373 14253.0000 14604.8842  2.47%  6485 2730s
  1740  1657 14585.2237   14 4520 14253.0000 14604.8842  2.47%  6478 2739s
  1741  1658 14579.3455   13 4447 14253.0000 14604.8842  2.47%  6474 2752s
  1742  1658 14560.4165   13 4514 14253.0000 14604.8842  2.47%  6470 2765s
  1743  1659 14438.2535   15 4745 14253.0000 14604.8842  2.47%  6467 2779s
  1744  1660 14543.0904   13 4744 14253.0000 14604.8842  2.47%  6463 2790s
  1745  1660 14512.1674   21 4744 14253.0000 14604.8842  2.47%  6459 2795s
  1746  1663 14604.8842   12 4164 14253.0000 14604.8842  2.47%  6531 2817s
  1747  1666 14604.8842   12 4704 14253.0000 14604.8842  2.47%  6530 2841s
  1750  1670 14604.8842   13 4675 14253.0000 14604.8842  2.47%  6559 2867s
  1755  1678 14604.8842   13 4951 14253.0000 14604.8842  2.47%  6599 2894s
  1765  1677 14604.8842   15 5444 14253.0000 14604.8842  2.47%  6715 2930s
  1767  1698 14604.8842   15 4733 14253.0000 14604.8842  2.47%  6737 2971s
  1789  1699 14604.8842   16 4544 14253.0000 14604.8842  2.47%  6794 3010s
  1797  1708 14604.8842   17 5159 14253.0000 14604.8842  2.47%  6828 3048s
  1809  1714 14604.8842   20 5457 14253.0000 14604.8842  2.47%  6907 3086s
  1819  1726 14604.8842   19 5315 14253.0000 14604.8842  2.47%  6933 3122s
  1834  1738 14604.8842   22 5419 14253.0000 14604.8842  2.47%  6974 3161s
  1851  1742 14604.8842   18 5307 14253.0000 14604.8842  2.47%  7024 3199s
  1861  1752 14604.8842   19 5339 14253.0000 14604.8842  2.47%  7121 3237s
  1874  1764 14591.7590   17 5115 14253.0000 14604.8842  2.47%  7131 3284s
  1891  1774 14604.8842   16 4499 14253.0000 14604.8842  2.47%  7166 3324s
  1906  1783 14604.8842   16 4514 14253.0000 14604.8842  2.47%  7198 3365s
  1920  1797 14604.8842   25 4589 14253.0000 14604.8842  2.47%  7224 3404s
  1939  1804 14604.8842   20 4177 14253.0000 14604.8842  2.47%  7282 3437s
  1952  1826 14604.8842   23 4281 14253.0000 14604.8842  2.47%  7323 3473s
  1979  1827 14478.9545   20 4953 14253.0000 14604.8842  2.47%  7400 3507s
  1989  1842 14604.8842   17 4922 14253.0000 14604.8842  2.47%  7420 3545s
  2007  1854 14583.7191   22 5582 14253.0000 14604.8842  2.47%  7449 3579s
  2025  1866 14604.8842   21 4687 14253.0000 14604.8842  2.47%  7539 3616s
  2043  1889 14582.5465   21 5585 14253.0000 14604.8842  2.47%  7553 3651s
  2072  1899 14532.7323   22 5082 14253.0000 14604.8842  2.47%  7559 3688s
  2092  1908 14514.0120   22 5337 14253.0000 14604.8842  2.47%  7573 3729s
  2107  1926 14526.3315   19 4986 14253.0000 14604.8842  2.47%  7605 3771s
  2130  1960 14345.1708   22 5866 14253.0000 14604.8842  2.47%  7642 3811s
  2172  1973 14604.8842   20 4953 14253.0000 14604.8842  2.47%  7634 3854s
  2199  1992 14404.7090   20 5466 14253.0000 14604.8842  2.47%  7654 3902s
  2227  2012 14604.8842   20 5621 14253.0000 14604.8842  2.47%  7691 3948s
  2258  2031 14539.6830   21 5262 14253.0000 14604.8842  2.47%  7741 3999s
  2288  2067 14316.0698   19 5566 14253.0000 14604.8842  2.47%  7783 4048s
  2334  2102 14486.0043   25 4351 14253.0000 14604.8842  2.47%  7809 4096s
  2384  2135 14564.4644   23 5908 14253.0000 14604.8842  2.47%  7805 4149s
  2434  2165 14517.3367   21 4642 14253.0000 14604.8842  2.47%  7852 4205s
  2482  2200 14400.0514   21 4461 14253.0000 14604.8842  2.47%  7866 4262s
  2533  2241 14591.7013   23 4300 14253.0000 14604.8842  2.47%  7889 4321s
  2595  2285 14582.7998   22 5523 14253.0000 14604.8842  2.47%  7913 4379s
  2664  2313 14341.6913   17 4938 14253.0000 14604.8842  2.47%  7884 4436s
  2715  2352 14495.6058   22 5106 14253.0000 14604.8842  2.47%  7889 4500s
  2775  2417 14545.3388   19 3942 14253.0000 14604.8842  2.47%  7911 4565s
  2862  2459 14375.8278   20 4421 14253.0000 14604.8842  2.47%  7869 4627s
  2937  2515 14526.8383   27 5353 14253.0000 14602.1342  2.45%  7828 4694s
  3020  2563 14443.4072   22 5007 14253.0000 14598.4770  2.42%  7813 4762s
  3098  2655 14445.7813   24 4836 14253.0000 14591.9210  2.38%  7814 4834s
  3224  2712 14561.7638   25 4117 14253.0000 14587.5138  2.35%  7725 4906s
  3329  2813     cutoff   23      14253.0000 14582.1808  2.31%  7684 4979s
  3471  2836 14294.3729   19 4737 14253.0000 14575.0581  2.26%  7596 5048s
  3545  2968 14505.0067   35 3410 14253.0000 14572.3891  2.24%  7544 5124s
  3716  3056 14286.6202   26 4728 14253.0000 14564.8756  2.19%  7466 5198s
  3865  3148 14322.1715   23 5170 14253.0000 14557.9299  2.14%  7417 5281s
  4012  3278 14499.8348   22 4094 14253.0000 14550.5616  2.09%  7391 5359s
  4197  3424 14315.1536   35 3818 14253.0000 14543.2139  2.04%  7321 5442s
  4413  3518     cutoff   24      14253.0000 14539.9868  2.01%  7214 5526s
  4599  3629 14290.3133   23 5143 14253.0000 14531.6997  1.96%  7167 5614s
  4784  3758 14437.2267   23 4733 14253.0000 14526.6276  1.92%  7123 5709s
  4983  3756     cutoff   20      14253.0000 14521.5680  1.88%  7062 5800s
  5051  3823 14385.5529   22 5036 14253.0000 14519.3879  1.87%  7062 5896s
  5143  3991 14499.0342   41 3780 14253.0000 14517.2833  1.85%  7066 5997s
  5357  4215     cutoff   24      14253.0000 14509.8352  1.80%  6999 6119s
  5665  4385 14426.0126   24 4372 14253.0000 14503.9504  1.76%  6881 6234s
  5958  4471 14479.9289   22 4975 14253.0000 14497.5723  1.72%  6781 6363s
  6172  4688 14338.5851   21 4892 14253.0000 14492.7806  1.68%  6780 6487s
  6475  4880 14341.0848   23 4407 14253.0000 14484.7580  1.63%  6717 6606s
  6795  5098 14442.0009   24 3584 14253.0000 14478.4087  1.58%  6648 6748s
  7132  5400 14459.0828   24 4785 14253.0000 14471.4762  1.53%  6579 6890s
  7484  5697 14379.3745   23 4780 14253.0000 14463.5196  1.48%  6528 7037s
  7859  6004 14332.6281   41 3080 14253.0000 14457.6011  1.44%  6454 7187s
  8231  6282 14372.1124   37 3154 14253.0000 14451.5282  1.39%  6393 7348s
  8593  6596     cutoff   25      14253.0000 14446.8362  1.36%  6345 7511s
  9007  7042 14347.7903   27 2927 14253.0000 14441.0317  1.32%  6292 7675s
  9540  7313 14299.5676   39 3847 14253.0000 14434.3636  1.27%  6189 7851s
  9940  7674     cutoff   21      14253.0000 14429.8481  1.24%  6172 8022s
 10425  8015 14336.0120   26 3899 14253.0000 14423.8373  1.20%  6104 8192s
 10945  8325     cutoff   41      14253.0000 14418.8484  1.16%  6035 8370s
 11468  8772     cutoff   22      14253.0000 14411.5138  1.11%  5978 8555s

Cutting planes:
  Cover: 36
  Dual implied bound: 126
  MIR: 1157
  Mixing: 5
  StrongCG: 69
  Flow cover: 4551
  GUB cover: 10
  Inf proof: 1
  Zero half: 2718
  RLT: 1

Explored 12117 nodes (71436218 simplex iterations) in 8555.27 seconds (21646.68 work units)
Thread count was 10 (of 10 available processors)

Solution count 10: 14253 14252 14207 ... 14100

Optimization achieved user objective limit
Best objective 1.425300000000e+04, best bound 1.440500000000e+04, gap 1.0664%

Wrote result file '/var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/maxcover_15840_30_altflogf/best.sol'



==> anc/supplementary/m8_exclusion_20261101/historical/m8_depth55_15120_detection.csv <==
candidate,estimated_depth,method,status,started_at,finished_at,exit_code,certified_excluded,proven_upperbound+tail_sum,runtime,result_csv,solver_log,note
15120,55,partial_sum_maxcover_m8.py; Gurobi; stop-when-excluded; MIPFocus=2,CANCELLED,2026-09-09T22:07:01+08:00,2026-09-09T22:09:25+0800,130,,,,/Users/zhangjiheng/Desktop/codex/COSCPaper/m8_depth55_15120_exclusion.csv,/Users/zhangjiheng/Desktop/codex/COSCPaper/m8_depth55_15120_exclusion_logs/15120.log,Cancelled by user; no exclusion certificate was produced.


==> anc/supplementary/m8_exclusion_20261101/historical/m8_partial_sum_summary.csv <==
candidate,prime_decomposition,prefix,partial_sum_depth,partial_sum,relation,runtime_s_cumulative,certified_excluded
10080,2^5 * 3^2 * 5 * 7,7 mod 8; 8 mod 9,12,52/45,=,6.242,no
10920,2^3 * 3 * 5 * 7 * 13,7 mod 8; 12 mod 13; 14 mod 15,12,1321/1365,=,7.195,yes
11088,2^4 * 3^2 * 7 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,10523/11088,=,8.193,yes
11520,2^8 * 3^2 * 5,7 mod 8; 8 mod 9,8,1811/1920,=,0.092,yes
11760,2^4 * 3 * 5 * 7^2,7 mod 8; 14 mod 15,8,1409/1470,=,0.351,yes
11880,2^3 * 3^3 * 5 * 11,7 mod 8; 8 mod 9; 10 mod 11,16,11867/11880,=,23.646,yes
12240,2^4 * 3^2 * 5 * 17,7 mod 8; 8 mod 9; 16 mod 17,12,2387/2448,=,6.525,yes
12600,2^3 * 3^2 * 5^2 * 7,7 mod 8; 8 mod 9; 24 mod 25,12,199/180,=,1.665,no
12960,2^5 * 3^4 * 5,7 mod 8; 8 mod 9,12,851/864,=,2.291,yes
13104,2^4 * 3^2 * 7 * 13,7 mod 8; 8 mod 9; 12 mod 13,8,12667/13104,=,0.108,yes
13200,2^4 * 3 * 5^2 * 11,7 mod 8; 10 mod 11; 14 mod 15,8,12833/13200,=,0.197,yes
13440,2^7 * 3 * 5 * 7,7 mod 8; 14 mod 15,8,209/210,=,0.357,yes
13680,2^4 * 3^2 * 5 * 19,7 mod 8; 8 mod 9; 18 mod 19,12,13327/13680,=,0.373,yes
14040,2^3 * 3^3 * 5 * 13,7 mod 8; 8 mod 9; 12 mod 13,16,77/78,<=,27.334,yes
14280,2^3 * 3 * 5 * 7 * 17,7 mod 8; 14 mod 15; 16 mod 17,8,13717/14280,=,0.114,yes
14400,2^6 * 3^2 * 5^2,7 mod 8; 8 mod 9; 24 mod 25,16,4741/4800,=,1.536,yes
15120,2^4 * 3^3 * 5 * 7,7 mod 8; 8 mod 9,12,394/315,<=,11.137,no
15840,2^5 * 3^2 * 5 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,8803/7920,=,2.588,no
15960,2^3 * 3 * 5 * 7 * 19,7 mod 8; 14 mod 15; 18 mod 19,8,15041/15960,=,0.129,yes
16200,2^3 * 3^4 * 5^2,7 mod 8; 8 mod 9,8,131/135,=,0.082,yes
16560,2^4 * 3^2 * 5 * 23,7 mod 8; 8 mod 9,8,1363/1380,=,0.098,yes
16632,2^3 * 3^3 * 7 * 11,7 mod 8; 8 mod 9; 10 mod 11,8,601/616,=,0.369,yes
16800,2^5 * 3 * 5^2 * 7,7 mod 8; 14 mod 15,12,619/600,=,29.756,no
17160,2^3 * 3 * 5 * 11 * 13,7 mod 8; 10 mod 11; 12 mod 13; 14 mod 15,8,5567/5720,=,0.084,yes
17280,2^7 * 3^3 * 5,7 mod 8; 8 mod 9,12,4309/4320,=,2.138,yes
17640,2^3 * 3^2 * 5 * 7^2,7 mod 8; 8 mod 9,12,18733/17640,=,1.703,no
18000,2^4 * 3^2 * 5^3,7 mod 8; 8 mod 9,8,122/125,=,0.095,yes
18360,2^3 * 3^3 * 5 * 17,7 mod 8; 8 mod 9; 16 mod 17,8,6089/6120,=,0.032,yes
18480,2^4 * 3 * 5 * 7 * 11,7 mod 8; 10 mod 11; 14 mod 15,12,3519/3080,<=,10.209,no
18720,2^5 * 3^2 * 5 * 13,7 mod 8; 8 mod 9; 12 mod 13,12,10081/9360,=,5.281,no
19440,2^4 * 3^5 * 5,7 mod 8; 8 mod 9,8,313/324,=,0.095,yes
19656,2^3 * 3^3 * 7 * 13,7 mod 8; 8 mod 9; 12 mod 13,8,1559/1638,=,0.052,yes
19800,2^3 * 3^2 * 5^2 * 11,7 mod 8; 8 mod 9; 10 mod 11; 24 mod 25,12,1753/1650,=,1.020,no
20160,2^6 * 3^2 * 5 * 7,7 mod 8; 8 mod 9,12,299/252,=,6.827,no
20520,2^3 * 3^3 * 5 * 19,7 mod 8; 8 mod 9; 18 mod 19,8,743/760,=,0.036,yes
20592,2^4 * 3^2 * 11 * 13,7 mod 8; 8 mod 9; 10 mod 11; 12 mod 13,8,6385/6864,=,0.081,yes
20880,2^4 * 3^2 * 5 * 29,7 mod 8; 8 mod 9,8,833/870,=,0.105,yes
21120,2^7 * 3 * 5 * 11,7 mod 8; 10 mod 11; 14 mod 15,8,2521/2640,=,0.214,yes
21600,2^5 * 3^3 * 5^2,7 mod 8; 8 mod 9; 24 mod 25,16,22391/21600,=,5.373,no
21840,2^4 * 3 * 5 * 7 * 13,7 mod 8; 12 mod 13; 14 mod 15,12,1249/1092,<=,10.234,no
22176,2^5 * 3^2 * 7 * 11,7 mod 8; 8 mod 9; 10 mod 11,16,1609/1584,<=,60.300,no
22320,2^4 * 3^2 * 5 * 31,7 mod 8; 8 mod 9,8,19/20,=,0.093,yes
22440,2^3 * 3 * 5 * 11 * 17,7 mod 8; 10 mod 11; 14 mod 15; 16 mod 17,8,1883/2040,=,0.092,yes
22680,2^3 * 3^4 * 5 * 7,7 mod 8; 8 mod 9,12,67/60,=,4.754,no
23040,2^9 * 3^2 * 5,7 mod 8; 8 mod 9,8,727/768,=,0.094,yes
23400,2^3 * 3^2 * 5^2 * 13,7 mod 8; 8 mod 9; 12 mod 13; 24 mod 25,16,1169/1170,=,4.624,yes
23520,2^5 * 3 * 5 * 7^2,7 mod 8; 14 mod 15,12,104/105,=,1.706,yes
23760,2^4 * 3^3 * 5 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,7069/5940,<=,10.130,no
24480,2^5 * 3^2 * 5 * 17,7 mod 8; 8 mod 9; 16 mod 17,12,5105/4896,=,20.789,no
24840,2^3 * 3^3 * 5 * 23,7 mod 8; 8 mod 9; 22 mod 23,8,7883/8280,=,0.036,yes
25200,2^4 * 3^2 * 5^2 * 7,7 mod 8; 8 mod 9; 24 mod 25,12,30641/25200,=,5.241,no
25920,2^6 * 3^4 * 5,7 mod 8; 8 mod 9,16,4303/4320,=,6.410,yes
26208,2^5 * 3^2 * 7 * 13,7 mod 8; 8 mod 9; 12 mod 13,20,13033/13104,<=,60.355,yes
26400,2^5 * 3 * 5^2 * 11,7 mod 8; 10 mod 11; 14 mod 15,20,6649/6600,<=,60.457,no
26880,2^8 * 3 * 5 * 7,7 mod 8; 14 mod 15,12,41/42,=,3.348,yes
27000,2^3 * 3^3 * 5^3,7 mod 8; 8 mod 9,8,347/360,=,0.077,yes
27360,2^5 * 3^2 * 5 * 19,7 mod 8; 8 mod 9; 18 mod 19,12,1871/1824,=,20.952,no
27720,2^3 * 3^2 * 5 * 7 * 11,7 mod 8; 8 mod 9; 10 mod 11,8,4119/3080,=,10.410,no
28080,2^4 * 3^3 * 5 * 13,7 mod 8; 8 mod 9; 12 mod 13,12,16177/14040,<=,10.144,no
28560,2^4 * 3 * 5 * 7 * 17,7 mod 8; 14 mod 15; 16 mod 17,12,1419/1360,=,20.908,no
28800,2^7 * 3^2 * 5^2,7 mod 8; 8 mod 9; 24 mod 25,20,28519/28800,=,27.183,yes
29400,2^3 * 3 * 5^2 * 7^2,7 mod 8; 14 mod 15,8,2839/2940,=,0.170,yes
30240,2^5 * 3^3 * 5 * 7,7 mod 8; 8 mod 9,12,547/420,<=,11.266,no
30600,2^3 * 3^2 * 5^2 * 17,7 mod 8; 8 mod 9; 16 mod 17; 24 mod 25,12,2509/2550,=,1.840,yes
30888,2^3 * 3^3 * 11 * 13,7 mod 8; 8 mod 9; 10 mod 11; 12 mod 13,8,785/858,=,0.047,yes
31200,2^5 * 3 * 5^2 * 13,7 mod 8; 12 mod 13; 14 mod 15,12,7691/7800,<=,10.121,yes
31680,2^6 * 3^2 * 5 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,9037/7920,=,2.873,no
31920,2^4 * 3 * 5 * 7 * 19,7 mod 8; 14 mod 15; 18 mod 19,12,32731/31920,=,21.429,no
32400,2^4 * 3^4 * 5^2,7 mod 8; 8 mod 9; 24 mod 25,20,32929/32400,<=,32.729,no
32760,2^3 * 3^2 * 5 * 7 * 13,7 mod 8; 8 mod 9; 12 mod 13,8,2017/1560,=,10.351,no
33120,2^5 * 3^2 * 5 * 23,7 mod 8; 8 mod 9; 22 mod 23,12,6629/6624,=,50.761,no
33264,2^4 * 3^3 * 7 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,2567/2376,<=,10.186,no
33600,2^6 * 3 * 5^2 * 7,7 mod 8; 14 mod 15,12,4457/4200,=,9.362,no
34200,2^3 * 3^2 * 5^2 * 19,7 mod 8; 8 mod 9; 18 mod 19; 24 mod 25,12,16769/17100,=,0.159,yes
34272,2^5 * 3^2 * 7 * 17,7 mod 8; 8 mod 9; 16 mod 17,8,2381/2448,=,0.108,yes
34320,2^4 * 3 * 5 * 11 * 13,7 mod 8; 10 mod 11; 12 mod 13; 14 mod 15,16,6027/5720,<=,30.279,no
34560,2^8 * 3^3 * 5,7 mod 8; 8 mod 9,16,79/80,=,6.549,yes
35280,2^4 * 3^2 * 5 * 7^2,7 mod 8; 8 mod 9,12,20501/17640,=,6.311,no
35640,2^3 * 3^4 * 5 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,3181/2970,=,4.663,no
36000,2^5 * 3^2 * 5^3,7 mod 8; 8 mod 9; 24 mod 25,12,999/1000,=,0.623,yes
36720,2^4 * 3^3 * 5 * 17,7 mod 8; 8 mod 9; 16 mod 17,12,39277/36720,=,0.923,no
36960,2^5 * 3 * 5 * 7 * 11,7 mod 8; 10 mod 11; 14 mod 15,12,3711/3080,<=,10.204,no
37440,2^6 * 3^2 * 5 * 13,7 mod 8; 8 mod 9; 12 mod 13,12,5177/4680,=,6.088,no
37800,2^3 * 3^3 * 5^2 * 7,7 mod 8; 8 mod 9; 24 mod 25,12,22769/18900,=,4.611,no
38304,2^5 * 3^2 * 7 * 19,7 mod 8; 8 mod 9; 18 mod 19,8,6101/6384,=,0.123,yes
38640,2^4 * 3 * 5 * 7 * 23,7 mod 8; 14 mod 15; 22 mod 23,12,2573/2576,=,1.281,yes
38808,2^3 * 3^2 * 7^2 * 11,7 mod 8; 8 mod 9; 10 mod 11,8,12281/12936,=,0.409,yes
38880,2^5 * 3^5 * 5,7 mod 8; 8 mod 9,12,4297/4320,=,2.231,yes
39312,2^4 * 3^3 * 7 * 13,7 mod 8; 8 mod 9; 12 mod 13,16,40699/39312,<=,30.366,no
39600,2^4 * 3^2 * 5^2 * 11,7 mod 8; 8 mod 9; 10 mod 11; 24 mod 25,12,7651/6600,=,4.808,no
40320,2^7 * 3^2 * 5 * 7,7 mod 8; 8 mod 9,12,3029/2520,=,6.652,no
41040,2^4 * 3^3 * 5 * 19,7 mod 8; 8 mod 9; 18 mod 19,12,8639/8208,=,21.177,no
41184,2^5 * 3^2 * 11 * 13,7 mod 8; 8 mod 9; 10 mod 11; 12 mod 13,8,6749/6864,=,0.077,yes
41400,2^3 * 3^2 * 5^2 * 23,7 mod 8; 8 mod 9; 22 mod 23,8,8099/8280,=,0.036,yes
41760,2^5 * 3^2 * 5 * 29,7 mod 8; 8 mod 9; 28 mod 29,12,8153/8352,=,0.727,yes
42000,2^4 * 3 * 5^3 * 7,7 mod 8; 14 mod 15,12,20921/21000,=,9.090,yes
42120,2^3 * 3^4 * 5 * 13,7 mod 8; 8 mod 9; 12 mod 13,20,14203/14040,<=,57.152,no
42240,2^8 * 3 * 5 * 11,7 mod 8; 10 mod 11; 14 mod 15,8,2539/2640,=,0.215,yes
42840,2^3 * 3^2 * 5 * 7 * 17,7 mod 8; 8 mod 9; 16 mod 17,12,6329/5355,=,1.796,no
43200,2^6 * 3^3 * 5^2,7 mod 8; 8 mod 9; 24 mod 25,12,653/600,=,0.993,no
43560,2^3 * 3^2 * 5 * 11^2,7 mod 8; 8 mod 9; 10 mod 11,12,591/605,=,1.386,yes
43680,2^5 * 3 * 5 * 7 * 13,7 mod 8; 12 mod 13; 14 mod 15,12,6581/5460,<=,10.263,no
44352,2^6 * 3^2 * 7 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,11941/11088,<=,10.166,no
44640,2^5 * 3^2 * 5 * 31,7 mod 8; 8 mod 9; 30 mod 31,12,2887/2976,=,0.680,yes
44880,2^4 * 3 * 5 * 11 * 17,7 mod 8; 10 mod 11; 14 mod 15; 16 mod 17,12,4069/4080,=,0.915,yes
45360,2^4 * 3^4 * 5 * 7,7 mod 8; 8 mod 9,12,1213/945,<=,11.140,no
46080,2^10 * 3^2 * 5,7 mod 8; 8 mod 9,8,7283/7680,=,0.099,yes
46200,2^3 * 3 * 5^2 * 7 * 11,7 mod 8; 10 mod 11; 14 mod 15,8,10897/9240,=,10.210,no
46800,2^4 * 3^2 * 5^2 * 13,7 mod 8; 8 mod 9; 12 mod 13; 24 mod 25,12,2191/1950,=,4.288,no
47040,2^6 * 3 * 5 * 7^2,7 mod 8; 14 mod 15,16,731/735,=,7.926,yes
47520,2^5 * 3^3 * 5 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,7429/5940,<=,10.158,no
47880,2^3 * 3^2 * 5 * 7 * 19,7 mod 8; 8 mod 9; 18 mod 19,12,9281/7980,=,1.869,no
48048,2^4 * 3 * 7 * 11 * 13,7 mod 8; 10 mod 11; 12 mod 13; 20 mod 21,8,47423/48048,=,0.210,yes
48600,2^3 * 3^5 * 5^2,7 mod 8; 8 mod 9,8,635/648,=,0.080,yes
48720,2^4 * 3 * 5 * 7 * 29,7 mod 8; 14 mod 15; 28 mod 29,12,15797/16240,=,1.395,yes
48960,2^6 * 3^2 * 5 * 17,7 mod 8; 8 mod 9; 16 mod 17,12,26227/24480,=,0.757,no
49680,2^4 * 3^3 * 5 * 23,7 mod 8; 8 mod 9; 22 mod 23,12,51031/49680,=,21.810,no
49896,2^3 * 3^4 * 7 * 11,7 mod 8; 8 mod 9; 10 mod 11,12,4019/4158,=,10.302,yes
50160,2^4 * 3 * 5 * 11 * 19,7 mod 8; 10 mod 11; 14 mod 15; 18 mod 19,12,49171/50160,=,1.001,yes


==> anc/supplementary/m8_exclusion_20261101/historical/m8_sum_filter_all.csv <==
candidate,prime_decomposition,sum_exact,sum_decimal,runtime_us,survives
10080,"2^5 * 3^2 * 5 * 7","183/140",1.307142857,1.788000000,yes
10808,"2^3 * 7 * 193","1411/5404",0.261102887,1.667000000,no
10816,"2^6 * 13^2","4313/10816",0.398761095,1.541000000,no
10824,"2^3 * 3 * 11 * 41","981/1804",0.543791574,1.750000000,no
10832,"2^4 * 677","1031/5416",0.190361891,1.166000000,no
10840,"2^3 * 5 * 271","1671/5420",0.308302583,1.250000000,no
10848,"2^5 * 3 * 113","45/113",0.398230088,1.375000000,no
10856,"2^3 * 23 * 59","1301/5428",0.239683125,1.083000000,no
10864,"2^4 * 7 * 97","935/2716",0.344256259,1.250000000,no
10872,"2^3 * 3^2 * 151","863/1812",0.476269316,1.500000000,no
10880,"2^7 * 5 * 17","93/160",0.581250000,1.542000000,no
10888,"2^3 * 1361","172/1361",0.126377663,0.916000000,no
10896,"2^4 * 3 * 227","313/908",0.344713656,6.917000000,no
10904,"2^3 * 29 * 47","1259/5452",0.230924431,1.167000000,no
10912,"2^5 * 11 * 31","637/1364",0.467008798,1.541000000,no
10920,"2^3 * 3 * 5 * 7 * 13","2001/1820",1.099450549,1.821458000,yes
10928,"2^4 * 683","130/683",0.190336750,3.541000000,no
10936,"2^3 * 1367","691/5468",0.126371617,0.917000000,no
10944,"2^6 * 3^2 * 19","2099/2736",0.767178363,1.959000000,no
10952,"2^3 * 37^2","1939/10952",0.177045289,10.542000000,no
10960,"2^4 * 5 * 137","537/1370",0.391970803,1.375000000,no
10968,"2^3 * 3 * 457","467/1828",0.255470460,1.042000000,no
10976,"2^5 * 7^3","79/196",0.403061224,1.291000000,no
10984,"2^3 * 1373","347/2746",0.126365623,0.833000000,no
10992,"2^4 * 3 * 229","947/2748",0.344614265,1.167000000,no
11000,"2^3 * 5^3 * 11","663/1100",0.602727273,1.292000000,no
11008,"2^8 * 43","805/2752",0.292514535,1.083000000,no
11016,"2^3 * 3^4 * 17","73/102",0.715686275,1.541000000,no
11024,"2^4 * 13 * 53","259/689",0.375907112,1.083000000,no
11032,"2^3 * 7 * 197","1439/5516",0.260877447,0.917000000,no
11040,"2^5 * 3 * 5 * 23","77/92",0.836956522,1.917000000,no
11048,"2^3 * 1381","349/2762",0.126357712,0.792000000,no
11056,"2^4 * 691","263/1382",0.190303907,0.834000000,no
11064,"2^3 * 3 * 461","471/1844",0.255422993,1.084000000,no
11072,"2^6 * 173","1361/5536",0.245845376,1.000000000,no
11080,"2^3 * 5 * 277","1707/5540",0.308122744,1.208000000,no
11088,"2^4 * 3^2 * 7 * 11","1013/924",1.096320346,1.609708000,yes
11096,"2^3 * 19 * 73","1391/5548",0.250720981,1.042000000,no
11104,"2^5 * 347","623/2776",0.224423631,0.875000000,no
11112,"2^3 * 3 * 463","473/1852",0.255399568,1.000000000,no
11120,"2^4 * 5 * 139","1089/2780",0.391726619,1.083000000,no
11128,"2^3 * 13 * 107","1603/5564",0.288102085,0.916000000,no
11136,"2^7 * 3 * 29","231/464",0.497844828,1.333000000,no
11144,"2^3 * 7 * 199","1453/5572",0.260768126,0.917000000,no
11152,"2^4 * 17 * 41","245/697",0.351506456,1.042000000,no
11160,"2^3 * 3^2 * 5 * 31","561/620",0.904838710,1.666000000,no
11168,"2^5 * 349","1253/5584",0.224391117,0.875000000,no
11176,"2^3 * 11 * 127","1741/5588",0.311560487,0.958000000,no
11184,"2^4 * 3 * 233","321/932",0.344420601,1.041000000,no
11192,"2^3 * 1399","707/5596",0.126340243,0.750000000,no
11200,"2^6 * 5^2 * 7","1007/1400",0.719285714,3.750000000,no
11208,"2^3 * 3 * 467","477/1868",0.255353319,0.959000000,no
11216,"2^4 * 701","1067/5608",0.190263909,0.792000000,no
11224,"2^3 * 23 * 61","1339/5612",0.238595866,3.041000000,no
11232,"2^5 * 3^3 * 13","139/156",0.891025641,3.875000000,no
11240,"2^3 * 5 * 281","1731/5620",0.308007117,3.250000000,no
11248,"2^4 * 19 * 37","51/148",0.344594595,1.250000000,no
11256,"2^3 * 3 * 7 * 67","951/1876",0.506929638,1.416000000,no
11264,"2^10 * 11","1213/2816",0.430752841,1.083000000,no
11272,"2^3 * 1409","178/1409",0.126330731,0.667000000,no
11280,"2^4 * 3 * 5 * 47","673/940",0.715957447,1.417000000,no
11288,"2^3 * 17 * 83","1463/5644",0.259213324,0.875000000,no
11296,"2^5 * 353","1267/5648",0.224327195,0.709000000,no
11304,"2^3 * 3^2 * 157","224/471",0.475583864,1.125000000,no
11312,"2^4 * 7 * 101","971/2828",0.343352192,1.083000000,no
11320,"2^3 * 5 * 283","1743/5660",0.307950530,1.000000000,no
11328,"2^6 * 3 * 59","26/59",0.440677966,1.208000000,no
11336,"2^3 * 13 * 109","1631/5668",0.287755822,0.875000000,no
11344,"2^4 * 709","1079/5672",0.190232722,0.750000000,no
11352,"2^3 * 3 * 11 * 43","93/172",0.540697674,1.292000000,no
11360,"2^5 * 5 * 71","633/1420",0.445774648,1.083000000,no
11368,"2^3 * 7^2 * 29","1033/2842",0.363476425,1.042000000,no
11376,"2^4 * 3^2 * 79","1661/2844",0.584036568,3.292000000,no
11384,"2^3 * 1423","719/5692",0.126317639,0.708000000,no
11392,"2^7 * 89","1507/5696",0.264571629,0.791000000,no
11400,"2^3 * 3 * 5^2 * 19","309/380",0.813157895,1.667000000,no
11408,"2^4 * 23 * 31","31/92",0.336956522,1.125000000,no
11416,"2^3 * 1427","721/5708",0.126313945,0.667000000,no
11424,"2^5 * 3 * 7 * 17","373/476",0.783613445,1.584000000,no
11432,"2^3 * 1429","361/2858",0.126312106,0.667000000,no
11440,"2^4 * 5 * 11 * 13","447/572",0.781468531,1.416000000,no
11448,"2^3 * 3^3 * 53","123/212",0.580188679,1.167000000,no
11456,"2^6 * 179","703/2864",0.245460894,0.750000000,no
11464,"2^3 * 1433","181/1433",0.126308444,0.667000000,no
11472,"2^4 * 3 * 239","329/956",0.344142259,1.000000000,no
11480,"2^3 * 5 * 7 * 41","3107/5740",0.541289199,1.167000000,no
11488,"2^5 * 359","161/718",0.224233983,0.750000000,no
11496,"2^3 * 3 * 479","489/1916",0.255219207,0.833000000,no
11504,"2^4 * 719","547/2876",0.190194715,0.667000000,no
11512,"2^3 * 1439","727/5756",0.126302988,0.667000000,no
11520,"2^8 * 3^2 * 5","1939/1920",1.009895833,0.975208000,yes
11528,"2^3 * 11 * 131","163/524",0.311068702,0.833000000,no
11536,"2^4 * 7 * 103","989/2884",0.342926491,0.958000000,no
11544,"2^3 * 3 * 13 * 37","991/1924",0.515072765,1.250000000,no
11552,"2^5 * 19^2","3787/11552",0.327822022,1.208000000,no
11560,"2^3 * 5 * 17^2","636/1445",0.440138408,1.250000000,no
11568,"2^4 * 3 * 241","995/2892",0.344052559,1.000000000,no
11576,"2^3 * 1447","731/5788",0.126295784,0.708000000,no
11584,"2^6 * 181","1421/5792",0.245338398,0.750000000,no
11592,"2^3 * 3^2 * 7 * 23","77/92",0.836956522,1.625000000,no
11600,"2^4 * 5^2 * 29","621/1160",0.535344828,1.084000000,no
11608,"2^3 * 1451","733/5804",0.126292212,0.667000000,no
11616,"2^5 * 3 * 11^2","615/968",0.635330579,1.458000000,no
11624,"2^3 * 1453","367/2906",0.126290434,0.667000000,no
11632,"2^4 * 727","553/2908",0.190165062,0.709000000,no
11640,"2^3 * 3 * 5 * 97","1127/1940",0.580927835,1.209000000,no
11648,"2^7 * 7 * 13","407/728",0.559065934,1.167000000,no
11656,"2^3 * 31 * 47","1321/5828",0.226664379,0.916000000,no
11664,"2^4 * 3^6","7639/11664",0.654921125,1.375000000,no
11672,"2^3 * 1459","737/5836",0.126285127,0.625000000,no
11680,"2^5 * 5 * 73","1299/2920",0.444863014,1.000000000,no
11688,"2^3 * 3 * 487","497/1948",0.255133470,0.875000000,no
11696,"2^4 * 17 * 43","1021/2924",0.349179207,0.958000000,no
11704,"2^3 * 7 * 11 * 19","3323/5852",0.567840055,1.208000000,no
11712,"2^6 * 3 * 61","643/1464",0.439207650,1.042000000,no
11720,"2^3 * 5 * 293","1803/5860",0.307679181,0.834000000,no
11728,"2^4 * 733","1115/5864",0.190143247,0.667000000,no
11736,"2^3 * 3^2 * 163","929/1956",0.474948875,1.000000000,no
11744,"2^5 * 367","329/1468",0.224114441,0.709000000,no
11752,"2^3 * 13 * 113","1687/5876",0.287100068,0.834000000,no
11760,"2^4 * 3 * 5 * 7^2","993/980",1.013265306,0.966833000,yes
11768,"2^3 * 1471","743/5884",0.126274643,0.625000000,no
11776,"2^9 * 23","493/1472",0.334918478,0.958000000,no
11784,"2^3 * 3 * 491","501/1964",0.255091650,0.875000000,no
11792,"2^4 * 11 * 67","1165/2948",0.395183175,0.917000000,no
11800,"2^3 * 5^2 * 59","489/1180",0.414406780,1.041000000,no
11808,"2^5 * 3^2 * 41","435/656",0.663109756,1.292000000,no
11816,"2^3 * 7 * 211","1537/5908",0.260155721,0.792000000,no
11824,"2^4 * 739","281/1478",0.190121786,2.458000000,no
11832,"2^3 * 3 * 17 * 29","963/1972",0.488336714,1.458000000,no
11840,"2^6 * 5 * 37","1467/2960",0.495608108,1.125000000,no
11848,"2^3 * 1481","187/1481",0.126266036,0.750000000,no
11856,"2^4 * 3 * 13 * 19","2011/2964",0.678475034,1.417000000,no
11864,"2^3 * 1483","749/5932",0.126264329,0.708000000,no
11872,"2^5 * 7 * 53","593/1484",0.399595687,1.041000000,no
11880,"2^3 * 3^3 * 5 * 11","261/220",1.186363636,0.921541000,yes
11888,"2^4 * 743","565/2972",0.190107672,0.750000000,no
11896,"2^3 * 1487","751/5948",0.126260928,0.584000000,no
11904,"2^7 * 3 * 31","61/124",0.491935484,1.167000000,no
11912,"2^3 * 1489","188/1489",0.126259234,0.625000000,no
11920,"2^4 * 5 * 149","291/745",0.390604027,0.916000000,no
11928,"2^3 * 3 * 7 * 71","1003/1988",0.504527163,1.167000000,no
11936,"2^5 * 373","1337/5968",0.224028150,0.709000000,no
11944,"2^3 * 1493","377/2986",0.126255861,0.625000000,no
11952,"2^4 * 3^2 * 83","145/249",0.582329317,1.042000000,no
11960,"2^3 * 5 * 13 * 23","3459/5980",0.578428094,1.167000000,no
11968,"2^6 * 11 * 17","811/1496",0.542112299,1.125000000,no
11976,"2^3 * 3 * 499","509/1996",0.255010020,0.834000000,no
11984,"2^4 * 7 * 107","1025/2996",0.342122830,0.875000000,no
11992,"2^3 * 1499","757/5996",0.126250834,0.625000000,no
12000,"2^5 * 3 * 5^3","413/500",0.826000000,1.583000000,no
12008,"2^3 * 19 * 79","1493/6004",0.248667555,0.791000000,no
12016,"2^4 * 751","571/3004",0.190079893,0.667000000,no
12024,"2^3 * 3^2 * 167","317/668",0.474550898,1.042000000,no
12032,"2^8 * 47","217/752",0.288563830,0.875000000,no
12040,"2^3 * 5 * 7 * 43","463/860",0.538372093,1.125000000,no
12048,"2^4 * 3 * 251","345/1004",0.343625498,0.917000000,no
12056,"2^3 * 11 * 137","1871/6028",0.310384871,0.791000000,no
12064,"2^5 * 13 * 29","1337/3016",0.443302387,1.000000000,no
12072,"2^3 * 3 * 503","513/2012",0.254970179,0.791000000,no
12080,"2^4 * 5 * 151","1179/3020",0.390397351,0.875000000,no
12088,"2^3 * 1511","763/6044",0.126240900,0.625000000,no
12096,"2^6 * 3^3 * 7","731/756",0.966931217,1.625000000,no
12104,"2^3 * 17 * 89","1559/6052",0.257600793,0.750000000,no
12112,"2^4 * 757","1151/6056",0.190059445,0.667000000,no
12120,"2^3 * 3 * 5 * 101","1171/2020",0.579702970,1.167000000,no
12128,"2^5 * 379","679/3032",0.223944591,0.708000000,no
12136,"2^3 * 37 * 41","1351/6068",0.222643375,0.875000000,no
12144,"2^4 * 3 * 11 * 23","699/1012",0.690711462,1.292000000,no
12152,"2^3 * 7^2 * 31","2179/6076",0.358624095,1.041000000,no
12160,"2^7 * 5 * 19","861/1520",0.566447368,1.125000000,no
12168,"2^3 * 3^2 * 13^2","71/104",0.682692308,1.375000000,no
12176,"2^4 * 761","1157/6088",0.190045992,0.625000000,no
12184,"2^3 * 1523","769/6092",0.126231123,0.625000000,no
12192,"2^5 * 3 * 127","201/508",0.395669291,0.958000000,no
12200,"2^3 * 5^2 * 61","126/305",0.413114754,1.000000000,no
12208,"2^4 * 7 * 109","149/436",0.341743119,0.875000000,no
12216,"2^3 * 3 * 509","519/2036",0.254911591,0.792000000,no
12224,"2^6 * 191","187/764",0.244764398,0.750000000,no
12232,"2^3 * 11 * 139","1897/6116",0.310170046,0.750000000,no
12240,"2^4 * 3^2 * 5 * 17","94/85",1.105882353,1.123750000,yes
12248,"2^3 * 1531","773/6124",0.126224690,0.625000000,no
12256,"2^5 * 383","343/1532",0.223890339,0.709000000,no
12264,"2^3 * 3 * 7 * 73","147/292",0.503424658,1.167000000,no
12272,"2^4 * 13 * 59","1141/3068",0.371903520,0.916000000,no
12280,"2^3 * 5 * 307","1887/6140",0.307328990,0.792000000,no
12288,"2^12 * 3","1279/3072",0.416341146,1.084000000,no
12296,"2^3 * 29 * 53","1391/6148",0.226252440,0.875000000,no
12304,"2^4 * 769","1169/6152",0.190019506,0.667000000,no
12312,"2^3 * 3^4 * 19","1433/2052",0.698343080,1.375000000,no
12320,"2^5 * 5 * 7 * 11","1313/1540",0.852597403,1.458000000,no
12328,"2^3 * 23 * 67","1453/6164",0.235723556,0.792000000,no
12336,"2^4 * 3 * 257","353/1028",0.343385214,0.917000000,no
12344,"2^3 * 1543","779/6172",0.126215165,0.708000000,no
12352,"2^6 * 193","1511/6176",0.244656736,0.958000000,no
12360,"2^3 * 3 * 5 * 103","1193/2060",0.579126214,1.166000000,no
12368,"2^4 * 773","1175/6184",0.190006468,0.667000000,no
12376,"2^3 * 7 * 13 * 17","3407/6188",0.550581771,1.125000000,no
12384,"2^5 * 3^2 * 43","227/344",0.659883721,1.292000000,no
12392,"2^3 * 1549","391/3098",0.126210458,0.625000000,no
12400,"2^4 * 5^2 * 31","53/100",0.530000000,1.042000000,no
12408,"2^3 * 3 * 11 * 47","1107/2068",0.535299807,1.167000000,no
12416,"2^7 * 97","1631/6208",0.262725515,0.750000000,no
12424,"2^3 * 1553","196/1553",0.126207341,0.625000000,no
12432,"2^4 * 3 * 7 * 37","1987/3108",0.639317889,1.250000000,no
12440,"2^3 * 5 * 311","1911/6220",0.307234727,0.791000000,no
12448,"2^5 * 389","1393/6224",0.223811054,0.708000000,no
12456,"2^3 * 3^2 * 173","82/173",0.473988439,0.958000000,no
12464,"2^4 * 19 * 41","1057/3116",0.339216945,0.917000000,no
12472,"2^3 * 1559","787/6236",0.126202694,3.209000000,no
12480,"2^6 * 3 * 5 * 13","63/65",0.969230769,1.542000000,no
12488,"2^3 * 7 * 223","1621/6244",0.259609225,0.791000000,no
12496,"2^4 * 11 * 71","1229/3124",0.393405890,0.917000000,no
12504,"2^3 * 3 * 521","531/2084",0.254798464,0.791000000,no
12512,"2^5 * 17 * 23","665/1564",0.425191816,1.000000000,no
12520,"2^3 * 5 * 313","1923/6260",0.307188498,0.750000000,no
12528,"2^4 * 3^3 * 29","751/1044",0.719348659,1.334000000,no
12536,"2^3 * 1567","791/6268",0.126196554,0.667000000,no
12544,"2^8 * 7^2","769/1792",0.429129464,1.042000000,no
12552,"2^3 * 3 * 523","533/2092",0.254780115,0.834000000,no
12560,"2^4 * 5 * 157","306/785",0.389808917,0.875000000,no
12568,"2^3 * 1571","793/6284",0.126193507,0.625000000,no
12576,"2^5 * 3 * 131","207/524",0.395038168,0.958000000,no
12584,"2^3 * 11^2 * 13","1477/3146",0.469485060,0.958000000,no
12592,"2^4 * 787","299/1574",0.189961881,0.708000000,no
12600,"2^3 * 3^2 * 5^2 * 7","523/420",1.245238095,1.077792000,yes
12608,"2^6 * 197","1541/6304",0.244447970,0.750000000,no
12616,"2^3 * 19 * 83","1561/6308",0.247463538,0.834000000,no
12624,"2^4 * 3 * 263","361/1052",0.343155894,0.917000000,no
12632,"2^3 * 1579","797/6316",0.126187460,0.583000000,no
12640,"2^5 * 5 * 79","699/1580",0.442405063,0.958000000,no
12648,"2^3 * 3 * 17 * 31","1017/2108",0.482447818,1.166000000,no
12656,"2^4 * 7 * 113","1079/3164",0.341024020,0.875000000,no
12664,"2^3 * 1583","799/6332",0.126184460,0.583000000,no
12672,"2^7 * 3^2 * 11","313/352",0.889204545,1.458000000,no
12680,"2^3 * 5 * 317","1947/6340",0.307097792,0.750000000,no
12688,"2^4 * 13 * 61","294/793",0.370744010,0.875000000,no
12696,"2^3 * 3 * 23^2","769/2116",0.363421550,1.125000000,no
12704,"2^5 * 397","1421/6352",0.223709068,0.708000000,no
12712,"2^3 * 7 * 227","1649/6356",0.259439899,0.833000000,no
12720,"2^4 * 3 * 5 * 53","751/1060",0.708490566,1.291000000,no
12728,"2^3 * 37 * 43","1403/6364",0.220458831,0.875000000,no
12736,"2^6 * 199","389/1592",0.244346734,0.750000000,no
12744,"2^3 * 3^3 * 59","407/708",0.574858757,1.084000000,no
12752,"2^4 * 797","1211/6376",0.189930991,0.667000000,no
12760,"2^3 * 5 * 11 * 29","3759/6380",0.589184953,1.125000000,no
12768,"2^5 * 3 * 7 * 19","407/532",0.765037594,1.459000000,no
12776,"2^3 * 1597","403/3194",0.126174076,0.625000000,no
12784,"2^4 * 17 * 47","1103/3196",0.345118899,0.917000000,no
12792,"2^3 * 3 * 13 * 41","1083/2132",0.507973734,1.166000000,no
12800,"2^9 * 5^2","6753/12800",0.527578125,1.083000000,no
12808,"2^3 * 1601","202/1601",0.126171143,0.625000000,no
12816,"2^4 * 3^2 * 89","413/712",0.580056180,1.083000000,no
12824,"2^3 * 7 * 229","1663/6412",0.259357455,0.750000000,no
12832,"2^5 * 401","1435/6416",0.223659601,0.750000000,no
12840,"2^3 * 3 * 5 * 107","1237/2140",0.578037383,1.083000000,no
12848,"2^4 * 11 * 73","1261/3212",0.392590286,0.875000000,no
12856,"2^3 * 1607","811/6428",0.126166770,0.667000000,no
12864,"2^6 * 3 * 67","175/402",0.435323383,1.125000000,no
12872,"2^3 * 1609","203/1609",0.126165320,0.625000000,no
12880,"2^4 * 5 * 7 * 23","2189/3220",0.679813665,1.292000000,no
12888,"2^3 * 3^2 * 179","339/716",0.473463687,1.000000000,no
12896,"2^5 * 13 * 31","707/1612",0.438585608,1.000000000,no
12904,"2^3 * 1613","407/3226",0.126162430,0.583000000,no
12912,"2^4 * 3 * 269","369/1076",0.342936803,0.875000000,no
12920,"2^3 * 5 * 17 * 19","3603/6460",0.557739938,1.167000000,no
12928,"2^7 * 101","1693/6464",0.261912129,0.750000000,no
12936,"2^3 * 3 * 7^2 * 11","1681/2156",0.779684601,1.459000000,no
12944,"2^4 * 809","1229/6472",0.189894932,0.667000000,no
12952,"2^3 * 1619","817/6476",0.126158122,0.625000000,no
12960,"2^5 * 3^4 * 5","259/240",1.079166667,0.911416000,yes
12968,"2^3 * 1621","409/3242",0.126156693,0.583000000,no
12976,"2^4 * 811","154/811",0.189889026,0.667000000,no
12984,"2^3 * 3 * 541","551/2164",0.254621072,0.875000000,no
12992,"2^6 * 7 * 29","92/203",0.453201970,1.042000000,no
13000,"2^3 * 5^3 * 13","57/100",0.570000000,1.083000000,no
13008,"2^4 * 3 * 271","1115/3252",0.342865929,0.916000000,no
13016,"2^3 * 1627","821/6508",0.126152428,0.583000000,no
13024,"2^5 * 11 * 37","371/814",0.455773956,1.000000000,no
13032,"2^3 * 3^2 * 181","257/543",0.473296501,0.958000000,no
13040,"2^4 * 5 * 163","1269/3260",0.389263804,0.875000000,no
13048,"2^3 * 7 * 233","1691/6524",0.259196812,0.792000000,no
13056,"2^8 * 3 * 17","309/544",0.568014706,1.250000000,no
13064,"2^3 * 23 * 71","1529/6532",0.234078383,0.834000000,no
13072,"2^4 * 19 * 43","1101/3268",0.336903305,0.917000000,no
13080,"2^3 * 3 * 5 * 109","1259/2180",0.577522936,1.125000000,no
13088,"2^5 * 409","1463/6544",0.223563570,0.708000000,no
13096,"2^3 * 1637","413/3274",0.126145388,0.625000000,no
13104,"2^4 * 3^2 * 7 * 13","265/252",1.051587302,0.922958000,yes
13112,"2^3 * 11 * 149","2027/6556",0.309182428,0.792000000,no
13120,"2^6 * 5 * 41","321/656",0.489329268,1.000000000,no
13128,"2^3 * 3 * 547","557/2188",0.254570384,0.834000000,no
13136,"2^4 * 821","1247/6568",0.189859927,0.625000000,no
13144,"2^3 * 31 * 53","1459/6572",0.222002435,0.875000000,no
13152,"2^5 * 3 * 137","54/137",0.394160584,0.958000000,no
13160,"2^3 * 5 * 7 * 47","3509/6580",0.533282675,1.083000000,no
13168,"2^4 * 823","625/3292",0.189854192,0.667000000,no
13176,"2^3 * 3^3 * 61","1259/2196",0.573315118,1.084000000,no
13184,"2^7 * 103","431/1648",0.261529126,0.750000000,no
13192,"2^3 * 17 * 97","1687/6596",0.255761067,0.792000000,no
13200,"2^4 * 3 * 5^2 * 11","1149/1100",1.044545455,0.893416000,yes
13208,"2^3 * 13 * 127","1883/6604",0.285130224,0.750000000,no
13216,"2^5 * 7 * 59","653/1652",0.395278450,1.000000000,no
13224,"2^3 * 3 * 19 * 29","1041/2204",0.472323049,1.083000000,no
13232,"2^4 * 827","157/827",0.189842805,0.666000000,no
13240,"2^3 * 5 * 331","2031/6620",0.306797583,0.750000000,no
13248,"2^6 * 3^2 * 23","409/552",0.740942029,1.333000000,no
13256,"2^3 * 1657","209/1657",0.126131563,0.625000000,no
13264,"2^4 * 829","1259/6632",0.189837153,0.667000000,no
13272,"2^3 * 3 * 7 * 79","1107/2212",0.500452080,1.125000000,no
13280,"2^5 * 5 * 83","183/415",0.440963855,0.959000000,no
13288,"2^3 * 11 * 151","2053/6644",0.309000602,0.750000000,no
13296,"2^4 * 3 * 277","1139/3324",0.342659446,0.875000000,no
13304,"2^3 * 1663","839/6652",0.126127480,0.625000000,no
13312,"2^10 * 13","2681/6656",0.402794471,1.084000000,no
13320,"2^3 * 3^2 * 5 * 37","657/740",0.887837838,1.542000000,no
13328,"2^4 * 7^2 * 17","3289/6664",0.493547419,1.083000000,no
13336,"2^3 * 1667","841/6668",0.126124775,0.625000000,no
13344,"2^5 * 3 * 139","219/556",0.393884892,0.959000000,no
13352,"2^3 * 1669","421/3338",0.126123427,0.625000000,no
13360,"2^4 * 5 * 167","1299/3340",0.388922156,0.875000000,no
13368,"2^3 * 3 * 557","567/2228",0.254488330,0.792000000,no
13376,"2^6 * 11 * 19","221/418",0.528708134,1.084000000,no
13384,"2^3 * 7 * 239","1733/6692",0.258965929,0.792000000,no
13392,"2^4 * 3^3 * 31","77/108",0.712962963,1.250000000,no
13400,"2^3 * 5^2 * 67","549/1340",0.409701493,1.000000000,no
13408,"2^5 * 419","749/3352",0.223448687,0.708000000,no
13416,"2^3 * 3 * 13 * 43","1129/2236",0.504919499,1.125000000,no
13424,"2^4 * 839","637/3356",0.189809297,0.666000000,no
13432,"2^3 * 23 * 73","1567/6716",0.233323407,0.875000000,no
13440,"2^7 * 3 * 5 * 7","21/20",1.050000000,0.947917000,yes
13448,"2^3 * 41^2","2311/13448",0.171847115,0.834000000,no
13456,"2^4 * 29^2","3453/13456",0.256614150,0.833000000,no
13464,"2^3 * 3^2 * 11 * 17","657/748",0.878342246,1.500000000,no
13472,"2^5 * 421","1505/6736",0.223426366,0.708000000,no
13480,"2^3 * 5 * 337","2067/6740",0.306676558,0.750000000,no
13488,"2^4 * 3 * 281","385/1124",0.342526690,0.875000000,no
13496,"2^3 * 7 * 241","1747/6748",0.258891523,0.750000000,no
13504,"2^6 * 211","823/3376",0.243779621,0.750000000,no
13512,"2^3 * 3 * 563","573/2252",0.254440497,0.792000000,no
13520,"2^4 * 5 * 13^2","3837/6760",0.567603550,1.125000000,no
13528,"2^3 * 19 * 89","1663/6764",0.245860438,0.833000000,no
13536,"2^5 * 3^2 * 47","123/188",0.654255319,1.250000000,no
13544,"2^3 * 1693","427/3386",0.126107501,0.625000000,no
13552,"2^4 * 7 * 11^2","1833/3388",0.541027155,1.083000000,no
13560,"2^3 * 3 * 5 * 113","1303/2260",0.576548673,1.042000000,no
13568,"2^8 * 53","1925/6784",0.283755896,0.834000000,no
13576,"2^3 * 1697","214/1697",0.126104891,0.625000000,no
13584,"2^4 * 3 * 283","1163/3396",0.342461720,0.875000000,no
13592,"2^3 * 1699","857/6796",0.126103590,0.667000000,no
13600,"2^5 * 5^2 * 17","4317/6800",0.634852941,1.250000000,no
13608,"2^3 * 3^5 * 7","1853/2268",0.817019400,1.458000000,no
13616,"2^4 * 23 * 37","1111/3404",0.326380729,0.958000000,no
13624,"2^3 * 13 * 131","1939/6812",0.284644745,0.792000000,no
13632,"2^6 * 3 * 71","123/284",0.433098592,1.042000000,no
13640,"2^3 * 5 * 11 * 31","3981/6820",0.583724340,1.083000000,no
13648,"2^4 * 853","1295/6824",0.189771395,0.666000000,no
13656,"2^3 * 3 * 569","579/2276",0.254393673,0.792000000,no
13664,"2^5 * 7 * 61","673/1708",0.394028103,0.959000000,no
13672,"2^3 * 1709","431/3418",0.126097133,0.625000000,no
13680,"2^4 * 3^2 * 5 * 19","1237/1140",1.085087719,0.917167000,yes
13688,"2^3 * 29 * 59","1523/6844",0.222530684,0.875000000,no
13696,"2^7 * 107","893/3424",0.260806075,0.709000000,no
13704,"2^3 * 3 * 571","581/2284",0.254378284,0.792000000,no
13712,"2^4 * 857","1301/6856",0.189760793,0.708000000,no
13720,"2^3 * 5 * 7^3","3643/6860",0.531049563,1.125000000,no
13728,"2^5 * 3 * 11 * 13","477/572",0.833916084,1.375000000,no
13736,"2^3 * 17 * 101","103/404",0.254950495,0.833000000,no
13744,"2^4 * 859","163/859",0.189755530,0.625000000,no
13752,"2^3 * 3^2 * 191","361/764",0.472513089,1.000000000,no
13760,"2^6 * 5 * 43","837/1720",0.486627907,1.042000000,no
13768,"2^3 * 1721","217/1721",0.126089483,0.667000000,no
13776,"2^4 * 3 * 7 * 41","725/1148",0.631533101,1.209000000,no
13784,"2^3 * 1723","869/6892",0.126088218,0.667000000,no
13792,"2^5 * 431","385/1724",0.223317865,0.708000000,no
13800,"2^3 * 3 * 5^2 * 23","361/460",0.784782609,1.333000000,no
13808,"2^4 * 863","655/3452",0.189745075,0.667000000,no
13816,"2^3 * 11 * 157","2131/6908",0.308482918,0.792000000,no
13824,"2^9 * 3^3","409/576",0.710069444,1.291000000,no
13832,"2^3 * 7 * 13 * 19","3709/6916",0.536292655,1.125000000,no
13840,"2^4 * 5 * 173","336/865",0.388439306,0.916000000,no
13848,"2^3 * 3 * 577","587/2308",0.254332756,0.833000000,no
13856,"2^5 * 433","1547/6928",0.223296767,0.625000000,no
13864,"2^3 * 1733","437/3466",0.126081939,0.625000000,no
13872,"2^4 * 3 * 17^2","857/1734",0.494232987,1.084000000,no
13880,"2^3 * 5 * 347","2127/6940",0.306484150,0.792000000,no
13888,"2^6 * 7 * 31","389/868",0.448156682,1.041000000,no
13896,"2^3 * 3^2 * 193","547/1158",0.472366149,0.958000000,no
13904,"2^4 * 11 * 79","1357/3476",0.390391254,0.917000000,no
13912,"2^3 * 37 * 47","1507/6956",0.216647499,0.917000000,no
13920,"2^5 * 3 * 5 * 29","469/580",0.808620690,1.375000000,no
13928,"2^3 * 1741","439/3482",0.126076967,0.625000000,no
13936,"2^4 * 13 * 67","1281/3484",0.367680827,0.875000000,no
13944,"2^3 * 3 * 7 * 83","1159/2324",0.498709122,1.083000000,no
13952,"2^7 * 109","1817/6976",0.260464450,0.708000000,no
13960,"2^3 * 5 * 349","2139/6980",0.306446991,0.791000000,no
13968,"2^4 * 3^2 * 97","4033/6984",0.577462772,1.042000000,no
13976,"2^3 * 1747","881/6988",0.126073268,0.625000000,no
13984,"2^5 * 19 * 23","721/1748",0.412471396,1.000000000,no
13992,"2^3 * 3 * 11 * 53","1233/2332",0.528730703,1.083000000,no
14000,"2^4 * 5^3 * 7","2347/3500",0.670571429,1.333000000,no
14008,"2^3 * 17 * 103","1783/7004",0.254568818,0.791000000,no
14016,"2^6 * 3 * 73","757/1752",0.432077626,1.042000000,no
14024,"2^3 * 1753","221/1753",0.126069595,0.625000000,no
14032,"2^4 * 877","1331/7016",0.189709236,0.667000000,no
14040,"2^3 * 3^3 * 5 * 13","889/780",1.139743590,0.978041000,yes
14048,"2^5 * 439","98/439",0.223234624,0.750000000,no
14056,"2^3 * 7 * 251","1817/7028",0.258537279,0.750000000,no
14064,"2^4 * 3 * 293","401/1172",0.342150171,0.875000000,no
14072,"2^3 * 1759","887/7036",0.126065947,0.625000000,no
14080,"2^8 * 5 * 11","1167/1760",0.663068182,1.250000000,no
14088,"2^3 * 3 * 587","597/2348",0.254258944,0.792000000,no
14096,"2^4 * 881","1337/7048",0.189699205,0.666000000,no
14104,"2^3 * 41 * 43","1519/7052",0.215399887,0.917000000,no
14112,"2^5 * 3^2 * 7^2","205/224",0.915178571,1.541000000,no
14120,"2^3 * 5 * 353","2163/7060",0.306373938,0.750000000,no
14128,"2^4 * 883","335/1766",0.189694224,0.666000000,no
14136,"2^3 * 3 * 19 * 31","1099/2356",0.466468591,1.125000000,no
14144,"2^6 * 13 * 17","1813/3536",0.512726244,1.083000000,no
14152,"2^3 * 29 * 61","1567/7076",0.221452798,0.833000000,no
14160,"2^4 * 3 * 5 * 59","829/1180",0.702542373,1.250000000,no
14168,"2^3 * 7 * 11 * 23","553/1012",0.546442688,1.084000000,no
14176,"2^5 * 443","791/3544",0.223194131,0.709000000,no
14184,"2^3 * 3^2 * 197","93/197",0.472081218,1.000000000,no
14192,"2^4 * 887","673/3548",0.189684329,0.667000000,no
14200,"2^3 * 5^2 * 71","579/1420",0.407746479,1.000000000,no
14208,"2^7 * 3 * 37","283/592",0.478040541,1.084000000,no
14216,"2^3 * 1777","224/1777",0.126055149,0.625000000,no
14224,"2^4 * 7 * 127","1205/3556",0.338863892,0.875000000,no
14232,"2^3 * 3 * 593","603/2372",0.254215852,0.791000000,no
14240,"2^5 * 5 * 89","1563/3560",0.439044944,0.958000000,no
14248,"2^3 * 13 * 137","2023/7124",0.283969680,0.792000000,no
14256,"2^4 * 3^4 * 11","49/54",0.907407407,1.417000000,no
14264,"2^3 * 1783","899/7132",0.126051598,0.625000000,no
14272,"2^6 * 223","217/892",0.243273543,0.750000000,no
14280,"2^3 * 3 * 5 * 7 * 17","2469/2380",1.037394958,1.014583000,yes
14288,"2^4 * 19 * 47","1189/3572",0.332866741,0.959000000,no
14296,"2^3 * 1787","901/7148",0.126049245,0.584000000,no
14304,"2^5 * 3 * 149","117/298",0.392617450,0.958000000,no
14312,"2^3 * 1789","451/3578",0.126048072,0.625000000,no
14320,"2^4 * 5 * 179","1389/3580",0.387988827,0.875000000,no
14328,"2^3 * 3^2 * 199","1127/2388",0.471943049,0.958000000,no
14336,"2^11 * 7","703/1792",0.392299107,1.000000000,no
14344,"2^3 * 11 * 163","2209/7172",0.308003346,0.875000000,no
14352,"2^4 * 3 * 13 * 23","781/1196",0.653010033,1.292000000,no
14360,"2^3 * 5 * 359","2199/7180",0.306267409,0.750000000,no
14368,"2^5 * 449","1603/7184",0.223134744,0.709000000,no
14376,"2^3 * 3 * 599","609/2396",0.254173623,0.792000000,no
14384,"2^4 * 29 * 31","37/116",0.318965517,0.958000000,no
14392,"2^3 * 7 * 257","1859/7196",0.258337966,0.750000000,no
14400,"2^6 * 3^2 * 5^2","15901/14400",1.104236111,0.930875000,yes
14408,"2^3 * 1801","227/1801",0.126041088,0.625000000,no
14416,"2^4 * 17 * 53","613/1802",0.340177580,0.916000000,no
14424,"2^3 * 3 * 601","611/2404",0.254159734,0.792000000,no
14432,"2^5 * 11 * 41","203/451",0.450110865,0.958000000,no
14440,"2^3 * 5 * 19^2","1533/3610",0.424653740,1.041000000,no
14448,"2^4 * 3 * 7 * 43","2269/3612",0.628183832,1.208000000,no
14456,"2^3 * 13 * 139","2051/7228",0.283757609,0.792000000,no
14464,"2^7 * 113","1879/7232",0.259817478,0.667000000,no
14472,"2^3 * 3^3 * 67","1373/2412",0.569237148,1.083000000,no
14480,"2^4 * 5 * 181","351/905",0.387845304,0.875000000,no
14488,"2^3 * 1811","913/7244",0.126035340,0.625000000,no
14496,"2^5 * 3 * 151","237/604",0.392384106,0.959000000,no
14504,"2^3 * 7^2 * 37","1259/3626",0.347214562,1.000000000,no
14512,"2^4 * 907","172/907",0.189636163,0.667000000,no
14520,"2^3 * 3 * 5 * 11^2","2051/2420",0.847520661,1.541000000,no
14528,"2^6 * 227","883/3632",0.243116740,0.750000000,no
14536,"2^3 * 23 * 79","1681/7268",0.231287837,0.791000000,no
14544,"2^4 * 3^2 * 101","1397/2424",0.576320132,1.042000000,no
14552,"2^3 * 17 * 107","1847/7276",0.253848268,0.792000000,no
14560,"2^5 * 5 * 7 * 13","1483/1820",0.814835165,1.375000000,no
14568,"2^3 * 3 * 607","617/2428",0.254118616,0.833000000,no
14576,"2^4 * 911","691/3644",0.189626784,0.667000000,no
14584,"2^3 * 1823","919/7292",0.126028524,0.625000000,no
14592,"2^8 * 3 * 19","503/912",0.551535088,1.292000000,no
14600,"2^3 * 5^2 * 73","297/730",0.406849315,1.000000000,no
14608,"2^4 * 11 * 83","1421/3652",0.389101862,0.875000000,no
14616,"2^3 * 3^2 * 7 * 29","657/812",0.809113300,1.375000000,no
14624,"2^5 * 457","1631/7312",0.223057987,0.708000000,no
14632,"2^3 * 31 * 59","1597/7316",0.218288682,0.875000000,no
14640,"2^4 * 3 * 5 * 61","171/244",0.700819672,1.291000000,no
14648,"2^3 * 1831","923/7324",0.126024031,0.583000000,no
14656,"2^6 * 229","1781/7328",0.243040393,0.750000000,no
14664,"2^3 * 3 * 13 * 47","1221/2444",0.499590835,1.125000000,no
14672,"2^4 * 7 * 131","1241/3668",0.338331516,0.834000000,no
14680,"2^3 * 5 * 367","2247/7340",0.306130790,0.792000000,no
14688,"2^5 * 3^3 * 17","57/68",0.838235294,1.416000000,no
14696,"2^3 * 11 * 167","2261/7348",0.307702776,0.792000000,no
14704,"2^4 * 919","697/3676",0.189608270,0.625000000,no
14712,"2^3 * 3 * 613","623/2452",0.254078303,0.792000000,no
14720,"2^7 * 5 * 23","501/920",0.544565217,1.125000000,no
14728,"2^3 * 7 * 263","1901/7364",0.258147746,0.750000000,no
14736,"2^4 * 3 * 307","1259/3684",0.341748100,0.917000000,no
14744,"2^3 * 19 * 97","1799/7372",0.244031470,0.792000000,no
14752,"2^5 * 461","1645/7376",0.223020607,0.666000000,no
14760,"2^3 * 3^2 * 5 * 41","721/820",0.879268293,1.417000000,no
14768,"2^4 * 13 * 71","1351/3692",0.365926327,0.875000000,no
14776,"2^3 * 1847","931/7388",0.126015160,0.625000000,no
14784,"2^6 * 3 * 7 * 11","279/308",0.905844156,1.500000000,no
14792,"2^3 * 43^2","2509/14792",0.169618713,0.875000000,no
14800,"2^4 * 5^2 * 37","3829/7400",0.517432432,1.042000000,no
14808,"2^3 * 3 * 617","627/2468",0.254051864,0.792000000,no
14816,"2^5 * 463","413/1852",0.223002160,0.666000000,no
14824,"2^3 * 17 * 109","1879/7412",0.253507825,0.792000000,no
14832,"2^4 * 3^2 * 103","2135/3708",0.575782093,1.000000000,no
14840,"2^3 * 5 * 7 * 53","3911/7420",0.527088949,1.083000000,no
14848,"2^9 * 29","2353/7424",0.316945043,0.875000000,no
14856,"2^3 * 3 * 619","629/2476",0.254038772,0.791000000,no
14864,"2^4 * 929","1409/7432",0.189585576,0.667000000,no
14872,"2^3 * 11 * 13^2","3457/7436",0.464900484,1.042000000,no
14880,"2^5 * 3 * 5 * 31","497/620",0.801612903,1.375000000,no
14888,"2^3 * 1861","469/3722",0.126007523,0.666000000,no
14896,"2^4 * 7^2 * 19","47/98",0.479591837,1.042000000,no
14904,"2^3 * 3^4 * 23","557/828",0.672705314,1.750000000,no
14912,"2^6 * 233","1811/7456",0.242891631,0.750000000,no
14920,"2^3 * 5 * 373","2283/7460",0.306032172,0.750000000,no
14928,"2^4 * 3 * 311","425/1244",0.341639871,0.917000000,no
14936,"2^3 * 1867","941/7468",0.126004285,0.625000000,no
14944,"2^5 * 467","833/3736",0.222965739,0.708000000,no
14952,"2^3 * 3 * 7 * 89","1237/2492",0.496388443,1.125000000,no
14960,"2^4 * 5 * 11 * 17","2751/3740",0.735561497,1.291000000,no
14968,"2^3 * 1871","943/7484",0.126002138,0.667000000,no
14976,"2^7 * 3^2 * 13","163/192",0.848958333,1.416000000,no
14984,"2^3 * 1873","236/1873",0.126001068,0.625000000,no
14992,"2^4 * 937","1421/7496",0.189567769,0.708000000,no
15000,"2^3 * 3 * 5^4","337/500",0.674000000,1.459000000,no
15008,"2^5 * 7 * 67","733/1876",0.390724947,0.917000000,no
15016,"2^3 * 1877","473/3754",0.125998934,0.625000000,no
15024,"2^4 * 3 * 313","1283/3756",0.341586794,0.917000000,no
15032,"2^3 * 1879","947/7516",0.125997871,0.625000000,no
15040,"2^6 * 5 * 47","453/940",0.481914894,1.083000000,no
15048,"2^3 * 3^2 * 11 * 19","719/836",0.860047847,1.375000000,no
15056,"2^4 * 941","1427/7528",0.189558980,0.709000000,no
15064,"2^3 * 7 * 269","1943/7532",0.257966012,0.792000000,no
15072,"2^5 * 3 * 157","123/314",0.391719745,0.875000000,no
15080,"2^3 * 5 * 13 * 29","4197/7540",0.556631300,1.125000000,no
15088,"2^4 * 23 * 41","1211/3772",0.321049841,1.000000000,no
15096,"2^3 * 3 * 17 * 37","1179/2516",0.468600954,1.083000000,no
15104,"2^8 * 59","1057/3776",0.279925847,0.917000000,no
15112,"2^3 * 1889","238/1889",0.125992589,0.625000000,no
15120,"2^4 * 3^3 * 5 * 7","1693/1260",1.343650794,1.176875000,yes
15128,"2^3 * 31 * 61","53/244",0.217213115,0.875000000,no
15136,"2^5 * 11 * 43","77/172",0.447674419,0.958000000,no
15144,"2^3 * 3 * 631","641/2524",0.253961965,0.833000000,no
15152,"2^4 * 947","359/1894",0.189545935,0.666000000,no
15160,"2^3 * 5 * 379","2319/7580",0.305936675,0.750000000,no
15168,"2^6 * 3 * 79","407/948",0.429324895,1.083000000,no
15176,"2^3 * 7 * 271","1957/7588",0.257907222,0.750000000,no
15184,"2^4 * 13 * 73","693/1898",0.365121180,0.917000000,no
15192,"2^3 * 3^2 * 211","1193/2532",0.471169036,1.000000000,no
15200,"2^5 * 5^2 * 19","471/760",0.619736842,1.250000000,no
15208,"2^3 * 1901","479/3802",0.125986323,0.625000000,no
15216,"2^4 * 3 * 317","433/1268",0.341482650,0.917000000,no
15224,"2^3 * 11 * 173","2339/7612",0.307277982,0.750000000,no
15232,"2^7 * 7 * 17","29/56",0.517857143,1.083000000,no
15240,"2^3 * 3 * 5 * 127","1457/2540",0.573622047,1.125000000,no
15248,"2^4 * 953","1445/7624",0.189533054,0.666000000,no
15256,"2^3 * 1907","961/7628",0.125983220,0.625000000,no
15264,"2^5 * 3^2 * 53","549/848",0.647405660,1.208000000,no
15272,"2^3 * 23 * 83","1757/7636",0.230094290,0.833000000,no
15280,"2^4 * 5 * 191","1479/3820",0.387172775,0.916000000,no
15288,"2^3 * 3 * 7^2 * 13","269/364",0.739010989,1.459000000,no
15296,"2^6 * 239","58/239",0.242677824,0.750000000,no
15304,"2^3 * 1913","241/1913",0.125980136,0.625000000,no
15312,"2^4 * 3 * 11 * 29","849/1276",0.665360502,1.292000000,no
15320,"2^3 * 5 * 383","2343/7660",0.305874674,0.750000000,no
15328,"2^5 * 479","427/1916",0.222860125,0.667000000,no
15336,"2^3 * 3^3 * 71","161/284",0.566901408,1.083000000,no
15344,"2^4 * 7 * 137","185/548",0.337591241,0.916000000,no
15352,"2^3 * 19 * 101","1867/7676",0.243225638,0.792000000,no
15360,"2^10 * 3 * 5","479/640",0.748437500,1.417000000,no
15368,"2^3 * 17 * 113","1943/7684",0.252863092,0.791000000,no
15376,"2^4 * 31^2","125/496",0.252016129,0.833000000,no
15384,"2^3 * 3 * 641","651/2564",0.253900156,3.708000000,no
15392,"2^5 * 13 * 37","1645/3848",0.427494802,1.000000000,no
15400,"2^3 * 5^2 * 7 * 11","1241/1540",0.805844156,1.375000000,no
15408,"2^4 * 3^2 * 107","123/214",0.574766355,1.084000000,no
15416,"2^3 * 41 * 47","1631/7708",0.211598339,0.917000000,no
15424,"2^6 * 241","1871/7712",0.242608921,0.750000000,no
15432,"2^3 * 3 * 643","653/2572",0.253888025,0.792000000,no
15440,"2^4 * 5 * 193","747/1930",0.387046632,0.958000000,no
15448,"2^3 * 1931","973/7724",0.125970999,0.667000000,no
15456,"2^5 * 3 * 7 * 23","475/644",0.737577640,1.334000000,no
15464,"2^3 * 1933","487/3866",0.125969995,0.625000000,no
15472,"2^4 * 967","733/3868",0.189503619,0.708000000,no
15480,"2^3 * 3^2 * 5 * 43","753/860",0.875581395,1.375000000,no
15488,"2^7 * 11^2","6811/15488",0.439759814,1.000000000,no
15496,"2^3 * 13 * 149","2191/7748",0.282782654,0.833000000,no
15504,"2^4 * 3 * 17 * 19","813/1292",0.629256966,1.333000000,no
15512,"2^3 * 7 * 277","1999/7756",0.257735946,0.750000000,no
15520,"2^5 * 5 * 97","339/776",0.436855670,0.917000000,no
15528,"2^3 * 3 * 647","657/2588",0.253863988,0.791000000,no
15536,"2^4 * 971","184/971",0.189495366,0.708000000,no
15544,"2^3 * 29 * 67","1699/7772",0.218605250,0.833000000,no
15552,"2^6 * 3^5","2809/3888",0.722479424,1.333000000,no
15560,"2^3 * 5 * 389","2379/7780",0.305784062,0.833000000,no
15568,"2^4 * 7 * 139","1313/3892",0.337358684,0.917000000,no
15576,"2^3 * 3 * 11 * 59","1359/2596",0.523497689,1.084000000,no
15584,"2^5 * 487","217/974",0.222792608,0.667000000,no
15592,"2^3 * 1949","491/3898",0.125962032,0.625000000,no
15600,"2^4 * 3 * 5^2 * 13","3899/3900",0.999743590,1.584000000,no
15608,"2^3 * 1951","983/7804",0.125961046,0.625000000,no
15616,"2^8 * 61","2177/7808",0.278816598,0.833000000,no
15624,"2^3 * 3^2 * 7 * 31","2089/2604",0.802227343,1.375000000,no
15632,"2^4 * 977","1481/7816",0.189483112,0.708000000,no
15640,"2^3 * 5 * 17 * 23","4191/7820",0.535933504,1.125000000,no
15648,"2^5 * 3 * 163","255/652",0.391104294,0.959000000,no
15656,"2^3 * 19 * 103","1901/7828",0.242846193,0.834000000,no
15664,"2^4 * 11 * 89","1517/3916",0.387385087,0.917000000,no
15672,"2^3 * 3 * 653","663/2612",0.253828484,0.750000000,no
15680,"2^6 * 5 * 7^2","5309/7840",0.677168367,1.417000000,no
15688,"2^3 * 37 * 53","1663/7844",0.212009179,0.875000000,no
15696,"2^4 * 3^2 * 109","4507/7848",0.574286442,1.084000000,no
15704,"2^3 * 13 * 151","2219/7852",0.282603158,0.750000000,no
15712,"2^5 * 491","875/3928",0.222759674,0.667000000,no
15720,"2^3 * 3 * 5 * 131","1501/2620",0.572900763,1.125000000,no
15728,"2^4 * 983","745/3932",0.189471007,0.709000000,no
15736,"2^3 * 7 * 281","2027/7868",0.257625826,0.750000000,no
15744,"2^7 * 3 * 41","309/656",0.471036585,1.083000000,no
15752,"2^3 * 11 * 179","2417/7876",0.306881666,0.792000000,no
15760,"2^4 * 5 * 197","381/985",0.386802030,0.917000000,no
15768,"2^3 * 3^3 * 73","1487/2628",0.565829528,1.083000000,no
15776,"2^5 * 17 * 29","1603/3944",0.406440162,1.000000000,no
15784,"2^3 * 1973","497/3946",0.125950329,0.625000000,no
15792,"2^4 * 3 * 7 * 47","117/188",0.622340426,1.250000000,no
15800,"2^3 * 5^2 * 79","639/1580",0.404430380,1.000000000,no
15808,"2^6 * 13 * 19","987/1976",0.499493927,1.084000000,no
15816,"2^3 * 3 * 659","669/2636",0.253793627,0.792000000,no
15824,"2^4 * 23 * 43","1261/3956",0.318756320,0.958000000,no
15832,"2^3 * 1979","997/7916",0.125947448,0.625000000,no
15840,"2^5 * 3^2 * 5 * 11","14/11",1.272727273,1.062584000,yes
15848,"2^3 * 7 * 283","2041/7924",0.257571933,0.792000000,no
15856,"2^4 * 991","751/3964",0.189455096,0.666000000,no
15864,"2^3 * 3 * 661","671/2644",0.253782148,0.792000000,no
15872,"2^9 * 31","5/16",0.312500000,0.875000000,no
15880,"2^3 * 5 * 397","2427/7940",0.305667506,0.792000000,no
15888,"2^4 * 3 * 331","1355/3972",0.341137966,0.917000000,no
15896,"2^3 * 1987","1001/7948",0.125943634,0.583000000,no
15904,"2^5 * 7 * 71","773/1988",0.388832998,0.916000000,no
15912,"2^3 * 3^2 * 13 * 17","57/68",0.838235294,1.417000000,no
15920,"2^4 * 5 * 199","1539/3980",0.386683417,0.917000000,no
15928,"2^3 * 11 * 181","2443/7964",0.306755399,0.791000000,no
15936,"2^6 * 3 * 83","71/166",0.427710843,1.000000000,no
15944,"2^3 * 1993","251/1993",0.125940793,0.625000000,no
15952,"2^4 * 997","1511/7976",0.189443330,0.709000000,no
15960,"2^3 * 3 * 5 * 7 * 19","2703/2660",1.016165414,0.979500000,yes
15968,"2^5 * 499","889/3992",0.222695391,0.667000000,no
15976,"2^3 * 1997","503/3994",0.125938908,0.625000000,no
15984,"2^4 * 3^3 * 37","2789/3996",0.697947948,1.292000000,no
15992,"2^3 * 1999","1007/7996",0.125937969,0.625000000,no
16000,"2^7 * 5^3","429/800",0.536250000,1.042000000,no
16008,"2^3 * 3 * 23 * 29","1197/2668",0.448650675,1.167000000,no
16016,"2^4 * 7 * 11 * 13","2837/4004",0.708541459,1.333000000,no
16024,"2^3 * 2003","1009/8012",0.125936096,0.625000000,no
16032,"2^5 * 3 * 167","261/668",0.390718563,0.875000000,no
16040,"2^3 * 5 * 401","2451/8020",0.305610973,0.792000000,no
16048,"2^4 * 17 * 59","1349/4012",0.336241276,0.958000000,no
16056,"2^3 * 3^2 * 223","1259/2676",0.470478326,23.541000000,no
16064,"2^6 * 251","973/4016",0.242280876,1.708000000,no
16072,"2^3 * 7^2 * 41","14/41",0.341463415,17.041000000,no
16080,"2^4 * 3 * 5 * 67","933/1340",0.696268657,2.042000000,no
16088,"2^3 * 2011","1013/8044",0.125932372,0.834000000,no
16096,"2^5 * 503","112/503",0.222664016,0.750000000,no
16104,"2^3 * 3 * 11 * 61","1401/2684",0.521982116,1.208000000,no
16112,"2^4 * 19 * 53","1321/4028",0.327954320,1.167000000,no
16120,"2^3 * 5 * 13 * 31","4443/8060",0.551240695,1.167000000,no
16128,"2^8 * 3^2 * 7","1819/2016",0.902281746,1.583000000,no
16136,"2^3 * 2017","254/2017",0.125929598,0.708000000,no
16144,"2^4 * 1009","1529/8072",0.189420218,0.750000000,no
16152,"2^3 * 3 * 673","683/2692",0.253714710,0.917000000,no
16160,"2^5 * 5 * 101","1761/4040",0.435891089,1.041000000,no
16168,"2^3 * 43 * 47","1693/8084",0.209426027,0.917000000,no
16176,"2^4 * 3 * 337","1379/4044",0.340999011,0.917000000,no
16184,"2^3 * 7 * 17^2","3103/8092",0.383465151,1.208000000,no
16192,"2^6 * 11 * 23","515/1012",0.508893281,1.125000000,no
16200,"2^3 * 3^4 * 5^2","221/216",1.023148148,0.787417000,yes
16208,"2^4 * 1013","1535/8104",0.189412636,0.792000000,no
16216,"2^3 * 2027","1021/8108",0.125925012,0.666000000,no
16224,"2^5 * 3 * 13^2","801/1352",0.592455621,1.333000000,no
16232,"2^3 * 2029","511/4058",0.125924101,0.667000000,no
16240,"2^4 * 5 * 7 * 29","2663/4060",0.655911330,1.375000000,no
16248,"2^3 * 3 * 677","687/2708",0.253692762,0.875000000,no
16256,"2^7 * 127","131/508",0.257874016,0.792000000,no
16264,"2^3 * 19 * 107","1969/8132",0.242129857,0.791000000,no
16272,"2^4 * 3^2 * 113","1555/2712",0.573377581,1.167000000,no
16280,"2^3 * 5 * 11 * 37","4647/8140",0.570884521,1.125000000,no
16288,"2^5 * 509","1813/8144",0.222617878,0.667000000,no
16296,"2^3 * 3 * 7 * 97","1341/2716",0.493740795,1.083000000,no
16304,"2^4 * 1019","193/1019",0.189401374,0.708000000,no
16312,"2^3 * 2039","1027/8156",0.125919568,0.667000000,no
16320,"2^6 * 3 * 5 * 17","31/34",0.911764706,1.542000000,no
16328,"2^3 * 13 * 157","2303/8164",0.282092112,0.791000000,no
16336,"2^4 * 1021","1547/8168",0.189397649,0.708000000,no
16344,"2^3 * 3^2 * 227","427/908",0.470264317,1.042000000,no
16352,"2^5 * 7 * 73","793/2044",0.387964775,0.959000000,no
16360,"2^3 * 5 * 409","2499/8180",0.305501222,0.875000000,no
16368,"2^4 * 3 * 11 * 31","29/44",0.659090909,1.292000000,no
16376,"2^3 * 23 * 89","1871/8188",0.228505129,0.833000000,no
16384,"2^14","4095/16384",0.249938965,0.833000000,no
16392,"2^3 * 3 * 683","693/2732",0.253660322,0.833000000,no
16400,"2^4 * 5^2 * 41","4191/8200",0.511097561,1.125000000,no
16408,"2^3 * 7 * 293","2111/8204",0.257313506,0.750000000,no
16416,"2^5 * 3^3 * 19","187/228",0.820175439,1.417000000,no
16424,"2^3 * 2053","517/4106",0.125913298,0.667000000,no
16432,"2^4 * 13 * 79","1491/4108",0.362950341,1.000000000,no
16440,"2^3 * 3 * 5 * 137","1567/2740",0.571897810,1.125000000,no
16448,"2^6 * 257","1991/8224",0.242096304,0.750000000,no
16456,"2^3 * 11^2 * 17","889/2057",0.432182790,1.042000000,no
16464,"2^4 * 3 * 7^3","2551/4116",0.619776482,1.417000000,no
16472,"2^3 * 29 * 71","1787/8236",0.216974259,0.875000000,no
16480,"2^5 * 5 * 103","897/2060",0.435436893,0.959000000,no
16488,"2^3 * 3^2 * 229","323/687",0.470160116,1.042000000,no
16496,"2^4 * 1031","781/4124",0.189379243,0.750000000,no
16504,"2^3 * 2063","1039/8252",0.125908871,0.625000000,no
16512,"2^7 * 3 * 43","161/344",0.468023256,1.125000000,no
16520,"2^3 * 5 * 7 * 59","4313/8260",0.522154964,1.125000000,no
16528,"2^4 * 1033","1565/8264",0.189375605,0.708000000,no
16536,"2^3 * 3 * 13 * 53","1359/2756",0.493105951,1.125000000,no
16544,"2^5 * 11 * 47","917/2068",0.443423598,1.042000000,no
16552,"2^3 * 2069","521/4138",0.125906235,0.584000000,no
16560,"2^4 * 3^2 * 5 * 23","97/92",1.054347826,0.797959000,yes
16568,"2^3 * 19 * 109","2003/8284",0.241791405,0.792000000,no
16576,"2^6 * 7 * 37","113/259",0.436293436,1.042000000,no
16584,"2^3 * 3 * 691","701/2764",0.253617945,0.791000000,no
16592,"2^4 * 17 * 61","695/2074",0.335101254,0.917000000,no
16600,"2^3 * 5^2 * 83","669/1660",0.403012048,0.959000000,no
16608,"2^5 * 3 * 173","135/346",0.390173410,0.917000000,no
16616,"2^3 * 31 * 67","1781/8308",0.214371690,0.833000000,no
16624,"2^4 * 1039","787/4156",0.189364774,0.708000000,no
16632,"2^3 * 3^3 * 7 * 11","989/924",1.070346320,0.844417000,yes
16640,"2^8 * 5 * 13","2619/4160",0.629567308,1.250000000,no
16648,"2^3 * 2081","262/2081",0.125901009,0.625000000,no
16656,"2^4 * 3 * 347","473/1388",0.340778098,0.917000000,no
16664,"2^3 * 2083","1049/8332",0.125900144,0.667000000,no
16672,"2^5 * 521","1855/8336",0.222528791,0.667000000,no
16680,"2^3 * 3 * 5 * 139","1589/2780",0.571582734,1.125000000,no
16688,"2^4 * 7 * 149","1403/4172",0.336289549,0.917000000,no
16696,"2^3 * 2087","1051/8348",0.125898419,0.625000000,no
16704,"2^6 * 3^2 * 29","1991/2784",0.715158046,1.375000000,no
16712,"2^3 * 2089","263/2089",0.125897559,0.625000000,no
16720,"2^4 * 5 * 11 * 19","3009/4180",0.719856459,1.292000000,no
16728,"2^3 * 3 * 17 * 41","1287/2788",0.461621234,1.125000000,no
16736,"2^5 * 523","931/4184",0.222514340,0.667000000,no
16744,"2^3 * 7 * 13 * 23","4313/8372",0.515169613,1.083000000,no
16752,"2^4 * 3 * 349","1427/4188",0.340735435,0.917000000,no
16760,"2^3 * 5 * 419","2559/8380",0.305369928,0.834000000,no
16768,"2^7 * 131","1079/4192",0.257395038,0.750000000,no
16776,"2^3 * 3^2 * 233","219/466",0.469957082,0.959000000,no
16784,"2^4 * 1049","1589/8392",0.189346997,0.709000000,no
16792,"2^3 * 2099","1057/8396",0.125893283,0.584000000,no
16800,"2^5 * 3 * 5^2 * 7","789/700",1.127142857,0.948333000,yes
16808,"2^3 * 11 * 191","2573/8404",0.306163732,0.875000000,no
16816,"2^4 * 1051","199/1051",0.189343482,0.708000000,no
16824,"2^3 * 3 * 701","711/2804",0.253566334,0.791000000,no
16832,"2^6 * 263","509/2104",0.241920152,0.708000000,no
16840,"2^3 * 5 * 421","2571/8420",0.305344418,0.834000000,no
16848,"2^4 * 3^4 * 13","7303/8424",0.866927825,1.458000000,no
16856,"2^3 * 7^2 * 43","2857/8428",0.338989084,1.000000000,no
16864,"2^5 * 17 * 31","847/2108",0.401802657,0.959000000,no
16872,"2^3 * 3 * 19 * 37","67/148",0.452702703,1.125000000,no
16880,"2^4 * 5 * 211","1629/4220",0.386018957,0.958000000,no
16888,"2^3 * 2111","1063/8444",0.125888205,0.667000000,no
16896,"2^9 * 3 * 11","21/32",0.656250000,1.333000000,no
16904,"2^3 * 2113","266/2113",0.125887364,0.583000000,no
16912,"2^4 * 7 * 151","203/604",0.336092715,0.917000000,no
16920,"2^3 * 3^2 * 5 * 47","817/940",0.869148936,1.459000000,no
16928,"2^5 * 23^2","5215/16928",0.308069471,0.959000000,no
16936,"2^3 * 29 * 73","1831/8468",0.216225791,0.916000000,no
16944,"2^4 * 3 * 353","481/1412",0.340651558,0.917000000,no
16952,"2^3 * 13 * 163","2387/8476",0.281618688,0.834000000,no
16960,"2^6 * 5 * 53","2019/4240",0.476179245,1.000000000,no
16968,"2^3 * 3 * 7 * 101","199/404",0.492574257,1.167000000,no
16976,"2^4 * 1061","1607/8488",0.189326107,0.709000000,no
16984,"2^3 * 11 * 193","2599/8492",0.306052756,0.792000000,no
16992,"2^5 * 3^2 * 59","303/472",0.641949153,1.291000000,no
17000,"2^3 * 5^3 * 17","897/1700",0.527647059,1.083000000,no
17008,"2^4 * 1063","805/4252",0.189322672,0.667000000,no
17016,"2^3 * 3 * 709","719/2836",0.253526093,8.584000000,no
17024,"2^7 * 7 * 19","67/133",0.503759398,1.209000000,no
17032,"2^3 * 2129","268/2129",0.125880695,0.625000000,no
17040,"2^4 * 3 * 5 * 71","197/284",0.693661972,1.333000000,no
17048,"2^3 * 2131","1073/8524",0.125879869,0.667000000,no
17056,"2^5 * 13 * 41","1799/4264",0.421904315,0.959000000,no
17064,"2^3 * 3^3 * 79","1601/2844",0.562939522,1.084000000,no
17072,"2^4 * 11 * 97","1645/4268",0.385426429,0.917000000,no
17080,"2^3 * 5 * 7 * 61","4447/8540",0.520725995,1.000000000,no
17088,"2^6 * 3 * 89","303/712",0.425561798,1.042000000,no
17096,"2^3 * 2137","269/2137",0.125877398,0.625000000,no
17104,"2^4 * 1069","1619/8552",0.189312442,0.709000000,no
17112,"2^3 * 3 * 23 * 31","1263/2852",0.442847125,1.125000000,no
17120,"2^5 * 5 * 107","93/214",0.434579439,0.917000000,no
17128,"2^3 * 2141","539/4282",0.125875759,0.625000000,no
17136,"2^4 * 3^2 * 7 * 17","473/476",0.993697479,1.625000000,no
17144,"2^3 * 2143","1079/8572",0.125874942,0.583000000,no
17152,"2^8 * 67","1183/4288",0.275886194,0.875000000,no
17160,"2^3 * 3 * 5 * 11 * 13","3073/2860",1.074475524,0.837083000,yes
17168,"2^4 * 29 * 37","331/1073",0.308480895,0.958000000,no
17176,"2^3 * 19 * 113","109/452",0.241150442,0.791000000,no
17184,"2^5 * 3 * 179","279/716",0.389664804,0.917000000,no
17192,"2^3 * 7 * 307","2209/8596",0.256979991,0.875000000,no
17200,"2^4 * 5^2 * 43","1093/2150",0.508372093,1.083000000,no
17208,"2^3 * 3^2 * 239","449/956",0.469665272,0.958000000,no
17216,"2^6 * 269","2081/8608",0.241751859,0.750000000,no
17224,"2^3 * 2153","271/2153",0.125870878,0.625000000,no
17232,"2^4 * 3 * 359","489/1436",0.340529248,0.916000000,no
17240,"2^3 * 5 * 431","2631/8620",0.305220418,0.792000000,no
17248,"2^5 * 7^2 * 11","373/616",0.605519481,1.250000000,no
17256,"2^3 * 3 * 719","729/2876",0.253477051,0.792000000,no
17264,"2^4 * 13 * 83","1561/4316",0.361677479,0.917000000,no
17272,"2^3 * 17 * 127","2167/8636",0.250926355,0.791000000,no
17280,"2^7 * 3^3 * 5","131/120",1.091666667,0.720458000,yes
17288,"2^3 * 2161","272/2161",0.125867654,0.625000000,no
17296,"2^4 * 23 * 47","1361/4324",0.314754857,0.958000000,no
17304,"2^3 * 3 * 7 * 103","1419/2884",0.492024965,1.083000000,no
17312,"2^5 * 541","1925/8656",0.222389094,0.666000000,no
17320,"2^3 * 5 * 433","2643/8660",0.305196305,0.750000000,no
17328,"2^4 * 3 * 19^2","172/361",0.476454294,1.166000000,no
17336,"2^3 * 11 * 197","241/788",0.305837563,0.792000000,no
17344,"2^6 * 271","131/542",0.241697417,0.709000000,no
17352,"2^3 * 3^2 * 241","679/1446",0.469571231,0.959000000,no
17360,"2^4 * 5 * 7 * 31","13/20",0.650000000,1.250000000,no
17368,"2^3 * 13 * 167","2443/8684",0.281321971,0.792000000,no
17376,"2^5 * 3 * 181","141/362",0.389502762,0.958000000,no
17384,"2^3 * 41 * 53","1799/8692",0.206971928,0.875000000,no
17392,"2^4 * 1087","823/4348",0.189282429,0.709000000,no
17400,"2^3 * 3 * 5^2 * 29","439/580",0.756896552,1.459000000,no
17408,"2^10 * 17","3191/8704",0.366613051,0.959000000,no
17416,"2^3 * 7 * 311","2237/8708",0.256890216,0.792000000,no
17424,"2^4 * 3^2 * 11^2","14395/17424",0.826159320,1.500000000,no
17432,"2^3 * 2179","1097/8716",0.125860486,0.584000000,no
17440,"2^5 * 5 * 109","1893/4360",0.434174312,0.959000000,no
17448,"2^3 * 3 * 727","737/2908",0.253438790,0.792000000,no
17456,"2^4 * 1091","413/2182",0.189275894,0.708000000,no
17464,"2^3 * 37 * 59","1819/8732",0.208314246,0.875000000,no
17472,"2^6 * 3 * 7 * 13","943/1092",0.863553114,1.542000000,no
17480,"2^3 * 5 * 19 * 23","4557/8740",0.521395881,1.125000000,no
17488,"2^4 * 1093","1655/8744",0.189272644,0.792000000,no
17496,"2^3 * 3^7","1639/2916",0.562071331,1.208000000,no
17504,"2^5 * 547","973/4376",0.222349177,0.666000000,no
17512,"2^3 * 11 * 199","2677/8756",0.305733212,0.792000000,no
17520,"2^4 * 3 * 5 * 73","1011/1460",0.692465753,1.250000000,no
17528,"2^3 * 7 * 313","2251/8764",0.256846189,0.792000000,no
17536,"2^7 * 137","2251/8768",0.256729015,0.709000000,no
17544,"2^3 * 3 * 17 * 43","1341/2924",0.458618331,1.125000000,no
17552,"2^4 * 1097","1661/8776",0.189266180,0.708000000,no
17560,"2^3 * 5 * 439","2679/8780",0.305125285,0.792000000,no
17568,"2^5 * 3^2 * 61","625/976",0.640368852,1.209000000,no
17576,"2^3 * 13^3","2471/8788",0.281178880,0.834000000,no
17584,"2^4 * 7 * 157","1475/4396",0.335532302,0.917000000,no
17592,"2^3 * 3 * 733","743/2932",0.253410641,0.833000000,no
17600,"2^6 * 5^2 * 11","3231/4400",0.734318182,1.333000000,no
17608,"2^3 * 31 * 71","1873/8804",0.212744207,0.875000000,no
17616,"2^4 * 3 * 367","1499/4404",0.340372389,0.916000000,no
17624,"2^3 * 2203","1109/8812",0.125851112,0.625000000,no
17632,"2^5 * 19 * 29","217/551",0.393829401,1.000000000,no
17640,"2^3 * 3^2 * 5 * 7^2","291/245",1.187755102,0.851000000,yes
17648,"2^4 * 1103","835/4412",0.189256573,0.708000000,no
17656,"2^3 * 2207","1111/8828",0.125849570,0.667000000,no
17664,"2^8 * 3 * 23","97/184",0.527173913,1.250000000,no
17672,"2^3 * 47^2","2929/17672",0.165742417,0.875000000,no
17680,"2^4 * 5 * 13 * 17","3099/4420",0.701131222,1.375000000,no
17688,"2^3 * 3 * 11 * 67","1527/2948",0.517978290,1.084000000,no
17696,"2^5 * 7 * 79","853/2212",0.385623870,0.959000000,no
17704,"2^3 * 2213","557/4426",0.125847266,0.666000000,no
17712,"2^4 * 3^3 * 41","1019/1476",0.690379404,1.292000000,no
17720,"2^3 * 5 * 443","2703/8860",0.305079007,0.750000000,no
17728,"2^6 * 277","2141/8864",0.241538809,0.750000000,no
17736,"2^3 * 3 * 739","749/2956",0.253382950,0.791000000,no
17744,"2^4 * 1109","1679/8872",0.189247069,0.667000000,no
17752,"2^3 * 7 * 317","2279/8876",0.256759802,0.792000000,no
17760,"2^5 * 3 * 5 * 37","581/740",0.785135135,1.375000000,no
17768,"2^3 * 2221","559/4442",0.125844214,0.666000000,no
17776,"2^4 * 11 * 101","1709/4444",0.384563456,0.917000000,no
17784,"2^3 * 3^2 * 13 * 19","187/228",0.820175439,1.417000000,no
17792,"2^7 * 139","1141/4448",0.256519784,0.708000000,no
17800,"2^3 * 5^2 * 89","357/890",0.401123596,1.000000000,no
17808,"2^4 * 3 * 7 * 53","913/1484",0.615229111,1.250000000,no
17816,"2^3 * 17 * 131","2231/8908",0.250449035,0.792000000,no
17824,"2^5 * 557","1981/8912",0.222284560,0.667000000,no
17832,"2^3 * 3 * 743","753/2972",0.253364738,0.791000000,no
17840,"2^4 * 5 * 223","1719/4460",0.385426009,0.875000000,no
17848,"2^3 * 23 * 97","2023/8924",0.226692066,0.791000000,no
17856,"2^6 * 3^2 * 31","791/1116",0.708781362,1.375000000,no
17864,"2^3 * 7 * 11 * 29","4693/8932",0.525414241,1.083000000,no
17872,"2^4 * 1117","1691/8936",0.189234557,0.750000000,no
17880,"2^3 * 3 * 5 * 149","1699/2980",0.570134228,1.083000000,no
17888,"2^5 * 13 * 43","469/1118",0.419499106,0.958000000,no
17896,"2^3 * 2237","563/4474",0.125838176,0.666000000,no
17904,"2^4 * 3 * 373","1523/4476",0.340259160,0.875000000,no
17912,"2^3 * 2239","1127/8956",0.125837427,0.583000000,no
17920,"2^9 * 5 * 7","145/224",0.647321429,1.333000000,no
17928,"2^3 * 3^3 * 83","559/996",0.561244980,1.125000000,no
17936,"2^4 * 19 * 59","1453/4484",0.324041035,1.083000000,no
17944,"2^3 * 2243","1129/8972",0.125835934,0.625000000,no
17952,"2^5 * 3 * 11 * 17","585/748",0.782085561,1.417000000,no
17960,"2^3 * 5 * 449","2739/8980",0.305011136,0.750000000,no
17968,"2^4 * 1123","425/2246",0.189225289,0.709000000,no
17976,"2^3 * 3 * 7 * 107","1471/2996",0.490987984,1.042000000,no
17984,"2^6 * 281","2171/8992",0.241436833,0.750000000,no
17992,"2^3 * 13 * 173","2527/8996",0.280902623,0.792000000,no
18000,"2^4 * 3^2 * 5^3","391/375",1.042666667,0.821250000,yes
18008,"2^3 * 2251","1133/9004",0.125832963,0.666000000,no
18016,"2^5 * 563","1001/4504",0.222246892,0.667000000,no
18024,"2^3 * 3 * 751","761/3004",0.253328895,0.792000000,no
18032,"2^4 * 7^2 * 23","2069/4508",0.458961846,1.083000000,no
18040,"2^3 * 5 * 11 * 41","5091/9020",0.564412417,1.083000000,no
18048,"2^7 * 3 * 47","87/188",0.462765957,1.083000000,no
18056,"2^3 * 37 * 61","1871/9028",0.207244129,0.833000000,no
18064,"2^4 * 1129","1709/9032",0.189216120,0.708000000,no
18072,"2^3 * 3^2 * 251","471/1004",0.469123506,0.958000000,no
18080,"2^5 * 5 * 113","1959/4520",0.433407080,0.916000000,no
18088,"2^3 * 7 * 17 * 19","4481/9044",0.495466608,1.083000000,no
18096,"2^4 * 3 * 13 * 29","947/1508",0.627984085,1.292000000,no
18104,"2^3 * 31 * 73","1919/9052",0.211997349,0.875000000,no
18112,"2^6 * 283","1093/4528",0.241386926,0.667000000,no
18120,"2^3 * 3 * 5 * 151","1721/3020",0.569867550,1.125000000,no
18128,"2^4 * 11 * 103","1741/4532",0.384157105,0.917000000,no
18136,"2^3 * 2267","1141/9068",0.125827084,0.667000000,no
18144,"2^5 * 3^4 * 7","61/63",0.968253968,1.625000000,no
18152,"2^3 * 2269","571/4538",0.125826355,0.667000000,no
18160,"2^4 * 5 * 227","1749/4540",0.385242291,0.916000000,no
18168,"2^3 * 3 * 757","767/3028",0.253302510,0.792000000,no
18176,"2^8 * 71","623/2272",0.274207746,0.875000000,no
18184,"2^3 * 2273","286/2273",0.125824901,0.625000000,no
18192,"2^4 * 3 * 379","1547/4548",0.340149516,0.917000000,no
18200,"2^3 * 5^2 * 7 * 13","1399/1820",0.768681319,1.375000000,no
18208,"2^5 * 569","2023/9104",0.222210018,0.708000000,no
18216,"2^3 * 3^2 * 11 * 23","843/1012",0.833003953,1.375000000,no
18224,"2^4 * 17 * 67","89/268",0.332089552,0.958000000,no
18232,"2^3 * 43 * 53","1867/9116",0.204804739,0.916000000,no
18240,"2^6 * 3 * 5 * 19","339/380",0.892105263,1.500000000,no
18248,"2^3 * 2281","287/2281",0.125822008,0.667000000,no
18256,"2^4 * 7 * 163","1529/4564",0.335013146,0.875000000,no
18264,"2^3 * 3 * 761","771/3044",0.253285151,0.750000000,no
18272,"2^5 * 571","1015/4568",0.222197898,0.667000000,no
18280,"2^3 * 5 * 457","2787/9140",0.304923414,0.750000000,no
18288,"2^4 * 3^2 * 127","2609/4572",0.570647419,1.083000000,no
18296,"2^3 * 2287","1151/9148",0.125819851,0.625000000,no
18304,"2^7 * 11 * 13","1351/2288",0.590472028,1.125000000,no
18312,"2^3 * 3 * 7 * 109","1497/3052",0.490498034,1.084000000,no
18320,"2^4 * 5 * 229","441/1145",0.385152838,0.916000000,no
18328,"2^3 * 29 * 79","1963/9164",0.214207770,0.792000000,no
18336,"2^5 * 3 * 191","297/764",0.388743455,0.917000000,no
18344,"2^3 * 2293","577/4586",0.125817706,0.625000000,no
18352,"2^4 * 31 * 37","45/148",0.304054054,0.959000000,no
18360,"2^3 * 3^3 * 5 * 17","367/340",1.079411765,0.762125000,yes
18368,"2^6 * 7 * 41","247/574",0.430313589,1.041000000,no
18376,"2^3 * 2297","289/2297",0.125816282,0.625000000,no
18384,"2^4 * 3 * 383","521/1532",0.340078329,0.916000000,no
18392,"2^3 * 11^2 * 19","203/484",0.419421488,1.000000000,no
18400,"2^5 * 5^2 * 23","687/1150",0.597391304,1.166000000,no
18408,"2^3 * 3 * 13 * 59","1497/3068",0.487940026,1.125000000,no
18416,"2^4 * 1151","871/4604",0.189183319,0.708000000,no
18424,"2^3 * 7^2 * 47","3083/9212",0.334672167,0.958000000,no
18432,"2^11 * 3^2","1307/2048",0.638183594,1.250000000,no
18440,"2^3 * 5 * 461","2811/9220",0.304880694,0.834000000,no
18448,"2^4 * 1153","1745/9224",0.189180399,0.709000000,no
18456,"2^3 * 3 * 769","779/3076",0.253250975,0.792000000,no
18464,"2^5 * 577","2051/9232",0.222162045,0.667000000,no
18472,"2^3 * 2309","581/4618",0.125812040,0.625000000,no
18480,"2^4 * 3 * 5 * 7 * 11","1959/1540",1.272077922,0.944875000,yes
18488,"2^3 * 2311","1163/9244",0.125811337,0.666000000,no
18496,"2^6 * 17^2","6621/18496",0.357969291,0.958000000,no
18504,"2^3 * 3^2 * 257","241/514",0.468871595,1.000000000,no
18512,"2^4 * 13 * 89","833/2314",0.359982714,0.916000000,no
18520,"2^3 * 5 * 463","2823/9260",0.304859611,0.792000000,no
18528,"2^5 * 3 * 193","75/193",0.388601036,0.917000000,no
18536,"2^3 * 7 * 331","2377/9268",0.256473889,0.750000000,no
18544,"2^4 * 19 * 61","1497/4636",0.322907679,0.959000000,no
18552,"2^3 * 3 * 773","783/3092",0.253234153,0.750000000,no
18560,"2^7 * 5 * 29","2427/4640",0.523060345,1.125000000,no
18568,"2^3 * 11 * 211","2833/9284",0.305148643,0.750000000,no
18576,"2^4 * 3^3 * 43","3191/4644",0.687123170,1.292000000,no
18584,"2^3 * 23 * 101","2099/9292",0.225893241,0.833000000,no
18592,"2^5 * 7 * 83","893/2324",0.384251291,0.916000000,no
18600,"2^3 * 3 * 5^2 * 31","3/4",0.750000000,1.458000000,no
18608,"2^4 * 1163","220/1163",0.189165950,0.708000000,no
18616,"2^3 * 13 * 179","2611/9308",0.280511388,0.750000000,no
18624,"2^6 * 3 * 97","985/2328",0.423109966,1.041000000,no
18632,"2^3 * 17 * 137","2327/9316",0.249785316,0.750000000,no
18640,"2^4 * 5 * 233","897/2330",0.384978541,0.875000000,no
18648,"2^3 * 3^2 * 7 * 37","349/444",0.786036036,1.417000000,no
18656,"2^5 * 11 * 53","511/1166",0.438250429,0.958000000,no
18664,"2^3 * 2333","587/4666",0.125803686,0.625000000,no
18672,"2^4 * 3 * 389","529/1556",0.339974293,0.917000000,no
18680,"2^3 * 5 * 467","2847/9340",0.304817987,0.750000000,no
18688,"2^8 * 73","35/128",0.273437500,0.834000000,no
18696,"2^3 * 3 * 19 * 41","1389/3116",0.445763800,1.125000000,no
18704,"2^4 * 7 * 167","1565/4676",0.334687767,0.875000000,no
18712,"2^3 * 2339","1177/9356",0.125801625,0.666000000,no
18720,"2^5 * 3^2 * 5 * 13","49/40",1.225000000,0.859000000,yes
18728,"2^3 * 2341","589/4682",0.125800940,0.667000000,no
18736,"2^4 * 1171","443/2342",0.189154569,0.708000000,no
18744,"2^3 * 3 * 11 * 71","1611/3124",0.515685019,1.083000000,no
18752,"2^6 * 293","2261/9376",0.241147611,0.708000000,no
18760,"2^3 * 5 * 7 * 67","4849/9380",0.516950959,1.083000000,no
18768,"2^4 * 3 * 17 * 23","945/1564",0.604219949,1.291000000,no
18776,"2^3 * 2347","1181/9388",0.125798892,0.667000000,no
18784,"2^5 * 587","1043/4696",0.222103918,0.667000000,no
18792,"2^3 * 3^4 * 29","169/261",0.647509579,1.333000000,no
18800,"2^4 * 5^2 * 47","2367/4700",0.503617021,1.083000000,no
18808,"2^3 * 2351","1183/9404",0.125797533,0.625000000,no
18816,"2^7 * 3 * 7^2","1093/1568",0.697066327,1.417000000,no
18824,"2^3 * 13 * 181","203/724",0.280386740,0.791000000,no
18832,"2^4 * 11 * 107","1805/4708",0.383389975,0.917000000,no
18840,"2^3 * 3 * 5 * 157","1787/3140",0.569108280,1.084000000,no
18848,"2^5 * 19 * 31","917/2356",0.389219015,0.917000000,no
18856,"2^3 * 2357","593/4714",0.125795503,0.666000000,no
18864,"2^4 * 3^2 * 131","224/393",0.569974555,1.083000000,no
18872,"2^3 * 7 * 337","2419/9436",0.256358627,0.750000000,no
18880,"2^6 * 5 * 59","1113/2360",0.471610169,1.041000000,no
18888,"2^3 * 3 * 787","797/3148",0.253176620,0.750000000,no
18896,"2^4 * 1181","1787/9448",0.189140559,0.708000000,no
18904,"2^3 * 17 * 139","2359/9452",0.249576809,0.791000000,no
18912,"2^5 * 3 * 197","153/394",0.388324873,0.917000000,no
18920,"2^3 * 5 * 11 * 43","483/860",0.561627907,1.042000000,no
18928,"2^4 * 7 * 13^2","2389/4732",0.504860524,1.125000000,no
18936,"2^3 * 3^2 * 263","493/1052",0.468631179,0.959000000,no
18944,"2^9 * 37","2861/9472",0.302048142,0.917000000,no
18952,"2^3 * 23 * 103","2137/9476",0.225517096,0.791000000,no
18960,"2^4 * 3 * 5 * 79","1089/1580",0.689240506,1.250000000,no
18968,"2^3 * 2371","1193/9484",0.125790806,0.625000000,no
18976,"2^5 * 593","2107/9488",0.222069983,0.667000000,no
18984,"2^3 * 3 * 7 * 113","1549/3164",0.489570164,1.041000000,no
18992,"2^4 * 1187","449/2374",0.189132266,0.708000000,no
19000,"2^3 * 5^3 * 19","39/76",0.513157895,1.750000000,no
19008,"2^6 * 3^3 * 11","379/396",0.957070707,1.584000000,no
19016,"2^3 * 2377","299/2377",0.125788809,0.667000000,no
19024,"2^4 * 29 * 41","721/2378",0.303195963,1.000000000,no
19032,"2^3 * 3 * 13 * 61","1543/3172",0.486443884,1.125000000,no
19040,"2^5 * 5 * 7 * 17","1823/2380",0.765966387,2.625000000,no
19048,"2^3 * 2381","599/4762",0.125787484,0.666000000,no
19056,"2^4 * 3 * 397","1619/4764",0.339840470,0.917000000,no
19064,"2^3 * 2383","1199/9532",0.125786823,0.667000000,no
19072,"2^7 * 149","2437/9536",0.255557886,0.750000000,no
19080,"2^3 * 3^2 * 5 * 53","913/1060",0.861320755,1.458000000,no
19088,"2^4 * 1193","1805/9544",0.189124057,0.708000000,no
19096,"2^3 * 7 * 11 * 31","4967/9548",0.520213657,1.083000000,no
19104,"2^5 * 3 * 199","309/796",0.388190955,0.917000000,no
19112,"2^3 * 2389","601/4778",0.125784847,0.625000000,no
19120,"2^4 * 5 * 239","1839/4780",0.384728033,0.917000000,no
19128,"2^3 * 3 * 797","807/3188",0.253136763,0.916000000,no
19136,"2^6 * 13 * 23","287/598",0.479933110,1.084000000,no
19144,"2^3 * 2393","301/2393",0.125783535,0.625000000,no
19152,"2^4 * 3^2 * 7 * 19","4663/4788",0.973893066,1.583000000,no
19160,"2^3 * 5 * 479","2919/9580",0.304697286,0.750000000,no
19168,"2^5 * 599","133/599",0.222036728,0.666000000,no
19176,"2^3 * 3 * 17 * 47","1449/3196",0.453379224,1.125000000,no
19184,"2^4 * 11 * 109","167/436",0.383027523,0.916000000,no
19192,"2^3 * 2399","1207/9596",0.125781576,0.583000000,no
19200,"2^8 * 3 * 5^2","4081/4800",0.850208333,1.542000000,no
19208,"2^3 * 7^4","5657/19208",0.294512703,1.000000000,no
19216,"2^4 * 1201","1817/9608",0.189113239,0.750000000,no
19224,"2^3 * 3^3 * 89","199/356",0.558988764,1.083000000,no
19232,"2^5 * 601","2135/9616",0.222025790,0.667000000,no
19240,"2^3 * 5 * 13 * 37","5181/9620",0.538565489,1.084000000,no
19248,"2^4 * 3 * 401","545/1604",0.339775561,0.917000000,no
19256,"2^3 * 29 * 83","2051/9628",0.213024512,0.833000000,no
19264,"2^6 * 7 * 43","515/1204",0.427740864,1.041000000,no
19272,"2^3 * 3 * 11 * 73","1653/3212",0.514632628,1.042000000,no
19280,"2^4 * 5 * 241","927/2410",0.384647303,0.875000000,no
19288,"2^3 * 2411","1213/9644",0.125777686,0.667000000,no
19296,"2^5 * 3^2 * 67","341/536",0.636194030,1.209000000,no
19304,"2^3 * 19 * 127","2309/9652",0.239225031,0.792000000,no
19312,"2^4 * 17 * 71","1595/4828",0.330364540,0.916000000,no
19320,"2^3 * 3 * 5 * 7 * 23","453/460",0.984782609,1.750000000,no
19328,"2^7 * 151","617/2416",0.255380795,0.750000000,no
19336,"2^3 * 2417","304/2417",0.125775755,0.625000000,no
19344,"2^4 * 3 * 13 * 31","97/156",0.621794872,1.292000000,no
19352,"2^3 * 41 * 59","1967/9676",0.203286482,0.875000000,no
19360,"2^5 * 5 * 11^2","6261/9680",0.646797521,1.250000000,no
19368,"2^3 * 3^2 * 269","126/269",0.468401487,0.958000000,no
19376,"2^4 * 7 * 173","1619/4844",0.334227911,0.875000000,no
19384,"2^3 * 2423","1219/9692",0.125773834,0.667000000,no
19392,"2^6 * 3 * 101","341/808",0.422029703,1.041000000,no
19400,"2^3 * 5^2 * 97","387/970",0.398969072,0.959000000,no
19408,"2^4 * 1213","1835/9704",0.189097279,0.709000000,no
19416,"2^3 * 3 * 809","819/3236",0.253090235,0.792000000,no
19424,"2^5 * 607","539/2428",0.221993410,0.666000000,no
19432,"2^3 * 7 * 347","2489/9716",0.256175381,0.708000000,no
19440,"2^4 * 3^5 * 5","1673/1620",1.032716049,0.728542000,yes
19448,"2^3 * 11 * 13 * 17","5663/9724",0.582373509,1.083000000,no
19456,"2^10 * 19","1723/4864",0.354235197,0.958000000,no
19464,"2^3 * 3 * 811","821/3244",0.253082614,0.792000000,no
19472,"2^4 * 1217","1841/9736",0.189092030,0.709000000,no
19480,"2^3 * 5 * 487","2967/9740",0.304620123,0.791000000,no
19488,"2^5 * 3 * 7 * 29","577/812",0.710591133,1.292000000,no
19496,"2^3 * 2437","613/4874",0.125769389,0.667000000,no
19504,"2^4 * 23 * 53","1511/4876",0.309885152,0.916000000,no
19512,"2^3 * 3^2 * 271","1523/3252",0.468327183,0.958000000,no
19520,"2^6 * 5 * 61","459/976",0.470286885,1.042000000,no
19528,"2^3 * 2441","307/2441",0.125768128,0.625000000,no
19536,"2^4 * 3 * 11 * 37","1049/1628",0.644348894,1.250000000,no
19544,"2^3 * 7 * 349","2503/9772",0.256139992,0.750000000,no
19552,"2^5 * 13 * 47","1015/2444",0.415302782,4.000000000,no
19560,"2^3 * 3 * 5 * 163","1853/3260",0.568404908,1.125000000,no
19568,"2^4 * 1223","925/4892",0.189084219,0.750000000,no
19576,"2^3 * 2447","1231/9788",0.125766244,0.666000000,no
19584,"2^7 * 3^2 * 17","51/64",0.796875000,1.458000000,no
19592,"2^3 * 31 * 79","2057/9796",0.209983667,0.833000000,no
19600,"2^4 * 5^2 * 7^2","13757/19600",0.701887755,1.458000000,no
19608,"2^3 * 3 * 19 * 43","1447/3268",0.442778458,1.083000000,no
19616,"2^5 * 613","2177/9808",0.221961664,0.667000000,no
19624,"2^3 * 11 * 223","2989/9812",0.304626987,0.792000000,no
19632,"2^4 * 3 * 409","1667/4908",0.339649552,0.875000000,no
19640,"2^3 * 5 * 491","2991/9820",0.304582485,0.792000000,no
19648,"2^6 * 307","1183/4912",0.240838762,0.708000000,no
19656,"2^3 * 3^3 * 7 * 13","3361/3276",1.025946276,0.775792000,yes
19664,"2^4 * 1229","1859/9832",0.189076485,0.792000000,no
19672,"2^3 * 2459","1237/9836",0.125762505,0.625000000,no
19680,"2^5 * 3 * 5 * 41","637/820",0.776829268,1.375000000,no
19688,"2^3 * 23 * 107","2213/9844",0.224806989,0.792000000,no
19696,"2^4 * 1231","931/4924",0.189073924,0.709000000,no
19704,"2^3 * 3 * 821","831/3284",0.253045067,0.791000000,no
19712,"2^8 * 7 * 11","367/616",0.595779221,1.292000000,no
19720,"2^3 * 5 * 17 * 29","5073/9860",0.514503043,1.125000000,no
19728,"2^4 * 3^2 * 137","1871/3288",0.569038929,1.083000000,no
19736,"2^3 * 2467","1241/9868",0.125760032,0.625000000,no
19744,"2^5 * 617","2191/9872",0.221940843,0.666000000,no
19752,"2^3 * 3 * 823","833/3292",0.253037667,0.792000000,no
19760,"2^4 * 5 * 13 * 19","3387/4940",0.685627530,1.292000000,no
19768,"2^3 * 7 * 353","2531/9884",0.256070417,0.791000000,no
19776,"2^6 * 3 * 103","521/1236",0.421521036,1.042000000,no
19784,"2^3 * 2473","311/2473",0.125758188,0.625000000,no
19792,"2^4 * 1237","1871/9896",0.189066289,0.709000000,no
19800,"2^3 * 3^2 * 5^2 * 11","267/220",1.213636364,0.851791000,yes
19808,"2^5 * 619","1099/4952",0.221930533,0.667000000,no
19816,"2^3 * 2477","623/4954",0.125756964,0.625000000,no
19824,"2^4 * 3 * 7 * 59","1007/1652",0.609564165,1.334000000,no
19832,"2^3 * 37 * 67","2027/9916",0.204417104,0.875000000,no
19840,"2^7 * 5 * 31","321/620",0.517741935,1.084000000,no
19848,"2^3 * 3 * 827","837/3308",0.253022975,0.792000000,no
19856,"2^4 * 17 * 73","409/1241",0.329572925,0.916000000,no
19864,"2^3 * 13 * 191","2779/9932",0.279802658,0.875000000,no
19872,"2^5 * 3^3 * 23","73/92",0.793478261,1.375000000,no
19880,"2^3 * 5 * 7 * 71","731/1420",0.514788732,1.083000000,no
19888,"2^4 * 11 * 113","1901/4972",0.382341110,0.916000000,no
19896,"2^3 * 3 * 829","839/3316",0.253015682,0.792000000,no
19904,"2^6 * 311","599/2488",0.240755627,0.709000000,no
19912,"2^3 * 19 * 131","2377/9956",0.238750502,0.750000000,no
19920,"2^4 * 3 * 5 * 83","1141/1660",0.687349398,1.250000000,no
19928,"2^3 * 47 * 53","2003/9964",0.201023685,0.875000000,no
19936,"2^5 * 7 * 89","953/2492",0.382423756,0.917000000,no
19944,"2^3 * 3^2 * 277","389/831",0.468110710,1.000000000,no
19952,"2^4 * 29 * 43","1501/4988",0.300922213,1.000000000,no
19960,"2^3 * 5 * 499","3039/9980",0.304509018,0.792000000,no
19968,"2^9 * 3 * 13","515/832",0.618990385,1.292000000,no
19976,"2^3 * 11 * 227","3041/9988",0.304465358,0.750000000,no
19984,"2^4 * 1249","1889/9992",0.189051241,0.709000000,no
19992,"2^3 * 3 * 7^2 * 17","2287/3332",0.686374550,1.417000000,no
20000,"2^5 * 5^4","10203/20000",0.510150000,1.083000000,no
20008,"2^3 * 41 * 61","2023/10004",0.202219112,0.958000000,no
20016,"2^4 * 3^2 * 139","1423/2502",0.568745004,1.083000000,no
20024,"2^3 * 2503","1259/10012",0.125749101,0.625000000,no
20032,"2^6 * 313","2411/10016",0.240714856,0.750000000,no
20040,"2^3 * 3 * 5 * 167","1897/3340",0.567964072,1.084000000,no
20048,"2^4 * 7 * 179","239/716",0.333798883,0.917000000,no
20056,"2^3 * 23 * 109","2251/10028",0.224471480,0.791000000,no
20064,"2^5 * 3 * 11 * 19","639/836",0.764354067,1.333000000,no
20072,"2^3 * 13 * 193","2807/10036",0.279693105,0.750000000,no
20080,"2^4 * 5 * 251","1929/5020",0.384262948,0.916000000,no
20088,"2^3 * 3^4 * 31","2147/3348",0.641278375,1.333000000,no
20096,"2^7 * 157","2561/10048",0.254876592,0.708000000,no
20104,"2^3 * 7 * 359","2573/10052",0.255968961,0.792000000,no
20112,"2^4 * 3 * 419","569/1676",0.339498807,0.875000000,no
20120,"2^3 * 5 * 503","3063/10060",0.304473161,0.750000000,no
20128,"2^5 * 17 * 37","1967/5032",0.390898251,0.958000000,no
20136,"2^3 * 3 * 839","849/3356",0.252979738,0.791000000,no
20144,"2^4 * 1259","238/1259",0.189038920,0.708000000,no
20152,"2^3 * 11 * 229","3067/10076",0.304386661,0.750000000,no
20160,"2^6 * 3^2 * 5 * 7","281/210",1.338095238,0.885125000,yes
20168,"2^3 * 2521","317/2521",0.125743752,0.625000000,no
20176,"2^4 * 13 * 97","903/2522",0.358049167,0.958000000,no
20184,"2^3 * 3 * 29^2","1141/3364",0.339179548,1.083000000,no
20192,"2^5 * 631","140/631",0.221870048,0.667000000,no
20200,"2^3 * 5^2 * 101","201/505",0.398019802,0.959000000,no
20208,"2^4 * 3 * 421","1715/5052",0.339469517,0.917000000,no
20216,"2^3 * 7 * 19^2","3727/10108",0.368717847,1.041000000,no
20224,"2^8 * 79","343/1264",0.271360759,0.833000000,no
20232,"2^3 * 3^2 * 281","263/562",0.467971530,1.000000000,no
20240,"2^4 * 5 * 11 * 23","705/1012",0.696640316,1.250000000,no
20248,"2^3 * 2531","1273/10124",0.125740814,0.666000000,no
20256,"2^5 * 3 * 211","327/844",0.387440758,0.917000000,no
20264,"2^3 * 17 * 149","2519/10132",0.248618239,0.792000000,no
20272,"2^4 * 7 * 181","1691/5068",0.333662194,0.875000000,no
20280,"2^3 * 3 * 5 * 13^2","2699/3380",0.798520710,1.500000000,no
20288,"2^6 * 317","2441/10144",0.240634858,0.750000000,no
20296,"2^3 * 43 * 59","2041/10148",0.201123374,0.875000000,no
20304,"2^4 * 3^3 * 47","1153/1692",0.681442080,1.292000000,no
20312,"2^3 * 2539","1277/10156",0.125738480,0.666000000,no
20320,"2^5 * 5 * 127","219/508",0.431102362,0.875000000,no
20328,"2^3 * 3 * 7 * 11^2","2533/3388",0.747638725,1.458000000,no
20336,"2^4 * 31 * 41","49/164",0.298780488,1.000000000,no
20344,"2^3 * 2543","1279/10172",0.125737318,0.625000000,no
20352,"2^7 * 3 * 53","387/848",0.456367925,1.083000000,no
20360,"2^3 * 5 * 509","3099/10180",0.304420432,0.792000000,no
20368,"2^4 * 19 * 67","1629/5092",0.319913590,0.959000000,no
20376,"2^3 * 3^2 * 283","1589/3396",0.467903416,0.959000000,no
20384,"2^5 * 7^2 * 13","835/1456",0.573489011,1.209000000,no
20392,"2^3 * 2549","641/5098",0.125735583,0.667000000,no
20400,"2^4 * 3 * 5^2 * 17","1601/1700",0.941764706,1.500000000,no
20408,"2^3 * 2551","1283/10204",0.125735006,0.625000000,no
20416,"2^6 * 11 * 29","1249/2552",0.489420063,1.042000000,no
20424,"2^3 * 3 * 23 * 37","1461/3404",0.429200940,1.167000000,no
20432,"2^4 * 1277","1931/10216",0.189017228,0.708000000,no
20440,"2^3 * 5 * 7 * 73","5251/10220",0.513796477,1.083000000,no
20448,"2^5 * 3^2 * 71","45/71",0.633802817,1.166000000,no
20456,"2^3 * 2557","643/5114",0.125733281,0.625000000,no
20464,"2^4 * 1279","967/5116",0.189014855,0.708000000,no
20472,"2^3 * 3 * 853","863/3412",0.252930832,0.791000000,no
20480,"2^12 * 5","921/2048",0.449707031,1.042000000,no
20488,"2^3 * 13 * 197","2863/10244",0.279480672,0.750000000,no
20496,"2^4 * 3 * 7 * 61","445/732",0.607923497,1.375000000,no
20504,"2^3 * 11 * 233","3119/10252",0.304233320,0.791000000,no
20512,"2^5 * 641","2275/10256",0.221821373,0.667000000,no
20520,"2^3 * 3^3 * 5 * 19","1207/1140",1.058771930,0.695625000,yes
20528,"2^4 * 1283","485/2566",0.189010133,0.709000000,no
20536,"2^3 * 17 * 151","2551/10268",0.248441761,0.792000000,no
20544,"2^6 * 3 * 107","45/107",0.420560748,1.000000000,no
20552,"2^3 * 7 * 367","2629/10276",0.255838848,28.792000000,no
20560,"2^4 * 5 * 257","987/2570",0.384046693,16.666000000,no
20568,"2^3 * 3 * 857","867/3428",0.252917153,1.708000000,no
20576,"2^5 * 643","1141/5144",0.221811820,1.000000000,no
20584,"2^3 * 31 * 83","2149/10292",0.208802954,1.084000000,no
20592,"2^4 * 3^2 * 11 * 13","137/132",1.037878788,0.671250000,yes
20600,"2^3 * 5^2 * 103","819/2060",0.397572816,1.125000000,no
20608,"2^7 * 7 * 23","311/644",0.482919255,1.209000000,no
20616,"2^3 * 3 * 859","869/3436",0.252910361,0.875000000,no
20624,"2^4 * 1289","1949/10312",0.189003103,0.792000000,no
20632,"2^3 * 2579","1297/10316",0.125727026,0.667000000,no
20640,"2^5 * 3 * 5 * 43","133/172",0.773255814,1.583000000,no
20648,"2^3 * 29 * 89","2183/10324",0.211449051,0.833000000,no
20656,"2^4 * 1291","244/1291",0.189000775,0.791000000,no
20664,"2^3 * 3^2 * 7 * 41","893/1148",0.777874564,1.500000000,no
20672,"2^6 * 17 * 19","1193/2584",0.461687307,1.125000000,no
20680,"2^3 * 5 * 11 * 47","5757/10340",0.556769826,1.167000000,no
20688,"2^4 * 3 * 431","585/1724",0.339327146,1.000000000,no
20696,"2^3 * 13 * 199","2891/10348",0.279377658,0.834000000,no
20704,"2^5 * 647","287/1294",0.221792890,0.709000000,no
20712,"2^3 * 3 * 863","873/3452",0.252896871,0.792000000,no
20720,"2^4 * 5 * 7 * 37","659/1036",0.636100386,1.333000000,no
20728,"2^3 * 2591","1303/10364",0.125723659,0.625000000,no
20736,"2^8 * 3^4","15175/20736",0.731819059,12.500000000,no
20744,"2^3 * 2593","326/2593",0.125723101,0.916000000,no
20752,"2^4 * 1297","1961/10376",0.188993832,0.708000000,no
20760,"2^3 * 3 * 5 * 173","1963/3460",0.567341040,1.292000000,no
20768,"2^5 * 11 * 59","1127/2596",0.434129430,1.000000000,no
20776,"2^3 * 7^2 * 53","1711/5194",0.329418560,1.000000000,no
20784,"2^4 * 3 * 433","1763/5196",0.339299461,1.000000000,no
20792,"2^3 * 23 * 113","2327/10396",0.223836091,0.791000000,no
20800,"2^6 * 5^2 * 13","7279/10400",0.699903846,1.375000000,no
20808,"2^3 * 3^2 * 17^2","4349/6936",0.627018454,1.250000000,no
20816,"2^4 * 1301","1967/10408",0.188989239,0.709000000,no
20824,"2^3 * 19 * 137","2479/10412",0.238090665,0.792000000,no
20832,"2^5 * 3 * 7 * 31","611/868",0.703917051,1.333000000,no
20840,"2^3 * 5 * 521","3171/10420",0.304318618,0.875000000,no
20848,"2^4 * 1303","985/5212",0.188986953,0.709000000,no
20856,"2^3 * 3 * 11 * 79","1779/3476",0.511795167,1.167000000,no
20864,"2^7 * 163","1327/5216",0.254409509,0.750000000,no
20872,"2^3 * 2609","328/2609",0.125718666,0.750000000,no
20880,"2^4 * 3^2 * 5 * 29","297/290",1.024137931,0.665791000,yes
20888,"2^3 * 7 * 373","2671/10444",0.255744925,0.791000000,no
20896,"2^5 * 653","2317/10448",0.221764931,0.667000000,no
20904,"2^3 * 3 * 13 * 67","1681/3484",0.482491389,1.084000000,no
20912,"2^4 * 1307","247/1307",0.188982402,0.709000000,no
20920,"2^3 * 5 * 523","3183/10460",0.304302103,0.792000000,no
20928,"2^6 * 3 * 109","1099/2616",0.420107034,1.041000000,no
20936,"2^3 * 2617","329/2617",0.125716469,0.625000000,no
20944,"2^4 * 7 * 11 * 17","3481/5236",0.664820474,1.250000000,no
20952,"2^3 * 3^3 * 97","1943/3492",0.556414662,1.125000000,no
20960,"2^5 * 5 * 131","282/655",0.430534351,1.000000000,no
20968,"2^3 * 2621","659/5242",0.125715376,0.667000000,no
20976,"2^4 * 3 * 19 * 23","1027/1748",0.587528604,1.417000000,no
20984,"2^3 * 43 * 61","2099/10492",0.200057186,0.875000000,no
20992,"2^9 * 41","3115/10496",0.296779726,0.917000000,no
21000,"2^3 * 3 * 5^3 * 7","681/700",0.972857143,1.666000000,no
21008,"2^4 * 13 * 101","469/1313",0.357197258,24.500000000,no
21016,"2^3 * 37 * 71","2131/10508",0.202797868,1.250000000,no
21024,"2^5 * 3^2 * 73","739/1168",0.632705479,1.375000000,no
21032,"2^3 * 11 * 239","3197/10516",0.304012933,0.791000000,no
21040,"2^4 * 5 * 263","2019/5260",0.383840304,0.958000000,no
21048,"2^3 * 3 * 877","887/3508",0.252850627,0.875000000,no
21056,"2^6 * 7 * 47","557/1316",0.423252280,1.083000000,no
21064,"2^3 * 2633","331/2633",0.125712115,0.708000000,no
21072,"2^4 * 3 * 439","1787/5268",0.339217920,0.958000000,no
21080,"2^3 * 5 * 17 * 31","5367/10540",0.509203036,1.166000000,no
21088,"2^5 * 659","1169/5272",0.221737481,0.750000000,no
21096,"2^3 * 3^2 * 293","137/293",0.467576792,1.041000000,no
21104,"2^4 * 1319","997/5276",0.188968916,0.750000000,no
21112,"2^3 * 7 * 13 * 29","5219/10556",0.494410762,1.125000000,no
21120,"2^7 * 3 * 5 * 11","113/110",1.027272727,0.686333000,yes
21128,"2^3 * 19 * 139","2513/10564",0.237883378,0.792000000,no
21136,"2^4 * 1321","1997/10568",0.188966692,0.750000000,no
21144,"2^3 * 3 * 881","891/3524",0.252837684,0.792000000,no
21152,"2^5 * 661","2345/10576",0.221728442,0.708000000,no
21160,"2^3 * 5 * 23^2","2127/5290",0.402079395,1.125000000,no
21168,"2^4 * 3^3 * 7^2","1669/1764",0.946145125,1.584000000,no
21176,"2^3 * 2647","1331/10588",0.125708349,0.625000000,no
21184,"2^6 * 331","1273/5296",0.240370091,0.750000000,no
21192,"2^3 * 3 * 883","893/3532",0.252831257,0.833000000,no
21200,"2^4 * 5^2 * 53","5277/10600",0.497830189,1.041000000,no
21208,"2^3 * 11 * 241","293/964",0.303941909,0.792000000,no
21216,"2^5 * 3 * 13 * 17","657/884",0.743212670,1.417000000,no
21224,"2^3 * 7 * 379","2713/10612",0.255653977,0.791000000,no
21232,"2^4 * 1327","1003/5308",0.188960060,0.667000000,no
21240,"2^3 * 3^2 * 5 * 59","1009/1180",0.855084746,1.417000000,no
21248,"2^8 * 83","1435/5312",0.270143072,0.875000000,no
21256,"2^3 * 2657","334/2657",0.125705683,0.667000000,no
21264,"2^4 * 3 * 443","601/1772",0.339164786,0.875000000,no
21272,"2^3 * 2659","1337/10636",0.125705152,0.667000000,no
21280,"2^5 * 5 * 7 * 19","1993/2660",0.749248120,1.333000000,no
21288,"2^3 * 3 * 887","897/3548",0.252818489,0.833000000,no
21296,"2^4 * 11^3","2029/5324",0.381104433,0.917000000,no
21304,"2^3 * 2663","1339/10652",0.125704093,0.667000000,no
21312,"2^6 * 3^2 * 37","7393/10656",0.693787538,1.375000000,no
21320,"2^3 * 5 * 13 * 41","5673/10660",0.532176360,1.125000000,no
21328,"2^4 * 31 * 43","51/172",0.296511628,0.958000000,no
21336,"2^3 * 3 * 7 * 127","1731/3556",0.486782902,1.125000000,no
21344,"2^5 * 23 * 29","1001/2668",0.375187406,1.000000000,no
21352,"2^3 * 17 * 157","2647/10676",0.247939303,0.792000000,no
21360,"2^4 * 3 * 5 * 89","1219/1780",0.684831461,1.291000000,no
21368,"2^3 * 2671","1343/10684",0.125701984,0.625000000,no
21376,"2^7 * 167","679/2672",0.254116766,0.750000000,no
21384,"2^3 * 3^5 * 11","967/1188",0.813973064,1.459000000,no
21392,"2^4 * 7 * 191","1781/5348",0.333021690,0.916000000,no
21400,"2^3 * 5^2 * 107","849/2140",0.396728972,0.917000000,no
21408,"2^5 * 3 * 223","345/892",0.386771300,0.959000000,no
21416,"2^3 * 2677","673/5354",0.125700411,0.667000000,no
21424,"2^4 * 13 * 103","147/412",0.356796117,0.875000000,no
21432,"2^3 * 3 * 19 * 47","1563/3572",0.437569989,1.125000000,no
21440,"2^6 * 5 * 67","1251/2680",0.466791045,1.042000000,no
21448,"2^3 * 7 * 383","2741/10724",0.255594927,0.792000000,no
21456,"2^4 * 3^2 * 149","2029/3576",0.567393736,1.042000000,no
21464,"2^3 * 2683","1349/10732",0.125698845,0.667000000,no
21472,"2^5 * 11 * 61","581/1342",0.432935917,0.916000000,no
21480,"2^3 * 3 * 5 * 179","2029/3580",0.566759777,1.125000000,no
21488,"2^4 * 17 * 79","1759/5372",0.327438570,0.916000000,no
21496,"2^3 * 2687","1351/10748",0.125697804,0.667000000,no
21504,"2^10 * 3 * 7","439/672",0.653273810,1.375000000,no
21512,"2^3 * 2689","338/2689",0.125697285,0.667000000,no
21520,"2^4 * 5 * 269","516/1345",0.383643123,0.875000000,no
21528,"2^3 * 3^2 * 13 * 23","73/92",0.793478261,1.417000000,no
21536,"2^5 * 673","2387/10768",0.221675334,0.708000000,no
21544,"2^3 * 2693","677/5386",0.125696250,0.666000000,no
21552,"2^4 * 3 * 449","609/1796",0.339086860,0.875000000,no
21560,"2^3 * 5 * 7^2 * 11","8219/10780",0.762430427,1.416000000,no
21568,"2^6 * 337","2591/10784",0.240263353,0.792000000,no
21576,"2^3 * 3 * 29 * 31","1509/3596",0.419632925,1.208000000,no
21584,"2^4 * 19 * 71","1717/5396",0.318198666,0.916000000,no
21592,"2^3 * 2699","1357/10796",0.125694702,0.667000000,no
21600,"2^5 * 3^3 * 5^2","7/6",1.166666667,0.782250000,yes
21608,"2^3 * 37 * 73","59/292",0.202054795,0.875000000,no
21616,"2^4 * 7 * 193","257/772",0.332901554,0.833000000,no
21624,"2^3 * 3 * 17 * 53","1611/3604",0.447003330,1.125000000,no
21632,"2^7 * 13^2","8809/21632",0.407220784,1.000000000,no
21640,"2^3 * 5 * 541","3291/10820",0.304158965,0.792000000,no
21648,"2^4 * 3 * 11 * 41","1149/1804",0.636917960,1.250000000,no
21656,"2^3 * 2707","1361/10828",0.125692649,0.667000000,no
21664,"2^5 * 677","2401/10832",0.221658050,0.709000000,no
21672,"2^3 * 3^2 * 7 * 43","2797/3612",0.774363234,1.417000000,no
21680,"2^4 * 5 * 271","2079/5420",0.383579336,0.916000000,no
21688,"2^3 * 2711","1363/10844",0.125691627,0.625000000,no
21696,"2^6 * 3 * 113","379/904",0.419247788,1.041000000,no
21704,"2^3 * 2713","341/2713",0.125691117,0.625000000,no
21712,"2^4 * 23 * 59","1661/5428",0.306005895,0.916000000,no
21720,"2^3 * 3 * 5 * 181","2051/3620",0.566574586,1.125000000,no
21728,"2^5 * 7 * 97","1033/2716",0.380338733,0.958000000,no
21736,"2^3 * 11 * 13 * 19","6181/10868",0.568733898,1.083000000,no
21744,"2^4 * 3^2 * 151","3083/5436",0.567144960,1.041000000,no
21752,"2^3 * 2719","1367/10876",0.125689592,0.625000000,no
21760,"2^8 * 5 * 17","3189/5440",0.586213235,1.291000000,no
21768,"2^3 * 3 * 907","917/3628",0.252756340,0.833000000,no
21776,"2^4 * 1361","2057/10888",0.188923586,0.667000000,no
21784,"2^3 * 7 * 389","2783/10892",0.255508630,0.792000000,no
21792,"2^5 * 3 * 227","351/908",0.386563877,0.916000000,no
21800,"2^3 * 5^2 * 109","216/545",0.396330275,0.958000000,no
21808,"2^4 * 29 * 47","1619/5452",0.296955246,0.958000000,no
21816,"2^3 * 3^3 * 101","673/1212",0.555280528,1.083000000,no
21824,"2^6 * 11 * 31","661/1364",0.484604106,1.000000000,no
21832,"2^3 * 2729","343/2729",0.125687065,0.666000000,no
21840,"2^4 * 3 * 5 * 7 * 13","445/364",1.222527473,0.861417000,yes
21848,"2^3 * 2731","1373/10924",0.125686562,0.667000000,no
21856,"2^5 * 683","1211/5464",0.221632504,0.709000000,no
21864,"2^3 * 3 * 911","921/3644",0.252744237,0.792000000,no
21872,"2^4 * 1367","1033/5468",0.188917337,0.667000000,no
21880,"2^3 * 5 * 547","3327/10940",0.304113346,0.750000000,no
21888,"2^7 * 3^2 * 19","1421/1824",0.779057018,1.459000000,no
21896,"2^3 * 7 * 17 * 23","5197/10948",0.474698575,1.166000000,no
21904,"2^4 * 37^2","5285/21904",0.241280131,0.833000000,no
21912,"2^3 * 3 * 11 * 83","1863/3652",0.510131435,1.083000000,no
21920,"2^5 * 5 * 137","471/1096",0.429744526,0.958000000,no
21928,"2^3 * 2741","689/5482",0.125684057,0.667000000,no
21936,"2^4 * 3 * 457","1859/5484",0.338986142,0.875000000,no
21944,"2^3 * 13 * 211","3059/10972",0.278800583,0.750000000,no
21952,"2^6 * 7^3","289/686",0.421282799,1.000000000,no
21960,"2^3 * 3^2 * 5 * 61","1041/1220",0.853278689,1.416000000,no
21968,"2^4 * 1373","2075/10984",0.188911143,0.750000000,no
21976,"2^3 * 41 * 67","2191/10988",0.199399345,0.875000000,no
21984,"2^5 * 3 * 229","177/458",0.386462882,0.917000000,no
21992,"2^3 * 2749","691/5498",0.125682066,0.666000000,no
22000,"2^4 * 5^3 * 11","3783/5500",0.687818182,1.292000000,no
22008,"2^3 * 3 * 7 * 131","1783/3668",0.486095965,1.083000000,no
22016,"2^9 * 43","1621/5504",0.294513081,0.916000000,no
22024,"2^3 * 2753","346/2753",0.125681075,0.625000000,no
22032,"2^4 * 3^4 * 17","997/1224",0.814542484,1.458000000,no
22040,"2^3 * 5 * 19 * 29","5511/11020",0.500090744,1.125000000,no
22048,"2^5 * 13 * 53","2261/5512",0.410195936,1.000000000,no
22056,"2^3 * 3 * 919","929/3676",0.252720348,0.792000000,no
22064,"2^4 * 7 * 197","1835/5516",0.332668600,0.875000000,no
22072,"2^3 * 31 * 89","2287/11036",0.207230881,0.833000000,no
22080,"2^6 * 3 * 5 * 23","397/460",0.863043478,1.500000000,no
22088,"2^3 * 11 * 251","3353/11044",0.303603767,0.791000000,no
22096,"2^4 * 1381","2087/11048",0.188902969,0.708000000,no
22104,"2^3 * 3^2 * 307","1721/3684",0.467155266,0.958000000,no
22112,"2^5 * 691","1225/5528",0.221599132,0.667000000,no
22120,"2^3 * 5 * 7 * 79","5653/11060",0.511121157,6.709000000,no
22128,"2^4 * 3 * 461","625/1844",0.338937093,0.875000000,no
22136,"2^3 * 2767","1391/11068",0.125677629,0.667000000,no
22144,"2^7 * 173","2809/11072",0.253703035,0.750000000,no
22152,"2^3 * 3 * 13 * 71","1773/3692",0.480227519,1.083000000,no
22160,"2^4 * 5 * 277","531/1385",0.383393502,0.917000000,no
22168,"2^3 * 17 * 163","2743/11084",0.247473836,0.750000000,no
22176,"2^5 * 3^2 * 7 * 11","355/308",1.152597403,0.761750000,yes
22184,"2^3 * 47 * 59","2189/11092",0.197349441,0.916000000,no
22192,"2^4 * 19 * 73","1761/5548",0.317411680,0.917000000,no
22200,"2^3 * 3 * 5^2 * 37","543/740",0.733783784,1.417000000,no
22208,"2^6 * 347","1333/5552",0.240093660,0.708000000,no
22216,"2^3 * 2777","349/2777",0.125675189,0.625000000,no
22224,"2^4 * 3 * 463","1883/5556",0.338912887,0.917000000,no
22232,"2^3 * 7 * 397","2839/11116",0.255397625,0.750000000,no
22240,"2^5 * 5 * 139","597/1390",0.429496403,0.917000000,no
22248,"2^3 * 3^3 * 103","2057/3708",0.554746494,1.083000000,no
22256,"2^4 * 13 * 107","1981/5564",0.356038821,0.875000000,no
22264,"2^3 * 11^2 * 23","4459/11132",0.400556953,1.000000000,no
22272,"2^8 * 3 * 29","467/928",0.503232759,1.250000000,no
22280,"2^3 * 5 * 557","3387/11140",0.304039497,0.791000000,no
22288,"2^4 * 7 * 199","1853/5572",0.332555635,0.833000000,no
22296,"2^3 * 3 * 929","939/3716",0.252691066,0.833000000,no
22304,"2^5 * 17 * 41","2149/5576",0.385401722,0.958000000,no
22312,"2^3 * 2789","701/5578",0.125672284,12.125000000,no
22320,"2^4 * 3^2 * 5 * 31","61/60",1.016666667,0.608209000,yes
22328,"2^3 * 2791","1403/11164",0.125671802,0.708000000,no
22336,"2^6 * 349","2681/11168",0.240060888,0.750000000,no
22344,"2^3 * 3 * 7^2 * 19","131/196",0.668367347,1.417000000,no
22352,"2^4 * 11 * 127","2125/5588",0.380279170,0.958000000,no
22360,"2^3 * 5 * 13 * 43","5919/11180",0.529427549,1.083000000,no
22368,"2^5 * 3 * 233","90/233",0.386266094,0.958000000,no
22376,"2^3 * 2797","703/5594",0.125670361,0.666000000,no
22384,"2^4 * 1399","1057/5596",0.188884918,0.708000000,no
22392,"2^3 * 3^2 * 311","581/1244",0.467041801,0.958000000,no
22400,"2^7 * 5^2 * 7","409/560",0.730357143,1.417000000,no
22408,"2^3 * 2801","352/2801",0.125669404,0.667000000,no
22416,"2^4 * 3 * 467","633/1868",0.338865096,0.916000000,no
22424,"2^3 * 2803","1409/11212",0.125668926,0.667000000,no
22432,"2^5 * 701","2485/11216",0.221558488,0.709000000,no
22440,"2^3 * 3 * 5 * 11 * 17","3797/3740",1.015240642,0.667250000,yes
22448,"2^4 * 23 * 61","1711/5612",0.304882395,1.000000000,no
22456,"2^3 * 7 * 401","2867/11228",0.255343783,0.792000000,no
22464,"2^6 * 3^3 * 13","643/702",0.915954416,1.500000000,no
22472,"2^3 * 53^2","3619/22472",0.161044856,0.875000000,no
22480,"2^4 * 5 * 281","1077/2810",0.383274021,0.916000000,no
22488,"2^3 * 3 * 937","947/3748",0.252668090,0.833000000,no
22496,"2^5 * 19 * 37","14/37",0.378378378,0.958000000,no
22504,"2^3 * 29 * 97","2359/11252",0.209651617,0.833000000,no
22512,"2^4 * 3 * 7 * 67","3397/5628",0.603589197,1.292000000,no
22520,"2^3 * 5 * 563","3423/11260",0.303996448,0.750000000,no
22528,"2^11 * 11","2429/5632",0.431285511,0.958000000,no
22536,"2^3 * 3^2 * 313","877/1878",0.466986155,1.000000000,no
22544,"2^4 * 1409","2129/11272",0.188875089,0.708000000,no
22552,"2^3 * 2819","1417/11276",0.125665129,0.625000000,no
22560,"2^5 * 3 * 5 * 47","721/940",0.767021277,1.375000000,no
22568,"2^3 * 7 * 13 * 31","5521/11284",0.489276852,12.375000000,no
22576,"2^4 * 17 * 83","1841/5644",0.326187101,0.958000000,no
22584,"2^3 * 3 * 941","951/3764",0.252656748,0.791000000,no
22592,"2^6 * 353","2711/11296",0.239996459,0.708000000,no
22600,"2^3 * 5^2 * 113","447/1130",0.395575221,0.958000000,no
22608,"2^4 * 3^2 * 157","6403/11304",0.566436660,1.083000000,no
22616,"2^3 * 11 * 257","3431/11308",0.303413513,0.792000000,no
22624,"2^5 * 7 * 101","1073/2828",0.379420085,0.959000000,no
22632,"2^3 * 3 * 23 * 41","1593/3772",0.422322375,1.084000000,no
22640,"2^4 * 5 * 283","2169/5660",0.383215548,0.917000000,no
22648,"2^3 * 19 * 149","2683/11324",0.236930413,17.708000000,no
22656,"2^7 * 3 * 59","213/472",0.451271186,1.583000000,no
22664,"2^3 * 2833","356/2833",0.125661843,0.791000000,no
22672,"2^4 * 13 * 109","504/1417",0.355681016,0.958000000,no
22680,"2^3 * 3^4 * 5 * 7","1573/1260",1.248412698,0.767500000,yes
22688,"2^5 * 709","2513/11344",0.221526798,0.792000000,no
22696,"2^3 * 2837","713/5674",0.125660909,0.709000000,no
22704,"2^4 * 3 * 11 * 43","109/172",0.633720930,1.417000000,no
22712,"2^3 * 17 * 167","2807/11356",0.247182106,0.791000000,no
22720,"2^6 * 5 * 71","33/71",0.464788732,1.083000000,no
22728,"2^3 * 3 * 947","957/3788",0.252639916,0.875000000,no
22736,"2^4 * 7^2 * 29","4987/11368",0.438687544,1.125000000,no
22744,"2^3 * 2843","1429/11372",0.125659515,0.667000000,no
22752,"2^5 * 3^2 * 79","199/316",0.629746835,1.375000000,no
22760,"2^3 * 5 * 569","3459/11380",0.303954306,0.792000000,no
22768,"2^4 * 1423","1075/5692",0.188861560,0.708000000,no
22776,"2^3 * 3 * 13 * 73","1819/3796",0.479188620,1.166000000,no
22784,"2^8 * 89","3059/11392",0.268521770,0.917000000,no
22792,"2^3 * 7 * 11 * 37","827/1628",0.507985258,1.125000000,no
22800,"2^4 * 3 * 5^2 * 19","1051/1140",0.921929825,1.708000000,no
22808,"2^3 * 2851","1433/11404",0.125657664,0.625000000,no
22816,"2^5 * 23 * 31","1057/2852",0.370617111,1.000000000,no
22824,"2^3 * 3^2 * 317","148/317",0.466876972,1.000000000,no
22832,"2^4 * 1427","539/2854",0.188857744,0.708000000,no
22840,"2^3 * 5 * 571","3471/11420",0.303940455,0.792000000,no
22848,"2^6 * 3 * 7 * 17","55/68",0.808823529,1.584000000,no
22856,"2^3 * 2857","359/2857",0.125656283,0.667000000,no
22864,"2^4 * 1429","2159/11432",0.188855843,0.708000000,no
22872,"2^3 * 3 * 953","963/3812",0.252623295,0.792000000,no
22880,"2^5 * 5 * 11 * 13","2361/2860",0.825524476,1.417000000,no
22888,"2^3 * 2861","719/5722",0.125655365,0.666000000,no
22896,"2^4 * 3^3 * 53","143/212",0.674528302,1.292000000,no
22904,"2^3 * 7 * 409","2923/11452",0.255239260,0.792000000,no
22912,"2^7 * 179","1451/5728",0.253317039,0.708000000,no
22920,"2^3 * 3 * 5 * 191","2161/3820",0.565706806,1.166000000,no
22928,"2^4 * 1433","2165/11464",0.188852059,0.667000000,no
22936,"2^3 * 47 * 61","2251/11468",0.196285316,0.875000000,no
22944,"2^5 * 3 * 239","369/956",0.385983264,0.958000000,no
22952,"2^3 * 19 * 151","143/604",0.236754967,0.792000000,no
22960,"2^4 * 5 * 7 * 41","3611/5740",0.629094077,1.292000000,no
22968,"2^3 * 3^2 * 11 * 29","1029/1276",0.806426332,1.458000000,no
22976,"2^6 * 359","689/2872",0.239902507,0.750000000,no
22984,"2^3 * 13^2 * 17","2297/5746",0.399756352,1.000000000,no
22992,"2^4 * 3 * 479","649/1916",0.338726514,0.875000000,no
23000,"2^3 * 5^3 * 23","1131/2300",0.491739130,1.083000000,no
23008,"2^5 * 719","637/2876",0.221488178,0.708000000,no
23016,"2^3 * 3 * 7 * 137","1861/3836",0.485140772,1.167000000,no
23024,"2^4 * 1439","1087/5756",0.188846421,0.666000000,no
23032,"2^3 * 2879","1447/11516",0.125651268,0.667000000,no
23040,"2^9 * 3^2 * 5","1297/1280",1.013281250,0.597291000,yes
23048,"2^3 * 43 * 67","2273/11524",0.197240541,0.917000000,no
23056,"2^4 * 11 * 131","199/524",0.379770992,0.875000000,no
23064,"2^3 * 3 * 31^2","1281/3844",0.333246618,1.291000000,no
23072,"2^5 * 7 * 103","1093/2884",0.378987517,1.000000000,no
23080,"2^3 * 5 * 577","3507/11540",0.303899480,0.791000000,no
23088,"2^4 * 3 * 13 * 37","3505/5772",0.607241857,1.333000000,no
23096,"2^3 * 2887","1451/11548",0.125649463,0.875000000,no
23104,"2^6 * 19^2","7955/23104",0.344312673,1.125000000,no
23112,"2^3 * 3^3 * 107","237/428",0.553738318,1.458000000,no
23120,"2^4 * 5 * 17^2","6009/11560",0.519809689,1.250000000,no
23128,"2^3 * 7^2 * 59","3761/11564",0.325233483,1.167000000,no
23136,"2^5 * 3 * 241","93/241",0.385892116,1.000000000,no
23144,"2^3 * 11 * 263","319/1052",0.303231939,0.792000000,no
23152,"2^4 * 1447","1093/5788",0.188838977,0.709000000,no
23160,"2^3 * 3 * 5 * 193","2183/3860",0.565544041,1.125000000,no
23168,"2^7 * 181","2933/11584",0.253194061,0.708000000,no
23176,"2^3 * 2897","364/2897",0.125647221,0.667000000,no
23184,"2^4 * 3^2 * 7 * 23","1825/1932",0.944616977,1.625000000,no
23192,"2^3 * 13 * 223","3227/11596",0.278285616,0.792000000,no
23200,"2^5 * 5^2 * 29","267/464",0.575431034,1.209000000,no
23208,"2^3 * 3 * 967","977/3868",0.252585315,0.875000000,no
23216,"2^4 * 1451","274/1451",0.188835286,0.750000000,no
23224,"2^3 * 2903","1459/11612",0.125645884,0.625000000,no
23232,"2^6 * 3 * 11^2","3823/5808",0.658230028,1.458000000,no
23240,"2^3 * 5 * 7 * 83","5921/11620",0.509552496,1.125000000,no
23248,"2^4 * 1453","2195/11624",0.188833448,1.125000000,no
23256,"2^3 * 3^2 * 17 * 19","993/1292",0.768575851,1.459000000,no
23264,"2^5 * 727","161/727",0.221458047,0.750000000,no
23272,"2^3 * 2909","731/5818",0.125644551,0.667000000,no
23280,"2^4 * 3 * 5 * 97","1323/1940",0.681958763,1.291000000,no
23288,"2^3 * 41 * 71","2303/11644",0.197784267,0.917000000,no
23296,"2^8 * 7 * 13","821/1456",0.563873626,1.250000000,no
23304,"2^3 * 3 * 971","981/3884",0.252574665,0.792000000,no
23312,"2^4 * 31 * 47","55/188",0.292553191,0.959000000,no
23320,"2^3 * 5 * 11 * 53","6423/11660",0.550857633,1.125000000,no
23328,"2^5 * 3^6","1819/2592",0.701774691,1.333000000,no
23336,"2^3 * 2917","733/5834",0.125642784,0.667000000,no
23344,"2^4 * 1459","551/2918",0.188827964,0.750000000,no
23352,"2^3 * 3 * 7 * 139","1887/3892",0.484840699,1.125000000,no
23360,"2^6 * 5 * 73","2709/5840",0.463869863,1.042000000,no
23368,"2^3 * 23 * 127","2593/11684",0.221927422,0.792000000,no
23376,"2^4 * 3 * 487","1979/5844",0.338637919,0.958000000,no
23384,"2^3 * 37 * 79","2339/11692",0.200051317,0.833000000,no
23392,"2^5 * 17 * 43","280/731",0.383036936,1.000000000,no
23400,"2^3 * 3^2 * 5^2 * 13","7/6",1.166666667,0.696334000,yes
23408,"2^4 * 7 * 11 * 19","3803/5852",0.649863295,1.333000000,no
23416,"2^3 * 2927","1471/11708",0.125640588,0.708000000,no
23424,"2^7 * 3 * 61","439/976",0.449795082,1.125000000,no
23432,"2^3 * 29 * 101","2447/11716",0.208859679,0.875000000,no
23440,"2^4 * 5 * 293","561/1465",0.382935154,0.875000000,no
23448,"2^3 * 3 * 977","987/3908",0.252558854,0.833000000,no
23456,"2^5 * 733","2597/11728",0.221435880,0.708000000,no
23464,"2^3 * 7 * 419","2993/11732",0.255114218,0.792000000,no
23472,"2^4 * 3^2 * 163","830/1467",0.565780504,1.042000000,no
23480,"2^3 * 5 * 587","3567/11740",0.303833049,0.791000000,no
23488,"2^6 * 367","88/367",0.239782016,0.708000000,no
23496,"2^3 * 3 * 11 * 89","1989/3916",0.507916241,1.083000000,no
23504,"2^4 * 13 * 113","1043/2938",0.355003404,0.917000000,no
23512,"2^3 * 2939","1477/11756",0.125637972,0.667000000,no
23520,"2^5 * 3 * 5 * 7^2","15/14",1.071428571,0.709042000,yes
23528,"2^3 * 17 * 173","2903/11764",0.246769806,0.792000000,no
23536,"2^4 * 1471","1111/5884",0.188817131,0.666000000,no
23544,"2^3 * 3^3 * 109","2171/3924",0.553261978,1.125000000,no
23552,"2^10 * 23","43/128",0.335937500,0.958000000,no
23560,"2^3 * 5 * 19 * 31","5829/11780",0.494821732,1.125000000,no
23568,"2^4 * 3 * 491","665/1964",0.338594705,0.875000000,no
23576,"2^3 * 7 * 421","3007/11788",0.255089922,0.750000000,no
23584,"2^5 * 11 * 67","1267/2948",0.429782904,1.000000000,no
23592,"2^3 * 3 * 983","993/3932",0.252543235,0.792000000,no
23600,"2^4 * 5^2 * 59","291/590",0.493220339,1.041000000,no
23608,"2^3 * 13 * 227","3283/11804",0.278126059,0.750000000,no
23616,"2^6 * 3^2 * 41","2701/3936",0.686229675,1.291000000,no
23624,"2^3 * 2953","371/2953",0.125634948,0.667000000,no
23632,"2^4 * 7 * 211","1961/5908",0.331922817,0.875000000,no
23640,"2^3 * 3 * 5 * 197","2227/3940",0.565228426,1.125000000,no
23648,"2^5 * 739","1309/5912",0.221414073,0.708000000,no
23656,"2^3 * 2957","743/5914",0.125634089,0.625000000,no
23664,"2^4 * 3 * 17 * 29","1143/1972",0.579614604,1.334000000,no
23672,"2^3 * 11 * 269","3587/11836",0.303058466,0.750000000,no
23680,"2^7 * 5 * 37","2991/5920",0.505236486,1.083000000,no
23688,"2^3 * 3^2 * 7 * 47","1011/1316",0.768237082,1.417000000,no
23696,"2^4 * 1481","2237/11848",0.188808238,0.709000000,no
23704,"2^3 * 2963","1489/11852",0.125632805,0.667000000,no
23712,"2^5 * 3 * 13 * 19","717/988",0.725708502,1.417000000,no
23720,"2^3 * 5 * 593","3603/11860",0.303794266,6.875000000,no
23728,"2^4 * 1483","280/1483",0.188806473,0.708000000,no
23736,"2^3 * 3 * 23 * 43","1659/3956",0.419362993,1.125000000,no
23744,"2^6 * 7 * 53","155/371",0.417789757,1.041000000,no
23752,"2^3 * 2969","373/2969",0.125631526,0.625000000,no
23760,"2^4 * 3^3 * 5 * 11","863/660",1.307575758,0.746833000,yes
23768,"2^3 * 2971","1493/11884",0.125631101,0.667000000,no
23776,"2^5 * 743","329/1486",0.221399731,0.708000000,no
23784,"2^3 * 3 * 991","1001/3964",0.252522704,0.791000000,no
23792,"2^4 * 1487","1123/5948",0.188802959,0.708000000,no
23800,"2^3 * 5^2 * 7 * 17","49/68",0.720588235,1.417000000,no
23808,"2^8 * 3 * 31","185/372",0.497311828,1.209000000,no
23816,"2^3 * 13 * 229","3311/11908",0.278048371,0.750000000,no
23824,"2^4 * 1489","2249/11912",0.188801209,0.708000000,no
23832,"2^3 * 3^2 * 331","1853/3972",0.466515609,1.000000000,no
23840,"2^5 * 5 * 149","2553/5960",0.428355705,0.958000000,no
23848,"2^3 * 11 * 271","3613/11924",0.303002348,0.750000000,no
23856,"2^4 * 3 * 7 * 71","1195/1988",0.601106640,1.334000000,no
23864,"2^3 * 19 * 157","2819/11932",0.236255448,0.792000000,no
23872,"2^6 * 373","2861/11936",0.239695040,0.791000000,no
23880,"2^3 * 3 * 5 * 199","2249/3980",0.565075377,1.125000000,no
23888,"2^4 * 1493","2255/11944",0.188797723,0.708000000,no
23896,"2^3 * 29 * 103","2491/11948",0.208486776,0.791000000,no
23904,"2^5 * 3^2 * 83","417/664",0.628012048,1.250000000,no
23912,"2^3 * 7^2 * 61","1937/5978",0.324021412,0.958000000,no
23920,"2^4 * 5 * 13 * 23","3963/5980",0.662709030,1.333000000,no
23928,"2^3 * 3 * 997","1007/3988",0.252507523,0.791000000,no
23936,"2^7 * 11 * 17","97/176",0.551136364,1.125000000,no
23944,"2^3 * 41 * 73","2359/11972",0.197043101,0.875000000,no
23952,"2^4 * 3 * 499","2027/5988",0.338510354,0.958000000,no
23960,"2^3 * 5 * 599","3639/11980",0.303756260,0.750000000,no
23968,"2^5 * 7 * 107","1133/2996",0.378170895,0.959000000,no
23976,"2^3 * 3^4 * 37","626/999",0.626626627,1.334000000,no
23984,"2^4 * 1499","283/1499",0.188792528,0.709000000,no
23992,"2^3 * 2999","1507/11996",0.125625208,0.667000000,no
24000,"2^6 * 3 * 5^3","213/250",0.852000000,1.625000000,no
24008,"2^3 * 3001","377/3001",0.125624792,0.667000000,no
24016,"2^4 * 19 * 79","1893/6004",0.315289807,0.958000000,no
24024,"2^3 * 3 * 7 * 11 * 13","3859/4004",0.963786214,2.291000000,no
24032,"2^5 * 751","665/3004",0.221371505,0.750000000,no
24040,"2^3 * 5 * 601","3651/12020",0.303743760,0.791000000,no
24048,"2^4 * 3^2 * 167","1133/2004",0.565369261,1.083000000,no
24056,"2^3 * 31 * 97","2471/12028",0.205437313,0.833000000,no
24064,"2^9 * 47","437/1504",0.290558511,0.875000000,no
24072,"2^3 * 3 * 17 * 59","1773/4012",0.441924227,1.083000000,no
24080,"2^4 * 5 * 7 * 43","3769/6020",0.626079734,1.291000000,no
24088,"2^3 * 3011","1513/12044",0.125622717,0.667000000,no
24096,"2^5 * 3 * 251","387/1004",0.385458167,1.000000000,no
24104,"2^3 * 23 * 131","2669/12052",0.221457020,0.833000000,no
24112,"2^4 * 11 * 137","2285/6028",0.379064366,0.875000000,no
24120,"2^3 * 3^2 * 5 * 67","1137/1340",0.848507463,1.459000000,no
24128,"2^6 * 13 * 29","2779/6032",0.460709549,1.042000000,no
24136,"2^3 * 7 * 431","3077/12068",0.254971826,0.750000000,no
24144,"2^4 * 3 * 503","681/2012",0.338469185,0.875000000,no
24152,"2^3 * 3019","1517/12076",0.125621067,0.708000000,no
24160,"2^5 * 5 * 151","1293/3020",0.428145695,0.958000000,no
24168,"2^3 * 3 * 19 * 53","1737/4028",0.431231380,1.125000000,no
24176,"2^4 * 1511","1141/6044",0.188782263,0.708000000,no
24184,"2^3 * 3023","1519/12092",0.125620245,0.667000000,no
24192,"2^7 * 3^3 * 7","247/252",0.980158730,1.625000000,no
24200,"2^3 * 5^2 * 11^2","2931/4840",0.605578512,1.333000000,no
24208,"2^4 * 17 * 89","491/1513",0.324520820,0.958000000,no
24216,"2^3 * 3 * 1009","1019/4036",0.252477701,0.792000000,no
24224,"2^5 * 757","2681/12112",0.221350727,0.709000000,no
24232,"2^3 * 13 * 233","259/932",0.277896996,0.750000000,no
24240,"2^4 * 3 * 5 * 101","275/404",0.680693069,1.292000000,no
24248,"2^3 * 7 * 433","3091/12124",0.254948862,0.750000000,no
24256,"2^6 * 379","1453/6064",0.239610818,0.708000000,no
24264,"2^3 * 3^2 * 337","943/2022",0.466369931,1.000000000,no
24272,"2^4 * 37 * 41","875/3034",0.288398154,1.000000000,no
24280,"2^3 * 5 * 607","3687/12140",0.303706755,0.792000000,no
24288,"2^5 * 3 * 11 * 23","747/1012",0.738142292,1.416000000,no
24296,"2^3 * 3037","763/6074",0.125617386,0.667000000,no
24304,"2^4 * 7^2 * 31","85/196",0.433673469,1.042000000,no
24312,"2^3 * 3 * 1013","1023/4052",0.252467917,0.791000000,no
24320,"2^8 * 5 * 19","1737/3040",0.571381579,1.250000000,no
24328,"2^3 * 3041","382/3041",0.125616573,0.708000000,no
24336,"2^4 * 3^2 * 13^2","487/624",0.780448718,1.459000000,no
24344,"2^3 * 17 * 179","2999/12172",0.246385146,0.750000000,no
24352,"2^5 * 761","2695/12176",0.221337057,0.708000000,no
24360,"2^3 * 3 * 5 * 7 * 29","3873/4060",0.953940887,1.958000000,no
24368,"2^4 * 1523","575/3046",0.188772160,0.708000000,no
24376,"2^3 * 11 * 277","3691/12188",0.302838858,0.750000000,no
24384,"2^6 * 3 * 127","5/12",0.416666667,1.041000000,no
24392,"2^3 * 3049","383/3049",0.125614956,0.667000000,no
24400,"2^4 * 5^2 * 61","6001/12200",0.491885246,1.042000000,no
24408,"2^3 * 3^3 * 113","749/1356",0.552359882,1.083000000,no
24416,"2^5 * 7 * 109","1153/3052",0.377785059,0.958000000,no
24424,"2^3 * 43 * 71","2389/12212",0.195627252,0.875000000,no
24432,"2^4 * 3 * 509","689/2036",0.338408644,0.917000000,no
24440,"2^3 * 5 * 13 * 47","6411/12220",0.524631751,1.083000000,no
24448,"2^7 * 191","193/764",0.252617801,0.750000000,no
24456,"2^3 * 3 * 1019","1029/4076",0.252453386,0.833000000,no
24464,"2^4 * 11 * 139","2317/6116",0.378842381,0.875000000,no
24472,"2^3 * 7 * 19 * 23","5639/12236",0.460853220,1.084000000,no
24480,"2^5 * 3^2 * 5 * 17","791/680",1.163235294,0.714834000,yes
24488,"2^3 * 3061","769/6122",0.125612545,0.667000000,no
24496,"2^4 * 1531","289/1531",0.188765513,0.709000000,no
24504,"2^3 * 3 * 1021","1031/4084",0.252448580,0.834000000,no
24512,"2^6 * 383","367/1532",0.239556136,0.709000000,no
24520,"2^3 * 5 * 613","3723/12260",0.303670473,0.792000000,no
24528,"2^4 * 3 * 7 * 73","3679/6132",0.599967384,1.292000000,no
24536,"2^3 * 3067","1541/12268",0.125611347,0.667000000,no
24544,"2^5 * 13 * 59","623/1534",0.406127771,0.958000000,no
24552,"2^3 * 3^2 * 11 * 31","1091/1364",0.799853372,1.416000000,no
24560,"2^4 * 5 * 307","2349/6140",0.382573290,0.917000000,no
24568,"2^3 * 37 * 83","2443/12284",0.198876587,0.875000000,no
24576,"2^13 * 3","853/2048",0.416503906,1.083000000,no
24584,"2^3 * 7 * 439","3133/12292",0.254881224,0.750000000,no
24592,"2^4 * 29 * 53","449/1537",0.292127521,0.958000000,no
24600,"2^3 * 3 * 5^2 * 41","119/164",0.725609756,1.458000000,no
24608,"2^5 * 769","2723/12304",0.221310143,0.708000000,no
24616,"2^3 * 17 * 181","3031/12308",0.246262593,0.792000000,no
24624,"2^4 * 3^4 * 19","1226/1539",0.796621183,1.459000000,no
24632,"2^3 * 3079","1547/12316",0.125608964,0.666000000,no
24640,"2^6 * 5 * 7 * 11","1349/1540",0.875974026,1.542000000,no
24648,"2^3 * 3 * 13 * 79","1957/4108",0.476387537,1.042000000,no
24656,"2^4 * 23 * 67","1861/6164",0.301914341,0.958000000,no
24664,"2^3 * 3083","1549/12332",0.125608174,0.666000000,no
24672,"2^5 * 3 * 257","99/257",0.385214008,0.958000000,no
24680,"2^3 * 5 * 617","3747/12340",0.303646677,0.750000000,no
24688,"2^4 * 1543","1165/6172",0.188755671,0.708000000,no
24696,"2^3 * 3^2 * 7^3","3151/4116",0.765549077,1.500000000,no
24704,"2^7 * 193","3119/12352",0.252509715,0.792000000,no
24712,"2^3 * 3089","388/3089",0.125606993,0.666000000,no
24720,"2^4 * 3 * 5 * 103","1401/2060",0.680097087,1.292000000,no
24728,"2^3 * 11 * 281","3743/12364",0.302733743,0.792000000,no
24736,"2^5 * 773","2737/12368",0.221296895,0.708000000,no
24744,"2^3 * 3 * 1031","1041/4124",0.252424830,0.833000000,no
24752,"2^4 * 7 * 13 * 17","3911/6188",0.632029735,1.250000000,no
24760,"2^3 * 5 * 619","3759/12380",0.303634895,0.791000000,no
24768,"2^6 * 3^2 * 43","4229/6192",0.682978036,1.333000000,no
24776,"2^3 * 19 * 163","2921/12388",0.235792703,0.792000000,no
24784,"2^4 * 1549","2339/12392",0.188750807,0.750000000,no
24792,"2^3 * 3 * 1033","1043/4132",0.252420136,0.792000000,no
24800,"2^5 * 5^2 * 31","57/100",0.570000000,1.250000000,no
24808,"2^3 * 7 * 443","3161/12404",0.254837149,0.792000000,no
24816,"2^4 * 3 * 11 * 47","1299/2068",0.628143133,1.250000000,no
24824,"2^3 * 29 * 107","2579/12412",0.207782791,0.792000000,no
24832,"2^8 * 97","3311/12416",0.266672036,0.875000000,no
24840,"2^3 * 3^3 * 5 * 23","473/460",1.028260870,0.604625000,yes
24848,"2^4 * 1553","2345/12424",0.188747585,0.750000000,no
24856,"2^3 * 13 * 239","3451/12428",0.277679434,0.792000000,no
24864,"2^5 * 3 * 7 * 37","713/1036",0.688223938,1.375000000,no
24872,"2^3 * 3109","781/6218",0.125603088,0.667000000,no
24880,"2^4 * 5 * 311","2379/6220",0.382475884,0.875000000,no
24888,"2^3 * 3 * 17 * 61","1827/4148",0.440453230,1.083000000,no
24896,"2^6 * 389","2981/12448",0.239476221,0.750000000,no
24904,"2^3 * 11 * 283","3769/12452",0.302682300,0.750000000,no
24912,"2^4 * 3^2 * 173","2345/4152",0.564788054,1.042000000,no
24920,"2^3 * 5 * 7 * 89","6323/12460",0.507463884,1.125000000,no
24928,"2^5 * 19 * 41","581/1558",0.372913992,1.000000000,no
24936,"2^3 * 3 * 1039","1049/4156",0.252406160,0.834000000,no
24944,"2^4 * 1559","1177/6236",0.188742784,0.709000000,no
24952,"2^3 * 3119","1567/12476",0.125601154,0.667000000,no
24960,"2^7 * 3 * 5 * 13","511/520",0.982692308,1.541000000,no
24968,"2^3 * 3121","392/3121",0.125600769,0.667000000,no
24976,"2^4 * 7 * 223","2069/6244",0.331358104,0.875000000,no
24984,"2^3 * 3^2 * 347","647/1388",0.466138329,1.000000000,no
24992,"2^5 * 11 * 71","1337/3124",0.427976953,0.958000000,no
25000,"2^3 * 5^5","246/625",0.393600000,1.000000000,no
25008,"2^4 * 3 * 521","705/2084",0.338291747,0.917000000,no
25016,"2^3 * 53 * 59","2411/12508",0.192756636,0.916000000,no
25024,"2^6 * 17 * 23","173/391",0.442455243,1.083000000,no
25032,"2^3 * 3 * 7 * 149","2017/4172",0.483461170,1.042000000,no
25040,"2^4 * 5 * 313","1197/3130",0.382428115,0.917000000,no
25048,"2^3 * 31 * 101","2563/12524",0.204647078,0.791000000,no
25056,"2^5 * 3^3 * 29","89/116",0.767241379,1.417000000,no
25064,"2^3 * 13 * 241","3479/12532",0.277609320,0.750000000,no
25072,"2^4 * 1567","1183/6268",0.188736439,0.708000000,no
25080,"2^3 * 3 * 5 * 11 * 19","4159/4180",0.994976077,1.750000000,no
25088,"2^9 * 7^2","10823/25088",0.431401467,1.166000000,no
25096,"2^3 * 3137","394/3137",0.125597705,0.709000000,no
25104,"2^4 * 3 * 523","2123/6276",0.338272785,0.958000000,no
25112,"2^3 * 43 * 73","2447/12556",0.194886907,0.875000000,no
25120,"2^5 * 5 * 157","537/1256",0.427547771,0.958000000,no
25128,"2^3 * 3^2 * 349","488/1047",0.466093601,1.000000000,no
25136,"2^4 * 1571","593/3142",0.188733291,0.709000000,no
25144,"2^3 * 7 * 449","3203/12572",0.254772510,0.792000000,no
25152,"2^6 * 3 * 131","109/262",0.416030534,1.083000000,no
25160,"2^3 * 5 * 17 * 37","6249/12580",0.496740859,1.125000000,no
25168,"2^4 * 11^2 * 13","6839/12584",0.543467896,1.042000000,no
25176,"2^3 * 3 * 1049","1059/4196",0.252383222,0.833000000,no
25184,"2^5 * 787","1393/6296",0.221251588,0.708000000,no
25192,"2^3 * 47 * 67","2437/12596",0.193474119,0.875000000,no
25200,"2^4 * 3^2 * 5^2 * 7","8651/6300",1.373174603,0.766792000,yes
25208,"2^3 * 23 * 137","121/548",0.220802920,0.834000000,no
25216,"2^7 * 197","3181/12608",0.252300127,0.709000000,no
25224,"2^3 * 3 * 1051","1061/4204",0.252378687,0.792000000,no
25232,"2^4 * 19 * 83","1981/6308",0.314045656,0.916000000,no
25240,"2^3 * 5 * 631","3831/12620",0.303565769,0.792000000,no
25248,"2^5 * 3 * 263","405/1052",0.384980989,0.917000000,no
25256,"2^3 * 7 * 11 * 41","6337/12628",0.501821349,1.083000000,no
25264,"2^4 * 1579","298/1579",0.188727042,0.708000000,no
25272,"2^3 * 3^5 * 13","251/324",0.774691358,1.416000000,no
25280,"2^6 * 5 * 79","729/1580",0.461392405,1.000000000,no
25288,"2^3 * 29 * 109","2623/12644",0.207450174,0.833000000,no
25296,"2^4 * 3 * 17 * 31","39/68",0.573529412,1.250000000,no
25304,"2^3 * 3163","1589/12652",0.125592792,0.709000000,no
25312,"2^5 * 7 * 113","1193/3164",0.377054362,0.917000000,no
25320,"2^3 * 3 * 5 * 211","2381/4220",0.564218009,1.083000000,no
25328,"2^4 * 1583","1195/6332",0.188723942,0.666000000,no
25336,"2^3 * 3167","1591/12668",0.125592043,0.667000000,no
25344,"2^8 * 3^2 * 11","1891/2112",0.895359848,1.459000000,no
25352,"2^3 * 3169","398/3169",0.125591669,0.625000000,no
25360,"2^4 * 5 * 317","606/1585",0.382334385,0.875000000,no
25368,"2^3 * 3 * 7 * 151","2043/4228",0.483207190,1.083000000,no
25376,"2^5 * 13 * 61","2569/6344",0.404949559,1.125000000,no
25384,"2^3 * 19 * 167","2989/12692",0.235502679,0.750000000,no
25392,"2^4 * 3 * 23^2","715/1587",0.450535602,1.125000000,no
25400,"2^3 * 5^2 * 127","999/2540",0.393307087,0.958000000,no
25408,"2^6 * 397","3041/12704",0.239373426,0.750000000,no
25416,"2^3 * 3^2 * 353","329/706",0.466005666,1.000000000,no
25424,"2^4 * 7 * 227","2105/6356",0.331183134,0.875000000,no
25432,"2^3 * 11 * 17^2","5377/12716",0.422853098,1.041000000,no
25440,"2^5 * 3 * 5 * 53","161/212",0.759433962,1.333000000,no
25448,"2^3 * 3181","799/6362",0.125589437,0.708000000,no
25456,"2^4 * 37 * 43","1821/6364",0.286140792,0.958000000,no
25464,"2^3 * 3 * 1061","1071/4244",0.252356268,0.792000000,no
25472,"2^7 * 199","803/3184",0.252198492,0.709000000,no
25480,"2^3 * 5 * 7^2 * 13","1321/1820",0.725824176,1.417000000,no
25488,"2^4 * 3^3 * 59","1421/2124",0.669020716,1.250000000,no
25496,"2^3 * 3187","1601/12748",0.125588328,0.667000000,no
25504,"2^5 * 797","2821/12752",0.221220201,0.708000000,no
25512,"2^3 * 3 * 1063","1073/4252",0.252351834,0.833000000,no
25520,"2^4 * 5 * 11 * 29","4299/6380",0.673824451,1.291000000,no
25528,"2^3 * 3191","1603/12764",0.125587590,0.625000000,no
25536,"2^6 * 3 * 7 * 19","1261/1596",0.790100251,1.541000000,no
25544,"2^3 * 31 * 103","2609/12772",0.204274977,0.834000000,no
25552,"2^4 * 1597","2411/12776",0.188713212,0.709000000,no
25560,"2^3 * 3^2 * 5 * 71","1201/1420",0.845774648,1.417000000,no
25568,"2^5 * 17 * 47","1211/3196",0.378911139,1.000000000,no
25576,"2^3 * 23 * 139","2821/12788",0.220597435,0.792000000,no
25584,"2^4 * 3 * 13 * 41","1279/2132",0.599906191,1.250000000,no
25592,"2^3 * 7 * 457","3259/12796",0.254688965,0.792000000,no
25600,"2^10 * 5^2","13537/25600",0.528789063,1.250000000,no
25608,"2^3 * 3 * 11 * 97","2157/4268",0.505388941,1.084000000,no
25616,"2^4 * 1601","2417/12808",0.188710181,0.667000000,no
25624,"2^3 * 3203","1609/12812",0.125585389,0.666000000,no
25632,"2^5 * 3^2 * 89","891/1424",0.625702247,1.250000000,no
25640,"2^3 * 5 * 641","3891/12820",0.303510140,0.791000000,no
25648,"2^4 * 7 * 229","2123/6412",0.331097941,0.833000000,no
25656,"2^3 * 3 * 1069","1079/4276",0.252338634,0.750000000,no
25664,"2^6 * 401","3071/12832",0.239323566,0.750000000,no
25672,"2^3 * 3209","403/3209",0.125584294,0.667000000,no
25680,"2^4 * 3 * 5 * 107","1453/2140",0.678971963,1.208000000,no
25688,"2^3 * 13^2 * 19","4973/12844",0.387184678,1.041000000,no
25696,"2^5 * 11 * 73","343/803",0.427148194,0.959000000,no
25704,"2^3 * 3^3 * 7 * 17","461/476",0.968487395,1.667000000,no
25712,"2^4 * 1607","1213/6428",0.188705663,83.500000000,no
25720,"2^3 * 5 * 643","3903/12860",0.303499222,1.875000000,no
25728,"2^7 * 3 * 67","239/536",0.445895522,1.750000000,no
25736,"2^3 * 3217","404/3217",0.125582841,0.917000000,no
25744,"2^4 * 1609","2429/12872",0.188704164,0.792000000,no
25752,"2^3 * 3 * 29 * 37","1743/4292",0.406104380,1.375000000,no
25760,"2^5 * 5 * 7 * 23","2333/3220",0.724534161,1.542000000,no
25768,"2^3 * 3221","809/6442",0.125582117,0.708000000,no
25776,"2^4 * 3^2 * 179","101/179",0.564245810,1.208000000,no
25784,"2^3 * 11 * 293","3899/12892",0.302435619,0.833000000,no
25792,"2^6 * 13 * 31","735/1612",0.455955335,1.166000000,no
25800,"2^3 * 3 * 5^2 * 43","621/860",0.722093023,1.542000000,no
25808,"2^4 * 1613","2435/12904",0.188701178,0.750000000,no
25816,"2^3 * 7 * 461","3287/12908",0.254648280,0.833000000,no
25824,"2^5 * 3 * 269","207/538",0.384758364,0.958000000,no
25832,"2^3 * 3229","811/6458",0.125580675,0.667000000,no
25840,"2^4 * 5 * 17 * 19","4143/6460",0.641331269,1.500000000,no
25848,"2^3 * 3^2 * 359","669/1436",0.465877437,0.958000000,no
25856,"2^8 * 101","3437/12928",0.265857054,0.875000000,no
25864,"2^3 * 53 * 61","2479/12932",0.191695020,0.916000000,no
25872,"2^4 * 3 * 7^2 * 11","1909/2156",0.885435993,1.625000000,no
25880,"2^3 * 5 * 647","3927/12940",0.303477589,0.791000000,no
25888,"2^5 * 809","2863/12944",0.221183560,0.708000000,no
25896,"2^3 * 3 * 13 * 83","2049/4316",0.474745134,1.125000000,no
25904,"2^4 * 1619","611/3238",0.188696726,0.708000000,no
25912,"2^3 * 41 * 79","2527/12956",0.195044767,0.833000000,no
25920,"2^6 * 3^4 * 5","4783/4320",1.107175926,0.647167000,yes
25928,"2^3 * 7 * 463","3301/12964",0.254628201,1.250000000,no
25936,"2^4 * 1621","2447/12968",0.188695250,1.000000000,no
25944,"2^3 * 3 * 23 * 47","1791/4324",0.414199815,1.417000000,no
25952,"2^5 * 811","1435/6488",0.221177559,0.792000000,no
25960,"2^3 * 5 * 11 * 59","7089/12980",0.546147920,1.208000000,no
25968,"2^4 * 3 * 541","2195/6492",0.338108441,1.041000000,no
25976,"2^3 * 17 * 191","3191/12988",0.245688328,0.875000000,no
25984,"2^7 * 7 * 29","751/1624",0.462438424,1.167000000,no
25992,"2^3 * 3^2 * 19^2","1757/2888",0.608379501,1.542000000,no
26000,"2^4 * 5^3 * 13","327/500",0.654000000,1.417000000,no
26008,"2^3 * 3251","1633/13004",0.125576746,0.709000000,no
26016,"2^5 * 3 * 271","417/1084",0.384686347,1.000000000,no
26024,"2^3 * 3253","817/6506",0.125576391,0.709000000,no
26032,"2^4 * 1627","307/1627",0.188690842,0.750000000,no
26040,"2^3 * 3 * 5 * 7 * 31","4107/4340",0.946313364,2.250000000,no
26048,"2^6 * 11 * 37","1541/3256",0.473280098,1.041000000,no
26056,"2^3 * 3257","409/3257",0.125575683,0.750000000,no
26064,"2^4 * 3^2 * 181","7351/13032",0.564073051,1.166000000,no
26072,"2^3 * 3259","1637/13036",0.125575330,0.667000000,no
26080,"2^5 * 5 * 163","348/815",0.426993865,1.000000000,no
26088,"2^3 * 3 * 1087","1097/4348",0.252299908,0.917000000,no
26096,"2^4 * 7 * 233","2159/6524",0.330931944,0.917000000,no
26104,"2^3 * 13 * 251","3619/13052",0.277275513,0.791000000,no
26112,"2^9 * 3 * 17","621/1088",0.570772059,1.333000000,no
26120,"2^3 * 5 * 653","3963/13060",0.303445636,0.792000000,no
26128,"2^4 * 23 * 71","1961/6532",0.300214329,0.959000000,no
26136,"2^3 * 3^3 * 11^2","3499/4356",0.803259871,1.584000000,no
26144,"2^5 * 19 * 43","1211/3268",0.370563035,1.000000000,no
26152,"2^3 * 7 * 467","3329/13076",0.254588559,0.833000000,no
26160,"2^4 * 3 * 5 * 109","1479/2180",0.678440367,1.375000000,no
26168,"2^3 * 3271","1643/13084",0.125573219,0.666000000,no
26176,"2^6 * 409","3131/13088",0.239226773,0.750000000,no
26184,"2^3 * 3 * 1091","1101/4364",0.252291476,0.833000000,no
26192,"2^4 * 1637","2471/13096",0.188683568,0.708000000,no
26200,"2^3 * 5^2 * 131","1029/2620",0.392748092,1.042000000,no
26208,"2^5 * 3^2 * 7 * 13","31/28",1.107142857,0.669709000,yes
26216,"2^3 * 29 * 113","2711/13108",0.206820262,0.875000000,no
26224,"2^4 * 11 * 149","2477/6556",0.377821843,0.917000000,no
26232,"2^3 * 3 * 1093","1103/4372",0.252287283,0.833000000,no
26240,"2^7 * 5 * 41","3273/6560",0.498932927,1.125000000,no
26248,"2^3 * 17 * 193","3223/13124",0.245580616,0.792000000,no
26256,"2^4 * 3 * 547","2219/6564",0.338056063,0.916000000,no
26264,"2^3 * 7^2 * 67","4213/13132",0.320819373,0.958000000,no
26272,"2^5 * 821","2905/13136",0.221147990,0.708000000,no
26280,"2^3 * 3^2 * 5 * 73","1233/1460",0.844520548,1.500000000,no
26288,"2^4 * 31 * 53","61/212",0.287735849,1.000000000,no
26296,"2^3 * 19 * 173","3091/13148",0.235092790,0.791000000,no
26304,"2^6 * 3 * 137","455/1096",0.415145985,0.958000000,no
26312,"2^3 * 11 * 13 * 23","7217/13156",0.548570994,1.333000000,no
26320,"2^4 * 5 * 7 * 47","817/1316",0.620820669,1.292000000,no
26328,"2^3 * 3 * 1097","1107/4388",0.252278943,0.792000000,no
26336,"2^5 * 823","182/823",0.221142163,0.708000000,no
26344,"2^3 * 37 * 89","2599/13172",0.197312481,0.875000000,no
26352,"2^4 * 3^3 * 61","4397/6588",0.667425622,1.292000000,no
26360,"2^3 * 5 * 659","3999/13180",0.303414264,0.791000000,no
26368,"2^8 * 103","875/3296",0.265473301,0.833000000,no
26376,"2^3 * 3 * 7 * 157","303/628",0.482484076,1.083000000,no
26384,"2^4 * 17 * 97","532/1649",0.322619770,0.917000000,no
26392,"2^3 * 3299","1657/13196",0.125568354,0.667000000,no
26400,"2^5 * 3 * 5^2 * 11","1211/1100",1.100909091,0.668667000,yes
26408,"2^3 * 3301","829/6602",0.125568010,0.667000000,no
26416,"2^4 * 13 * 127","2331/6604",0.352967898,0.959000000,no
26424,"2^3 * 3^2 * 367","2051/4404",0.465712988,0.959000000,no
26432,"2^6 * 7 * 59","683/1652",0.413438257,1.000000000,no
26440,"2^3 * 5 * 661","4011/13220",0.303403933,0.792000000,no
26448,"2^4 * 3 * 19 * 29","1241/2204",0.563067151,1.334000000,no
26456,"2^3 * 3307","1661/13228",0.125566979,0.709000000,no
26464,"2^5 * 827","1463/6616",0.221130593,0.709000000,no
26472,"2^3 * 3 * 1103","1113/4412",0.252266546,0.750000000,no
26480,"2^4 * 5 * 331","2529/6620",0.382024169,0.917000000,no
26488,"2^3 * 7 * 11 * 43","601/1204",0.499169435,1.125000000,no
26496,"2^7 * 3^2 * 23","277/368",0.752717391,1.375000000,no
26504,"2^3 * 3313","416/3313",0.125565952,0.708000000,no
26512,"2^4 * 1657","2501/13256",0.188669282,0.708000000,no
26520,"2^3 * 3 * 5 * 13 * 17","4291/4420",0.970814480,1.875000000,no
26528,"2^5 * 829","2933/13264",0.221124849,0.709000000,no
26536,"2^3 * 31 * 107","2701/13268",0.203572505,0.834000000,no
26544,"2^4 * 3 * 7 * 79","3961/6636",0.596895720,1.334000000,no
26552,"2^3 * 3319","1667/13276",0.125564929,0.667000000,no
26560,"2^6 * 5 * 83","1527/3320",0.459939759,1.000000000,no
26568,"2^3 * 3^4 * 41","457/738",0.619241192,1.334000000,no
26576,"2^4 * 11 * 151","2509/6644",0.377633955,0.917000000,no
26584,"2^3 * 3323","1669/13292",0.125564249,0.708000000,no
26592,"2^5 * 3 * 277","213/554",0.384476534,0.958000000,no
26600,"2^3 * 5^2 * 7 * 19","1873/2660",0.704135338,1.417000000,no
26608,"2^4 * 1663","1255/6652",0.188665063,0.709000000,no
26616,"2^3 * 3 * 1109","1119/4436",0.252254283,0.792000000,no
26624,"2^11 * 13","413/1024",0.403320312,34.500000000,no
26632,"2^3 * 3329","418/3329",0.125563232,0.875000000,no
26640,"2^4 * 3^2 * 5 * 37","1109/1110",0.999099099,1.625000000,no
26648,"2^3 * 3331","1673/13324",0.125562894,0.708000000,no
26656,"2^5 * 7^2 * 17","1013/1904",0.532037815,1.333000000,no
26664,"2^3 * 3 * 11 * 101","2241/4444",0.504275428,1.042000000,no
26672,"2^4 * 1667","629/3334",0.188662268,0.709000000,no
26680,"2^3 * 5 * 23 * 29","6387/13340",0.478785607,1.125000000,no
26688,"2^6 * 3 * 139","173/417",0.414868106,1.000000000,no
26696,"2^3 * 47 * 71","2561/13348",0.191863950,0.916000000,no
26704,"2^4 * 1669","2519/13352",0.188660875,0.667000000,no
26712,"2^3 * 3^2 * 7 * 53","1129/1484",0.760781671,1.417000000,no
26720,"2^5 * 5 * 167","285/668",0.426646707,0.916000000,no
26728,"2^3 * 13 * 257","3703/13364",0.277087698,0.792000000,no
26736,"2^4 * 3 * 557","753/2228",0.337971275,0.875000000,no
26744,"2^3 * 3343","1679/13372",0.125560873,0.708000000,no
26752,"2^7 * 11 * 19","899/1672",0.537679426,1.083000000,no
26760,"2^3 * 3 * 5 * 223","2513/4460",0.563452915,1.125000000,no
26768,"2^4 * 7 * 239","2213/6692",0.330693365,0.875000000,no
26776,"2^3 * 3347","1681/13388",0.125560203,0.667000000,no
26784,"2^5 * 3^3 * 31","283/372",0.760752688,1.416000000,no
26792,"2^3 * 17 * 197","3287/13396",0.245371753,0.792000000,no
26800,"2^4 * 5^2 * 67","818/1675",0.488358209,1.042000000,no
26808,"2^3 * 3 * 1117","1127/4468",0.252238138,0.833000000,no
26816,"2^6 * 419","1603/6704",0.239110979,0.708000000,no
26824,"2^3 * 7 * 479","3413/13412",0.254473606,0.791000000,no
26832,"2^4 * 3 * 13 * 43","4003/6708",0.596750149,1.208000000,no
26840,"2^3 * 5 * 11 * 61","7311/13420",0.544783905,1.125000000,no
26848,"2^5 * 839","371/1678",0.221096544,0.750000000,no
26856,"2^3 * 3^2 * 373","521/1119",0.465594281,1.000000000,no
26864,"2^4 * 23 * 73","2011/6716",0.299434187,0.958000000,no
26872,"2^3 * 3359","1687/13436",0.125558202,0.666000000,no
26880,"2^8 * 3 * 5 * 7","37/35",1.057142857,0.676791000,yes
26888,"2^3 * 3361","422/3361",0.125557870,0.667000000,no
26896,"2^4 * 41^2","6345/26896",0.235908685,0.875000000,no
26904,"2^3 * 3 * 19 * 59","1911/4484",0.426181980,1.125000000,no
26912,"2^5 * 29^2","7777/26912",0.288978894,0.958000000,no
26920,"2^3 * 5 * 673","4083/13460",0.303343239,0.791000000,no
26928,"2^4 * 3^2 * 11 * 17","735/748",0.982620321,1.583000000,no
26936,"2^3 * 7 * 13 * 37","6427/13468",0.477205227,1.083000000,no
26944,"2^6 * 421","3221/13472",0.239088480,0.750000000,no
26952,"2^3 * 3 * 1123","1133/4492",0.252226180,0.791000000,no
26960,"2^4 * 5 * 337","1287/3370",0.381899110,0.875000000,no
26968,"2^3 * 3371","1693/13484",0.125556215,0.708000000,no
26976,"2^5 * 3 * 281","108/281",0.384341637,0.958000000,no
26984,"2^3 * 3373","847/6746",0.125555885,0.666000000,no
26992,"2^4 * 7 * 241","2231/6748",0.330616479,0.875000000,no
27000,"2^3 * 3^3 * 5^3","61/60",1.016666667,0.576125000,yes
27008,"2^7 * 211","1699/6752",0.251629147,9.000000000,no
27016,"2^3 * 11 * 307","371/1228",0.302117264,0.792000000,no
27024,"2^4 * 3 * 563","761/2252",0.337921847,74.250000000,no
27032,"2^3 * 31 * 109","2747/13516",0.203240604,0.875000000,no
27040,"2^5 * 5 * 13^2","8223/13520",0.608210059,1.708000000,no
27048,"2^3 * 3 * 7^2 * 23","2893/4508",0.641748004,1.667000000,no
27056,"2^4 * 19 * 89","2113/6764",0.312389119,1.042000000,no
27064,"2^3 * 17 * 199","3319/13532",0.245270470,0.791000000,no
27072,"2^6 * 3^2 * 47","191/282",0.677304965,50.000000000,no
27080,"2^3 * 5 * 677","4107/13540",0.303323486,1.250000000,no
27088,"2^4 * 1693","2555/13544",0.188644418,1.000000000,no
27096,"2^3 * 3 * 1129","1139/4516",0.252214349,0.792000000,no
27104,"2^5 * 7 * 11^2","983/1694",0.580283353,1.584000000,no
27112,"2^3 * 3389","851/6778",0.125553261,0.709000000,no
27120,"2^4 * 3 * 5 * 113","1531/2260",0.677433628,75.125000000,no
27128,"2^3 * 3391","1703/13564",0.125552934,14.958000000,no
27136,"2^9 * 53","3877/13568",0.285745873,1.333000000,no
27144,"2^3 * 3^2 * 13 * 29","89/116",0.767241379,1.708000000,no
27152,"2^4 * 1697","2561/13576",0.188641721,0.708000000,no
27160,"2^3 * 5 * 7 * 97","6859/13580",0.505081001,80.375000000,no
27168,"2^5 * 3 * 283","435/1132",0.384275618,1.750000000,no
27176,"2^3 * 43 * 79","2621/13588",0.192890786,9.000000000,no
27184,"2^4 * 1699","641/3398",0.188640377,0.833000000,no
27192,"2^3 * 3 * 11 * 103","2283/4532",0.503751103,2.875000000,no
27200,"2^6 * 5^2 * 17","8913/13600",0.655367647,1.708000000,no
27208,"2^3 * 19 * 179","3193/13604",0.234710379,0.833000000,no
27216,"2^4 * 3^5 * 7","6287/6804",0.924015285,1.625000000,no
27224,"2^3 * 41 * 83","2639/13612",0.193873053,0.916000000,no
27232,"2^5 * 23 * 37","1225/3404",0.359870740,1.042000000,no
27240,"2^3 * 3 * 5 * 227","2557/4540",0.563215859,1.167000000,no
27248,"2^4 * 13 * 131","2401/6812",0.352466236,0.916000000,no
27256,"2^3 * 3407","1711/13628",0.125550338,0.833000000,no
27264,"2^7 * 3 * 71","63/142",0.443661972,1.167000000,no
27272,"2^3 * 7 * 487","3469/13636",0.254400117,0.791000000,no
27280,"2^4 * 5 * 11 * 31","147/220",0.668181818,1.333000000,no
27288,"2^3 * 3^2 * 379","2117/4548",0.465479332,1.042000000,no
27296,"2^5 * 853","3017/13648",0.221058030,0.833000000,no
27304,"2^3 * 3413","857/6826",0.125549370,0.666000000,no
27312,"2^4 * 3 * 569","769/2276",0.337873462,0.958000000,no
27320,"2^3 * 5 * 683","4143/13660",0.303294290,0.792000000,no
27328,"2^6 * 7 * 61","176/427",0.412177986,1.041000000,no
27336,"2^3 * 3 * 17 * 67","117/268",0.436567164,1.083000000,no
27344,"2^4 * 1709","2579/13672",0.188633704,0.750000000,no
27352,"2^3 * 13 * 263","3787/13676",0.276908453,0.791000000,no
27360,"2^5 * 3^2 * 5 * 19","217/190",1.142105263,0.673792000,yes
27368,"2^3 * 11 * 311","4133/13684",0.302031570,0.792000000,no
27376,"2^4 * 29 * 59","1973/6844",0.288281707,1.000000000,no
27384,"2^3 * 3 * 7 * 163","2199/4564",0.481814198,1.125000000,no
27392,"2^8 * 107","1813/6848",0.264748832,0.875000000,no
27400,"2^3 * 5^2 * 137","537/1370",0.391970803,0.958000000,no
27408,"2^4 * 3 * 571","2315/6852",0.337857560,0.917000000,no
27416,"2^3 * 23 * 149","3011/13708",0.219652758,0.833000000,no
27424,"2^5 * 857","3031/13712",0.221047258,0.708000000,no
27432,"2^3 * 3^3 * 127","2513/4572",0.549650044,1.125000000,no
27440,"2^4 * 5 * 7^3","4243/6860",0.618513120,1.459000000,no
27448,"2^3 * 47 * 73","2623/13724",0.191125036,0.959000000,no
27456,"2^6 * 3 * 11 * 13","491/572",0.858391608,44.666000000,no
27464,"2^3 * 3433","431/3433",0.125546170,0.958000000,no
27472,"2^4 * 17 * 101","65/202",0.321782178,1.042000000,no
27480,"2^3 * 3 * 5 * 229","2579/4580",0.563100437,1.125000000,no
27488,"2^5 * 859","1519/6872",0.221041909,0.708000000,no
27496,"2^3 * 7 * 491","3497/13748",0.254364271,0.792000000,no
27504,"2^4 * 3^2 * 191","1291/2292",0.563263525,1.042000000,no
27512,"2^3 * 19 * 181","3227/13756",0.234588543,0.791000000,no
27520,"2^7 * 5 * 43","1707/3440",0.496220930,1.125000000,no
27528,"2^3 * 3 * 31 * 37","1837/4588",0.400392328,1.208000000,no
27536,"2^4 * 1721","2597/13768",0.188625799,0.709000000,no
27544,"2^3 * 11 * 313","4159/13772",0.301989544,0.792000000,no
27552,"2^5 * 3 * 7 * 41","781/1148",0.680313589,1.375000000,no
27560,"2^3 * 5 * 13 * 53","7149/13780",0.518795356,1.084000000,no
27568,"2^4 * 1723","325/1723",0.188624492,0.709000000,no
27576,"2^3 * 3^2 * 383","713/1532",0.465404700,1.000000000,no
27584,"2^6 * 431","103/431",0.238979118,0.750000000,no
27592,"2^3 * 3449","433/3449",0.125543636,0.666000000,no
27600,"2^4 * 3 * 5^2 * 23","2053/2300",0.892608696,1.583000000,no
27608,"2^3 * 7 * 17 * 29","6271/13804",0.454288612,1.125000000,no
27616,"2^5 * 863","763/3452",0.221031286,0.708000000,no
27624,"2^3 * 3 * 1151","1161/4604",0.252172024,0.833000000,no
27632,"2^4 * 11 * 157","2605/6908",0.377099016,0.916000000,no
27640,"2^3 * 5 * 691","4191/13820",0.303256151,0.792000000,no
27648,"2^10 * 3^3","2459/3456",0.711516204,1.334000000,no
27656,"2^3 * 3457","434/3457",0.125542378,0.834000000,no
27664,"2^4 * 7 * 13 * 19","4269/6916",0.617264315,1.250000000,no
27672,"2^3 * 3 * 1153","1163/4612",0.252168257,0.792000000,no
27680,"2^5 * 5 * 173","2949/6920",0.426156069,0.959000000,no
27688,"2^3 * 3461","869/6922",0.125541751,0.667000000,no
27696,"2^4 * 3 * 577","2339/6924",0.337810514,0.916000000,no
27704,"2^3 * 3463","1739/13852",0.125541438,0.709000000,no
27712,"2^6 * 433","3311/13856",0.238957852,0.750000000,no
27720,"2^3 * 3^2 * 5 * 7 * 11","321/220",1.459090909,0.857667000,yes
27728,"2^4 * 1733","2615/13864",0.188618003,0.708000000,no
27736,"2^3 * 3467","1741/13868",0.125540813,0.666000000,no
27744,"2^5 * 3 * 17^2","1245/2312",0.538494810,1.333000000,no
27752,"2^3 * 3469","871/6938",0.125540502,0.667000000,no
27760,"2^4 * 5 * 347","2649/6940",0.381700288,0.875000000,no
27768,"2^3 * 3 * 13 * 89","2187/4628",0.472558341,1.125000000,no
27776,"2^7 * 7 * 31","397/868",0.457373272,1.083000000,no
27784,"2^3 * 23 * 151","3049/13892",0.219478837,0.833000000,no
27792,"2^4 * 3^2 * 193","7825/13896",0.563111687,1.041000000,no
27800,"2^3 * 5^2 * 139","1089/2780",0.391726619,0.958000000,no
27808,"2^5 * 11 * 79","1477/3476",0.424913694,0.917000000,no
27816,"2^3 * 3 * 19 * 61","1969/4636",0.424719586,1.125000000,no
27824,"2^4 * 37 * 47","1963/6956",0.282202415,0.958000000,no
27832,"2^3 * 7^2 * 71","4439/13916",0.318985341,7.583000000,no
27840,"2^6 * 3 * 5 * 29","121/145",0.834482759,1.500000000,no
27848,"2^3 * 59^2","4381/27848",0.157318299,0.875000000,no
27856,"2^4 * 1741","2627/13928",0.188612866,0.709000000,no
27864,"2^3 * 3^4 * 43","2861/4644",0.616063738,1.292000000,no
27872,"2^5 * 13 * 67","350/871",0.401836969,1.125000000,no
27880,"2^3 * 5 * 17 * 41","6837/13940",0.490459110,1.125000000,no
27888,"2^4 * 3 * 7 * 83","1383/2324",0.595094664,1.292000000,no
27896,"2^3 * 11 * 317","4211/13948",0.301907083,0.791000000,no
27904,"2^8 * 109","3689/13952",0.264406537,0.958000000,no
27912,"2^3 * 3 * 1163","1173/4652",0.252149613,0.833000000,no
27920,"2^4 * 5 * 349","666/1745",0.381661891,0.875000000,no
27928,"2^3 * 3491","1753/13964",0.125537095,0.666000000,no
27936,"2^5 * 3^2 * 97","967/1552",0.623067010,1.250000000,no
27944,"2^3 * 7 * 499","3553/13972",0.254294303,0.791000000,no
27952,"2^4 * 1747","659/3494",0.188609044,0.750000000,no
27960,"2^3 * 3 * 5 * 233","2623/4660",0.562875536,1.083000000,no
27968,"2^6 * 19 * 23","751/1748",0.429633867,1.083000000,no
27976,"2^3 * 13 * 269","3871/13988",0.276737203,0.791000000,no
27984,"2^4 * 3 * 11 * 53","1449/2332",0.621355060,1.250000000,no
27992,"2^3 * 3499","1757/13996",0.125535867,0.708000000,no
28000,"2^5 * 5^3 * 7","2503/3500",0.715142857,1.416000000,no
28008,"2^3 * 3^2 * 389","181/389",0.465295630,0.958000000,no
28016,"2^4 * 17 * 103","2251/7004",0.321387778,0.917000000,no
28024,"2^3 * 31 * 113","2839/14012",0.202612047,0.875000000,no
28032,"2^7 * 3 * 73","517/1168",0.442636986,1.083000000,no
28040,"2^3 * 5 * 701","4251/14020",0.303209700,0.792000000,no
28048,"2^4 * 1753","2645/14024",0.188605248,0.834000000,no
28056,"2^3 * 3 * 7 * 167","2251/4676",0.481394354,1.084000000,no
28064,"2^5 * 877","3101/14032",0.220994869,0.709000000,no
28072,"2^3 * 11^2 * 29","2681/7018",0.382017669,1.000000000,no
28080,"2^4 * 3^3 * 5 * 13","2947/2340",1.259401709,0.694625000,yes
28088,"2^3 * 3511","1763/14044",0.125534036,0.708000000,no
28096,"2^6 * 439","839/3512",0.238895216,0.792000000,no
28104,"2^3 * 3 * 1171","1181/4684",0.252134927,0.833000000,no
28112,"2^4 * 7 * 251","2321/7028",0.330250427,0.916000000,no
28120,"2^3 * 5 * 19 * 37","357/740",0.482432432,1.125000000,no
28128,"2^5 * 3 * 293","225/586",0.383959044,0.958000000,no
28136,"2^3 * 3517","883/7034",0.125533125,0.666000000,no
28144,"2^4 * 1759","1327/7036",0.188601478,0.708000000,no
28152,"2^3 * 3^2 * 17 * 23","1161/1564",0.742327366,1.417000000,no
28160,"2^9 * 5 * 11","213/320",0.665625000,1.334000000,no
28168,"2^3 * 7 * 503","3581/14084",0.254260153,0.834000000,no
28176,"2^4 * 3 * 587","793/2348",0.337734242,0.917000000,no
28184,"2^3 * 13 * 271","3899/14092",0.276681805,0.791000000,no
28192,"2^5 * 881","3115/14096",0.220984677,0.708000000,no
28200,"2^3 * 3 * 5^2 * 47","673/940",0.715957447,1.417000000,no
28208,"2^4 * 41 * 43","1981/7052",0.280913216,48.875000000,no
28216,"2^3 * 3527","1771/14108",0.125531613,0.750000000,no
28224,"2^6 * 3^2 * 7^2","8857/9408",0.941432823,1.875000000,no
28232,"2^3 * 3529","443/3529",0.125531312,0.708000000,no
28240,"2^4 * 5 * 353","1347/3530",0.381586402,0.916000000,no
28248,"2^3 * 3 * 11 * 107","2367/4708",0.502761257,1.125000000,no
28256,"2^5 * 883","1561/7064",0.220979615,0.666000000,no
28264,"2^3 * 3533","887/7066",0.125530710,0.667000000,no
28272,"2^4 * 3 * 19 * 31","127/228",0.557017544,72.250000000,no
28280,"2^3 * 5 * 7 * 101","7127/14140",0.504031117,1.583000000,no
28288,"2^7 * 13 * 17","217/416",0.521634615,1.208000000,no
28296,"2^3 * 3^3 * 131","863/1572",0.548982188,1.167000000,no
28304,"2^4 * 29 * 61","508/1769",0.287167891,0.959000000,no
28312,"2^3 * 3539","1777/14156",0.125529811,0.750000000,no
28320,"2^5 * 3 * 5 * 59","889/1180",0.753389831,1.417000000,no
28328,"2^3 * 3541","889/7082",0.125529511,0.709000000,no
28336,"2^4 * 7 * 11 * 23","4447/7084",0.627752682,1.292000000,no
28344,"2^3 * 3 * 1181","1191/4724",0.252116850,0.833000000,no
28352,"2^6 * 443","1693/7088",0.238854402,0.750000000,no
28360,"2^3 * 5 * 709","4299/14180",0.303173484,0.750000000,no
28368,"2^4 * 3^2 * 197","887/1576",0.562817259,1.084000000,no
28376,"2^3 * 3547","1781/14188",0.125528616,0.667000000,no
28384,"2^5 * 887","196/887",0.220969560,0.750000000,no
28392,"2^3 * 3 * 7 * 13^2","3317/4732",0.700972105,1.625000000,no
28400,"2^4 * 5^2 * 71","3453/7100",0.486338028,1.042000000,no
28408,"2^3 * 53 * 67","2683/14204",0.188890453,0.958000000,no
28416,"2^8 * 3 * 37","1717/3552",0.483389640,1.250000000,no
28424,"2^3 * 11 * 17 * 19","7529/14212",0.529763580,1.125000000,no
28432,"2^4 * 1777","2681/14216",0.188590321,0.708000000,no
28440,"2^3 * 3^2 * 5 * 79","1329/1580",0.841139241,1.458000000,no
28448,"2^5 * 7 * 127","1333/3556",0.374859393,0.958000000,no
28456,"2^3 * 3557","893/7114",0.125527130,0.667000000,no
28464,"2^4 * 3 * 593","801/2372",0.337689713,0.917000000,no
28472,"2^3 * 3559","1787/14236",0.125526833,0.666000000,no
28480,"2^6 * 5 * 89","3261/7120",0.458005618,1.000000000,no
28488,"2^3 * 3 * 1187","1197/4748",0.252106150,0.833000000,no
28496,"2^4 * 13 * 137","1253/3562",0.351768669,0.875000000,no
28504,"2^3 * 7 * 509","3623/14252",0.254209935,0.750000000,no
28512,"2^5 * 3^4 * 11","23/24",0.958333333,1.583000000,no
28520,"2^3 * 5 * 23 * 31","6753/14260",0.473562412,1.167000000,no
28528,"2^4 * 1783","1345/7132",0.188586652,0.667000000,no
28536,"2^3 * 3 * 29 * 41","1899/4756",0.399285114,1.166000000,no
28544,"2^7 * 223","56/223",0.251121076,0.750000000,no
28552,"2^3 * 43 * 83","2737/14276",0.191720370,0.916000000,no
28560,"2^4 * 3 * 5 * 7 * 17","2757/2380",1.158403361,0.733167000,yes
28568,"2^3 * 3571","1793/14284",0.125525063,0.709000000,no
28576,"2^5 * 19 * 47","1309/3572",0.366461366,0.959000000,no
28584,"2^3 * 3^2 * 397","554/1191",0.465155332,0.959000000,no
28592,"2^4 * 1787","337/1787",0.188584219,0.709000000,no
28600,"2^3 * 5^2 * 11 * 13","447/572",0.781468531,1.500000000,no
28608,"2^6 * 3 * 149","493/1192",0.413590604,1.084000000,no
28616,"2^3 * 7^2 * 73","1138/3577",0.318143696,0.959000000,no
28624,"2^4 * 1789","2699/14312",0.188583007,0.709000000,no
28632,"2^3 * 3 * 1193","1203/4772",0.252095557,0.792000000,no
28640,"2^5 * 5 * 179","381/895",0.425698324,0.916000000,no
28648,"2^3 * 3581","899/7162",0.125523597,0.667000000,no
28656,"2^4 * 3^2 * 199","4031/7164",0.562674484,1.042000000,no
28664,"2^3 * 3583","1799/14332",0.125523304,0.666000000,no
28672,"2^12 * 7","201/512",0.392578125,1.083000000,no
28680,"2^3 * 3 * 5 * 239","2689/4780",0.562552301,1.125000000,no
28688,"2^4 * 11 * 163","2701/7172",0.376603458,0.917000000,no
28696,"2^3 * 17 * 211","3511/14348",0.244703095,0.792000000,no
28704,"2^5 * 3 * 13 * 23","837/1196",0.699832776,1.416000000,no
28712,"2^3 * 37 * 97","2807/14356",0.195528002,0.875000000,no
28720,"2^4 * 5 * 359","2739/7180",0.381476323,0.875000000,no
28728,"2^3 * 3^3 * 7 * 19","649/684",0.948830409,1.667000000,no
28736,"2^6 * 449","3431/14368",0.238794543,0.750000000,no
28744,"2^3 * 3593","451/3593",0.125521848,0.709000000,no
28752,"2^4 * 3 * 599","809/2396",0.337646077,0.875000000,no
28760,"2^3 * 5 * 719","4359/14380",0.303129346,0.833000000,no
28768,"2^5 * 29 * 31","1267/3596",0.352335929,1.042000000,no
28776,"2^3 * 3 * 11 * 109","219/436",0.502293578,1.084000000,no
28784,"2^4 * 7 * 257","2375/7196",0.330044469,0.875000000,no
28792,"2^3 * 59 * 61","2707/14396",0.188038344,0.917000000,no
28800,"2^7 * 3^2 * 5^2","2147/1920",1.118229167,0.646750000,yes
28808,"2^3 * 13 * 277","3983/14404",0.276520411,0.792000000,no
28816,"2^4 * 1801","2717/14408",0.188575791,0.750000000,no
28824,"2^3 * 3 * 1201","1211/4804",0.252081599,0.833000000,no
28832,"2^5 * 17 * 53","2695/7208",0.373890122,0.958000000,no
28840,"2^3 * 5 * 7 * 103","7261/14420",0.503536755,1.083000000,no
28848,"2^4 * 3 * 601","2435/7212",0.337631725,0.875000000,no
28856,"2^3 * 3607","1811/14428",0.125519823,0.709000000,no
28864,"2^6 * 11 * 41","1687/3608",0.467572062,1.042000000,no
28872,"2^3 * 3^2 * 401","373/802",0.465087282,0.958000000,no
28880,"2^4 * 5 * 19^2","1455/2888",0.503808864,1.125000000,no
28888,"2^3 * 23 * 157","3163/14444",0.218983661,0.792000000,no
28896,"2^5 * 3 * 7 * 43","815/1204",0.676910299,1.375000000,no
28904,"2^3 * 3613","907/7226",0.125518959,0.709000000,no
28912,"2^4 * 13 * 139","2541/7228",0.351549530,0.875000000,no
28920,"2^3 * 3 * 5 * 241","2711/4820",0.562448133,1.125000000,no
28928,"2^8 * 113","3815/14464",0.263758296,0.958000000,no
28936,"2^3 * 3617","454/3617",0.125518385,0.708000000,no
28944,"2^4 * 3^3 * 67","4799/7236",0.663211719,1.291000000,no
28952,"2^3 * 7 * 11 * 47","7159/14476",0.494542691,1.083000000,no
28960,"2^5 * 5 * 181","3081/7240",0.425552486,0.958000000,no
28968,"2^3 * 3 * 17 * 71","2097/4828",0.434341342,1.125000000,no
28976,"2^4 * 1811","683/3622",0.188569851,0.708000000,no
28984,"2^3 * 3623","1819/14492",0.125517527,0.666000000,no
28992,"2^6 * 3 * 151","749/1812",0.413355408,1.042000000,no
29000,"2^3 * 5^3 * 29","273/580",0.470689655,1.084000000,no
29008,"2^4 * 7^2 * 37","6119/14504",0.421883618,1.042000000,no
29016,"2^3 * 3^2 * 13 * 31","283/372",0.760752688,1.458000000,no
29024,"2^5 * 907","1603/7256",0.220920617,0.750000000,no
29032,"2^3 * 19 * 191","3397/14516",0.234017636,0.791000000,no
29040,"2^4 * 3 * 5 * 11^2","2317/2420",0.957438017,1.625000000,no
29048,"2^3 * 3631","1823/14524",0.125516387,0.708000000,no
29056,"2^7 * 227","1823/7264",0.250963656,0.708000000,no
29064,"2^3 * 3 * 7 * 173","2329/4844",0.480800991,1.166000000,no
29072,"2^4 * 23 * 79","2161/7268",0.297330765,0.959000000,no
29080,"2^3 * 5 * 727","4407/14540",0.303094911,0.834000000,no
29088,"2^5 * 3^2 * 101","1005/1616",0.621905941,1.291000000,no
29096,"2^3 * 3637","913/7274",0.125515535,0.667000000,no
29104,"2^4 * 17 * 107","2333/7276",0.320643211,0.917000000,no
29112,"2^3 * 3 * 1213","1223/4852",0.252061006,0.833000000,no
29120,"2^6 * 5 * 7 * 13","305/364",0.837912088,1.500000000,no
29128,"2^3 * 11 * 331","4393/14564",0.301634166,0.750000000,no
29136,"2^4 * 3 * 607","2459/7284",0.337589237,0.917000000,no
29144,"2^3 * 3643","1829/14572",0.125514686,0.708000000,no
29152,"2^5 * 911","805/3644",0.220911087,0.708000000,no
29160,"2^3 * 3^6 * 5","374/405",0.923456790,1.583000000,no
29168,"2^4 * 1823","1375/7292",0.188562809,0.708000000,no
29176,"2^3 * 7 * 521","3707/14588",0.254112970,0.792000000,no
29184,"2^9 * 3 * 19","337/608",0.554276316,1.292000000,no
29192,"2^3 * 41 * 89","2807/14596",0.192312962,0.875000000,no
29200,"2^4 * 5^2 * 73","7087/14600",0.485410959,1.000000000,no
29208,"2^3 * 3 * 1217","1227/4868",0.252054232,0.792000000,no
29216,"2^5 * 11 * 83","1547/3652",0.423603505,0.959000000,no
29224,"2^3 * 13 * 281","4039/14612",0.276416644,0.792000000,no
29232,"2^4 * 3^2 * 7 * 29","2231/2436",0.915845649,1.541000000,no
29240,"2^3 * 5 * 17 * 43","7131/14620",0.487756498,1.166000000,no
29248,"2^6 * 457","3491/14624",0.238717177,0.792000000,no
29256,"2^3 * 3 * 23 * 53","1989/4876",0.407916325,1.125000000,no
29264,"2^4 * 31 * 59","67/236",0.283898305,0.917000000,no
29272,"2^3 * 3659","1837/14636",0.125512435,0.709000000,no
29280,"2^5 * 3 * 5 * 61","917/1220",0.751639344,1.417000000,no
29288,"2^3 * 7 * 523","3721/14644",0.254097241,0.750000000,no
29296,"2^4 * 1831","1381/7324",0.188558165,0.709000000,no
29304,"2^3 * 3^2 * 11 * 37","1277/1628",0.784398034,1.417000000,no
29312,"2^7 * 229","3677/14656",0.250887009,0.750000000,no
29320,"2^3 * 5 * 733","4443/14660",0.303069577,0.792000000,no
29328,"2^4 * 3 * 13 * 47","1445/2444",0.591243863,1.291000000,no
29336,"2^3 * 19 * 193","3431/14668",0.233910554,0.750000000,no
29344,"2^5 * 7 * 131","1373/3668",0.374318430,0.958000000,no
29352,"2^3 * 3 * 1223","1233/4892",0.252044154,0.791000000,no
29360,"2^4 * 5 * 367","2799/7340",0.381335150,0.875000000,no
29368,"2^3 * 3671","1843/14684",0.125510760,0.708000000,no
29376,"2^6 * 3^3 * 17","44/51",0.862745098,1.583000000,no
29384,"2^3 * 3673","461/3673",0.125510482,0.666000000,no
29392,"2^4 * 11 * 167","2765/7348",0.376292869,0.875000000,no
29400,"2^3 * 3 * 5^2 * 7^2","993/980",1.013265306,0.644333000,yes
29408,"2^5 * 919","203/919",0.220892274,0.750000000,no
29416,"2^3 * 3677","923/7354",0.125509927,0.625000000,no
29424,"2^4 * 3 * 613","2483/7356",0.337547580,0.917000000,no
29432,"2^3 * 13 * 283","4067/14716",0.276365860,0.791000000,no
29440,"2^8 * 5 * 23","1011/1840",0.549456522,1.208000000,no
29448,"2^3 * 3^2 * 409","1141/2454",0.464955175,0.958000000,no
29456,"2^4 * 7 * 263","347/1052",0.329847909,0.875000000,no
29464,"2^3 * 29 * 127","3019/14732",0.204928048,0.833000000,no
29472,"2^5 * 3 * 307","471/1228",0.383550489,0.916000000,no
29480,"2^3 * 5 * 11 * 67","7977/14740",0.541180461,1.125000000,no
29488,"2^4 * 19 * 97","2289/7372",0.310499186,0.916000000,no
29496,"2^3 * 3 * 1229","1239/4916",0.252034174,0.833000000,no
29504,"2^6 * 461","3521/14752",0.238679501,0.750000000,no
29512,"2^3 * 7 * 17 * 31","947/2108",0.449240987,1.125000000,no
29520,"2^4 * 3^2 * 5 * 41","203/205",0.990243902,1.583000000,no
29528,"2^3 * 3691","1853/14764",0.125507992,0.708000000,no
29536,"2^5 * 13 * 71","1477/3692",0.400054171,0.958000000,no
29544,"2^3 * 3 * 1231","1241/4924",0.252030869,0.791000000,no
29552,"2^4 * 1847","1393/7388",0.188548998,0.708000000,no
29560,"2^3 * 5 * 739","4479/14780",0.303044655,0.792000000,no
29568,"2^7 * 3 * 7 * 11","283/308",0.918831169,1.584000000,no
29576,"2^3 * 3697","464/3697",0.125507168,0.667000000,no
29584,"2^4 * 43^2","6911/29584",0.233606003,0.875000000,no
29592,"2^3 * 3^3 * 137","901/1644",0.548053528,1.125000000,no
29600,"2^5 * 5^2 * 37","8247/14800",0.557229730,1.292000000,no
29608,"2^3 * 3701","929/7402",0.125506620,0.667000000,no
29616,"2^4 * 3 * 617","833/2468",0.337520259,0.916000000,no
29624,"2^3 * 7 * 23^2","5143/14812",0.347218472,1.042000000,no
29632,"2^6 * 463","221/926",0.238660907,1.042000000,no
29640,"2^3 * 3 * 5 * 13 * 19","4697/4940",0.950809717,1.958000000,no
29648,"2^4 * 17 * 109","1187/3706",0.320291419,0.875000000,no
29656,"2^3 * 11 * 337","4471/14828",0.301524144,0.792000000,no
29664,"2^5 * 3^2 * 103","64/103",0.621359223,1.208000000,no
29672,"2^3 * 3709","931/7418",0.125505527,0.666000000,no
29680,"2^4 * 5 * 7 * 53","4559/7420",0.614420485,1.333000000,no
29688,"2^3 * 3 * 1237","1247/4948",0.252021019,0.834000000,no
29696,"2^10 * 29","4721/14848",0.317955280,0.959000000,no
29704,"2^3 * 47 * 79","2809/14852",0.189132777,0.875000000,no
29712,"2^4 * 3 * 619","2507/7428",0.337506731,0.875000000,no
29720,"2^3 * 5 * 743","4503/14860",0.303028264,0.833000000,no
29728,"2^5 * 929","3283/14864",0.220869214,0.708000000,no
29736,"2^3 * 3^2 * 7 * 59","1247/1652",0.754842615,1.416000000,no
29744,"2^4 * 11 * 13^2","2003/3718",0.538730500,1.125000000,no
29752,"2^3 * 3719","1867/14876",0.125504168,0.666000000,no
29760,"2^6 * 3 * 5 * 31","513/620",0.827419355,1.500000000,no
29768,"2^3 * 61^2","4651/29768",0.156241602,0.916000000,no
29776,"2^4 * 1861","2807/14888",0.188541107,0.708000000,no
29784,"2^3 * 3 * 17 * 73","2151/4964",0.433319903,1.125000000,no
29792,"2^5 * 7^2 * 19","29/56",0.517857143,1.208000000,no
29800,"2^3 * 5^2 * 149","291/745",0.390604027,0.958000000,no
29808,"2^4 * 3^4 * 23","1913/2484",0.770128824,1.416000000,no
29816,"2^3 * 3727","1871/14908",0.125503086,0.708000000,no
29824,"2^7 * 233","3739/14912",0.250737661,0.708000000,no
29832,"2^3 * 3 * 11 * 113","2493/4972",0.501407884,1.125000000,no
29840,"2^4 * 5 * 373","711/1865",0.381233244,0.875000000,no
29848,"2^3 * 7 * 13 * 41","7031/14924",0.471120343,1.084000000,no
29856,"2^5 * 3 * 311","477/1244",0.383440514,0.959000000,no
29864,"2^3 * 3733","937/7466",0.125502277,0.667000000,no
29872,"2^4 * 1867","352/1867",0.188537761,0.708000000,no
29880,"2^3 * 3^2 * 5 * 83","1393/1660",0.839156627,1.416000000,no
29888,"2^6 * 467","1783/7472",0.238624197,0.750000000,no
29896,"2^3 * 37 * 101","2911/14948",0.194741771,0.875000000,no
29904,"2^4 * 3 * 7 * 89","211/356",0.592696629,1.250000000,no
29912,"2^3 * 3739","1877/14956",0.125501471,0.709000000,no
29920,"2^5 * 5 * 11 * 17","2913/3740",0.778877005,1.375000000,no
29928,"2^3 * 3 * 29 * 43","1977/4988",0.396351243,1.125000000,no
29936,"2^4 * 1871","1411/7484",0.188535542,0.708000000,no
29944,"2^3 * 19 * 197","3499/14972",0.233702912,0.791000000,no
29952,"2^8 * 3^2 * 13","985/1152",0.855034722,1.792000000,no
29960,"2^3 * 5 * 7 * 107","7529/14980",0.502603471,1.125000000,no
29968,"2^4 * 1873","2825/14984",0.188534437,0.750000000,no
29976,"2^3 * 3 * 1249","1259/4996",0.252001601,0.792000000,no
29984,"2^5 * 937","3311/14992",0.220851121,0.709000000,no
29992,"2^3 * 23 * 163","3277/14996",0.218524940,0.792000000,no
30000,"2^4 * 3 * 5^4","1459/1875",0.778133333,1.500000000,no
30008,"2^3 * 11^2 * 31","5663/15004",0.377432685,1.000000000,no
30016,"2^6 * 7 * 67","767/1876",0.408848614,1.042000000,no
30024,"2^3 * 3^3 * 139","2741/5004",0.547761791,1.084000000,no
30032,"2^4 * 1877","2831/15016",0.188532232,0.667000000,no
30040,"2^3 * 5 * 751","4551/15020",0.302996005,0.791000000,no
30048,"2^5 * 3 * 313","120/313",0.383386581,0.917000000,no
30056,"2^3 * 13 * 17^2","1484/3757",0.394996007,1.084000000,no
30064,"2^4 * 1879","1417/7516",0.188531134,0.709000000,no
30072,"2^3 * 3 * 7 * 179","2407/5012",0.480247406,1.084000000,no
30080,"2^7 * 5 * 47","231/470",0.491489362,1.084000000,no
30088,"2^3 * 3761","472/3761",0.125498538,0.709000000,no
30096,"2^4 * 3^2 * 11 * 19","2417/2508",0.963716108,1.625000000,no
30104,"2^3 * 53 * 71","2819/15052",0.187284082,0.959000000,no
30112,"2^5 * 941","3325/15056",0.220842189,0.709000000,no
30120,"2^3 * 3 * 5 * 251","2821/5020",0.561952191,1.125000000,no
30128,"2^4 * 7 * 269","2483/7532",0.329660117,0.875000000,no
30136,"2^3 * 3767","1891/15068",0.125497744,13.958000000,no
30144,"2^6 * 3 * 157","1555/3768",0.412685775,1.625000000,no
30152,"2^3 * 3769","473/3769",0.125497479,0.709000000,no
30160,"2^4 * 5 * 13 * 29","4827/7540",0.640185676,1.542000000,no
30168,"2^3 * 3^2 * 419","779/1676",0.464797136,1.000000000,no
30176,"2^5 * 23 * 41","1337/3772",0.354453871,1.042000000,no
30184,"2^3 * 7^3 * 11","7433/15092",0.492512589,1.125000000,no
30192,"2^4 * 3 * 17 * 37","1407/2516",0.559220986,1.250000000,no
30200,"2^3 * 5^2 * 151","1179/3020",0.390397351,0.958000000,no
30208,"2^9 * 59","2129/7552",0.281912076,0.917000000,no
30216,"2^3 * 3 * 1259","1269/5036",0.251985703,0.834000000,no
30224,"2^4 * 1889","2849/15112",0.188525675,0.750000000,no
30232,"2^3 * 3779","1897/15116",0.125496163,0.708000000,no
30240,"2^5 * 3^3 * 5 * 7","197/140",1.407142857,0.762541000,yes
30248,"2^3 * 19 * 199","3533/15124",0.233602222,0.791000000,no
30256,"2^4 * 31 * 61","69/244",0.282786885,1.000000000,no
30264,"2^3 * 3 * 13 * 97","2371/5044",0.470063442,1.083000000,no
30272,"2^6 * 11 * 43","20/43",0.465116279,1.041000000,no
30280,"2^3 * 5 * 757","4587/15140",0.302972259,0.792000000,no
30288,"2^4 * 3 * 631","2555/7572",0.337427364,0.916000000,no
30296,"2^3 * 7 * 541","3847/15148",0.253960919,0.792000000,no
30304,"2^5 * 947","1673/7576",0.220828933,0.750000000,no
30312,"2^3 * 3^2 * 421","587/1263",0.464766429,0.958000000,no
30320,"2^4 * 5 * 379","2889/7580",0.381134565,0.917000000,no
30328,"2^3 * 17 * 223","3703/15164",0.244196782,0.750000000,no
30336,"2^7 * 3 * 79","139/316",0.439873418,1.083000000,no
30344,"2^3 * 3793","476/3793",0.125494332,0.667000000,no
30352,"2^4 * 7 * 271","2501/7588",0.329599367,0.875000000,no
30360,"2^3 * 3 * 5 * 11 * 23","4883/5060",0.965019763,11.875000000,no
30368,"2^5 * 13 * 73","3031/7592",0.399236038,1.000000000,no
30376,"2^3 * 3797","953/7594",0.125493811,0.667000000,no
30384,"2^4 * 3^2 * 211","1067/1899",0.561874671,1.083000000,no
30392,"2^3 * 29 * 131","3107/15196",0.204461700,0.833000000,no
30400,"2^6 * 5^2 * 19","973/1520",0.640131579,1.333000000,no
30408,"2^3 * 3 * 7 * 181","2433/5068",0.480071034,1.125000000,no
30416,"2^4 * 1901","2867/15208",0.188519200,0.709000000,no
30424,"2^3 * 3803","1909/15212",0.125493032,0.709000000,no
30432,"2^5 * 3 * 317","243/634",0.383280757,0.959000000,no
30440,"2^3 * 5 * 761","4611/15220",0.302956636,0.792000000,no
30448,"2^4 * 11 * 173","2861/7612",0.375853915,0.916000000,no
30456,"2^3 * 3^4 * 47","1033/1692",0.610520095,1.375000000,no
30464,"2^8 * 7 * 17","995/1904",0.522584034,1.208000000,no
30472,"2^3 * 13 * 293","4207/15236",0.276122342,0.750000000,no
30480,"2^4 * 3 * 5 * 127","1713/2540",0.674409449,1.292000000,no
30488,"2^3 * 37 * 103","2963/15244",0.194371556,0.833000000,no
30496,"2^5 * 953","3367/15248",0.220815845,0.708000000,no
30504,"2^3 * 3 * 31 * 41","2001/5084",0.393587726,1.166000000,no
30512,"2^4 * 1907","719/3814",0.188515994,0.708000000,no
30520,"2^3 * 5 * 7 * 109","7663/15260",0.502162516,1.083000000,no
30528,"2^6 * 3^2 * 53","1137/1696",0.670400943,1.292000000,no
30536,"2^3 * 11 * 347","4601/15268",0.301349227,0.750000000,no
30544,"2^4 * 23 * 83","2261/7636",0.296097433,0.917000000,no
30552,"2^3 * 3 * 19 * 67","2143/5092",0.420856245,1.125000000,no
30560,"2^5 * 5 * 191","1623/3820",0.424869110,0.958000000,no
30568,"2^3 * 3821","959/7642",0.125490709,0.667000000,no
30576,"2^4 * 3 * 7^2 * 13","307/364",0.843406593,1.542000000,no
30584,"2^3 * 3823","1919/15292",0.125490453,0.666000000,no
30592,"2^7 * 239","479/1912",0.250523013,0.750000000,no
30600,"2^3 * 3^2 * 5^2 * 17","94/85",1.105882353,0.635208000,yes
30608,"2^4 * 1913","2885/15304",0.188512807,0.708000000,no
30616,"2^3 * 43 * 89","2911/15308",0.190162007,0.875000000,no
30624,"2^5 * 3 * 11 * 29","909/1276",0.712382445,1.500000000,no
30632,"2^3 * 7 * 547","3889/15316",0.253917472,0.792000000,no
30640,"2^4 * 5 * 383","2919/7660",0.381070496,0.875000000,no
30648,"2^3 * 3 * 1277","1287/5108",0.251957713,0.833000000,no
30656,"2^6 * 479","457/1916",0.238517745,0.750000000,no
30664,"2^3 * 3833","481/3833",0.125489173,0.667000000,no
30672,"2^4 * 3^3 * 71","563/852",0.660798122,1.250000000,no
30680,"2^3 * 5 * 13 * 59","7887/15340",0.514146023,1.083000000,no
30688,"2^5 * 7 * 137","1433/3836",0.373566215,0.958000000,no
30696,"2^3 * 3 * 1279","1289/5116",0.251954652,0.875000000,no
30704,"2^4 * 19 * 101","2377/7676",0.309666493,0.875000000,no
30712,"2^3 * 11 * 349","4627/15356",0.301315447,0.792000000,no
30720,"2^11 * 3 * 5","959/1280",0.749218750,1.500000000,no
30728,"2^3 * 23 * 167","3353/15364",0.218237438,0.833000000,no
30736,"2^4 * 17 * 113","614/1921",0.319625195,0.875000000,no
30744,"2^3 * 3^2 * 7 * 61","3859/5124",0.753122560,1.375000000,no
30752,"2^5 * 31^2","8743/30752",0.284306712,0.958000000,no
30760,"2^3 * 5 * 769","4659/15380",0.302925878,0.833000000,no
30768,"2^4 * 3 * 641","865/2564",0.337363495,0.875000000,no
30776,"2^3 * 3847","1931/15388",0.125487393,0.708000000,no
30784,"2^6 * 13 * 37","3423/7696",0.444776507,1.000000000,no
30792,"2^3 * 3 * 1283","1293/5132",0.251948558,0.792000000,no
30800,"2^4 * 5^2 * 7 * 11","6949/7700",0.902467532,1.583000000,no
30808,"2^3 * 3851","1933/15404",0.125486887,0.708000000,no
30816,"2^5 * 3^2 * 107","531/856",0.620327103,1.208000000,no
30824,"2^3 * 3853","967/7706",0.125486634,0.708000000,no
30832,"2^4 * 41 * 47","2135/7708",0.276984951,0.958000000,no
30840,"2^3 * 3 * 5 * 257","2887/5140",0.561673152,1.125000000,no
30848,"2^7 * 241","3863/15424",0.250453838,0.709000000,no
30856,"2^3 * 7 * 19 * 29","971/2204",0.440562613,1.125000000,no
30864,"2^4 * 3 * 643","2603/7716",0.337350959,0.917000000,no
30872,"2^3 * 17 * 227","3767/15436",0.244039907,0.750000000,no
30880,"2^5 * 5 * 193","3279/7720",0.424740933,0.958000000,no
30888,"2^3 * 3^3 * 11 * 13","1739/1716",1.013403263,0.564833000,yes
30896,"2^4 * 1931","364/1931",0.188503366,1.292000000,no
30904,"2^3 * 3863","1939/15452",0.125485374,0.709000000,no
30912,"2^6 * 3 * 7 * 23","491/644",0.762422360,1.667000000,no
30920,"2^3 * 5 * 773","4683/15460",0.302910737,0.833000000,no
30928,"2^4 * 1933","2915/15464",0.188502328,0.750000000,no
30936,"2^3 * 3 * 1289","1299/5156",0.251939488,0.792000000,no
30944,"2^5 * 967","427/1934",0.220785936,0.708000000,no
30952,"2^3 * 53 * 73","2887/15476",0.186546911,0.916000000,no
30960,"2^4 * 3^2 * 5 * 43","509/516",0.986434109,1.625000000,no
30968,"2^3 * 7^2 * 79","4891/15484",0.315874451,0.958000000,no
30976,"2^8 * 11^2","13755/30976",0.444053461,1.083000000,no
30984,"2^3 * 3 * 1291","1301/5164",0.251936483,0.791000000,no
30992,"2^4 * 13 * 149","679/1937",0.350542075,0.917000000,no
31000,"2^3 * 5^3 * 31","1443/3100",0.465483871,1.084000000,no
31008,"2^5 * 3 * 17 * 19","873/1292",0.675696594,1.459000000,no
31016,"2^3 * 3877","973/7754",0.125483621,0.667000000,no
31024,"2^4 * 7 * 277","365/1108",0.329422383,0.916000000,no
31032,"2^3 * 3^2 * 431","801/1724",0.464617169,0.958000000,no
31040,"2^6 * 5 * 97","3537/7760",0.455798969,1.042000000,no
31048,"2^3 * 3881","487/3881",0.125483123,0.667000000,no
31056,"2^4 * 3 * 647","873/2588",0.337326121,0.875000000,no
31064,"2^3 * 11 * 353","4679/15532",0.301249034,0.792000000,no
31072,"2^5 * 971","1715/7768",0.220777549,0.708000000,no
31080,"2^3 * 3 * 5 * 7 * 37","687/740",0.928378378,1.791000000,no
31088,"2^4 * 29 * 67","2209/7772",0.284225425,0.959000000,no
31096,"2^3 * 13^2 * 23","5731/15548",0.368600463,1.000000000,no
31104,"2^7 * 3^5","1903/2592",0.734182099,1.417000000,no
31112,"2^3 * 3889","488/3889",0.125482129,0.708000000,no
31120,"2^4 * 5 * 389","741/1945",0.380976864,1.041000000,no
31128,"2^3 * 3 * 1297","1307/5188",0.251927525,0.834000000,no
31136,"2^5 * 7 * 139","1453/3892",0.373329908,0.959000000,no
31144,"2^3 * 17 * 229","3799/15572",0.243963524,41.542000000,no
31152,"2^4 * 3 * 11 * 59","1599/2596",0.615947612,1.458000000,no
31160,"2^3 * 5 * 19 * 41","7419/15580",0.476187420,1.166000000,no
31168,"2^6 * 487","929/3896",0.238449692,0.792000000,no
31176,"2^3 * 3^2 * 433","1207/2598",0.464588145,1.000000000,no
31184,"2^4 * 1949","2939/15592",0.188494100,0.708000000,no
31192,"2^3 * 7 * 557","3959/15596",0.253847140,0.792000000,no
31200,"2^5 * 3 * 5^2 * 13","343/325",1.055384615,0.634458000,yes
31208,"2^3 * 47 * 83","2933/15604",0.187964624,0.917000000,no
31216,"2^4 * 1951","1471/7804",0.188493080,0.750000000,no
31224,"2^3 * 3 * 1301","1311/5204",0.251921599,0.792000000,no
31232,"2^9 * 61","4385/15616",0.280801742,0.917000000,no
31240,"2^3 * 5 * 11 * 71","8421/15620",0.539116517,1.083000000,no
31248,"2^4 * 3^2 * 7 * 31","229/252",0.908730159,1.583000000,no
31256,"2^3 * 3907","1961/15628",0.125479908,0.708000000,no
31264,"2^5 * 977","3451/15632",0.220765097,0.708000000,no
31272,"2^3 * 3 * 1303","1313/5212",0.251918649,0.791000000,no
31280,"2^4 * 5 * 17 * 23","4839/7820",0.618797954,1.250000000,no
31288,"2^3 * 3911","1963/15644",0.125479417,0.750000000,no
31296,"2^6 * 3 * 163","403/978",0.412065440,1.083000000,no
31304,"2^3 * 7 * 13 * 43","7333/15652",0.468502428,1.083000000,no
31312,"2^4 * 19 * 103","2421/7828",0.309274400,0.916000000,no
31320,"2^3 * 3^3 * 5 * 29","579/580",0.998275862,1.667000000,no
31328,"2^5 * 11 * 89","413/979",0.421859040,0.959000000,no
31336,"2^3 * 3917","983/7834",0.125478683,0.709000000,no
31344,"2^4 * 3 * 653","881/2612",0.337289433,0.917000000,no
31352,"2^3 * 3919","1967/15676",0.125478438,0.708000000,no
31360,"2^7 * 5 * 7^2","10789/15680",0.688073980,1.541000000,no
31368,"2^3 * 3 * 1307","1317/5228",0.251912777,0.833000000,no
31376,"2^4 * 37 * 53","544/1961",0.277409485,1.000000000,no
31384,"2^3 * 3923","1969/15692",0.125477951,0.666000000,no
31392,"2^5 * 3^2 * 109","1081/1744",0.619839450,1.292000000,no
31400,"2^3 * 5^2 * 157","306/785",0.389808917,0.959000000,no
31408,"2^4 * 13 * 151","2751/7852",0.350356597,0.875000000,no
31416,"2^3 * 3 * 7 * 11 * 17","4751/5236",0.907372040,1.917000000,no
31424,"2^6 * 491","1873/7856",0.238416497,0.750000000,no
31432,"2^3 * 3929","493/3929",0.125477221,0.708000000,no
31440,"2^4 * 3 * 5 * 131","353/524",0.673664122,1.292000000,no
31448,"2^3 * 3931","1973/15724",0.125476978,0.709000000,no
31456,"2^5 * 983","217/983",0.220752798,0.750000000,no
31464,"2^3 * 3^2 * 19 * 23","1267/1748",0.724828375,1.458000000,no
31472,"2^4 * 7 * 281","2591/7868",0.329308592,0.875000000,no
31480,"2^3 * 5 * 787","4767/15740",0.302858958,0.833000000,no
31488,"2^8 * 3 * 41","625/1312",0.476371951,1.250000000,no
31496,"2^3 * 31 * 127","3161/15748",0.200723901,0.875000000,no
31504,"2^4 * 11 * 179","2957/7876",0.375444388,0.875000000,no
31512,"2^3 * 3 * 13 * 101","2463/5252",0.468964204,1.083000000,no
31520,"2^5 * 5 * 197","669/1576",0.424492386,0.958000000,no
31528,"2^3 * 7 * 563","4001/15764",0.253806141,0.791000000,no
31536,"2^4 * 3^3 * 73","5201/7884",0.659690512,1.333000000,no
31544,"2^3 * 3943","1979/15772",0.125475526,0.667000000,no
31552,"2^6 * 17 * 29","3341/7888",0.423554767,1.084000000,no
31560,"2^3 * 3 * 5 * 263","2953/5260",0.561406844,1.125000000,no
31568,"2^4 * 1973","2975/15784",0.188482007,0.708000000,no
31576,"2^3 * 3947","1981/15788",0.125475044,0.667000000,no
31584,"2^5 * 3 * 7 * 47","883/1316",0.670972644,1.375000000,no
31592,"2^3 * 11 * 359","4757/15796",0.301152190,0.792000000,no
31600,"2^4 * 5^2 * 79","763/1580",0.482911392,1.000000000,no
31608,"2^3 * 3^2 * 439","2447/5268",0.464502658,1.000000000,no
31616,"2^7 * 13 * 19","2009/3952",0.508350202,1.166000000,no
31624,"2^3 * 59 * 67","2929/15812",0.185239059,0.958000000,no
31632,"2^4 * 3 * 659","889/2636",0.337253414,0.917000000,no
31640,"2^3 * 5 * 7 * 113","1133/2260",0.501327434,1.084000000,no
31648,"2^5 * 23 * 43","1393/3956",0.352123357,1.000000000,no
31656,"2^3 * 3 * 1319","1329/5276",0.251895375,0.833000000,no
31664,"2^4 * 1979","373/1979",0.188479030,0.750000000,no
31672,"2^3 * 37 * 107","3067/15836",0.193672645,0.875000000,no
31680,"2^6 * 3^2 * 5 * 11","573/440",1.302272727,0.693458000,yes
31688,"2^3 * 17 * 233","3863/15844",0.243814693,0.792000000,no
31696,"2^4 * 7 * 283","2609/7924",0.329252903,0.916000000,no
31704,"2^3 * 3 * 1321","1331/5284",0.251892506,0.834000000,no
31712,"2^5 * 991","875/3964",0.220736630,0.709000000,no
31720,"2^3 * 5 * 13 * 61","8133/15860",0.512799496,1.125000000,no
31728,"2^4 * 3 * 661","2675/7932",0.337241553,0.875000000,no
31736,"2^3 * 3967","1991/15868",0.125472649,0.708000000,no
31744,"2^10 * 31","311/992",0.313508065,0.916000000,no
31752,"2^3 * 3^4 * 7^2","3053/3528",0.865362812,1.667000000,no
31760,"2^4 * 5 * 397","756/1985",0.380856423,0.875000000,no
31768,"2^3 * 11 * 19^2","6493/15884",0.408776127,1.083000000,no
31776,"2^5 * 3 * 331","507/1324",0.382930514,0.958000000,no
31784,"2^3 * 29 * 137","3239/15892",0.203813239,0.792000000,no
31792,"2^4 * 1987","749/3974",0.188475088,0.709000000,no
31800,"2^3 * 3 * 5^2 * 53","751/1060",0.708490566,1.459000000,no
31808,"2^6 * 7 * 71","809/1988",0.406941650,1.042000000,no
31816,"2^3 * 41 * 97","3031/15908",0.190533065,0.833000000,no
31824,"2^4 * 3^2 * 13 * 17","16/17",0.941176471,1.583000000,no
31832,"2^3 * 23 * 173","3467/15916",0.217831113,0.791000000,no
31840,"2^5 * 5 * 199","1689/3980",0.424371859,0.958000000,no
31848,"2^3 * 3 * 1327","1337/5308",0.251883949,0.833000000,no
31856,"2^4 * 11 * 181","2989/7964",0.375313913,21.167000000,no
31864,"2^3 * 7 * 569","4043/15932",0.253766006,0.834000000,no
31872,"2^7 * 3 * 83","291/664",0.438253012,1.084000000,no
31880,"2^3 * 5 * 797","4827/15940",0.302823087,0.834000000,no
31888,"2^4 * 1993","3005/15944",0.188472153,0.708000000,no
31896,"2^3 * 3^2 * 443","823/1772",0.464446953,8.791000000,no
31904,"2^5 * 997","3521/15952",0.220724674,0.750000000,no
31912,"2^3 * 3989","1001/7978",0.125470043,16.208000000,no
31920,"2^4 * 3 * 5 * 7 * 19","3023/2660",1.136466165,0.691750000,yes
31928,"2^3 * 13 * 307","4403/15964",0.275808068,0.834000000,no
31936,"2^6 * 499","1903/7984",0.238351703,0.792000000,no
31944,"2^3 * 3 * 11^3","2661/5324",0.499812171,1.166000000,no
31952,"2^4 * 1997","3011/15976",0.188470205,0.750000000,no
31960,"2^3 * 5 * 17 * 47","7719/15980",0.483041302,1.125000000,no
31968,"2^5 * 3^3 * 37","331/444",0.745495495,1.500000000,no
31976,"2^3 * 7 * 571","4057/15988",0.253752815,0.750000000,no
31984,"2^4 * 1999","1507/7996",0.188469235,0.750000000,no
31992,"2^3 * 3 * 31 * 43","2083/5332",0.390660165,1.125000000,no
32000,"2^8 * 5^3","4329/8000",0.541125000,1.250000000,no
32008,"2^3 * 4001","502/4001",0.125468633,7.875000000,no
32016,"2^4 * 3 * 23 * 29","1437/2668",0.538605697,1.417000000,no
32024,"2^3 * 4003","2009/16012",0.125468399,0.708000000,no
32032,"2^5 * 7 * 11 * 13","3005/4004",0.750499500,1.417000000,no
32040,"2^3 * 3^2 * 5 * 89","1489/1780",0.836516854,1.417000000,no
32048,"2^4 * 2003","755/4006",0.188467299,0.666000000,no
32056,"2^3 * 4007","2011/16028",0.125467931,0.708000000,no
32064,"2^6 * 3 * 167","275/668",0.411676647,1.000000000,no
32072,"2^3 * 19 * 211","3737/16036",0.233038164,0.958000000,no
32080,"2^4 * 5 * 401","1527/4010",0.380798005,0.916000000,no
32088,"2^3 * 3 * 7 * 191","2563/5348",0.479244577,1.083000000,no
32096,"2^5 * 17 * 59","371/1003",0.369890329,1.000000000,no
32104,"2^3 * 4013","1007/8026",0.125467231,0.708000000,no
32112,"2^4 * 3^2 * 223","4505/8028",0.561160937,1.042000000,no
32120,"2^3 * 5 * 11 * 73","8643/16060",0.538169365,1.084000000,no
32128,"2^7 * 251","2009/8032",0.250124502,0.709000000,no
32136,"2^3 * 3 * 13 * 103","193/412",0.468446602,6.917000000,no
32144,"2^4 * 7^2 * 41","955/2296",0.415940767,1.083000000,no
32152,"2^3 * 4019","2017/16076",0.125466534,0.708000000,no
32160,"2^5 * 3 * 5 * 67","1001/1340",0.747014925,1.417000000,no
32168,"2^3 * 4021","1009/8042",0.125466302,0.709000000,no
32176,"2^4 * 2011","379/2011",0.188463451,0.667000000,no
32184,"2^3 * 3^3 * 149","977/1788",0.546420582,1.083000000,no
32192,"2^6 * 503","959/4024",0.238320080,0.708000000,no
32200,"2^3 * 5^2 * 7 * 23","2189/3220",0.679813665,1.458000000,no
32208,"2^4 * 3 * 11 * 61","1649/2684",0.614381520,1.250000000,no
32216,"2^3 * 4027","2021/16108",0.125465607,0.667000000,no
32224,"2^5 * 19 * 53","364/1007",0.361469712,0.958000000,no
32232,"2^3 * 3 * 17 * 79","2313/5372",0.430565897,1.125000000,no
32240,"2^4 * 5 * 13 * 31","33/52",0.634615385,1.250000000,no
32248,"2^3 * 29 * 139","3283/16124",0.203609526,0.958000000,no
32256,"2^9 * 3^2 * 7","1217/1344",0.905505952,1.542000000,no
32264,"2^3 * 37 * 109","3119/16132",0.193342425,0.834000000,no
32272,"2^4 * 2017","3041/16136",0.188460585,0.875000000,no
32280,"2^3 * 3 * 5 * 269","3019/5380",0.561152416,1.125000000,no
32288,"2^5 * 1009","3563/16144",0.220701189,0.708000000,no
32296,"2^3 * 11 * 367","4861/16148",0.301027991,0.791000000,no
32304,"2^4 * 3 * 673","2723/8076",0.337171867,0.875000000,no
32312,"2^3 * 7 * 577","4099/16156",0.253713791,0.791000000,no
32320,"2^6 * 5 * 101","735/1616",0.454826733,1.000000000,no
32328,"2^3 * 3^2 * 449","417/898",0.464365256,1.000000000,no
32336,"2^4 * 43 * 47","2221/8084",0.274740228,0.959000000,no
32344,"2^3 * 13 * 311","343/1244",0.275723473,0.792000000,no
32352,"2^5 * 3 * 337","129/337",0.382789318,0.958000000,no
32360,"2^3 * 5 * 809","4899/16180",0.302781211,0.791000000,no
32368,"2^4 * 7 * 17^2","531/1156",0.459342561,1.083000000,no
32376,"2^3 * 3 * 19 * 71","2259/5396",0.418643440,1.125000000,no
32384,"2^7 * 11 * 23","131/253",0.517786561,1.125000000,no
32392,"2^3 * 4049","508/4049",0.125463077,0.667000000,no
32400,"2^4 * 3^4 * 5^2","36901/32400",1.138919753,0.650208000,yes
32408,"2^3 * 4051","2033/16204",0.125462849,0.709000000,no
32416,"2^5 * 1013","3577/16208",0.220693485,0.709000000,no
32424,"2^3 * 3 * 7 * 193","2589/5404",0.479089563,1.042000000,no
32432,"2^4 * 2027","382/2027",0.188455846,0.708000000,no
32440,"2^3 * 5 * 811","4911/16220",0.302774353,0.833000000,no
32448,"2^6 * 3 * 13^2","1663/2704",0.615014793,1.375000000,no
32456,"2^3 * 4057","509/4057",0.125462164,0.709000000,no
32464,"2^4 * 2029","3059/16232",0.188454904,0.750000000,no
32472,"2^3 * 3^2 * 11 * 41","1401/1804",0.776607539,1.375000000,no
32480,"2^5 * 5 * 7 * 29","2843/4060",0.700246305,1.417000000,no
32488,"2^3 * 31 * 131","3253/16244",0.200258557,0.834000000,no
32496,"2^4 * 3 * 677","913/2708",0.337149188,0.916000000,no
32504,"2^3 * 17 * 239","3959/16252",0.243600788,0.792000000,no
32512,"2^8 * 127","133/508",0.261811024,0.875000000,no
32520,"2^3 * 3 * 5 * 271","3041/5420",0.561070111,1.084000000,no
32528,"2^4 * 19 * 107","2509/8132",0.308534186,0.875000000,no
32536,"2^3 * 7^2 * 83","731/2324",0.314543890,1.083000000,no
32544,"2^5 * 3^2 * 113","1119/1808",0.618915929,1.208000000,no
32552,"2^3 * 13 * 313","4487/16276",0.275681986,0.792000000,no
32560,"2^4 * 5 * 11 * 37","5331/8140",0.654914005,1.250000000,no
32568,"2^3 * 3 * 23 * 59","2187/5428",0.402910833,1.125000000,no
32576,"2^6 * 509","3881/16288",0.238273576,0.750000000,no
32584,"2^3 * 4073","511/4073",0.125460349,0.708000000,no
32592,"2^4 * 3 * 7 * 97","4807/8148",0.589960727,1.208000000,no
32600,"2^3 * 5^2 * 163","1269/3260",0.389263804,0.958000000,no
32608,"2^5 * 1019","1799/8152",0.220682041,0.708000000,no
32616,"2^3 * 3^3 * 151","2969/5436",0.546173657,1.083000000,no
32624,"2^4 * 2039","1537/8156",0.188450221,0.666000000,no
32632,"2^3 * 4079","2047/16316",0.125459671,0.708000000,no
32640,"2^7 * 3 * 5 * 17","37/40",0.925000000,1.625000000,no
32648,"2^3 * 7 * 11 * 53","7981/16324",0.488912031,1.083000000,no
32656,"2^4 * 13 * 157","714/2041",0.349828515,0.875000000,no
32664,"2^3 * 3 * 1361","1371/5444",0.251836885,0.791000000,no
32672,"2^5 * 1021","3605/16336",0.220678257,0.708000000,no
32680,"2^3 * 5 * 19 * 43","7737/16340",0.473500612,23.292000000,no
32688,"2^4 * 3^2 * 227","382/681",0.560939794,1.125000000,no
32696,"2^3 * 61 * 67","3011/16348",0.184181551,1.041000000,no
32704,"2^6 * 7 * 73","415/1022",0.406066536,1.042000000,no
32712,"2^3 * 3 * 29 * 47","2133/5452",0.391232575,1.209000000,no
32720,"2^4 * 5 * 409","1557/4090",0.380684597,0.916000000,no
32728,"2^3 * 4091","2053/16364",0.125458323,0.708000000,no
32736,"2^5 * 3 * 11 * 31","963/1364",0.706011730,1.458000000,no
32744,"2^3 * 4093","1027/8186",0.125458099,0.708000000,no
32752,"2^4 * 23 * 89","2411/8188",0.294455300,1.000000000,no
32760,"2^3 * 3^2 * 5 * 7 * 13","197/140",1.407142857,0.767458000,yes
32768,"2^15","8191/32768",0.249969482,0.916000000,no
32776,"2^3 * 17 * 241","3991/16388",0.243531853,311.250000000,no
32784,"2^4 * 3 * 683","921/2732",0.337115666,2.166000000,no
32792,"2^3 * 4099","2057/16396",0.125457429,0.917000000,no
32800,"2^5 * 5^2 * 41","9033/16400",0.550792683,1.542000000,no
32808,"2^3 * 3 * 1367","1377/5468",0.251828822,0.833000000,no
32816,"2^4 * 7 * 293","2699/8204",0.328985861,0.916000000,no
32824,"2^3 * 11 * 373","449/1492",0.300938338,0.750000000,no
32832,"2^6 * 3^3 * 19","1733/2052",0.844541910,1.541000000,no
32840,"2^3 * 5 * 821","4971/16420",0.302740560,0.792000000,no
32848,"2^4 * 2053","3095/16424",0.188443741,0.709000000,no
32856,"2^3 * 3 * 37^2","1749/5476",0.319393718,1.709000000,no
32864,"2^5 * 13 * 79","1631/4108",0.397030185,0.959000000,no
32872,"2^3 * 7 * 587","4169/16436",0.253650523,0.750000000,no
32880,"2^4 * 3 * 5 * 137","1843/2740",0.672627737,1.417000000,no
32888,"2^3 * 4111","2063/16444",0.125456093,0.709000000,no
32896,"2^7 * 257","4111/16448",0.249939202,0.750000000,no
32904,"2^3 * 3^2 * 457","1273/2742",0.464259664,1.042000000,no
32912,"2^4 * 11^2 * 17","8309/16456",0.504922217,1.084000000,no
32920,"2^3 * 5 * 823","4983/16460",0.302733900,0.834000000,no
32928,"2^5 * 3 * 7^3","131/196",0.668367347,1.375000000,no
32936,"2^3 * 23 * 179","3581/16468",0.217452028,0.833000000,no
32944,"2^4 * 29 * 71","2327/8236",0.282540068,0.958000000,no
32952,"2^3 * 3 * 1373","1383/5492",0.251820830,0.875000000,no
32960,"2^6 * 5 * 103","234/515",0.454368932,1.042000000,no
32968,"2^3 * 13 * 317","4543/16484",0.275600582,0.792000000,no
32976,"2^4 * 3^2 * 229","9247/16488",0.560832120,1.041000000,no
32984,"2^3 * 7 * 19 * 31","7183/16492",0.435544506,1.083000000,no
32992,"2^5 * 1031","455/2062",0.220659554,0.750000000,no
33000,"2^3 * 3 * 5^3 * 11","1049/1100",0.953636364,1.708000000,no
33008,"2^4 * 2063","1555/8252",0.188439166,0.750000000,no
33016,"2^3 * 4127","2071/16508",0.125454325,0.708000000,no
33024,"2^8 * 3 * 43","977/2064",0.473352713,1.250000000,no
33032,"2^3 * 4129","518/4129",0.125454105,0.709000000,no
33040,"2^4 * 5 * 7 * 59","719/1180",0.609322034,1.250000000,no
33048,"2^3 * 3^5 * 17","443/612",0.723856209,1.458000000,no
33056,"2^5 * 1033","3647/16528",0.220655857,0.708000000,no
33064,"2^3 * 4133","1037/8266",0.125453666,0.667000000,no
33072,"2^4 * 3 * 13 * 53","1611/2756",0.584542816,1.292000000,no
33080,"2^3 * 5 * 827","5007/16540",0.302720677,0.791000000,no
33088,"2^6 * 11 * 47","953/2068",0.460831721,1.042000000,no
33096,"2^3 * 3 * 7 * 197","2641/5516",0.478788978,1.125000000,no
33104,"2^4 * 2069","3119/16552",0.188436443,0.708000000,no
33112,"2^3 * 4139","2077/16556",0.125453008,0.708000000,no
33120,"2^5 * 3^2 * 5 * 23","511/460",1.110869565,0.615083000,yes
33128,"2^3 * 41 * 101","3143/16564",0.189748853,0.875000000,no
33136,"2^4 * 19 * 109","2553/8284",0.308184452,0.875000000,no
33144,"2^3 * 3 * 1381","1391/5524",0.251810282,0.833000000,no
33152,"2^7 * 7 * 37","923/2072",0.445463320,1.125000000,no
33160,"2^3 * 5 * 829","5019/16580",0.302714113,0.792000000,no
33168,"2^4 * 3 * 691","2795/8292",0.337071877,0.875000000,no
33176,"2^3 * 11 * 13 * 29","8771/16588",0.528755727,1.125000000,no
33184,"2^5 * 17 * 61","3059/8296",0.368731919,1.000000000,no
33192,"2^3 * 3^2 * 461","214/461",0.464208243,1.000000000,no
33200,"2^4 * 5^2 * 83","999/2075",0.481445783,1.125000000,no
33208,"2^3 * 7 * 593","4211/16604",0.253613587,0.792000000,no
33216,"2^6 * 3 * 173","569/1384",0.411127168,1.083000000,no
33224,"2^3 * 4153","521/4153",0.125451481,0.708000000,no
33232,"2^4 * 31 * 67","75/268",0.279850746,0.958000000,no
33240,"2^3 * 3 * 5 * 277","3107/5540",0.560830325,1.084000000,no
33248,"2^5 * 1039","917/4156",0.220644851,0.750000000,no
33256,"2^3 * 4157","1043/8314",0.125451046,0.750000000,no
33264,"2^4 * 3^3 * 7 * 11","3287/2772",1.185786436,0.644167000,yes
33272,"2^3 * 4159","2087/16636",0.125450830,0.667000000,no
33280,"2^9 * 5 * 13","5259/8320",0.632091346,1.334000000,no
33288,"2^3 * 3 * 19 * 73","2317/5548",0.417627974,1.166000000,no
33296,"2^4 * 2081","3137/16648",0.188431043,0.750000000,no
33304,"2^3 * 23 * 181","3619/16652",0.217331252,0.792000000,no
33312,"2^5 * 3 * 347","531/1388",0.382564841,1.000000000,no
33320,"2^3 * 5 * 7^2 * 17","11303/16660",0.678451381,1.417000000,no
33328,"2^4 * 2083","785/4166",0.188430149,0.709000000,no
33336,"2^3 * 3^2 * 463","2579/5556",0.464182865,1.042000000,no
33344,"2^6 * 521","3971/16672",0.238183781,0.750000000,no
33352,"2^3 * 11 * 379","5017/16676",0.300851523,0.792000000,no
33360,"2^4 * 3 * 5 * 139","1869/2780",0.672302158,1.250000000,no
33368,"2^3 * 43 * 97","3143/16684",0.188384081,0.917000000,no
33376,"2^5 * 7 * 149","1553/4172",0.372243528,0.916000000,no
33384,"2^3 * 3 * 13 * 107","2601/5564",0.467469446,1.083000000,no
33392,"2^4 * 2087","1573/8348",0.188428366,0.708000000,no
33400,"2^3 * 5^2 * 167","1299/3340",0.388922156,0.958000000,no
33408,"2^7 * 3^2 * 29","1349/1856",0.726831897,1.375000000,no
33416,"2^3 * 4177","524/4177",0.125448887,0.708000000,no
33424,"2^4 * 2089","3149/16712",0.188427477,0.666000000,no
33432,"2^3 * 3 * 7 * 199","381/796",0.478643216,1.125000000,no
33440,"2^5 * 5 * 11 * 19","3189/4180",0.762918660,1.416000000,no
33448,"2^3 * 37 * 113","3223/16724",0.192717053,0.875000000,no
33456,"2^4 * 3 * 17 * 41","1539/2788",0.552008608,1.250000000,no
33464,"2^3 * 47 * 89","3119/16732",0.186409276,0.917000000,no
33472,"2^6 * 523","1993/8368",0.238169216,0.750000000,no
33480,"2^3 * 3^3 * 5 * 31","1843/1860",0.990860215,1.583000000,no
33488,"2^4 * 7 * 13 * 23","4985/8372",0.595437172,1.291000000,no
33496,"2^3 * 53 * 79","3091/16748",0.184559350,0.958000000,no
33504,"2^5 * 3 * 349","267/698",0.382521490,0.958000000,no
33512,"2^3 * 59 * 71","3077/16756",0.183635713,0.958000000,no
33520,"2^4 * 5 * 419","3189/8380",0.380548926,0.875000000,no
33528,"2^3 * 3 * 11 * 127","2787/5588",0.498747316,1.083000000,no
33536,"2^8 * 131","2191/8384",0.261331107,0.875000000,no
33544,"2^3 * 7 * 599","4253/16772",0.253577391,0.792000000,no
33552,"2^4 * 3^2 * 233","1045/1864",0.560622318,1.041000000,no
33560,"2^3 * 5 * 839","5079/16780",0.302681764,0.792000000,no
33568,"2^5 * 1049","3703/16784",0.220626787,0.709000000,no
33576,"2^3 * 3 * 1399","1409/5596",0.251786991,0.834000000,no
33584,"2^4 * 2099","791/4198",0.188423059,0.709000000,no
33592,"2^3 * 13 * 17 * 19","8407/16796",0.500535842,1.125000000,no
33600,"2^6 * 3 * 5^2 * 7","347/300",1.156666667,0.674208000,yes
33608,"2^3 * 4201","527/4201",0.125446322,0.709000000,no
33616,"2^4 * 11 * 191","3149/8404",0.374702523,1.084000000,no
33624,"2^3 * 3^2 * 467","867/1868",0.464132762,0.959000000,no
33632,"2^5 * 1051","1855/8408",0.220623216,0.709000000,no
33640,"2^3 * 5 * 29^2","1599/4205",0.380261593,1.084000000,no
33648,"2^4 * 3 * 701","945/2804",0.337018545,0.917000000,no
33656,"2^3 * 7 * 601","4267/16828",0.253565486,0.791000000,no
33664,"2^7 * 263","1051/4208",0.249762357,0.750000000,no
33672,"2^3 * 3 * 23 * 61","2253/5612",0.401461155,1.125000000,no
33680,"2^4 * 5 * 421","801/2105",0.380522565,0.875000000,no
33688,"2^3 * 4211","2113/16844",0.125445262,0.708000000,no
33696,"2^5 * 3^4 * 13","1717/1872",0.917200855,1.625000000,no
33704,"2^3 * 11 * 383","5069/16852",0.300795158,0.750000000,no
33712,"2^4 * 7^2 * 43","871/2107",0.413383958,1.041000000,no
33720,"2^3 * 3 * 5 * 281","3151/5620",0.560676157,1.083000000,no
33728,"2^6 * 17 * 31","883/2108",0.418880455,1.083000000,no
33736,"2^3 * 4217","529/4217",0.125444629,0.625000000,no
33744,"2^4 * 3 * 19 * 37","241/444",0.542792793,1.500000000,no
33752,"2^3 * 4219","2117/16876",0.125444418,0.750000000,no
33760,"2^5 * 5 * 211","447/1055",0.423696682,0.917000000,no
33768,"2^3 * 3^2 * 7 * 67","4213/5628",0.748578536,1.459000000,no
33776,"2^4 * 2111","1591/8444",0.188417811,0.709000000,no
33784,"2^3 * 41 * 103","3199/16892",0.189379588,0.917000000,no
33792,"2^10 * 3 * 11","463/704",0.657670455,1.375000000,no
33800,"2^3 * 5^2 * 13^2","3837/6760",0.567603550,1.333000000,no
33808,"2^4 * 2113","3185/16904",0.188416943,0.708000000,no
33816,"2^3 * 3 * 1409","1419/5636",0.251774308,0.833000000,no
33824,"2^5 * 7 * 151","1573/4228",0.372043519,0.916000000,no
33832,"2^3 * 4229","1061/8458",0.125443367,0.708000000,no
33840,"2^4 * 3^2 * 5 * 47","921/940",0.979787234,1.583000000,no
33848,"2^3 * 4231","2123/16924",0.125443158,0.709000000,no
33856,"2^6 * 23^2","10983/33856",0.324403355,0.959000000,no
33864,"2^3 * 3 * 17 * 83","2421/5644",0.428951099,1.125000000,no
33872,"2^4 * 29 * 73","1193/4234",0.281766651,0.917000000,no
33880,"2^3 * 5 * 7 * 11^2","12427/16940",0.733589138,1.542000000,no
33888,"2^5 * 3 * 353","135/353",0.382436261,0.958000000,no
33896,"2^3 * 19 * 223","3941/16948",0.232534812,0.791000000,no
33904,"2^4 * 13 * 163","2961/8476",0.349339311,0.833000000,no
33912,"2^3 * 3^3 * 157","3083/5652",0.545470630,1.083000000,no
33920,"2^7 * 5 * 53","4119/8480",0.485731132,1.083000000,no
33928,"2^3 * 4241","532/4241",0.125442113,5.750000000,no
33936,"2^4 * 3 * 7 * 101","1665/2828",0.588755304,1.291000000,no
33944,"2^3 * 4243","2129/16972",0.125441904,0.708000000,no
33952,"2^5 * 1061","3745/16976",0.220605561,0.708000000,no
33960,"2^3 * 3 * 5 * 283","3173/5660",0.560600707,1.083000000,no
33968,"2^4 * 11 * 193","3181/8492",0.374587847,0.917000000,no
33976,"2^3 * 31 * 137","3391/16988",0.199611490,0.834000000,no
33984,"2^6 * 3^2 * 59","1883/2832",0.664901130,1.333000000,no
33992,"2^3 * 7 * 607","4309/16996",0.253530242,0.791000000,no
34000,"2^4 * 5^3 * 17","5187/8500",0.610235294,1.250000000,no
34008,"2^3 * 3 * 13 * 109","2647/5668",0.467007763,1.083000000,no
34016,"2^5 * 1063","469/2126",0.220602070,0.833000000,no
34024,"2^3 * 4253","1067/8506",0.125440865,0.708000000,no
34032,"2^4 * 3 * 709","2867/8508",0.336976963,0.875000000,no
34040,"2^3 * 5 * 23 * 37","7851/17020",0.461280846,1.125000000,no
34048,"2^8 * 7 * 19","541/1064",0.508458647,1.250000000,no
34056,"2^3 * 3^2 * 11 * 43","133/172",0.773255814,1.416000000,no
34064,"2^4 * 2129","3209/17032",0.188410052,0.708000000,no
34072,"2^3 * 4259","2137/17036",0.125440244,0.708000000,no
34080,"2^5 * 3 * 5 * 71","1057/1420",0.744366197,1.417000000,no
34088,"2^3 * 4261","1069/8522",0.125440038,0.667000000,no
34096,"2^4 * 2131","803/4262",0.188409198,0.750000000,no
34104,"2^3 * 3 * 7^2 * 29","3499/5684",0.615587614,1.458000000,no
34112,"2^6 * 13 * 41","3745/8528",0.439141651,1.041000000,no
34120,"2^3 * 5 * 853","5163/17060",0.302637749,0.833000000,no
34128,"2^4 * 3^3 * 79","5603/8532",0.656704173,1.250000000,no
34136,"2^3 * 17 * 251","4151/17068",0.243203656,0.833000000,no
34144,"2^5 * 11 * 97","448/1067",0.419868791,0.958000000,no
34152,"2^3 * 3 * 1423","1433/5692",0.251756852,0.791000000,no
34160,"2^4 * 5 * 7 * 61","5191/8540",0.607845433,1.250000000,no
34168,"2^3 * 4271","2143/17084",0.125439007,0.708000000,no
34176,"2^7 * 3 * 89","621/1424",0.436095506,1.083000000,no
34184,"2^3 * 4273","536/4273",0.125438802,0.708000000,no
34192,"2^4 * 2137","3221/17096",0.188406645,0.708000000,no
34200,"2^3 * 3^2 * 5^2 * 19","1237/1140",1.085087719,0.611209000,yes
34208,"2^5 * 1069","3773/17104",0.220591674,0.708000000,no
34216,"2^3 * 7 * 13 * 47","7937/17108",0.463935001,1.166000000,no
34224,"2^4 * 3 * 23 * 31","49/92",0.532608696,1.292000000,no
34232,"2^3 * 11 * 389","5147/17116",0.300712783,0.750000000,no
34240,"2^6 * 5 * 107","1941/4280",0.453504673,1.000000000,no
34248,"2^3 * 3 * 1427","1437/5708",0.251751927,0.833000000,no
34256,"2^4 * 2141","3227/17128",0.188404951,0.750000000,no
34264,"2^3 * 4283","2149/17132",0.125437777,0.709000000,no
34272,"2^5 * 3^2 * 7 * 17","499/476",1.048319328,0.620209000,yes
34280,"2^3 * 5 * 857","5187/17140",0.302625438,0.792000000,no
34288,"2^4 * 2143","1615/8572",0.188404106,0.709000000,no
34296,"2^3 * 3 * 1429","1439/5716",0.251749475,0.834000000,no
34304,"2^9 * 67","2383/8576",0.277868470,0.875000000,no
34312,"2^3 * 4289","538/4289",0.125437165,0.708000000,no
34320,"2^4 * 3 * 5 * 11 * 13","3409/2860",1.191958042,0.686042000,yes
34328,"2^3 * 7 * 613","4351/17164",0.253495689,0.792000000,no
34336,"2^5 * 29 * 37","2933/8584",0.341682199,1.042000000,no
34344,"2^3 * 3^4 * 53","32/53",0.603773585,1.291000000,no
34352,"2^4 * 19 * 113","139/452",0.307522124,0.917000000,no
34360,"2^3 * 5 * 859","5199/17180",0.302619325,0.792000000,no
34368,"2^6 * 3 * 179","147/358",0.410614525,1.000000000,no
34376,"2^3 * 4297","539/4297",0.125436351,0.667000000,no
34384,"2^4 * 7 * 307","2825/8596",0.328641228,0.875000000,no
34392,"2^3 * 3 * 1433","1443/5732",0.251744592,0.834000000,no
34400,"2^5 * 5^2 * 43","4713/8600",0.548023256,1.250000000,no
34408,"2^3 * 11 * 17 * 23","8773/17204",0.509939549,1.125000000,no
34416,"2^4 * 3^2 * 239","1607/2868",0.560320781,1.041000000,no
34424,"2^3 * 13 * 331","4739/17212",0.275331164,0.792000000,no
34432,"2^7 * 269","4297/17216",0.249593401,0.709000000,no
34440,"2^3 * 3 * 5 * 7 * 41","5277/5740",0.919337979,1.667000000,no
34448,"2^4 * 2153","3245/17224",0.188399907,0.708000000,no
34456,"2^3 * 59 * 73","3151/17228",0.182899930,0.916000000,no
34464,"2^5 * 3 * 359","549/1436",0.382311978,0.917000000,no
34472,"2^3 * 31 * 139","3437/17236",0.199408215,0.834000000,no
34480,"2^4 * 5 * 431","3279/8620",0.380394432,0.875000000,no
34488,"2^3 * 3^2 * 479","889/1916",0.463987474,0.958000000,no
34496,"2^6 * 7^2 * 11","5393/8624",0.625347866,1.333000000,no
34504,"2^3 * 19 * 227","211/908",0.232378855,0.792000000,no
34512,"2^4 * 3 * 719","969/2876",0.336926287,0.917000000,no
34520,"2^3 * 5 * 863","5223/17260",0.302607184,0.833000000,no
34528,"2^5 * 13 * 83","427/1079",0.395736793,1.000000000,no
34536,"2^3 * 3 * 1439","1449/5756",0.251737318,0.791000000,no
34544,"2^4 * 17 * 127","2743/8636",0.317623900,0.917000000,no
34552,"2^3 * 7 * 617","4379/17276",0.253473026,0.750000000,no
34560,"2^8 * 3^3 * 5","791/720",1.098611111,0.584125000,yes
34568,"2^3 * 29 * 149","3503/17284",0.202672992,0.834000000,no
34576,"2^4 * 2161","3257/17288",0.188396576,0.750000000,no
34584,"2^3 * 3 * 11 * 131","261/524",0.498091603,1.083000000,no
34592,"2^5 * 23 * 47","1505/4324",0.348057354,1.000000000,no
34600,"2^3 * 5^2 * 173","336/865",0.388439306,0.958000000,no
34608,"2^4 * 3 * 7 * 103","727/1236",0.588187702,1.250000000,no
34616,"2^3 * 4327","2171/17308",0.125433326,0.709000000,no
34624,"2^6 * 541","4121/17312",0.238042976,0.750000000,no
34632,"2^3 * 3^2 * 13 * 37","331/444",0.745495495,1.417000000,no
34640,"2^4 * 5 * 433","1647/4330",0.380369515,0.875000000,no
34648,"2^3 * 61 * 71","3163/17324",0.182579081,0.958000000,no
34656,"2^5 * 3 * 19^2","1503/2888",0.520429363,1.250000000,no
34664,"2^3 * 7 * 619","4393/17332",0.253461805,0.791000000,no
34672,"2^4 * 11 * 197","295/788",0.374365482,0.875000000,no
34680,"2^3 * 3 * 5 * 17^2","4259/5780",0.736851211,1.458000000,no
34688,"2^7 * 271","541/2168",0.249538745,0.791000000,no
34696,"2^3 * 4337","544/4337",0.125432326,0.708000000,no
34704,"2^4 * 3^2 * 241","9721/17352",0.560223605,1.084000000,no
34712,"2^3 * 4339","2177/17356",0.125432127,0.750000000,no
34720,"2^5 * 5 * 7 * 31","3013/4340",0.694239631,1.417000000,no
34728,"2^3 * 3 * 1447","1457/5788",0.251727713,0.833000000,no
34736,"2^4 * 13 * 167","3031/8684",0.349032704,0.875000000,no
34744,"2^3 * 43 * 101","3259/17372",0.187600737,0.875000000,no
34752,"2^6 * 3 * 181","1783/4344",0.410451197,1.042000000,no
34760,"2^3 * 5 * 11 * 79","9309/17380",0.535615650,1.084000000,no
34768,"2^4 * 41 * 53","1183/4346",0.272204326,0.959000000,no
34776,"2^3 * 3^3 * 7 * 23","1777/1932",0.919772257,1.667000000,no
34784,"2^5 * 1087","959/4348",0.220561178,0.708000000,no
34792,"2^3 * 4349","1091/8698",0.125431134,0.708000000,no
34800,"2^4 * 3 * 5^2 * 29","501/580",0.863793103,1.541000000,no
34808,"2^3 * 19 * 229","4043/17404",0.232302919,0.792000000,no
34816,"2^11 * 17","6391/17408",0.367130055,0.959000000,no
34824,"2^3 * 3 * 1451","1461/5804",0.251722950,0.834000000,no
34832,"2^4 * 7 * 311","2861/8708",0.328548461,0.875000000,no
34840,"2^3 * 5 * 13 * 67","8871/17420",0.509242250,1.083000000,no
34848,"2^5 * 3^2 * 11^2","3391/3872",0.875774793,1.542000000,no
34856,"2^3 * 4357","1093/8714",0.125430342,0.709000000,no
34864,"2^4 * 2179","821/4358",0.188389169,0.709000000,no
34872,"2^3 * 3 * 1453","1463/5812",0.251720578,0.834000000,no
34880,"2^6 * 5 * 109","3951/8720",0.453096330,0.959000000,no
34888,"2^3 * 7^2 * 89","1364/4361",0.312772300,0.959000000,no
34896,"2^4 * 3 * 727","2939/8724",0.336886749,0.917000000,no
34904,"2^3 * 4363","2189/17452",0.125429750,0.708000000,no
34912,"2^5 * 1091","1925/8728",0.220554537,0.708000000,no
34920,"2^3 * 3^2 * 5 * 97","1617/1940",0.833505155,1.458000000,no
34928,"2^4 * 37 * 59","2389/8732",0.273591388,0.958000000,no
34936,"2^3 * 11 * 397","5251/17468",0.300606824,0.791000000,no
34944,"2^7 * 3 * 7 * 13","319/364",0.876373626,1.583000000,no
34952,"2^3 * 17 * 257","4247/17476",0.243018997,0.792000000,no
34960,"2^4 * 5 * 19 * 23","5277/8740",0.603775744,1.250000000,no
34968,"2^3 * 3 * 31 * 47","2247/5828",0.385552505,1.125000000,no
34976,"2^5 * 1093","3857/17488",0.220551235,0.708000000,no
34984,"2^3 * 4373","1097/8746",0.125428767,0.708000000,no
34992,"2^4 * 3^7","5737/8748",0.655807042,1.291000000,no
35000,"2^3 * 5^4 * 7","2047/3500",0.584857143,1.375000000,no
35008,"2^6 * 547","2083/8752",0.238002742,0.708000000,no
35016,"2^3 * 3 * 1459","1469/5836",0.251713502,0.833000000,no
35024,"2^4 * 11 * 199","3277/8756",0.374257652,0.917000000,no
35032,"2^3 * 29 * 151","3547/17516",0.202500571,0.834000000,no
35040,"2^5 * 3 * 5 * 73","217/292",0.743150685,1.375000000,no
35048,"2^3 * 13 * 337","371/1348",0.275222552,0.792000000,no
35056,"2^4 * 7 * 313","2879/8764",0.328502967,0.833000000,no
35064,"2^3 * 3^2 * 487","2711/5844",0.463894593,1.000000000,no
35072,"2^8 * 137","4571/17536",0.260663777,0.917000000,no
35080,"2^3 * 5 * 877","5307/17540",0.302565564,0.791000000,no
35088,"2^4 * 3 * 17 * 43","1605/2924",0.548905609,1.250000000,no
35096,"2^3 * 41 * 107","3311/17548",0.188682471,0.875000000,no
35104,"2^5 * 1097","3871/17552",0.220544667,0.709000000,no
35112,"2^3 * 3 * 7 * 11 * 19","5197/5852",0.888072454,1.709000000,no
35120,"2^4 * 5 * 439","3339/8780",0.380296128,0.959000000,no
35128,"2^3 * 4391","2203/17564",0.125427010,0.709000000,no
35136,"2^6 * 3^2 * 61","11653/17568",0.663308288,1.375000000,no
35144,"2^3 * 23 * 191","3809/17572",0.216765308,0.792000000,no
35152,"2^4 * 13^3","1533/4394",0.348884843,0.875000000,no
35160,"2^3 * 3 * 5 * 293","3283/5860",0.560238908,1.167000000,no
35168,"2^5 * 7 * 157","1633/4396",0.371474067,0.959000000,no
35176,"2^3 * 4397","1103/8794",0.125426427,0.709000000,no
35184,"2^4 * 3 * 733","2963/8796",0.336857663,0.917000000,no
35192,"2^3 * 53 * 83","3227/17596",0.183393953,0.875000000,no
35200,"2^7 * 5^2 * 11","1311/1760",0.744886364,1.417000000,no
35208,"2^3 * 3^3 * 163","3197/5868",0.544819359,1.083000000,no
35216,"2^4 * 31 * 71","79/284",0.278169014,0.958000000,no
35224,"2^3 * 7 * 17 * 37","7703/17612",0.437372246,1.125000000,no
35232,"2^5 * 3 * 367","561/1468",0.382152589,0.917000000,no
35240,"2^3 * 5 * 881","5331/17620",0.302553916,0.791000000,no
35248,"2^4 * 2203","415/2203",0.188379483,0.708000000,no
35256,"2^3 * 3 * 13 * 113","2739/5876",0.466133424,1.083000000,no
35264,"2^6 * 19 * 29","1811/4408",0.410843920,1.083000000,no
35272,"2^3 * 4409","553/4409",0.125425267,0.709000000,no
35280,"2^4 * 3^2 * 5 * 7^2","515/392",1.313775510,0.690709000,yes
35288,"2^3 * 11 * 401","5303/17644",0.300555430,0.750000000,no
35296,"2^5 * 1103","973/4412",0.220534905,0.750000000,no
35304,"2^3 * 3 * 1471","1481/5884",0.251699524,0.791000000,no
35312,"2^4 * 2207","1663/8828",0.188377889,0.750000000,no
35320,"2^3 * 5 * 883","5343/17660",0.302548131,0.750000000,no
35328,"2^9 * 3 * 23","195/368",0.529891304,1.334000000,no
35336,"2^3 * 7 * 631","4477/17668",0.253395970,0.833000000,no
35344,"2^4 * 47^2","8115/35344",0.229600498,0.833000000,no
35352,"2^3 * 3^2 * 491","911/1964",0.463849287,1.000000000,no
35360,"2^5 * 5 * 13 * 17","822/1105",0.743891403,1.417000000,no
35368,"2^3 * 4421","1109/8842",0.125424112,0.708000000,no
35376,"2^4 * 3 * 11 * 67","1799/2948",0.610244233,1.250000000,no
35384,"2^3 * 4423","2219/17692",0.125423920,0.750000000,no
35392,"2^6 * 7 * 79","893/2212",0.403707052,1.000000000,no
35400,"2^3 * 3 * 5^2 * 59","829/1180",0.702542373,1.417000000,no
35408,"2^4 * 2213","3335/17704",0.188375508,0.750000000,no
35416,"2^3 * 19 * 233","4111/17708",0.232154958,0.792000000,no
35424,"2^5 * 3^3 * 41","121/164",0.737804878,1.416000000,no
35432,"2^3 * 43 * 103","3317/17716",0.187231881,0.875000000,no
35440,"2^4 * 5 * 443","3369/8860",0.380248307,0.917000000,no
35448,"2^3 * 3 * 7 * 211","2823/5908",0.477826676,1.084000000,no
35456,"2^7 * 277","4421/17728",0.249379513,0.791000000,no
35464,"2^3 * 11 * 13 * 31","9289/17732",0.523855177,1.125000000,no
35472,"2^4 * 3 * 739","2987/8868",0.336829048,0.917000000,no
35480,"2^3 * 5 * 887","5367/17740",0.302536640,0.833000000,no
35488,"2^5 * 1109","3913/17744",0.220525248,0.708000000,no
35496,"2^3 * 3^2 * 17 * 29","1413/1972",0.716531440,1.458000000,no
35504,"2^4 * 7 * 317","2915/8876",0.328413700,0.833000000,no
35512,"2^3 * 23 * 193","3847/17756",0.216659157,0.791000000,no
35520,"2^6 * 3 * 5 * 37","30/37",0.810810811,1.542000000,no
35528,"2^3 * 4441","557/4441",0.125422202,0.708000000,no
35536,"2^4 * 2221","3347/17768",0.188372355,0.708000000,no
35544,"2^3 * 3 * 1481","1491/5924",0.251688049,0.833000000,no
35552,"2^5 * 11 * 101","931/2222",0.418991899,0.916000000,no
35560,"2^3 * 5 * 7 * 127","1267/2540",0.498818898,1.083000000,no
35568,"2^4 * 3^2 * 13 * 19","631/684",0.922514620,1.583000000,no
35576,"2^3 * 4447","2231/17788",0.125421633,0.708000000,no
35584,"2^8 * 139","2317/8896",0.260454137,0.833000000,no
35592,"2^3 * 3 * 1483","1493/5932",0.251685772,0.833000000,no
35600,"2^4 * 5^2 * 89","1707/3560",0.479494382,1.000000000,no
35608,"2^3 * 4451","2233/17804",0.125421254,0.708000000,no
35616,"2^5 * 3 * 7 * 53","985/1484",0.663746631,1.375000000,no
35624,"2^3 * 61 * 73","3239/17812",0.181843701,0.917000000,no
35632,"2^4 * 17 * 131","2825/8908",0.317130669,0.916000000,no
35640,"2^3 * 3^4 * 5 * 11","73/60",1.216666667,0.629417000,yes
35648,"2^6 * 557","4241/17824",0.237937612,0.750000000,no
35656,"2^3 * 4457","559/4457",0.125420687,0.666000000,no
35664,"2^4 * 3 * 743","1001/2972",0.336810229,0.917000000,no
35672,"2^3 * 7^3 * 13","1177/2548",0.461930926,1.084000000,no
35680,"2^5 * 5 * 223","1887/4460",0.423094170,0.959000000,no
35688,"2^3 * 3 * 1487","1497/5948",0.251681237,0.834000000,no
35696,"2^4 * 23 * 97","2611/8924",0.292581802,0.959000000,no
35704,"2^3 * 4463","2239/17852",0.125420121,0.667000000,no
35712,"2^7 * 3^2 * 31","67/93",0.720430108,1.416000000,no
35720,"2^3 * 5 * 19 * 47","8373/17860",0.468812990,1.125000000,no
35728,"2^4 * 7 * 11 * 29","5413/8932",0.606023287,1.250000000,no
35736,"2^3 * 3 * 1489","1499/5956",0.251678979,0.833000000,no
35744,"2^5 * 1117","3941/17872",0.220512534,0.750000000,no
35752,"2^3 * 41 * 109","3367/17876",0.188353099,0.834000000,no
35760,"2^4 * 3 * 5 * 149","1999/2980",0.670805369,1.250000000,no
35768,"2^3 * 17 * 263","4343/17884",0.242842764,0.750000000,no
35776,"2^6 * 13 * 43","1953/4472",0.436717352,1.083000000,no
35784,"2^3 * 3^2 * 7 * 71","1483/1988",0.745975855,1.416000000,no
35792,"2^4 * 2237","3371/17896",0.188366115,0.708000000,no
35800,"2^3 * 5^2 * 179","1389/3580",0.387988827,0.958000000,no
35808,"2^5 * 3 * 373","285/746",0.382037534,0.917000000,no
35816,"2^3 * 11^2 * 37","3283/8954",0.366651776,1.000000000,no
35824,"2^4 * 2239","1687/8956",0.188365342,0.708000000,no
35832,"2^3 * 3 * 1493","1503/5972",0.251674481,0.833000000,no
35840,"2^10 * 5 * 7","1453/2240",0.648660714,1.375000000,no
35848,"2^3 * 4481","562/4481",0.125418433,0.708000000,no
35856,"2^4 * 3^3 * 83","1957/2988",0.654953146,1.291000000,no
35864,"2^3 * 4483","2249/17932",0.125418247,0.667000000,no
35872,"2^5 * 19 * 59","1603/4484",0.357493310,1.000000000,no
35880,"2^3 * 3 * 5 * 13 * 23","5509/5980",0.921237458,1.750000000,no
35888,"2^4 * 2243","845/4486",0.188363798,0.708000000,no
35896,"2^3 * 7 * 641","4547/17948",0.253342991,0.833000000,no
35904,"2^6 * 3 * 11 * 17","603/748",0.806149733,1.500000000,no
35912,"2^3 * 67^2","5509/35912",0.153402762,0.917000000,no
35920,"2^4 * 5 * 449","1707/4490",0.380178174,0.875000000,no
35928,"2^3 * 3^2 * 499","2777/5988",0.463760855,1.000000000,no
35936,"2^5 * 1123","1981/8984",0.220503117,0.708000000,no
35944,"2^3 * 4493","1127/8986",0.125417316,0.667000000,no
35952,"2^4 * 3 * 7 * 107","1759/2996",0.587116155,1.250000000,no
35960,"2^3 * 5 * 29 * 31","8139/17980",0.452669633,1.167000000,no
35968,"2^7 * 281","4483/17984",0.249277135,0.750000000,no
35976,"2^3 * 3 * 1499","1509/5996",0.251667779,0.833000000,no
35984,"2^4 * 13 * 173","784/2249",0.348599378,0.875000000,no
35992,"2^3 * 11 * 409","5407/17996",0.300455657,0.791000000,no
36000,"2^5 * 3^2 * 5^3","1099/1000",1.099000000,0.577042000,yes
36008,"2^3 * 7 * 643","4561/18004",0.253332593,0.750000000,no
36016,"2^4 * 2251","424/2251",0.188360729,0.875000000,no
36024,"2^3 * 3 * 19 * 79","2491/6004",0.414890073,1.083000000,no
36032,"2^6 * 563","2143/9008",0.237899645,0.708000000,no
36040,"2^3 * 5 * 17 * 53","8601/18020",0.477302997,1.083000000,no
36048,"2^4 * 3 * 751","3035/9012",0.336773191,0.917000000,no
36056,"2^3 * 4507","2261/18028",0.125416020,0.709000000,no
36064,"2^5 * 7^2 * 23","80/161",0.496894410,1.250000000,no
36072,"2^3 * 3^3 * 167","1091/2004",0.544411178,1.083000000,no
36080,"2^4 * 5 * 11 * 41","5847/9020",0.648226164,1.250000000,no
36088,"2^3 * 13 * 347","4963/18044",0.275049878,0.750000000,no
36096,"2^8 * 3 * 47","22/47",0.468085106,1.250000000,no
36104,"2^3 * 4513","566/4513",0.125415466,0.708000000,no
36112,"2^4 * 37 * 61","615/2257",0.272485600,0.958000000,no
36120,"2^3 * 3 * 5 * 7 * 43","5511/6020",0.915448505,1.708000000,no
36128,"2^5 * 1129","3983/18064",0.220493800,0.750000000,no
36136,"2^3 * 4517","1133/9034",0.125415099,0.708000000,no
36144,"2^4 * 3^2 * 251","281/502",0.559760956,1.042000000,no
36152,"2^3 * 4519","2267/18076",0.125414915,0.667000000,no
36160,"2^6 * 5 * 113","4089/9040",0.452323009,6.083000000,no
36168,"2^3 * 3 * 11 * 137","2997/6028",0.497179827,1.125000000,no
36176,"2^4 * 7 * 17 * 19","743/1292",0.575077399,1.250000000,no
36184,"2^3 * 4523","2269/18092",0.125414548,0.708000000,no
36192,"2^5 * 3 * 13 * 29","1017/1508",0.674403183,1.417000000,no
36200,"2^3 * 5^2 * 181","351/905",0.387845304,0.958000000,no
36208,"2^4 * 31 * 73","81/292",0.277397260,0.958000000,no
36216,"2^3 * 3^2 * 503","933/2012",0.463717694,0.958000000,no
36224,"2^7 * 283","2257/9056",0.249227032,0.750000000,no
36232,"2^3 * 7 * 647","4589/18116",0.253311989,0.750000000,no
36240,"2^4 * 3 * 5 * 151","405/604",0.670529801,1.250000000,no
36248,"2^3 * 23 * 197","3923/18124",0.216453322,0.791000000,no
36256,"2^5 * 11 * 103","1897/4532",0.418578994,0.958000000,no
36264,"2^3 * 3 * 1511","1521/6044",0.251654533,0.792000000,no
36272,"2^4 * 2267","427/2267",0.188354654,0.750000000,no
36280,"2^3 * 5 * 907","5487/18140",0.302480706,0.834000000,no
36288,"2^6 * 3^4 * 7","4513/4536",0.994929453,1.875000000,no
36296,"2^3 * 13 * 349","4991/18148",0.275016531,0.750000000,no
36304,"2^4 * 2269","3419/18152",0.188353900,0.708000000,no
36312,"2^3 * 3 * 17 * 89","2583/6052",0.426801058,1.083000000,no
36320,"2^5 * 5 * 227","96/227",0.422907489,0.916000000,no
36328,"2^3 * 19 * 239","4213/18164",0.231942303,0.792000000,no
36336,"2^4 * 3 * 757","3059/9084",0.336745927,0.917000000,no
36344,"2^3 * 7 * 11 * 59","8803/18172",0.484426590,1.041000000,no
36352,"2^9 * 71","1255/4544",0.276188380,0.917000000,no
36360,"2^3 * 3^2 * 5 * 101","1681/2020",0.832178218,1.417000000,no
36368,"2^4 * 2273","3425/18184",0.188352398,0.708000000,no
36376,"2^3 * 4547","2281/18188",0.125412360,0.708000000,no
36384,"2^5 * 3 * 379","579/1516",0.381926121,0.958000000,no
36392,"2^3 * 4549","1141/9098",0.125412179,0.666000000,no
36400,"2^4 * 5^2 * 7 * 13","7863/9100",0.864065934,1.583000000,no
36408,"2^3 * 3 * 37 * 41","2307/6068",0.380191167,1.167000000,no
36416,"2^6 * 569","4331/18208",0.237862478,0.750000000,no
36424,"2^3 * 29 * 157","3679/18212",0.202009664,0.833000000,no
36432,"2^4 * 3^2 * 11 * 23","947/1012",0.935770751,1.584000000,no
36440,"2^3 * 5 * 911","5511/18220",0.302469813,0.834000000,no
36448,"2^5 * 17 * 67","49/134",0.365671642,1.000000000,no
36456,"2^3 * 3 * 7^2 * 31","3701/6076",0.609117841,1.417000000,no
36464,"2^4 * 43 * 53","2461/9116",0.269964897,1.042000000,no
36472,"2^3 * 47 * 97","3367/18236",0.184634788,0.875000000,no
36480,"2^7 * 3 * 5 * 19","86/95",0.905263158,1.584000000,no
36488,"2^3 * 4561","572/4561",0.125411094,0.709000000,no
36496,"2^4 * 2281","3437/18248",0.188349408,0.709000000,no
36504,"2^3 * 3^3 * 13^2","1537/2028",0.757889546,1.459000000,no
36512,"2^5 * 7 * 163","1693/4564",0.370946538,0.917000000,no
36520,"2^3 * 5 * 11 * 83","9753/18260",0.534118291,1.083000000,no
36528,"2^4 * 3 * 761","1025/3044",0.336727989,0.916000000,no
36536,"2^3 * 4567","2291/18268",0.125410554,0.708000000,no
36544,"2^6 * 571","2173/9136",0.237850263,0.708000000,no
36552,"2^3 * 3 * 1523","1533/6092",0.251641497,0.833000000,no
36560,"2^4 * 5 * 457","1737/4570",0.380087527,0.875000000,no
36568,"2^3 * 7 * 653","4631/18284",0.253281558,0.750000000,no
36576,"2^5 * 3^2 * 127","313/508",0.616141732,1.250000000,no
36584,"2^3 * 17 * 269","4439/18292",0.242674393,0.792000000,no
36592,"2^4 * 2287","1723/9148",0.188347180,0.750000000,no
36600,"2^3 * 3 * 5^2 * 61","171/244",0.700819672,1.417000000,no
36608,"2^8 * 11 * 13","2723/4576",0.595061189,1.250000000,no
36616,"2^3 * 23 * 199","3961/18308",0.216353507,0.792000000,no
36624,"2^4 * 3 * 7 * 109","5371/9156",0.586609873,1.291000000,no
36632,"2^3 * 19 * 241","4247/18316",0.231873772,0.792000000,no
36640,"2^5 * 5 * 229","3873/9160",0.422816594,0.959000000,no
36648,"2^3 * 3^2 * 509","236/509",0.463654224,0.959000000,no
36656,"2^4 * 29 * 79","2563/9164",0.279681362,0.959000000,no
36664,"2^3 * 4583","2299/18332",0.125409121,0.709000000,no
36672,"2^6 * 3 * 191","313/764",0.409685864,1.000000000,no
36680,"2^3 * 5 * 7 * 131","9137/18340",0.498200654,1.083000000,no
36688,"2^4 * 2293","3455/18344",0.188344963,0.708000000,no
36696,"2^3 * 3 * 11 * 139","3039/6116",0.496893394,1.084000000,no
36704,"2^5 * 31 * 37","1547/4588",0.337183958,1.042000000,no
36712,"2^3 * 13 * 353","5047/18356",0.274950970,0.750000000,no
36720,"2^4 * 3^3 * 5 * 17","407/340",1.197058824,0.620958000,yes
36728,"2^3 * 4591","2303/18364",0.125408408,0.708000000,no
36736,"2^7 * 7 * 41","1009/2296",0.439459930,1.042000000,no
36744,"2^3 * 3 * 1531","1541/6124",0.251632920,0.834000000,no
36752,"2^4 * 2297","3461/18376",0.188343492,0.750000000,no
36760,"2^3 * 5 * 919","5559/18380",0.302448313,0.792000000,no
36768,"2^5 * 3 * 383","585/1532",0.381853786,0.917000000,no
36776,"2^3 * 4597","1153/9194",0.125407875,0.708000000,no
36784,"2^4 * 11^2 * 19","119/242",0.491735537,1.041000000,no
36792,"2^3 * 3^2 * 7 * 73","4567/6132",0.744781474,1.417000000,no
36800,"2^6 * 5^2 * 23","2841/4600",0.617608696,1.292000000,no
36808,"2^3 * 43 * 107","3433/18404",0.186535536,0.916000000,no
36816,"2^4 * 3 * 13 * 59","1777/3068",0.579204694,1.250000000,no
36824,"2^3 * 4603","2309/18412",0.125407343,0.708000000,no
36832,"2^5 * 1151","1015/4604",0.220460469,0.750000000,no
36840,"2^3 * 3 * 5 * 307","3437/6140",0.559771987,1.083000000,no
36848,"2^4 * 7^2 * 47","3767/9212",0.408923144,1.041000000,no
36856,"2^3 * 17 * 271","263/1084",0.242619926,0.750000000,no
36864,"2^12 * 3^2","23539/36864",0.638536241,1.375000000,no
36872,"2^3 * 11 * 419","5537/18436",0.300336299,0.792000000,no
36880,"2^4 * 5 * 461","876/2305",0.380043384,0.875000000,no
36888,"2^3 * 3 * 29 * 53","2367/6148",0.385003253,1.167000000,no
36896,"2^5 * 1153","4067/18448",0.220457502,0.708000000,no
36904,"2^3 * 7 * 659","4673/18452",0.253251680,0.791000000,no
36912,"2^4 * 3 * 769","3107/9228",0.336692674,0.917000000,no
36920,"2^3 * 5 * 13 * 71","9363/18460",0.507204767,1.084000000,no
36928,"2^6 * 577","4391/18464",0.237814125,0.750000000,no
36936,"2^3 * 3^5 * 19","4349/6156",0.706465237,1.458000000,no
36944,"2^4 * 2309","3479/18472",0.188339108,0.750000000,no
36952,"2^3 * 31 * 149","3667/18476",0.198473696,0.875000000,no
36960,"2^5 * 3 * 5 * 7 * 11","411/308",1.334415584,0.737584000,yes
36968,"2^3 * 4621","1159/9242",0.125405756,0.750000000,no
36976,"2^4 * 2311","1741/9244",0.188338382,0.750000000,no
36984,"2^3 * 3 * 23 * 67","2451/6164",0.397631408,1.125000000,no
36992,"2^7 * 17^2","797/2176",0.366268382,1.000000000,no
37000,"2^3 * 5^3 * 37","1677/3700",0.453243243,1.083000000,no
37008,"2^4 * 3^2 * 257","3451/6168",0.559500649,1.041000000,no
37016,"2^3 * 7 * 661","4687/18508",0.253241841,0.792000000,no
37024,"2^5 * 13 * 89","3647/9256",0.394014693,1.000000000,no
37032,"2^3 * 3 * 1543","1553/6172",0.251620220,0.833000000,no
37040,"2^4 * 5 * 463","3519/9260",0.380021598,0.875000000,no
37048,"2^3 * 11 * 421","5563/18524",0.300313107,0.791000000,no
37056,"2^6 * 3 * 193","1897/4632",0.409542314,1.000000000,no
37064,"2^3 * 41 * 113","3479/18532",0.187729333,0.875000000,no
37072,"2^4 * 7 * 331","3041/9268",0.328118256,0.875000000,no
37080,"2^3 * 3^2 * 5 * 103","1713/2060",0.831553398,1.417000000,no
37088,"2^5 * 19 * 61","413/1159",0.356341674,1.000000000,no
37096,"2^3 * 4637","1163/9274",0.125404356,0.709000000,no
37104,"2^4 * 3 * 773","1041/3092",0.336675291,0.917000000,no
37112,"2^3 * 4639","2327/18556",0.125404182,0.708000000,no
37120,"2^8 * 5 * 29","4899/9280",0.527909483,1.250000000,no
37128,"2^3 * 3 * 7 * 13 * 17","5353/6188",0.865061409,1.959000000,no
37136,"2^4 * 11 * 211","3469/9284",0.373653598,0.917000000,no
37144,"2^3 * 4643","2329/18572",0.125403834,0.708000000,no
37152,"2^5 * 3^3 * 43","379/516",0.734496124,1.416000000,no
37160,"2^3 * 5 * 929","5619/18580",0.302421959,0.792000000,no
37168,"2^4 * 23 * 101","2711/9292",0.291756350,0.916000000,no
37176,"2^3 * 3 * 1549","1559/6196",0.251613944,0.833000000,no
37184,"2^6 * 7 * 83","935/2324",0.402323580,1.000000000,no
37192,"2^3 * 4649","583/4649",0.125403313,0.708000000,no
37200,"2^4 * 3 * 5^2 * 31","257/300",0.856666667,1.541000000,no
37208,"2^3 * 4651","2333/18604",0.125403139,0.708000000,no
37216,"2^5 * 1163","2051/9304",0.220442820,0.708000000,no
37224,"2^3 * 3^2 * 11 * 47","1587/2068",0.767408124,1.458000000,no
37232,"2^4 * 13 * 179","3241/9308",0.348195101,0.917000000,no
37240,"2^3 * 5 * 7^2 * 19","649/980",0.662244898,1.375000000,no
37248,"2^7 * 3 * 97","673/1552",0.433634021,1.084000000,no
37256,"2^3 * 4657","584/4657",0.125402620,0.709000000,no
37264,"2^4 * 17 * 137","737/2329",0.316444826,0.917000000,no
37272,"2^3 * 3 * 1553","1563/6212",0.251609788,0.833000000,no
37280,"2^5 * 5 * 233","3939/9320",0.422639485,0.958000000,no
37288,"2^3 * 59 * 79","3373/18644",0.180916112,0.916000000,no
37296,"2^4 * 3^2 * 7 * 37","8317/9324",0.891999142,1.542000000,no
37304,"2^3 * 4663","2339/18652",0.125402102,0.709000000,no
37312,"2^6 * 11 * 53","2125/4664",0.455617496,1.042000000,no
37320,"2^3 * 3 * 5 * 311","3481/6220",0.559646302,1.083000000,no
37328,"2^4 * 2333","3515/18664",0.188330476,0.750000000,no
37336,"2^3 * 13 * 359","5131/18668",0.274855367,0.750000000,no
37344,"2^5 * 3 * 389","297/778",0.381748072,0.917000000,no
37352,"2^3 * 7 * 23 * 29","7849/18676",0.420272007,1.125000000,no
37360,"2^4 * 5 * 467","3549/9340",0.379978587,0.917000000,no
37368,"2^3 * 3^3 * 173","1129/2076",0.543834297,1.084000000,no
37376,"2^9 * 73","5147/18688",0.275417380,0.875000000,no
37384,"2^3 * 4673","586/4673",0.125401241,0.708000000,no
37392,"2^4 * 3 * 19 * 41","1669/3116",0.535622593,1.292000000,no
37400,"2^3 * 5^2 * 11 * 17","2751/3740",0.735561497,1.375000000,no
37408,"2^5 * 7 * 167","1733/4676",0.370615911,0.958000000,no
37416,"2^3 * 3 * 1559","1569/6236",0.251603592,0.833000000,no
37424,"2^4 * 2339","881/4678",0.188328345,0.708000000,no
37432,"2^3 * 4679","2347/18716",0.125400727,0.708000000,no
37440,"2^6 * 3^2 * 5 * 13","301/240",1.254166667,0.643542000,yes
37448,"2^3 * 31 * 151","3713/18724",0.198301645,0.791000000,no
37456,"2^4 * 2341","3527/18728",0.188327638,0.750000000,no
37464,"2^3 * 3 * 7 * 223","2979/6244",0.477098014,1.083000000,no
37472,"2^5 * 1171","2065/9368",0.220431255,0.708000000,no
37480,"2^3 * 5 * 937","5667/18740",0.302401281,0.791000000,no
37488,"2^4 * 3 * 11 * 71","1899/3124",0.607874520,1.250000000,no
37496,"2^3 * 43 * 109","3491/18748",0.186206529,0.875000000,no
37504,"2^7 * 293","4669/18752",0.248986775,0.750000000,no
37512,"2^3 * 3^2 * 521","483/1042",0.463531670,0.958000000,no
37520,"2^4 * 5 * 7 * 67","1133/1876",0.603944563,1.250000000,no
37528,"2^3 * 4691","2353/18764",0.125399702,0.750000000,no
37536,"2^5 * 3 * 17 * 23","1017/1564",0.650255754,1.417000000,no
37544,"2^3 * 13 * 19^2","3577/9386",0.381099510,1.291000000,no
37552,"2^4 * 2347","442/2347",0.188325522,0.708000000,no
37560,"2^3 * 3 * 5 * 313","3503/6260",0.559584665,1.042000000,no
37568,"2^6 * 587","2233/9392",0.237755537,0.750000000,no
37576,"2^3 * 7 * 11 * 61","9077/18788",0.483127528,1.083000000,no
37584,"2^4 * 3^4 * 29","4661/6264",0.744093231,1.417000000,no
37592,"2^3 * 37 * 127","3587/18796",0.190838476,0.834000000,no
37600,"2^5 * 5^2 * 47","2553/4700",0.543191489,1.209000000,no
37608,"2^3 * 3 * 1567","1577/6268",0.251595405,0.834000000,no
37616,"2^4 * 2351","1771/9404",0.188324117,0.750000000,no
37624,"2^3 * 4703","2359/18812",0.125398682,0.708000000,no
37632,"2^8 * 3 * 7^2","45/64",0.703125000,1.458000000,no
37640,"2^3 * 5 * 941","5691/18820",0.302391073,0.792000000,no
37648,"2^4 * 13 * 181","63/181",0.348066298,0.917000000,no
37656,"2^3 * 3^2 * 523","2909/6276",0.463511791,0.958000000,no
37664,"2^5 * 11 * 107","1967/4708",0.417799490,0.958000000,no
37672,"2^3 * 17 * 277","4567/18836",0.242461244,0.750000000,no
37680,"2^4 * 3 * 5 * 157","2103/3140",0.669745223,1.250000000,no
37688,"2^3 * 7 * 673","4771/18844",0.253184037,0.792000000,no
37696,"2^6 * 19 * 31","957/2356",0.406196944,1.084000000,no
37704,"2^3 * 3 * 1571","1581/6284",0.251591343,0.834000000,no
37712,"2^4 * 2357","3551/18856",0.188322020,0.709000000,no
37720,"2^3 * 5 * 23 * 41","8583/18860",0.455090138,1.125000000,no
37728,"2^5 * 3^2 * 131","645/1048",0.615458015,1.250000000,no
37736,"2^3 * 53 * 89","3431/18868",0.181842273,0.958000000,no
37744,"2^4 * 7 * 337","3095/9436",0.327999152,0.875000000,no
37752,"2^3 * 3 * 11^2 * 13","4463/6292",0.709313414,1.417000000,no
37760,"2^7 * 5 * 59","2271/4720",0.481144068,1.125000000,no
37768,"2^3 * 4721","592/4721",0.125397162,0.708000000,no
37776,"2^4 * 3 * 787","3179/9444",0.336615841,0.917000000,no
37784,"2^3 * 4723","2369/18892",0.125396993,0.708000000,no
37792,"2^5 * 1181","4165/18896",0.220417019,0.708000000,no
37800,"2^3 * 3^3 * 5^2 * 7","1693/1260",1.343650794,0.689375000,yes
37808,"2^4 * 17 * 139","2989/9452",0.316229369,0.917000000,no
37816,"2^3 * 29 * 163","3811/18908",0.201554897,0.834000000,no
37824,"2^6 * 3 * 197","645/1576",0.409263959,1.042000000,no
37832,"2^3 * 4729","593/4729",0.125396490,0.708000000,no
37840,"2^4 * 5 * 11 * 43","111/172",0.645348837,1.291000000,no
37848,"2^3 * 3 * 19 * 83","2607/6308",0.413284718,1.083000000,no
37856,"2^5 * 7 * 13^2","643/1183",0.543533390,1.292000000,no
37864,"2^3 * 4733","1187/9466",0.125396155,0.667000000,no
37872,"2^4 * 3^2 * 263","1765/3156",0.559252218,1.083000000,no
37880,"2^3 * 5 * 947","5727/18940",0.302375924,0.791000000,no
37888,"2^10 * 37","5741/18944",0.303051098,0.958000000,no
37896,"2^3 * 3 * 1579","1589/6316",0.251583281,0.833000000,no
37904,"2^4 * 23 * 103","2761/9476",0.291367666,0.917000000,no
37912,"2^3 * 7 * 677","4799/18956",0.253165225,0.791000000,no
37920,"2^5 * 3 * 5 * 79","1169/1580",0.739873418,1.417000000,no
37928,"2^3 * 11 * 431","5693/18964",0.300200380,0.792000000,no
37936,"2^4 * 2371","893/4742",0.188317166,0.708000000,no
37944,"2^3 * 3^2 * 17 * 31","1497/2108",0.710151803,1.416000000,no
37952,"2^6 * 593","4511/18976",0.237721332,0.708000000,no
37960,"2^3 * 5 * 13 * 73","9609/18980",0.506269758,1.125000000,no
37968,"2^4 * 3 * 7 * 113","1853/3164",0.585651075,1.208000000,no
37976,"2^3 * 47 * 101","3491/18988",0.183852960,0.916000000,no
37984,"2^5 * 1187","2093/9496",0.220408593,0.708000000,no
37992,"2^3 * 3 * 1583","1593/6332",0.251579280,0.833000000,no
38000,"2^4 * 5^3 * 19","1131/1900",0.595263158,1.250000000,no
38008,"2^3 * 4751","2383/19004",0.125394654,0.750000000,no
38016,"2^7 * 3^3 * 11","32/33",0.969696970,1.625000000,no
38024,"2^3 * 7^2 * 97","211/679",0.310751105,0.958000000,no
38032,"2^4 * 2377","3581/19016",0.188315103,0.708000000,no
38040,"2^3 * 3 * 5 * 317","3547/6340",0.559463722,1.125000000,no
38048,"2^5 * 29 * 41","3199/9512",0.336312027,1.041000000,no
38056,"2^3 * 67 * 71","3421/19028",0.179787681,1.000000000,no
38064,"2^4 * 3 * 13 * 61","5497/9516",0.577658680,1.250000000,no
38072,"2^3 * 4759","2387/19036",0.125393990,0.709000000,no
38080,"2^6 * 5 * 7 * 17","1877/2380",0.788655462,1.500000000,no
38088,"2^3 * 3^2 * 23^2","7379/12696",0.581206679,1.333000000,no
38096,"2^4 * 2381","3587/19048",0.188313734,0.750000000,no
38104,"2^3 * 11 * 433","5719/19052",0.300178459,0.708000000,no
38112,"2^5 * 3 * 397","303/794",0.381612091,0.958000000,no
38120,"2^3 * 5 * 953","5763/19060",0.302360965,0.792000000,no
38128,"2^4 * 2383","1795/9532",0.188313051,0.709000000,no
38136,"2^3 * 3 * 7 * 227","433/908",0.476872247,1.084000000,no
38144,"2^8 * 149","4949/19072",0.259490352,0.875000000,no
38152,"2^3 * 19 * 251","4417/19076",0.231547494,0.792000000,no
38160,"2^4 * 3^2 * 5 * 53","103/106",0.971698113,1.542000000,no
38168,"2^3 * 13 * 367","5243/19084",0.274732760,0.750000000,no
38176,"2^5 * 1193","4207/19088",0.220400251,0.750000000,no
38184,"2^3 * 3 * 37 * 43","2401/6364",0.377278441,1.125000000,no
38192,"2^4 * 7 * 11 * 31","185/308",0.600649351,1.250000000,no
38200,"2^3 * 5^2 * 191","1479/3820",0.387172775,0.959000000,no
38208,"2^6 * 3 * 199","977/2388",0.409128978,1.042000000,no
38216,"2^3 * 17 * 281","4631/19108",0.242359221,0.833000000,no
38224,"2^4 * 2389","3599/19112",0.188311009,0.709000000,no
38232,"2^3 * 3^4 * 59","1271/2124",0.598399247,1.292000000,no
38240,"2^5 * 5 * 239","2019/4780",0.422384937,0.958000000,no
38248,"2^3 * 7 * 683","4841/19124",0.253137419,0.791000000,no
38256,"2^4 * 3 * 797","1073/3188",0.336574655,0.917000000,no
38264,"2^3 * 4783","2399/19132",0.125392013,0.708000000,no
38272,"2^7 * 13 * 23","1169/2392",0.488712375,1.125000000,no
38280,"2^3 * 3 * 5 * 11 * 29","5969/6380",0.935579937,1.709000000,no
38288,"2^4 * 2393","3605/19144",0.188309653,0.709000000,no
38296,"2^3 * 4787","2401/19148",0.125391686,0.709000000,no
38304,"2^5 * 3^2 * 7 * 19","547/532",1.028195489,0.590833000,yes
38312,"2^3 * 4789","1201/9578",0.125391522,0.708000000,no
38320,"2^4 * 5 * 479","3639/9580",0.379853862,0.917000000,no
38328,"2^3 * 3 * 1597","1607/6388",0.251565435,0.875000000,no
38336,"2^6 * 599","1139/4792",0.237687813,0.709000000,no
38344,"2^3 * 4793","601/4793",0.125391195,0.709000000,no
38352,"2^4 * 3 * 17 * 47","1737/3196",0.543491865,1.334000000,no
38360,"2^3 * 5 * 7 * 137","9539/19180",0.497340980,1.083000000,no
38368,"2^5 * 11 * 109","91/218",0.417431193,0.958000000,no
38376,"2^3 * 3^2 * 13 * 41","121/164",0.737804878,1.416000000,no
38384,"2^4 * 2399","1807/9596",0.188307628,0.750000000,no
38392,"2^3 * 4799","2407/19196",0.125390706,0.750000000,no
38400,"2^9 * 3 * 5^2","2731/3200",0.853437500,1.583000000,no
38408,"2^3 * 4801","602/4801",0.125390544,0.791000000,no
38416,"2^4 * 7^4","14115/38416",0.367425031,1.000000000,no
38424,"2^3 * 3 * 1601","1611/6404",0.251561524,0.875000000,no
38432,"2^5 * 1201","4235/19216",0.220389259,0.708000000,no
38440,"2^3 * 5 * 31^2","3603/9610",0.374921956,1.083000000,no
38448,"2^4 * 3^3 * 89","697/1068",0.652621723,1.250000000,no
38456,"2^3 * 11 * 19 * 23","9551/19228",0.496723528,1.125000000,no
38464,"2^6 * 601","4571/19232",0.237676789,0.750000000,no
38472,"2^3 * 3 * 7 * 229","3057/6412",0.476762321,1.125000000,no
38480,"2^4 * 5 * 13 * 37","5979/9620",0.621517672,1.291000000,no
38488,"2^3 * 17 * 283","4663/19244",0.242309291,0.750000000,no
38496,"2^5 * 3 * 401","153/401",0.381546135,0.958000000,no
38504,"2^3 * 4813","1207/9626",0.125389570,0.708000000,no
38512,"2^4 * 29 * 83","2681/9628",0.278458662,0.958000000,no
38520,"2^3 * 3^2 * 5 * 107","1777/2140",0.830373832,1.417000000,no
38528,"2^7 * 7 * 43","263/602",0.436877076,1.084000000,no
38536,"2^3 * 4817","604/4817",0.125389246,0.750000000,no
38544,"2^4 * 3 * 11 * 73","1949/3212",0.606787049,1.208000000,no
38552,"2^3 * 61 * 79","3467/19276",0.179860967,0.958000000,no
38560,"2^5 * 5 * 241","4071/9640",0.422302905,0.958000000,no
38568,"2^3 * 3 * 1607","1617/6428",0.251555694,0.875000000,no
38576,"2^4 * 2411","454/2411",0.188303608,0.708000000,no
38584,"2^3 * 7 * 13 * 53","8843/19292",0.458376529,1.083000000,no
38592,"2^6 * 3^2 * 67","6359/9648",0.659100332,1.333000000,no
38600,"2^3 * 5^2 * 193","747/1930",0.387046632,0.958000000,no
38608,"2^4 * 19 * 127","2949/9652",0.305532532,0.958000000,no
38616,"2^3 * 3 * 1609","1619/6436",0.251553760,0.833000000,no
38624,"2^5 * 17 * 71","1757/4828",0.363918807,0.958000000,no
38632,"2^3 * 11 * 439","527/1756",0.300113895,0.791000000,no
38640,"2^4 * 3 * 5 * 7 * 23","711/644",1.104037267,0.635708000,yes
38648,"2^3 * 4831","2423/19324",0.125388118,0.708000000,no
38656,"2^8 * 151","1253/4832",0.259312914,0.875000000,no
38664,"2^3 * 3^3 * 179","389/716",0.543296089,1.083000000,no
38672,"2^4 * 2417","3641/19336",0.188301614,0.708000000,no
38680,"2^3 * 5 * 967","5847/19340",0.302326784,0.791000000,no
38688,"2^5 * 3 * 13 * 31","1077/1612",0.668114144,1.417000000,no
38696,"2^3 * 7 * 691","4897/19348",0.253101096,0.833000000,no
38704,"2^4 * 41 * 59","2597/9676",0.268396031,1.000000000,no
38712,"2^3 * 3 * 1613","1623/6452",0.251549907,0.833000000,no
38720,"2^6 * 5 * 11^2","12921/19360",0.667407025,1.375000000,no
38728,"2^3 * 47 * 103","3553/19364",0.183484817,0.875000000,no
38736,"2^4 * 3^2 * 269","1203/2152",0.559014870,1.083000000,no
38744,"2^3 * 29 * 167","3899/19372",0.201269874,0.834000000,no
38752,"2^5 * 7 * 173","1793/4844",0.370148637,0.959000000,no
38760,"2^3 * 3 * 5 * 17 * 19","5773/6460",0.893653251,1.709000000,no
38768,"2^4 * 2423","1825/9692",0.188299629,0.709000000,no
38776,"2^3 * 37 * 131","3691/19388",0.190375490,0.875000000,no
38784,"2^7 * 3 * 101","699/1616",0.432549505,1.083000000,no
38792,"2^3 * 13 * 373","5327/19396",0.274644257,0.750000000,no
38800,"2^4 * 5^2 * 97","9259/19400",0.477268041,1.041000000,no
38808,"2^3 * 3^2 * 7^2 * 11","2251/2156",1.044063080,0.567125000,yes
38816,"2^5 * 1213","4277/19408",0.220373042,0.708000000,no
38824,"2^3 * 23 * 211","4189/19412",0.215794354,0.791000000,no
38832,"2^4 * 3 * 809","1089/3236",0.336526576,0.917000000,no
38840,"2^3 * 5 * 971","5871/19420",0.302317199,0.792000000,no
38848,"2^6 * 607","577/2428",0.237644152,0.750000000,no
38856,"2^3 * 3 * 1619","1629/6476",0.251544163,0.834000000,no
38864,"2^4 * 7 * 347","455/1388",0.327809798,0.875000000,no
38872,"2^3 * 43 * 113","3607/19436",0.185583453,0.833000000,no
38880,"2^5 * 3^5 * 5","49/45",1.088888889,0.562167000,yes
38888,"2^3 * 4861","1219/9722",0.125385723,0.834000000,no
38896,"2^4 * 11 * 13 * 17","6419/9724",0.660119292,1.292000000,no
38904,"2^3 * 3 * 1621","1631/6484",0.251542258,0.833000000,no
38912,"2^11 * 19","3451/9728",0.354749178,1.000000000,no
38920,"2^3 * 5 * 7 * 139","9673/19460",0.497070915,1.083000000,no
38928,"2^4 * 3 * 811","3275/9732",0.336518701,0.958000000,no
38936,"2^3 * 31 * 157","3851/19468",0.197811794,0.833000000,no
38944,"2^5 * 1217","4291/19472",0.220367707,0.750000000,no
38952,"2^3 * 3^2 * 541","752/1623",0.463339495,1.000000000,no
38960,"2^4 * 5 * 487","3699/9740",0.379774127,0.875000000,no
38968,"2^3 * 4871","2443/19484",0.125384931,0.708000000,no
38976,"2^6 * 3 * 7 * 29","597/812",0.735221675,1.500000000,no
38984,"2^3 * 11 * 443","5849/19492",0.300071824,0.750000000,no
38992,"2^4 * 2437","3671/19496",0.188295035,0.709000000,no
39000,"2^3 * 3 * 5^3 * 13","91/100",0.910000000,1.667000000,no
39008,"2^5 * 23 * 53","1673/4876",0.343109106,1.000000000,no
39016,"2^3 * 4877","1223/9754",0.125384458,0.709000000,no
39024,"2^4 * 3^2 * 271","5453/9756",0.558938089,1.042000000,no
39032,"2^3 * 7 * 17 * 41","8419/19516",0.431389629,1.125000000,no
39040,"2^7 * 5 * 61","4683/9760",0.479815574,1.084000000,no
39048,"2^3 * 3 * 1627","1637/6508",0.251536570,0.834000000,no
39056,"2^4 * 2441","3677/19528",0.188293732,0.750000000,no
39064,"2^3 * 19 * 257","4519/19532",0.231363916,0.792000000,no
39072,"2^5 * 3 * 11 * 37","1125/1628",0.691031941,1.375000000,no
39080,"2^3 * 5 * 977","5907/19540",0.302302968,0.792000000,no
39088,"2^4 * 7 * 349","3203/9772",0.327773230,0.875000000,no
39096,"2^3 * 3^3 * 181","3539/6516",0.543124616,1.084000000,no
39104,"2^6 * 13 * 47","1057/2444",0.432487725,1.042000000,no
39112,"2^3 * 4889","613/4889",0.125383514,0.708000000,no
39120,"2^4 * 3 * 5 * 163","2181/3260",0.669018405,1.250000000,no
39128,"2^3 * 67 * 73","3503/19564",0.179053363,0.959000000,no
39136,"2^5 * 1223","539/2446",0.220359771,0.750000000,no
39144,"2^3 * 3 * 7 * 233","3109/6524",0.476548130,1.042000000,no
39152,"2^4 * 2447","1843/9788",0.188291786,0.750000000,no
39160,"2^3 * 5 * 11 * 89","10419/19580",0.532124617,1.042000000,no
39168,"2^8 * 3^2 * 17","1747/2176",0.802849265,1.500000000,no
39176,"2^3 * 59 * 83","3521/19588",0.179752910,0.958000000,no
39184,"2^4 * 31 * 79","87/316",0.275316456,0.958000000,no
39192,"2^3 * 3 * 23 * 71","2583/6532",0.395437844,1.125000000,no
39200,"2^5 * 5^2 * 7^2","4183/5600",0.746964286,1.542000000,no
39208,"2^3 * 13^2 * 29","1717/4901",0.350336666,1.000000000,no
39216,"2^4 * 3 * 19 * 43","5221/9804",0.532537740,1.292000000,no
39224,"2^3 * 4903","2459/19612",0.125382419,0.709000000,no
39232,"2^6 * 613","4661/19616",0.237612153,0.750000000,no
39240,"2^3 * 3^2 * 5 * 109","1809/2180",0.829816514,1.417000000,no
39248,"2^4 * 11 * 223","3661/9812",0.373114554,0.916000000,no
39256,"2^3 * 7 * 701","4967/19628",0.253056858,0.792000000,no
39264,"2^5 * 3 * 409","156/409",0.381418093,0.959000000,no
39272,"2^3 * 4909","1231/9818",0.125381952,0.750000000,no
39280,"2^4 * 5 * 491","3729/9820",0.379735234,0.833000000,no
39288,"2^3 * 3 * 1637","1647/6548",0.251527184,0.833000000,no
39296,"2^7 * 307","2443/9824",0.248676710,0.708000000,no
39304,"2^3 * 17^3","4759/19652",0.242163647,0.792000000,no
39312,"2^4 * 3^3 * 7 * 13","11203/9828",1.139906390,0.623834000,yes
39320,"2^3 * 5 * 983","5943/19660",0.302288911,0.792000000,no
39328,"2^5 * 1229","4333/19664",0.220351912,0.709000000,no
39336,"2^3 * 3 * 11 * 149","3249/6556",0.495576571,1.125000000,no
39344,"2^4 * 2459","463/2459",0.188287922,0.708000000,no
39352,"2^3 * 4919","2467/19676",0.125381175,0.708000000,no
39360,"2^6 * 3 * 5 * 41","329/410",0.802439024,1.500000000,no
39368,"2^3 * 7 * 19 * 37","439/1036",0.423745174,1.083000000,no
39376,"2^4 * 23 * 107","2861/9844",0.290633889,0.916000000,no
39384,"2^3 * 3^2 * 547","3041/6564",0.463284583,0.958000000,no
39392,"2^5 * 1231","1085/4924",0.220349310,0.750000000,no
39400,"2^3 * 5^2 * 197","381/985",0.386802030,0.958000000,no
39408,"2^4 * 3 * 821","1105/3284",0.336479903,0.917000000,no
39416,"2^3 * 13 * 379","5411/19708",0.274558555,0.792000000,no
39424,"2^9 * 7 * 11","67/112",0.598214286,1.333000000,no
39432,"2^3 * 3 * 31 * 53","2493/6572",0.379336579,1.125000000,no
39440,"2^4 * 5 * 17 * 29","5883/9860",0.596653144,1.292000000,no
39448,"2^3 * 4931","2473/19724",0.125380247,0.750000000,no
39456,"2^5 * 3^2 * 137","1347/2192",0.614507299,1.250000000,no
39464,"2^3 * 4933","1237/9866",0.125380093,0.709000000,no
39472,"2^4 * 2467","929/4934",0.188285367,0.750000000,no
39480,"2^3 * 3 * 5 * 7 * 47","5979/6580",0.908662614,1.708000000,no
39488,"2^6 * 617","4691/19744",0.237591167,0.750000000,no
39496,"2^3 * 4937","619/4937",0.125379785,0.708000000,no
39504,"2^4 * 3 * 823","3323/9876",0.336472256,0.958000000,no
39512,"2^3 * 11 * 449","5927/19756",0.300010124,0.750000000,no
39520,"2^5 * 5 * 13 * 19","3597/4940",0.728137652,1.417000000,no
39528,"2^3 * 3^4 * 61","983/1647",0.596842744,1.291000000,no
39536,"2^4 * 7 * 353","3239/9884",0.327701335,0.917000000,no
39544,"2^3 * 4943","2479/19772",0.125379324,0.750000000,no
39552,"2^7 * 3 * 103","89/206",0.432038835,1.042000000,no
39560,"2^3 * 5 * 23 * 43","8949/19780",0.452426694,1.167000000,no
39568,"2^4 * 2473","3725/19784",0.188283461,0.708000000,no
39576,"2^3 * 3 * 17 * 97","2799/6596",0.424348090,1.083000000,no
39584,"2^5 * 1237","4361/19792",0.220341552,0.708000000,no
39592,"2^3 * 7^2 * 101","3067/9898",0.309860578,0.958000000,no
39600,"2^4 * 3^2 * 5^2 * 11","1102/825",1.335757576,0.649917000,yes
39608,"2^3 * 4951","2483/19804",0.125378711,0.666000000,no
39616,"2^6 * 619","2353/9904",0.237580775,0.750000000,no
39624,"2^3 * 3 * 13 * 127","3061/6604",0.463506965,1.167000000,no
39632,"2^4 * 2477","3731/19816",0.188282196,0.750000000,no
39640,"2^3 * 5 * 991","5991/19820",0.302270434,0.792000000,no
39648,"2^5 * 3 * 7 * 59","1087/1652",0.657990315,1.416000000,no
39656,"2^3 * 4957","1243/9914",0.125378253,0.708000000,no
39664,"2^4 * 37 * 67","2673/9916",0.269564340,0.958000000,no
39672,"2^3 * 3^2 * 19 * 29","1541/2204",0.699183303,1.458000000,no
39680,"2^8 * 5 * 31","81/155",0.522580645,1.250000000,no
39688,"2^3 * 11^2 * 41","1792/4961",0.361217496,1.000000000,no
39696,"2^4 * 3 * 827","1113/3308",0.336457074,0.917000000,no
39704,"2^3 * 7 * 709","5023/19852",0.253022366,0.791000000,no
39712,"2^5 * 17 * 73","3605/9928",0.363114424,0.958000000,no
39720,"2^3 * 3 * 5 * 331","3701/6620",0.559063444,1.125000000,no
39728,"2^4 * 13 * 191","3451/9932",0.347462747,0.875000000,no
39736,"2^3 * 4967","2491/19868",0.125377491,0.667000000,no
39744,"2^6 * 3^3 * 23","677/828",0.817632850,1.541000000,no
39752,"2^3 * 4969","623/4969",0.125377340,0.750000000,no
39760,"2^4 * 5 * 7 * 71","5981/9940",0.601710262,1.292000000,no
39768,"2^3 * 3 * 1657","1667/6628",0.251508751,0.833000000,no
39776,"2^5 * 11 * 113","518/1243",0.416733709,1.125000000,no
39784,"2^3 * 4973","1247/9946",0.125377036,0.750000000,no
39792,"2^4 * 3 * 829","3347/9948",0.336449538,0.917000000,no
39800,"2^3 * 5^2 * 199","1539/3980",0.386683417,0.959000000,no
39808,"2^7 * 311","1237/4976",0.248593248,0.750000000,no
39816,"2^3 * 3^2 * 7 * 79","703/948",0.741561181,1.417000000,no
39824,"2^4 * 19 * 131","3037/9956",0.305042186,0.875000000,no
39832,"2^3 * 13 * 383","5467/19916",0.274502912,0.792000000,no
39840,"2^5 * 3 * 5 * 83","245/332",0.737951807,1.375000000,no
39848,"2^3 * 17 * 293","4823/19924",0.242069865,0.792000000,no
39856,"2^4 * 47 * 53","2651/9964",0.266057808,1.042000000,no
39864,"2^3 * 3 * 11 * 151","3291/6644",0.495334136,1.083000000,no
39872,"2^6 * 7 * 89","499/1246",0.400481541,1.041000000,no
39880,"2^3 * 5 * 997","6027/19940",0.302256770,0.792000000,no
39888,"2^4 * 3^2 * 277","11143/19944",0.558714400,1.084000000,no
39896,"2^3 * 4987","2501/19948",0.125375978,0.750000000,no
39904,"2^5 * 29 * 43","833/2494",0.334001604,1.000000000,no
39912,"2^3 * 3 * 1663","1673/6652",0.251503307,0.875000000,no
39920,"2^4 * 5 * 499","3789/9980",0.379659319,0.875000000,no
39928,"2^3 * 7 * 23 * 31","8291/19964",0.415297536,1.125000000,no
39936,"2^10 * 3 * 13","3097/4992",0.620392628,1.375000000,no
39944,"2^3 * 4993","626/4993",0.125375526,0.708000000,no
39952,"2^4 * 11 * 227","3725/9988",0.372947537,0.875000000,no
39960,"2^3 * 3^3 * 5 * 37","2161/2220",0.973423423,1.625000000,no
39968,"2^5 * 1249","4403/19984",0.220326261,0.750000000,no
39976,"2^3 * 19 * 263","4621/19988",0.231188713,0.833000000,no
39984,"2^4 * 3 * 7^2 * 17","2629/3332",0.789015606,1.541000000,no
39992,"2^3 * 4999","2507/19996",0.125375075,0.708000000,no
40000,"2^6 * 5^4","21187/40000",0.529675000,1.292000000,no
40008,"2^3 * 3 * 1667","1677/6668",0.251499700,0.834000000,no
40016,"2^4 * 41 * 61","1337/5002",0.267293083,1.000000000,no
40024,"2^3 * 5003","2509/20012",0.125374775,0.750000000,no
40032,"2^5 * 3^2 * 139","683/1112",0.614208633,1.208000000,no
40040,"2^3 * 5 * 7 * 11 * 13","18581/20020",0.928121878,1.875000000,no
40048,"2^4 * 2503","1885/10012",0.188274071,0.709000000,no
40056,"2^3 * 3 * 1669","1679/6676",0.251497903,0.834000000,no
40064,"2^7 * 313","4979/20032",0.248552316,0.750000000,no
40072,"2^3 * 5009","628/5009",0.125374326,0.708000000,no
40080,"2^4 * 3 * 5 * 167","2233/3340",0.668562874,1.250000000,no
40088,"2^3 * 5011","2513/20044",0.125374177,0.708000000,no
40096,"2^5 * 7 * 179","1853/5012",0.369712690,0.958000000,no
40104,"2^3 * 3^2 * 557","258/557",0.463195691,1.000000000,no
40112,"2^4 * 23 * 109","2911/10028",0.290287196,0.917000000,no
40120,"2^3 * 5 * 17 * 59","9483/20060",0.472731805,1.208000000,no
40128,"2^6 * 3 * 11 * 19","659/836",0.788277512,1.500000000,no
40136,"2^3 * 29 * 173","139/692",0.200867052,0.834000000,no
40144,"2^4 * 13 * 193","1743/5018",0.347349542,0.875000000,no
40152,"2^3 * 3 * 7 * 239","3187/6692",0.476240287,1.083000000,no
40160,"2^5 * 5 * 251","1059/2510",0.421912351,0.917000000,no
40168,"2^3 * 5021","1259/10042",0.125373432,0.750000000,no
40176,"2^4 * 3^4 * 31","239/324",0.737654321,1.375000000,no
40184,"2^3 * 5023","2519/20092",0.125373283,0.750000000,no
40192,"2^8 * 157","5201/20096",0.258807723,0.875000000,no
40200,"2^3 * 3 * 5^2 * 67","933/1340",0.696268657,1.416000000,no
40208,"2^4 * 7 * 359","3293/10052",0.327596498,0.917000000,no
40216,"2^3 * 11 * 457","6031/20108",0.299930376,0.750000000,no
40224,"2^5 * 3 * 419","639/1676",0.381264916,1.000000000,no
40232,"2^3 * 47 * 107","3677/20116",0.182789819,0.917000000,no
40240,"2^4 * 5 * 503","3819/10060",0.379622266,0.834000000,no
40248,"2^3 * 3^2 * 13 * 43","379/516",0.734496124,1.459000000,no
40256,"2^6 * 17 * 37","4105/10064",0.407889507,1.042000000,no
40264,"2^3 * 7 * 719","5093/20132",0.252980330,0.833000000,no
40272,"2^4 * 3 * 839","1129/3356",0.336412396,0.875000000,no
40280,"2^3 * 5 * 19 * 53","9327/20140",0.463108242,1.084000000,no
40288,"2^5 * 1259","2219/10072",0.220313741,0.750000000,no
40296,"2^3 * 3 * 23 * 73","2649/6716",0.394431209,1.083000000,no
40304,"2^4 * 11 * 229","3757/10076",0.372866217,0.875000000,no
40312,"2^3 * 5039","2527/20156",0.125372098,0.708000000,no
40320,"2^7 * 3^2 * 5 * 7","379/280",1.353571429,0.679917000,yes
40328,"2^3 * 71^2","6121/40328",0.151780401,0.916000000,no
40336,"2^4 * 2521","3797/20168",0.188268544,0.875000000,no
40344,"2^3 * 3 * 41^2","2101/6724",0.312462820,1.125000000,no
40352,"2^5 * 13 * 97","3955/10088",0.392049960,4.417000000,no
40360,"2^3 * 5 * 1009","6099/20180",0.302229931,0.833000000,no
40368,"2^4 * 3 * 29^2","2147/5046",0.425485533,1.125000000,no
40376,"2^3 * 7^2 * 103","6247/20188",0.309441252,0.959000000,no
40384,"2^6 * 631","1199/5048",0.237519810,0.750000000,no
40392,"2^3 * 3^3 * 11 * 17","717/748",0.958556150,1.625000000,no
40400,"2^4 * 5^2 * 101","9621/20200",0.476287129,1.041000000,no
40408,"2^3 * 5051","2533/20204",0.125371214,0.708000000,no
40416,"2^5 * 3 * 421","321/842",0.381235154,0.958000000,no
40424,"2^3 * 31 * 163","3989/20212",0.197358005,0.833000000,no
40432,"2^4 * 7 * 19^2","4489/10108",0.444103680,1.083000000,no
40440,"2^3 * 3 * 5 * 337","3767/6740",0.558902077,1.083000000,no
40448,"2^9 * 79","691/2528",0.273338608,0.917000000,no
40456,"2^3 * 13 * 389","427/1556",0.274421594,0.750000000,no
40464,"2^4 * 3^2 * 281","3767/6744",0.558570581,1.125000000,no
40472,"2^3 * 5059","2537/20236",0.125370627,0.791000000,no
40480,"2^5 * 5 * 11 * 23","3741/5060",0.739328063,1.375000000,no
40488,"2^3 * 3 * 7 * 241","459/964",0.476141079,1.083000000,no
40496,"2^4 * 2531","953/5062",0.188265508,0.750000000,no
40504,"2^3 * 61 * 83","3619/20252",0.178698400,0.959000000,no
40512,"2^6 * 3 * 211","517/1266",0.408372828,1.000000000,no
40520,"2^3 * 5 * 1013","6123/20260",0.302221125,0.833000000,no
40528,"2^4 * 17 * 149","1597/5066",0.315238847,0.875000000,no
40536,"2^3 * 3^2 * 563","1043/2252",0.463143872,1.000000000,no
40544,"2^5 * 7 * 181","1873/5068",0.369573796,0.917000000,no
40552,"2^3 * 37 * 137","3847/20276",0.189731703,0.875000000,no
40560,"2^4 * 3 * 5 * 13^2","613/676",0.906804734,1.584000000,no
40568,"2^3 * 11 * 461","553/1844",0.299891540,0.792000000,no
40576,"2^7 * 317","5041/20288",0.248472003,0.750000000,no
40584,"2^3 * 3 * 19 * 89","2781/6764",0.411147250,1.125000000,no
40592,"2^4 * 43 * 59","2701/10148",0.266160820,1.000000000,no
40600,"2^3 * 5^2 * 7 * 29","2663/4060",0.655911330,1.417000000,no
40608,"2^5 * 3^3 * 47","137/188",0.728723404,1.417000000,no
40616,"2^3 * 5077","1273/10154",0.125369313,0.750000000,no
40624,"2^4 * 2539","478/2539",0.188263096,0.708000000,no
40632,"2^3 * 3 * 1693","1703/6772",0.251476669,0.833000000,no
40640,"2^6 * 5 * 127","9/20",0.450000000,1.000000000,no
40648,"2^3 * 5081","637/5081",0.125369022,0.709000000,no
40656,"2^4 * 3 * 7 * 11^2","8663/10164",0.852321921,1.667000000,no
40664,"2^3 * 13 * 17 * 23","9779/20332",0.480965965,1.083000000,no
40672,"2^5 * 31 * 41","1687/5084",0.331825334,1.000000000,no
40680,"2^3 * 3^2 * 5 * 113","1873/2260",0.828761062,1.417000000,no
40688,"2^4 * 2543","1915/10172",0.188261895,0.708000000,no
40696,"2^3 * 5087","2551/20348",0.125368587,0.708000000,no
40704,"2^8 * 3 * 53","783/1696",0.461674528,1.250000000,no
40712,"2^3 * 7 * 727","5149/20356",0.252947534,0.792000000,no
40720,"2^4 * 5 * 509","966/2545",0.379567780,0.916000000,no
40728,"2^3 * 3 * 1697","1707/6788",0.251473188,0.875000000,no
40736,"2^5 * 19 * 67","1799/5092",0.353299293,1.000000000,no
40744,"2^3 * 11 * 463","6109/20372",0.299872374,0.791000000,no
40752,"2^4 * 3^2 * 283","2845/5094",0.558500196,1.042000000,no
40760,"2^3 * 5 * 1019","6159/20380",0.302208047,0.833000000,no
40768,"2^6 * 7^2 * 13","1727/2912",0.593063187,1.333000000,no
40776,"2^3 * 3 * 1699","1709/6796",0.251471454,0.875000000,no
40784,"2^4 * 2549","3839/20392",0.188260102,0.708000000,no
40792,"2^3 * 5099","2557/20396",0.125367719,0.750000000,no
40800,"2^5 * 3 * 5^2 * 17","847/850",0.996470588,1.875000000,no
40808,"2^3 * 5101","1279/10202",0.125367575,0.667000000,no
40816,"2^4 * 2551","1921/10204",0.188259506,0.750000000,no
40824,"2^3 * 3^6 * 7","797/972",0.819958848,1.542000000,no
40832,"2^7 * 11 * 29","2543/5104",0.498236677,1.167000000,no
40840,"2^3 * 5 * 1021","6171/20420",0.302203722,58.125000000,no
40848,"2^4 * 3 * 23 * 37","1765/3404",0.518507638,2.042000000,no
40856,"2^3 * 5107","2561/20428",0.125367143,0.750000000,no
40864,"2^5 * 1277","4501/20432",0.220291699,0.750000000,no
40872,"2^3 * 3 * 13 * 131","3153/6812",0.462859659,1.125000000,no
40880,"2^4 * 5 * 7 * 73","877/1460",0.600684932,1.250000000,no
40888,"2^3 * 19 * 269","4723/20444",0.231021327,0.833000000,no
40896,"2^6 * 3^2 * 71","373/568",0.656690141,1.291000000,no
40904,"2^3 * 5113","641/5113",0.125366712,0.667000000,no
40912,"2^4 * 2557","3851/20456",0.188257724,0.750000000,no
40920,"2^3 * 3 * 5 * 11 * 31","6331/6820",0.928299120,1.750000000,no
40928,"2^5 * 1279","1127/5116",0.220289289,0.708000000,no
40936,"2^3 * 7 * 17 * 43","8777/20468",0.428815712,1.125000000,no
40944,"2^4 * 3 * 853","3443/10236",0.336361860,0.917000000,no
40952,"2^3 * 5119","2567/20476",0.125366282,0.708000000,no
40960,"2^13 * 5","9213/20480",0.449853516,1.041000000,no
40968,"2^3 * 3^2 * 569","527/1138",0.463093146,1.000000000,no
40976,"2^4 * 13 * 197","889/2561",0.347130027,0.875000000,no
40984,"2^3 * 47 * 109","3739/20492",0.182461448,0.917000000,no
40992,"2^5 * 3 * 7 * 61","1121/1708",0.656323185,1.375000000,no
41000,"2^3 * 5^3 * 41","1833/4100",0.447073171,1.084000000,no
41008,"2^4 * 11 * 233","3821/10252",0.372707764,0.875000000,no
41016,"2^3 * 3 * 1709","1719/6836",0.251462844,0.833000000,no
41024,"2^6 * 641","4871/20512",0.237470749,0.750000000,no
41032,"2^3 * 23 * 223","4417/20516",0.215295379,0.833000000,no
41040,"2^4 * 3^3 * 5 * 19","4021/3420",1.175730994,0.606000000,yes
41048,"2^3 * 7 * 733","5191/20524",0.252923407,0.792000000,no
41056,"2^5 * 1283","2261/10264",0.220284489,0.709000000,no
41064,"2^3 * 3 * 29 * 59","2601/6844",0.380040912,1.167000000,no
41072,"2^4 * 17 * 151","3235/10268",0.315056486,0.958000000,no
41080,"2^3 * 5 * 13 * 79","10347/20540",0.503748783,1.041000000,no
41088,"2^7 * 3 * 107","369/856",0.431074766,1.083000000,no
41096,"2^3 * 11 * 467","6161/20548",0.299834534,0.750000000,no
41104,"2^4 * 7 * 367","3365/10276",0.327462047,0.916000000,no
41112,"2^3 * 3^2 * 571","3173/6852",0.463076474,0.958000000,no
41120,"2^5 * 5 * 257","867/2056",0.421692607,0.958000000,no
41128,"2^3 * 53 * 97","3703/20564",0.180071970,0.917000000,no
41136,"2^4 * 3 * 857","1153/3428",0.336347725,0.917000000,no
41144,"2^3 * 37 * 139","3899/20572",0.189529458,0.916000000,no
41152,"2^6 * 643","2443/10288",0.237461120,0.750000000,no
41160,"2^3 * 3 * 5 * 7^3","6213/6860",0.905685131,1.666000000,no
41168,"2^4 * 31 * 83","91/332",0.274096386,0.958000000,no
41176,"2^3 * 5147","2581/20588",0.125364290,0.750000000,no
41184,"2^5 * 3^2 * 11 * 13","12/11",1.090909091,0.564667000,yes
41192,"2^3 * 19 * 271","4757/20596",0.230967178,0.792000000,no
41200,"2^4 * 5^2 * 103","4901/10300",0.475825243,1.041000000,no
41208,"2^3 * 3 * 17 * 101","171/404",0.423267327,14.458000000,no
41216,"2^8 * 7 * 23","157/322",0.487577640,1.292000000,no
41224,"2^3 * 5153","646/5153",0.125363866,0.709000000,no
41232,"2^4 * 3 * 859","3467/10308",0.336340706,0.917000000,no
41240,"2^3 * 5 * 1031","6231/20620",0.302182347,0.791000000,no
41248,"2^5 * 1289","4543/20624",0.220277347,0.750000000,no
41256,"2^3 * 3^3 * 191","1243/2292",0.542321117,1.083000000,no
41264,"2^4 * 2579","971/5158",0.188251260,0.750000000,no
41272,"2^3 * 7 * 11 * 67","9899/20636",0.479695677,1.083000000,no
41280,"2^6 * 3 * 5 * 43","687/860",0.798837209,1.500000000,no
41288,"2^3 * 13 * 397","5663/20644",0.274316993,0.792000000,no
41296,"2^4 * 29 * 89","1429/5162",0.276830686,84.583000000,no
41304,"2^3 * 3 * 1721","1731/6884",0.251452644,0.833000000,no
41312,"2^5 * 1291","2275/10328",0.220274981,0.708000000,no
41320,"2^3 * 5 * 1033","6243/20660",0.302178122,0.833000000,no
41328,"2^4 * 3^2 * 7 * 41","3043/3444",0.883565621,1.583000000,no
41336,"2^3 * 5167","2591/20668",0.125362880,0.708000000,no
41344,"2^7 * 17 * 19","143/304",0.470394737,1.084000000,no
41352,"2^3 * 3 * 1723","1733/6892",0.251450958,0.875000000,no
41360,"2^4 * 5 * 11 * 47","6621/10340",0.640328820,1.375000000,no
41368,"2^3 * 5171","2593/20684",0.125362599,0.958000000,no
41376,"2^5 * 3 * 431","657/1724",0.381090487,0.958000000,no
41384,"2^3 * 7 * 739","5233/20692",0.252899671,0.792000000,no
41392,"2^4 * 13 * 199","3591/10348",0.347023579,0.875000000,no
41400,"2^3 * 3^2 * 5^2 * 23","97/92",1.054347826,0.557083000,yes
41408,"2^6 * 647","1229/5176",0.237442040,0.750000000,no
41416,"2^3 * 31 * 167","4081/20708",0.197073595,0.833000000,no
41424,"2^4 * 3 * 863","1161/3452",0.336326767,0.917000000,no
41432,"2^3 * 5179","2597/20716",0.125362039,0.709000000,no
41440,"2^5 * 5 * 7 * 37","3523/5180",0.680115830,1.417000000,no
41448,"2^3 * 3 * 11 * 157","3417/6908",0.494643891,1.083000000,no
41456,"2^4 * 2591","1951/10364",0.188247781,0.750000000,no
41464,"2^3 * 71 * 73","3679/20732",0.177455142,1.000000000,no
41472,"2^9 * 3^4","10157/13824",0.734736690,1.500000000,no
41480,"2^3 * 5 * 17 * 61","9777/20740",0.471407907,1.167000000,no
41488,"2^4 * 2593","3905/20744",0.188247204,0.708000000,no
41496,"2^3 * 3 * 7 * 13 * 19","5851/6916",0.846009254,1.708000000,no
41504,"2^5 * 1297","4571/20752",0.220267926,0.708000000,no
41512,"2^3 * 5189","1301/10378",0.125361341,18.416000000,no
41520,"2^4 * 3 * 5 * 173","2311/3460",0.667919075,1.666000000,no
41528,"2^3 * 29 * 179","4163/20764",0.200491235,1.167000000,no
41536,"2^6 * 11 * 59","293/649",0.451463790,1.083000000,no
41544,"2^3 * 3^2 * 577","1603/3462",0.463027152,1.041000000,no
41552,"2^4 * 7^2 * 53","8383/20776",0.403494417,1.042000000,no
41560,"2^3 * 5 * 1039","6279/20780",0.302165544,0.792000000,no
41568,"2^5 * 3 * 433","165/433",0.381062356,1.000000000,no
41576,"2^3 * 5197","1303/10394",0.125360785,0.750000000,no
41584,"2^4 * 23 * 113","3011/10396",0.289630627,0.917000000,no
41592,"2^3 * 3 * 1733","1743/6932",0.251442585,0.834000000,no
41600,"2^7 * 5^2 * 13","591/832",0.710336538,1.500000000,no
41608,"2^3 * 7 * 743","5261/20804",0.252884061,0.792000000,no
41616,"2^4 * 3^2 * 17^2","30085/41616",0.722919070,1.375000000,no
41624,"2^3 * 11^2 * 43","679/1892",0.358879493,1.000000000,no
41632,"2^5 * 1301","4585/20816",0.220263259,0.791000000,no
41640,"2^3 * 3 * 5 * 347","3877/6940",0.558645533,1.125000000,no
41648,"2^4 * 19 * 137","3169/10412",0.304360353,0.916000000,no
41656,"2^3 * 41 * 127","3871/20828",0.185855579,0.917000000,no
41664,"2^6 * 3 * 7 * 31","271/372",0.728494624,1.541000000,no
41672,"2^3 * 5209","653/5209",0.125359954,0.750000000,no
41680,"2^4 * 5 * 521","1977/5210",0.379462572,0.875000000,no
41688,"2^3 * 3^3 * 193","3767/6948",0.542170409,1.084000000,no
41696,"2^5 * 1303","287/1303",0.220260936,0.750000000,no
41704,"2^3 * 13 * 401","5719/20852",0.274266257,0.792000000,no
41712,"2^4 * 3 * 11 * 79","2099/3476",0.603855006,1.250000000,no
41720,"2^3 * 5 * 7 * 149","10343/20860",0.495829338,1.083000000,no
41728,"2^8 * 163","2695/10432",0.258339724,0.875000000,no
41736,"2^3 * 3 * 37 * 47","2589/6956",0.372196665,1.166000000,no
41744,"2^4 * 2609","3929/20872",0.188242622,0.750000000,no
41752,"2^3 * 17 * 307","5047/20876",0.241760874,0.791000000,no
41760,"2^5 * 3^2 * 5 * 29","1253/1160",1.080172414,0.583625000,yes
41768,"2^3 * 23 * 227","4493/20884",0.215140778,0.875000000,no
41776,"2^4 * 7 * 373","3419/10444",0.327364994,0.875000000,no
41784,"2^3 * 3 * 1741","1751/6964",0.251435956,0.875000000,no
41792,"2^6 * 653","4961/20896",0.237413859,0.792000000,no
41800,"2^3 * 5^2 * 11 * 19","3009/4180",0.719856459,1.417000000,no
41808,"2^4 * 3 * 13 * 67","5995/10452",0.573574436,1.250000000,no
41816,"2^3 * 5227","2621/20908",0.125358714,0.792000000,no
41824,"2^5 * 1307","2303/10456",0.220256312,0.750000000,no
41832,"2^3 * 3^2 * 7 * 83","1719/2324",0.739672978,1.459000000,no
41840,"2^4 * 5 * 523","3969/10460",0.379445507,0.917000000,no
41848,"2^3 * 5231","2623/20924",0.125358440,0.750000000,no
41856,"2^7 * 3 * 109","751/1744",0.430619266,1.084000000,no
41864,"2^3 * 5233","656/5233",0.125358303,0.750000000,no
41872,"2^4 * 2617","3941/20936",0.188240352,0.708000000,no
41880,"2^3 * 3 * 5 * 349","3899/6980",0.558595989,1.125000000,no
41888,"2^5 * 7 * 11 * 17","3697/5236",0.706073338,1.416000000,no
41896,"2^3 * 5237","1313/10474",0.125358029,0.708000000,no
41904,"2^4 * 3^3 * 97","6809/10476",0.649961817,1.250000000,no
41912,"2^3 * 13^2 * 31","7247/20956",0.345819813,1.041000000,no
41920,"2^6 * 5 * 131","471/1048",0.449427481,1.042000000,no
41928,"2^3 * 3 * 1747","1757/6988",0.251431025,17.584000000,no
41936,"2^4 * 2621","3947/20968",0.188239222,0.792000000,no
41944,"2^3 * 7^2 * 107","6473/20972",0.308649628,1.000000000,no
41952,"2^5 * 3 * 19 * 23","1107/1748",0.633295195,1.500000000,no
41960,"2^3 * 5 * 1049","6339/20980",0.302144900,0.833000000,no
41968,"2^4 * 43 * 61","2781/10492",0.265059093,1.000000000,no
41976,"2^3 * 3^2 * 11 * 53","1773/2332",0.760291595,1.416000000,no
41984,"2^10 * 41","6251/20992",0.297780107,0.958000000,no
41992,"2^3 * 29 * 181","4207/20996",0.200371499,0.833000000,no
42000,"2^4 * 3 * 5^3 * 7","3821/3500",1.091714286,0.592083000,yes
42008,"2^3 * 59 * 89","3743/21004",0.178204152,0.959000000,no
42016,"2^5 * 13 * 101","4109/10504",0.391184311,1.000000000,no
42024,"2^3 * 3 * 17 * 103","2961/7004",0.422758424,1.125000000,no
42032,"2^4 * 37 * 71","2815/10508",0.267891131,0.958000000,no
42040,"2^3 * 5 * 1051","6351/21020",0.302140818,0.833000000,no
42048,"2^6 * 3^2 * 73","13783/21024",0.655584094,1.333000000,no
42056,"2^3 * 7 * 751","5317/21028",0.252853338,0.791000000,no
42064,"2^4 * 11 * 239","3917/10516",0.372480030,2.833000000,no
42072,"2^3 * 3 * 1753","1763/7012",0.251426127,0.875000000,no
42080,"2^5 * 5 * 263","2217/5260",0.421482890,0.875000000,no
42088,"2^3 * 5261","1319/10522",0.125356396,0.709000000,no
42096,"2^4 * 3 * 877","3539/10524",0.336278981,0.959000000,no
42104,"2^3 * 19 * 277","4859/21052",0.230809424,0.792000000,no
42112,"2^7 * 7 * 47","569/1316",0.432370821,1.125000000,no
42120,"2^3 * 3^4 * 5 * 13","2737/2340",1.169658120,0.609875000,yes
42128,"2^4 * 2633","3965/21064",0.188235853,0.708000000,no
42136,"2^3 * 23 * 229","197/916",0.215065502,0.833000000,no
42144,"2^5 * 3 * 439","669/1756",0.380979499,0.958000000,no
42152,"2^3 * 11 * 479","6317/21076",0.299724805,0.792000000,no
42160,"2^4 * 5 * 17 * 31","201/340",0.591176471,1.292000000,no
42168,"2^3 * 3 * 7 * 251","3343/7028",0.475668754,1.125000000,no
42176,"2^6 * 659","2503/10544",0.237386191,0.750000000,no
42184,"2^3 * 5273","661/5273",0.125355585,0.750000000,no
42192,"2^4 * 3^2 * 293","3925/7032",0.558162685,1.041000000,no
42200,"2^3 * 5^2 * 211","1629/4220",0.386018957,0.958000000,no
42208,"2^5 * 1319","581/2638",0.220242608,0.708000000,no
42216,"2^3 * 3 * 1759","1769/7036",0.251421262,0.875000000,no
42224,"2^4 * 7 * 13 * 29","6059/10556",0.573986358,1.291000000,no
42232,"2^3 * 5279","2647/21116",0.125355181,0.708000000,no
42240,"2^8 * 3 * 5 * 11","91/88",1.034090909,0.580792000,yes
42248,"2^3 * 5281","662/5281",0.125355046,0.708000000,no
42256,"2^4 * 19 * 139","3213/10564",0.304146157,0.958000000,no
42264,"2^3 * 3^2 * 587","1087/2348",0.462947189,0.958000000,no
42272,"2^5 * 1321","4655/21136",0.220240348,0.750000000,no
42280,"2^3 * 5 * 7 * 151","10477/21140",0.495600757,1.125000000,no
42288,"2^4 * 3 * 881","1185/3524",0.336265607,0.917000000,no
42296,"2^3 * 17 * 311","5111/21148",0.241677700,377.625000000,no
42304,"2^6 * 661","5021/21152",0.237377080,2.833000000,no
42312,"2^3 * 3 * 41 * 43","2613/7052",0.370533182,2.625000000,no
42320,"2^4 * 5 * 23^2","10167/21160",0.480482042,1.125000000,no
42328,"2^3 * 11 * 13 * 37","10843/21164",0.512332262,1.167000000,no
42336,"2^5 * 3^3 * 7^2","1",1.000000000,2.916000000,no
42344,"2^3 * 67 * 79","3749/21172",0.177073493,1.208000000,no
42352,"2^4 * 2647","1993/10588",0.188231961,0.792000000,no
42360,"2^3 * 3 * 5 * 353","3943/7060",0.558498584,1.042000000,no
42368,"2^7 * 331","2629/10592",0.248206193,0.875000000,no
42376,"2^3 * 5297","664/5297",0.125353974,0.709000000,no
42384,"2^4 * 3 * 883","3563/10596",0.336258966,1.084000000,no
42392,"2^3 * 7 * 757","5359/21196",0.252830723,0.792000000,no
42400,"2^5 * 5^2 * 53","11391/21200",0.537311321,1.250000000,no
42408,"2^3 * 3^2 * 19 * 31","4897/7068",0.692840973,1.459000000,no
42416,"2^4 * 11 * 241","359/964",0.372406639,0.917000000,no
42424,"2^3 * 5303","2659/21212",0.125353573,0.708000000,no
42432,"2^6 * 3 * 13 * 17","339/442",0.766968326,1.500000000,no
42440,"2^3 * 5 * 1061","6411/21220",0.302120641,0.792000000,no
42448,"2^4 * 7 * 379","3473/10612",0.327271014,0.916000000,no
42456,"2^3 * 3 * 29 * 61","2679/7076",0.378603731,1.125000000,no
42464,"2^5 * 1327","1169/5308",0.220233610,0.708000000,no
42472,"2^3 * 5309","1331/10618",0.125353174,0.708000000,no
42480,"2^4 * 3^2 * 5 * 59","1139/1180",0.965254237,1.666000000,no
42488,"2^3 * 47 * 113","3863/21244",0.181839578,0.875000000,no
42496,"2^9 * 83","2891/10624",0.272119729,0.916000000,no
42504,"2^3 * 3 * 7 * 11 * 23","6089/7084",0.859542631,2.042000000,no
42512,"2^4 * 2657","4001/21256",0.188229206,0.792000000,no
42520,"2^3 * 5 * 1063","6423/21260",0.302116651,0.833000000,no
42528,"2^5 * 3 * 443","675/1772",0.380925508,0.958000000,no
42536,"2^3 * 13 * 409","5831/21268",0.274167764,0.791000000,no
42544,"2^4 * 2659","1001/5318",0.188228657,0.750000000,no
42552,"2^3 * 3^3 * 197","427/788",0.541878173,1.083000000,no
42560,"2^6 * 5 * 7 * 19","2053/2660",0.771804511,1.541000000,no
42568,"2^3 * 17 * 313","5143/21284",0.241636910,0.792000000,no
42576,"2^4 * 3 * 887","1193/3548",0.336245772,0.958000000,no
42584,"2^3 * 5323","2669/21292",0.125352245,0.750000000,no
42592,"2^5 * 11^3","553/1331",0.415477085,0.959000000,no
42600,"2^3 * 3 * 5^2 * 71","197/284",0.693661972,1.459000000,no
42608,"2^4 * 2663","2005/10652",0.188227563,0.750000000,no
42616,"2^3 * 7 * 761","5387/21308",0.252815844,0.792000000,no
42624,"2^7 * 3^2 * 37","5011/7104",0.705377252,1.417000000,no
42632,"2^3 * 73^2","6439/42632",0.151036780,0.958000000,no
42640,"2^4 * 5 * 13 * 41","1311/2132",0.614915572,1.333000000,no
42648,"2^3 * 3 * 1777","1787/7108",0.251406866,0.875000000,no
42656,"2^5 * 31 * 43","1757/5332",0.329519880,1.083000000,no
42664,"2^3 * 5333","1337/10666",0.125351584,0.708000000,no
42672,"2^4 * 3 * 7 * 127","6217/10668",0.582770904,1.291000000,no
42680,"2^3 * 5 * 11 * 97","11307/21340",0.529850047,1.125000000,no
42688,"2^6 * 23 * 29","523/1334",0.392053973,1.125000000,no
42696,"2^3 * 3^2 * 593","549/1186",0.462900506,1.042000000,no
42704,"2^4 * 17 * 157","1679/5338",0.314537280,0.958000000,no
42712,"2^3 * 19 * 281","4927/21356",0.230707998,0.792000000,no
42720,"2^5 * 3 * 5 * 89","1309/1780",0.735393258,1.416000000,no
42728,"2^3 * 7^2 * 109","3293/10682",0.308275604,1.000000000,no
42736,"2^4 * 2671","2011/10684",0.188225384,0.750000000,no
42744,"2^3 * 3 * 13 * 137","3291/7124",0.461959573,1.083000000,no
42752,"2^8 * 167","1379/5344",0.258046407,28.458000000,no
42760,"2^3 * 5 * 1069","6459/21380",0.302104771,0.833000000,no
42768,"2^4 * 3^5 * 11","3265/3564",0.916105499,1.625000000,no
42776,"2^3 * 5347","2681/21388",0.125350664,0.791000000,no
42784,"2^5 * 7 * 191","1973/5348",0.368922962,1.000000000,no
42792,"2^3 * 3 * 1783","1793/7132",0.251402131,0.917000000,no
42800,"2^4 * 5^2 * 107","2541/5350",0.474953271,1.084000000,no
42808,"2^3 * 5351","2683/21404",0.125350402,0.792000000,no
42816,"2^6 * 3 * 223","1091/2676",0.407698057,1.041000000,no
42824,"2^3 * 53 * 101","3839/21412",0.179291986,0.875000000,no
42832,"2^4 * 2677","4031/21416",0.188223758,0.750000000,no
42840,"2^3 * 3^2 * 5 * 7 * 17","3189/2380",1.339915966,0.722875000,yes
42848,"2^5 * 13 * 103","161/412",0.390776699,0.958000000,no
42856,"2^3 * 11 * 487","6421/21428",0.299654657,0.833000000,no
42864,"2^4 * 3 * 19 * 47","1883/3572",0.527155655,1.333000000,no
42872,"2^3 * 23 * 233","4607/21436",0.214918828,0.833000000,no
42880,"2^7 * 5 * 67","2553/5360",0.476305970,1.250000000,no
42888,"2^3 * 3 * 1787","1797/7148",0.251398993,0.875000000,no
42896,"2^4 * 7 * 383","3509/10724",0.327209996,0.917000000,no
42904,"2^3 * 31 * 173","4219/21452",0.196671639,0.833000000,no
42912,"2^5 * 3^2 * 149","1461/2384",0.612835570,1.250000000,no
42920,"2^3 * 5 * 29 * 37","9453/21460",0.440493942,25.625000000,no
42928,"2^4 * 2683","505/2683",0.188222139,0.833000000,no
42936,"2^3 * 3 * 1789","1799/7156",0.251397429,0.833000000,no
42944,"2^6 * 11 * 61","2417/5368",0.450260805,1.042000000,no
42952,"2^3 * 7 * 13 * 59","9749/21476",0.453948594,1.084000000,no
42960,"2^4 * 3 * 5 * 179","2389/3580",0.667318436,1.250000000,no
42968,"2^3 * 41 * 131","3983/21484",0.185393781,0.875000000,no
42976,"2^5 * 17 * 79","1939/5372",0.360945644,1.000000000,no
42984,"2^3 * 3^3 * 199","3881/7164",0.541736460,1.084000000,no
42992,"2^4 * 2687","2023/10748",0.188221064,0.750000000,no
43000,"2^3 * 5^3 * 43","1911/4300",0.444418605,1.208000000,no
43008,"2^11 * 3 * 7","293/448",0.654017857,1.500000000,no
43016,"2^3 * 19 * 283","4961/21508",0.230658360,0.792000000,no
43024,"2^4 * 2689","4049/21512",0.188220528,0.792000000,no
43032,"2^3 * 3 * 11 * 163","3543/7172",0.494004462,1.083000000,no
43040,"2^5 * 5 * 269","4533/10760",0.421282528,0.958000000,no
43048,"2^3 * 5381","1349/10762",0.125348448,0.708000000,no
43056,"2^4 * 3^2 * 13 * 23","247/276",0.894927536,1.750000000,no
43064,"2^3 * 7 * 769","5443/21532",0.252786550,0.792000000,no
43072,"2^6 * 673","5111/21536",0.237323551,0.750000000,no
43080,"2^3 * 3 * 5 * 359","4009/7180",0.558356546,1.125000000,no
43088,"2^4 * 2693","4055/21544",0.188219458,0.833000000,no
43096,"2^3 * 5387","2701/21548",0.125348060,0.833000000,no
43104,"2^5 * 3 * 449","171/449",0.380846325,1.041000000,no
43112,"2^3 * 17 * 317","5207/21556",0.241556875,0.583000000,no
43120,"2^4 * 5 * 7^2 * 11","1849/2156",0.857606679,1.250000000,no
43128,"2^3 * 3^2 * 599","1109/2396",0.462854758,0.750000000,no
43136,"2^7 * 337","5351/21568",0.248099036,0.584000000,no
43144,"2^3 * 5393","676/5393",0.125347673,0.542000000,no
43152,"2^4 * 3 * 29 * 31","59/116",0.508620690,1.041000000,no
43160,"2^3 * 5 * 13 * 83","10839/21580",0.502270621,0.875000000,no
43168,"2^5 * 19 * 71","1897/5396",0.351556709,0.792000000,no
43176,"2^3 * 3 * 7 * 257","3421/7196",0.475403002,0.875000000,no
43184,"2^4 * 2699","508/2699",0.188217858,0.666000000,no
43192,"2^3 * 5399","2707/21596",0.125347287,0.542000000,no
43200,"2^6 * 3^3 * 5^2","1291/1080",1.195370370,0.619334000,yes
43208,"2^3 * 11 * 491","6473/21604",0.299620441,0.583000000,no
43216,"2^4 * 37 * 73","39/146",0.267123288,0.750000000,no
43224,"2^3 * 3 * 1801","1811/7204",0.251388118,0.667000000,no
43232,"2^5 * 7 * 193","1993/5404",0.368800888,0.750000000,no
43240,"2^3 * 5 * 23 * 47","9681/21620",0.447779833,0.875000000,no
43248,"2^4 * 3 * 17 * 53","1935/3604",0.536903441,1.000000000,no
43256,"2^3 * 5407","2711/21628",0.125346773,0.583000000,no
43264,"2^8 * 13^2","17801/43264",0.411450629,0.792000000,no
43272,"2^3 * 3^2 * 601","1669/3606",0.462839712,0.834000000,no
43280,"2^4 * 5 * 541","1026/2705",0.379297597,0.750000000,no
43288,"2^3 * 7 * 773","5471/21644",0.252772131,0.625000000,no
43296,"2^5 * 3 * 11 * 41","1233/1804",0.683481153,1.042000000,no
43304,"2^3 * 5413","1357/10826",0.125346388,0.584000000,no
43312,"2^4 * 2707","1019/5414",0.188215737,0.625000000,no
43320,"2^3 * 3 * 5 * 19^2","5171/7220",0.716204986,1.166000000,no
43328,"2^6 * 677","5141/21664",0.237306130,0.542000000,no
43336,"2^3 * 5417","679/5417",0.125346133,0.542000000,no
43344,"2^4 * 3^2 * 7 * 43","9535/10836",0.879937246,1.250000000,no
43352,"2^3 * 5419","2717/21676",0.125346005,0.583000000,no
43360,"2^5 * 5 * 271","2283/5420",0.421217712,0.750000000,no
43368,"2^3 * 3 * 13 * 139","3337/7228",0.461676812,0.833000000,no
43376,"2^4 * 2711","2041/10844",0.188214681,0.583000000,no
43384,"2^3 * 11 * 17 * 29","10639/21692",0.490457311,0.875000000,no
43392,"2^7 * 3 * 113","777/1808",0.429756637,0.875000000,no
43400,"2^3 * 5^2 * 7 * 31","13/20",0.650000000,1.125000000,no
43408,"2^4 * 2713","4085/21704",0.188214154,0.583000000,no
43416,"2^3 * 3^4 * 67","4289/7236",0.592730790,1.000000000,no
43424,"2^5 * 23 * 59","1841/5428",0.339167281,0.792000000,no
43432,"2^3 * 61 * 89","3847/21716",0.177150488,0.750000000,no
43440,"2^4 * 3 * 5 * 181","483/724",0.667127072,0.958000000,no
43448,"2^3 * 5431","2723/21724",0.125345240,0.583000000,no
43456,"2^6 * 7 * 97","541/1358",0.398379971,0.792000000,no
43464,"2^3 * 3 * 1811","1821/7244",0.251380453,0.667000000,no
43472,"2^4 * 11 * 13 * 19","7021/10868",0.646025028,1.042000000,no
43480,"2^3 * 5 * 1087","6567/21740",0.302069917,0.625000000,no
43488,"2^5 * 3^2 * 151","185/302",0.612582781,0.959000000,no
43496,"2^3 * 5437","1363/10874",0.125344859,0.542000000,no
43504,"2^4 * 2719","2047/10876",0.188212578,0.625000000,no
43512,"2^3 * 3 * 7^2 * 37","4307/7252",0.593905130,1.084000000,no
43520,"2^9 * 5 * 17","1281/2176",0.588694853,1.042000000,no
43528,"2^3 * 5441","682/5441",0.125344606,0.625000000,no
43536,"2^4 * 3 * 907","3659/10884",0.336181551,0.750000000,no
43544,"2^3 * 5443","2729/21772",0.125344479,0.542000000,no
43552,"2^5 * 1361","4795/21776",0.220196547,0.583000000,no
43560,"2^3 * 3^2 * 5 * 11^2","679/605",1.122314050,0.555834000,yes
43568,"2^4 * 7 * 389","509/1556",0.327120823,0.708000000,no
43576,"2^3 * 13 * 419","5971/21788",0.274049936,8.167000000,no
43584,"2^6 * 3 * 227","185/454",0.407488987,1.500000000,no
43592,"2^3 * 5449","683/5449",0.125344100,0.875000000,no
43600,"2^4 * 5^2 * 109","2069/4360",0.474541284,1.167000000,no
43608,"2^3 * 3 * 23 * 79","2847/7268",0.391717116,1.209000000,no
43616,"2^5 * 29 * 47","1799/5452",0.329970653,0.834000000,no
43624,"2^3 * 7 * 19 * 41","9113/21812",0.417797543,0.916000000,no
43632,"2^4 * 3^3 * 101","2359/3636",0.648789879,2.000000000,no
43640,"2^3 * 5 * 1091","6591/21820",0.302062328,0.625000000,no
43648,"2^7 * 11 * 31","673/1364",0.493401760,0.917000000,no
43656,"2^3 * 3 * 17 * 107","3069/7276",0.421797691,0.834000000,no
43664,"2^4 * 2729","4109/21832",0.188209967,0.584000000,no
43672,"2^3 * 53 * 103","3907/21836",0.178924711,0.750000000,no
43680,"2^5 * 3 * 5 * 7 * 13","2337/1820",1.284065934,0.734125000,yes
43688,"2^3 * 43 * 127","4013/21844",0.183711774,0.750000000,no
43696,"2^4 * 2731","514/2731",0.188209447,0.583000000,no
43704,"2^3 * 3^2 * 607","3371/7284",0.462795167,0.791000000,no
43712,"2^6 * 683","2593/10928",0.237280381,0.667000000,no
43720,"2^3 * 5 * 1093","6603/21860",0.302058554,0.625000000,no
43728,"2^4 * 3 * 911","1225/3644",0.336169045,0.708000000,no
43736,"2^3 * 7 * 11 * 71","10447/21868",0.477730016,0.875000000,no
43744,"2^5 * 1367","301/1367",0.220190198,0.541000000,no
43752,"2^3 * 3 * 1823","1833/7292",0.251371366,0.667000000,no
43760,"2^4 * 5 * 547","4149/10940",0.379250457,0.708000000,no
43768,"2^3 * 5471","2743/21884",0.125342716,0.583000000,no
43776,"2^8 * 3^2 * 19","8591/10944",0.784996345,1.208000000,no
43784,"2^3 * 13 * 421","5999/21892",0.274027042,0.625000000,no
43792,"2^4 * 7 * 17 * 23","6061/10948",0.553617099,1.000000000,no
43800,"2^3 * 3 * 5^2 * 73","1011/1460",0.692465753,1.125000000,no
43808,"2^5 * 37^2","11977/43808",0.273397553,0.750000000,no
43816,"2^3 * 5477","1373/10954",0.125342341,0.584000000,no
43824,"2^4 * 3 * 11 * 83","2199/3652",0.602135816,0.959000000,no
43832,"2^3 * 5479","2747/21916",0.125342216,0.584000000,no
43840,"2^6 * 5 * 137","4917/10960",0.448631387,0.833000000,no
43848,"2^3 * 3^3 * 7 * 29","2171/2436",0.891215107,1.291000000,no
43856,"2^4 * 2741","4127/21928",0.188206859,0.584000000,no
43864,"2^3 * 5483","2749/21932",0.125341966,0.584000000,no
43872,"2^5 * 3 * 457","174/457",0.380743982,0.792000000,no
43880,"2^3 * 5 * 1097","6627/21940",0.302051048,0.666000000,no
43888,"2^4 * 13 * 211","3801/10972",0.346427269,0.709000000,no
43896,"2^3 * 3 * 31 * 59","2739/7316",0.374384910,0.875000000,no
43904,"2^7 * 7^3","1181/2744",0.430393586,0.792000000,no
43912,"2^3 * 11 * 499","6577/21956",0.299553653,0.625000000,no
43920,"2^4 * 3^2 * 5 * 61","1763/1830",0.963387978,1.208000000,no
43928,"2^3 * 17^2 * 19","7613/21964",0.346612639,0.792000000,no
43936,"2^5 * 1373","4837/21968",0.220183904,0.583000000,no
43944,"2^3 * 3 * 1831","1841/7324",0.251365374,0.625000000,no
43952,"2^4 * 41 * 67","2905/10988",0.264379323,0.792000000,no
43960,"2^3 * 5 * 7 * 157","10879/21980",0.494949955,0.833000000,no
43968,"2^6 * 3 * 229","2239/5496",0.407387191,0.791000000,no
43976,"2^3 * 23 * 239","4721/21988",0.214708023,0.625000000,no
43984,"2^4 * 2749","4139/21992",0.188204802,0.625000000,no
43992,"2^3 * 3^2 * 13 * 47","137/188",0.728723404,1.125000000,no
44000,"2^5 * 5^3 * 11","4017/5500",0.730363636,1.042000000,no
44008,"2^3 * 5501","1379/11002",0.125340847,0.583000000,no
44016,"2^4 * 3 * 7 * 131","305/524",0.582061069,1.000000000,no
44024,"2^3 * 5503","2759/22012",0.125340723,0.583000000,no
44032,"2^10 * 43","3253/11008",0.295512355,0.750000000,no
44040,"2^3 * 3 * 5 * 367","4097/7340",0.558174387,1.041000000,no
44048,"2^4 * 2753","4145/22024",0.188203778,0.542000000,no
44056,"2^3 * 5507","2761/22028",0.125340476,0.542000000,no
44064,"2^5 * 3^4 * 17","235/272",0.863970588,1.208000000,no
44072,"2^3 * 7 * 787","5569/22036",0.252722817,0.666000000,no
44080,"2^4 * 5 * 19 * 29","6411/11020",0.581760436,0.958000000,no
44088,"2^3 * 3 * 11 * 167","3627/7348",0.493603702,0.875000000,no
44096,"2^6 * 13 * 53","4711/11024",0.427340348,0.833000000,no
44104,"2^3 * 37 * 149","4159/22052",0.188599673,0.667000000,no
44112,"2^4 * 3 * 919","3707/11028",0.336144360,0.709000000,no
44120,"2^3 * 5 * 1103","6663/22060",0.302039891,0.625000000,no
44128,"2^5 * 7 * 197","2033/5516",0.368564177,0.750000000,no
44136,"2^3 * 3^2 * 613","851/1839",0.462751495,0.750000000,no
44144,"2^4 * 31 * 89","97/356",0.272471910,0.750000000,no
44152,"2^3 * 5519","2767/22076",0.125339735,0.625000000,no
44160,"2^7 * 3 * 5 * 23","403/460",0.876086957,1.292000000,no
44168,"2^3 * 5521","692/5521",0.125339612,0.666000000,no
44176,"2^4 * 11 * 251","4109/11044",0.372057226,1.083000000,no
44184,"2^3 * 3 * 7 * 263","3499/7364",0.475149375,0.959000000,no
44192,"2^5 * 1381","4865/22096",0.220175597,0.583000000,no
44200,"2^3 * 5^2 * 13 * 17","3099/4420",0.701131222,1.542000000,no
44208,"2^4 * 3^2 * 307","1541/2763",0.557727108,0.917000000,no
44216,"2^3 * 5527","2771/22108",0.125339244,0.583000000,no
44224,"2^6 * 691","2623/11056",0.237246744,0.583000000,no
44232,"2^3 * 3 * 19 * 97","3013/7372",0.408708627,0.833000000,no
44240,"2^4 * 5 * 7 * 79","6613/11060",0.597920434,0.958000000,no
44248,"2^3 * 5531","2773/22124",0.125338998,0.583000000,no
44256,"2^5 * 3 * 461","351/922",0.380694143,0.750000000,no
44264,"2^3 * 11 * 503","6629/22132",0.299521055,0.583000000,no
44272,"2^4 * 2767","2083/11068",0.188200217,0.583000000,no
44280,"2^3 * 3^3 * 5 * 41","791/820",0.964634146,1.292000000,no
44288,"2^8 * 173","5705/22144",0.257631864,0.666000000,no
44296,"2^3 * 7^2 * 113","1703/5537",0.307567275,1.083000000,no
44304,"2^4 * 3 * 13 * 71","2109/3692",0.571235103,1.000000000,no
44312,"2^3 * 29 * 191","4427/22156",0.199810435,0.625000000,no
44320,"2^5 * 5 * 277","933/2216",0.421028881,0.750000000,no
44328,"2^3 * 3 * 1847","1857/7388",0.251353546,0.625000000,no
44336,"2^4 * 17 * 163","3481/11084",0.314056297,0.708000000,no
44344,"2^3 * 23 * 241","4759/22172",0.214640087,0.625000000,no
44352,"2^6 * 3^2 * 7 * 11","1091/924",1.180735931,0.611250000,yes
44360,"2^3 * 5 * 1109","6699/22180",0.302028855,0.667000000,no
44368,"2^4 * 47 * 59","2909/11092",0.262261089,8.250000000,no
44376,"2^3 * 3 * 43^2","2289/7396",0.309491617,1.167000000,no
44384,"2^5 * 19 * 73","973/2774",0.350757030,0.791000000,no
44392,"2^3 * 31 * 179","4357/22196",0.196296630,0.667000000,no
44400,"2^4 * 3 * 5^2 * 37","9323/11100",0.839909910,1.250000000,no
44408,"2^3 * 7 * 13 * 61","10051/22204",0.452666186,0.833000000,no
44416,"2^7 * 347","2753/11104",0.247928674,0.583000000,no
44424,"2^3 * 3^2 * 617","571/1234",0.462722853,0.791000000,no
44432,"2^4 * 2777","4181/22216",0.188197695,0.542000000,no
44440,"2^3 * 5 * 11 * 101","11751/22220",0.528847885,0.834000000,no
44448,"2^5 * 3 * 463","705/1852",0.380669546,0.750000000,no
44456,"2^3 * 5557","1393/11114",0.125337412,0.583000000,no
44464,"2^4 * 7 * 397","3635/11116",0.327006117,0.709000000,no
44472,"2^3 * 3 * 17 * 109","3123/7412",0.421343767,0.834000000,no
44480,"2^6 * 5 * 139","2493/5560",0.448381295,0.792000000,no
44488,"2^3 * 67 * 83","3913/22244",0.175912606,0.750000000,no
44496,"2^4 * 3^3 * 103","7211/11124",0.648238044,0.959000000,no
44504,"2^3 * 5563","2789/22252",0.125337048,0.584000000,no
44512,"2^5 * 13 * 107","1085/2782",0.390007189,0.791000000,no
44520,"2^3 * 3 * 5 * 7 * 53","6681/7420",0.900404313,1.375000000,no
44528,"2^4 * 11^2 * 23","5257/11132",0.472242185,0.834000000,no
44536,"2^3 * 19 * 293","5131/22268",0.230420334,0.625000000,no
44544,"2^9 * 3 * 29","939/1856",0.505926724,1.042000000,no
44552,"2^3 * 5569","698/5569",0.125336685,0.583000000,no
44560,"2^4 * 5 * 557","1056/2785",0.379174147,20.208000000,no
44568,"2^3 * 3^2 * 619","3437/7428",0.462708670,0.792000000,no
44576,"2^5 * 7 * 199","2053/5572",0.368449390,0.709000000,no
44584,"2^3 * 5573","1397/11146",0.125336444,0.584000000,no
44592,"2^4 * 3 * 929","1249/3716",0.336114101,0.750000000,no
44600,"2^3 * 5^2 * 223","1719/4460",0.385426009,0.750000000,no
44608,"2^6 * 17 * 41","4487/11152",0.402349354,0.834000000,no
44616,"2^3 * 3 * 11 * 13^2","5229/7436",0.703200646,1.167000000,no
44624,"2^4 * 2789","4199/22312",0.188194693,0.583000000,no
44632,"2^3 * 7 * 797","5639/22316",0.252688654,0.625000000,no
44640,"2^5 * 3^2 * 5 * 31","133/124",1.072580645,0.552208000,yes
44648,"2^3 * 5581","1399/11162",0.125335961,0.583000000,no
44656,"2^4 * 2791","2101/11164",0.188194196,0.584000000,no
44664,"2^3 * 3 * 1861","1871/7444",0.251343364,0.708000000,no
44672,"2^7 * 349","5537/22336",0.247895774,0.583000000,no
44680,"2^3 * 5 * 1117","6747/22340",0.302014324,0.666000000,no
44688,"2^4 * 3 * 7^2 * 19","151/196",0.770408163,1.209000000,no
44696,"2^3 * 37 * 151","4211/22348",0.188428495,0.667000000,no
44704,"2^5 * 11 * 127","2317/5588",0.414638511,0.750000000,no
44712,"2^3 * 3^5 * 23","1691/2484",0.680756844,1.125000000,no
44720,"2^4 * 5 * 13 * 43","6843/11180",0.612075134,0.959000000,no
44728,"2^3 * 5591","2803/22364",0.125335360,0.584000000,no
44736,"2^6 * 3 * 233","759/1864",0.407188841,0.833000000,no
44744,"2^3 * 7 * 17 * 47","9493/22372",0.424325049,0.875000000,no
44752,"2^4 * 2797","4211/22376",0.188192706,0.583000000,no
44760,"2^3 * 3 * 5 * 373","4163/7460",0.558042895,0.875000000,no
44768,"2^5 * 1399","308/1399",0.220157255,0.541000000,no
44776,"2^3 * 29 * 193","4471/22388",0.199705199,0.667000000,no
44784,"2^4 * 3^2 * 311","2081/3732",0.557609861,0.792000000,no
44792,"2^3 * 11 * 509","6707/22396",0.299473120,0.625000000,no
44800,"2^8 * 5^2 * 7","4121/5600",0.735892857,1.167000000,no
44808,"2^3 * 3 * 1867","1877/7468",0.251339047,0.666000000,no
44816,"2^4 * 2801","4217/22408",0.188191717,0.583000000,no
44824,"2^3 * 13 * 431","6139/22412",0.273915759,0.583000000,no
44832,"2^5 * 3 * 467","711/1868",0.380620985,0.708000000,no
44840,"2^3 * 5 * 19 * 59","10281/22420",0.458563782,0.833000000,no
44848,"2^4 * 2803","1055/5606",0.188191224,0.584000000,no
44856,"2^3 * 3^2 * 7 * 89","1837/2492",0.737158909,1.084000000,no
44864,"2^6 * 701","5321/22432",0.237205777,0.584000000,no
44872,"2^3 * 71 * 79","3937/22436",0.175476912,0.792000000,no
44880,"2^4 * 3 * 5 * 11 * 17","4229/3740",1.130748663,0.622541000,yes
44888,"2^3 * 31 * 181","4403/22444",0.196177152,0.667000000,no
44896,"2^5 * 23 * 61","1897/5612",0.338025659,0.792000000,no
44904,"2^3 * 3 * 1871","1881/7484",0.251336184,0.708000000,no
44912,"2^4 * 7 * 401","3671/11228",0.326950481,0.709000000,no
44920,"2^3 * 5 * 1123","6783/22460",0.302003562,0.625000000,no
44928,"2^7 * 3^3 * 13","869/936",0.928418803,1.292000000,no
44936,"2^3 * 41 * 137","4151/22468",0.184751647,0.708000000,no
44944,"2^4 * 53^2","10101/44944",0.224746351,0.708000000,no
44952,"2^3 * 3 * 1873","1883/7492",0.251334757,0.709000000,no
44960,"2^5 * 5 * 281","4731/11240",0.420907473,0.750000000,no
44968,"2^3 * 7 * 11 * 73","10721/22484",0.476827967,0.875000000,no
44976,"2^4 * 3 * 937","3779/11244",0.336090359,0.709000000,no
44984,"2^3 * 5623","2819/22492",0.125333452,0.584000000,no
44992,"2^6 * 19 * 37","117/296",0.395270270,0.834000000,no
45000,"2^3 * 3^2 * 5^4","2803/3000",0.934333333,1.250000000,no
45008,"2^4 * 29 * 97","1547/5626",0.274973338,0.708000000,no
45016,"2^3 * 17 * 331","5431/22508",0.241291985,0.583000000,no
45024,"2^5 * 3 * 7 * 67","1223/1876",0.651918977,1.083000000,no
45032,"2^3 * 13 * 433","6167/22516",0.273894120,0.583000000,no
45040,"2^4 * 5 * 563","4269/11260",0.379129663,0.708000000,no
45048,"2^3 * 3 * 1877","1887/7508",0.251331913,0.667000000,no
45056,"2^12 * 11","4861/11264",0.431551847,0.791000000,no
45064,"2^3 * 43 * 131","4129/22532",0.183250488,0.667000000,no
45072,"2^4 * 3^2 * 313","12565/22536",0.557552361,0.834000000,no
45080,"2^3 * 5 * 7^2 * 23","14387/22540",0.638287489,1.084000000,no
45088,"2^5 * 1409","4963/22544",0.220147268,0.584000000,no
45096,"2^3 * 3 * 1879","1889/7516",0.251330495,0.666000000,no
45104,"2^4 * 2819","1061/5638",0.188187300,0.583000000,no
45112,"2^3 * 5639","2827/22556",0.125332506,0.542000000,no
45120,"2^6 * 3 * 5 * 47","149/188",0.792553191,1.167000000,no
45128,"2^3 * 5641","707/5641",0.125332388,0.541000000,no
45136,"2^4 * 7 * 13 * 31","207/364",0.568681319,0.958000000,no
45144,"2^3 * 3^3 * 11 * 19","2357/2508",0.939792663,1.292000000,no
45152,"2^5 * 17 * 83","1015/2822",0.359673990,0.750000000,no
45160,"2^3 * 5 * 1129","6819/22580",0.301992914,0.625000000,no
45168,"2^4 * 3 * 941","1265/3764",0.336078640,0.708000000,no
45176,"2^3 * 5647","2831/22588",0.125332035,0.583000000,no
45184,"2^7 * 353","5599/22592",0.247831091,0.583000000,no
45192,"2^3 * 3 * 7 * 269","511/1076",0.474907063,0.875000000,no
45200,"2^4 * 5^2 * 113","10707/22600",0.473761062,0.833000000,no
45208,"2^3 * 5651","2833/22604",0.125331800,0.541000000,no
45216,"2^5 * 3^2 * 157","1537/2512",0.611863057,1.042000000,no
45224,"2^3 * 5653","1417/11306",0.125331682,0.542000000,no
45232,"2^4 * 11 * 257","4205/11308",0.371860630,0.708000000,no
45240,"2^3 * 3 * 5 * 13 * 29","6727/7540",0.892175066,1.375000000,no
45248,"2^6 * 7 * 101","281/707",0.397454031,0.833000000,no
45256,"2^3 * 5657","709/5657",0.125331448,0.583000000,no
45264,"2^4 * 3 * 23 * 41","1929/3772",0.511399788,1.042000000,no
45272,"2^3 * 5659","2837/22636",0.125331331,0.584000000,no
45280,"2^5 * 5 * 283","1191/2830",0.420848057,0.750000000,no
45288,"2^3 * 3^2 * 17 * 37","1749/2516",0.695151033,1.084000000,no
45296,"2^4 * 19 * 149","3433/11324",0.303161427,0.709000000,no
45304,"2^3 * 7 * 809","5723/22652",0.252648773,0.625000000,no
45312,"2^8 * 3 * 59","431/944",0.456567797,1.000000000,no
45320,"2^3 * 5 * 11 * 103","11973/22660",0.528375993,0.875000000,no
45328,"2^4 * 2833","4265/22664",0.188183904,0.542000000,no
45336,"2^3 * 3 * 1889","1899/7556",0.251323452,0.667000000,no
45344,"2^5 * 13 * 109","4417/11336",0.389643613,0.750000000,no
45352,"2^3 * 5669","1421/11338",0.125330746,0.583000000,no
45360,"2^4 * 3^4 * 5 * 7","5203/3780",1.376455026,0.685167000,yes
45368,"2^3 * 53 * 107","4043/22684",0.178231352,0.750000000,no
45376,"2^6 * 709","5381/22688",0.237173836,0.583000000,no
45384,"2^3 * 3 * 31 * 61","91/244",0.372950820,0.916000000,no
45392,"2^4 * 2837","4271/22696",0.188182940,0.583000000,no
45400,"2^3 * 5^2 * 227","1749/4540",0.385242291,0.750000000,no
45408,"2^5 * 3 * 11 * 43","117/172",0.680232558,1.042000000,no
45416,"2^3 * 7 * 811","5737/22708",0.252642241,0.625000000,no
45424,"2^4 * 17 * 167","3563/11356",0.313754843,0.708000000,no
45432,"2^3 * 3^2 * 631","3503/7572",0.462625462,0.792000000,no
45440,"2^7 * 5 * 71","1347/2840",0.474295775,0.875000000,no
45448,"2^3 * 13 * 19 * 23","10633/22724",0.467919380,0.834000000,no
45456,"2^4 * 3 * 947","1273/3788",0.336061246,0.709000000,no
45464,"2^3 * 5683","2849/22732",0.125329931,0.584000000,no
45472,"2^5 * 7^2 * 29","221/464",0.476293103,0.959000000,no
45480,"2^3 * 3 * 5 * 379","4229/7580",0.557915567,0.834000000,no
45488,"2^4 * 2843","535/2843",0.188181498,0.583000000,no
45496,"2^3 * 11^2 * 47","8071/22748",0.354800422,0.750000000,no
45504,"2^6 * 3^2 * 79","464/711",0.652601969,1.000000000,no
45512,"2^3 * 5689","713/5689",0.125329583,0.583000000,no
45520,"2^4 * 5 * 569","2157/5690",0.379086116,0.709000000,no
45528,"2^3 * 3 * 7 * 271","3603/7588",0.474828677,0.875000000,no
45536,"2^5 * 1423","1253/5692",0.220133521,0.584000000,no
45544,"2^3 * 5693","1427/11386",0.125329352,0.583000000,no
45552,"2^4 * 3 * 13 * 73","6493/11388",0.570161574,0.958000000,no
45560,"2^3 * 5 * 17 * 67","627/1340",0.467910448,0.833000000,no
45568,"2^9 * 89","6163/22784",0.270496840,0.708000000,no
45576,"2^3 * 3^3 * 211","4109/7596",0.540942601,0.833000000,no
45584,"2^4 * 7 * 11 * 37","6701/11396",0.588013338,1.000000000,no
45592,"2^3 * 41 * 139","4207/22796",0.184549921,0.666000000,no
45600,"2^5 * 3 * 5^2 * 19","371/380",0.976315789,1.417000000,no
45608,"2^3 * 5701","1429/11402",0.125328890,0.584000000,no
45616,"2^4 * 2851","1073/5702",0.188179586,0.583000000,no
45624,"2^3 * 3 * 1901","1911/7604",0.251315097,0.667000000,no
45632,"2^6 * 23 * 31","1105/2852",0.387447405,0.875000000,no
45640,"2^3 * 5 * 7 * 163","11281/22820",0.494347064,0.875000000,no
45648,"2^4 * 3^2 * 317","4241/7608",0.557439537,0.792000000,no
45656,"2^3 * 13 * 439","6251/22828",0.273830384,0.583000000,no
45664,"2^5 * 1427","2513/11416",0.220129643,0.541000000,no
45672,"2^3 * 3 * 11 * 173","3753/7612",0.493037310,0.875000000,no
45680,"2^4 * 5 * 571","4329/11420",0.379071804,0.708000000,no
45688,"2^3 * 5711","2863/22844",0.125328314,0.583000000,no
45696,"2^7 * 3 * 7 * 17","23/28",0.821428571,1.250000000,no
45704,"2^3 * 29 * 197","4559/22852",0.199501138,0.667000000,no
45712,"2^4 * 2857","4301/22856",0.188178159,0.542000000,no
45720,"2^3 * 3^2 * 5 * 127","2097/2540",0.825590551,1.125000000,no
45728,"2^5 * 1429","5033/22864",0.220127712,0.584000000,no
45736,"2^3 * 5717","1433/11434",0.125327969,0.542000000,no
45744,"2^4 * 3 * 953","1281/3812",0.336044071,0.750000000,no
45752,"2^3 * 7 * 19 * 43","1357/3268",0.415238678,0.834000000,no
45760,"2^6 * 5 * 11 * 13","606/715",0.847552448,1.167000000,no
45768,"2^3 * 3 * 1907","1917/7628",0.251310960,0.667000000,no
45776,"2^4 * 2861","4307/22888",0.188177211,0.542000000,no
45784,"2^3 * 59 * 97","4039/22892",0.176437183,0.750000000,no
45792,"2^5 * 3^3 * 53","153/212",0.721698113,1.083000000,no
45800,"2^3 * 5^2 * 229","441/1145",0.385152838,0.750000000,no
45808,"2^4 * 7 * 409","3743/11452",0.326842473,0.709000000,no
45816,"2^3 * 3 * 23 * 83","2979/7636",0.390125720,0.834000000,no
45824,"2^8 * 179","2947/11456",0.257245112,0.667000000,no
45832,"2^3 * 17 * 337","5527/22916",0.241185198,0.625000000,no
45840,"2^4 * 3 * 5 * 191","509/764",0.666230366,1.000000000,no
45848,"2^3 * 11 * 521","6863/22924",0.299380562,0.584000000,no
45856,"2^5 * 1433","5047/22928",0.220123866,0.584000000,no
45864,"2^3 * 3^2 * 7^2 * 13","1",1.000000000,1.625000000,no
45872,"2^4 * 47 * 61","2995/11468",0.261161493,0.833000000,no
45880,"2^3 * 5 * 31 * 37","9987/22940",0.435353095,0.917000000,no
45888,"2^6 * 3 * 239","389/956",0.406903766,0.833000000,no
45896,"2^3 * 5737","719/5737",0.125326826,0.583000000,no
45904,"2^4 * 19 * 151","183/604",0.302980132,0.833000000,no
45912,"2^3 * 3 * 1913","1923/7652",0.251306848,0.667000000,no
45920,"2^5 * 5 * 7 * 41","3863/5740",0.672996516,1.084000000,no
45928,"2^3 * 5741","1439/11482",0.125326598,0.625000000,no
45936,"2^4 * 3^2 * 11 * 29","1159/1276",0.908307210,1.292000000,no
45944,"2^3 * 5743","2879/22972",0.125326484,0.583000000,no
45952,"2^7 * 359","1423/5744",0.247736769,0.583000000,no
45960,"2^3 * 3 * 5 * 383","4273/7660",0.557832898,0.875000000,no
45968,"2^4 * 13^2 * 17","10835/22984",0.471414897,0.833000000,no
45976,"2^3 * 7 * 821","5807/22988",0.252610057,0.625000000,no
45984,"2^5 * 3 * 479","729/1916",0.380480167,0.708000000,no
45992,"2^3 * 5749","1441/11498",0.125326144,0.583000000,no
46000,"2^4 * 5^3 * 23","6591/11500",0.573130435,1.042000000,no
46008,"2^3 * 3^4 * 71","503/852",0.590375587,1.334000000,no
46016,"2^6 * 719","341/1438",0.237134910,0.584000000,no
46024,"2^3 * 11 * 523","6889/23012",0.299365548,0.584000000,no
46032,"2^4 * 3 * 7 * 137","2229/3836",0.581074035,0.959000000,no
46040,"2^3 * 5 * 1151","6951/23020",0.301954822,0.625000000,no
46048,"2^5 * 1439","1267/5756",0.220118138,0.542000000,no
46056,"2^3 * 3 * 19 * 101","3129/7676",0.407634184,0.834000000,no
46064,"2^4 * 2879","2167/11516",0.188172977,0.584000000,no
46072,"2^3 * 13 * 443","6307/23036",0.273788852,0.625000000,no
46080,"2^10 * 3^2 * 5","1559/1536",1.014973958,0.540375000,yes
46088,"2^3 * 7 * 823","5821/23044",0.252603715,0.667000000,no
46096,"2^4 * 43 * 67","3021/11524",0.262148560,0.791000000,no
46104,"2^3 * 3 * 17 * 113","3231/7684",0.420484123,0.833000000,no
46112,"2^5 * 11 * 131","217/524",0.414122137,0.708000000,no
46120,"2^3 * 5 * 1153","6963/23060",0.301951431,0.625000000,no
46128,"2^4 * 3 * 31^2","13/31",0.419354839,0.833000000,no
46136,"2^3 * 73 * 79","4031/23068",0.174744234,0.791000000,no
46144,"2^6 * 7 * 103","1145/2884",0.397018031,0.792000000,no
46152,"2^3 * 3^2 * 641","593/1282",0.462558502,0.792000000,no
46160,"2^4 * 5 * 577","2187/5770",0.379029463,0.708000000,no
46168,"2^3 * 29 * 199","4603/23084",0.199402183,0.625000000,no
46176,"2^5 * 3 * 13 * 37","1257/1924",0.653326403,1.083000000,no
46184,"2^3 * 23 * 251","4949/23092",0.214316646,0.625000000,no
46192,"2^4 * 2887","2173/11548",0.188171112,0.583000000,no
46200,"2^3 * 3 * 5^2 * 7 * 11","1959/1540",1.272077922,0.718875000,yes
46208,"2^7 * 19^2","16291/46208",0.352557999,0.792000000,no
46216,"2^3 * 53 * 109","4111/23108",0.177903756,0.833000000,no
46224,"2^4 * 3^3 * 107","277/428",0.647196262,0.958000000,no
46232,"2^3 * 5779","2897/23116",0.125324451,0.583000000,no
46240,"2^5 * 5 * 17^2","12939/23120",0.559645329,1.000000000,no
46248,"2^3 * 3 * 41 * 47","2817/7708",0.365464453,0.916000000,no
46256,"2^4 * 7^2 * 59","1154/2891",0.399169837,0.834000000,no
46264,"2^3 * 5783","2899/23132",0.125324226,0.583000000,no
46272,"2^6 * 3 * 241","2353/5784",0.406811895,0.833000000,no
46280,"2^3 * 5 * 13 * 89","11577/23140",0.500302506,0.833000000,no
46288,"2^4 * 11 * 263","391/1052",0.371673004,0.667000000,no
46296,"2^3 * 3^2 * 643","3569/7716",0.462545360,0.750000000,no
46304,"2^5 * 1447","637/2894",0.220110574,0.542000000,no
46312,"2^3 * 7 * 827","5849/23156",0.252591121,0.625000000,no
46320,"2^4 * 3 * 5 * 193","2571/3860",0.666062176,0.958000000,no
46328,"2^3 * 5791","2903/23164",0.125323778,0.583000000,no
46336,"2^8 * 181","5957/23168",0.257121892,0.709000000,no
46344,"2^3 * 3 * 1931","1941/7724",0.251294666,0.666000000,no
46352,"2^4 * 2897","4361/23176",0.188168795,0.583000000,no
46360,"2^3 * 5 * 19 * 61","10599/23180",0.457247627,0.875000000,no
46368,"2^5 * 3^2 * 7 * 23","643/644",0.998447205,1.459000000,no
46376,"2^3 * 11 * 17 * 31","11261/23188",0.485639124,0.875000000,no
46384,"2^4 * 13 * 223","4011/11596",0.345895136,0.708000000,no
46392,"2^3 * 3 * 1933","1943/7732",0.251293326,1.208000000,no
46400,"2^6 * 5^2 * 29","2763/4640",0.595474138,1.042000000,no
46408,"2^3 * 5801","727/5801",0.125323220,0.584000000,no
46416,"2^4 * 3 * 967","3899/11604",0.336004826,0.709000000,no
46424,"2^3 * 7 * 829","5863/23212",0.252584870,0.625000000,no
46432,"2^5 * 1451","2555/11608",0.220106823,0.584000000,no
46440,"2^3 * 3^3 * 5 * 43","2479/2580",0.960852713,1.250000000,no
46448,"2^4 * 2903","2185/11612",0.188167413,0.542000000,no
46456,"2^3 * 5807","2911/23228",0.125322886,0.750000000,no
46464,"2^7 * 3 * 11^2","2593/3872",0.669679752,1.125000000,no
46472,"2^3 * 37 * 157","4367/23236",0.187941126,36.042000000,no
46480,"2^4 * 5 * 7 * 83","6929/11620",0.596299484,2.584000000,no
46488,"2^3 * 3 * 13 * 149","3567/7748",0.460376871,0.917000000,no
46496,"2^5 * 1453","5117/23248",0.220104955,0.666000000,no
46504,"2^3 * 5813","1457/11626",0.125322553,0.625000000,no
46512,"2^4 * 3^2 * 17 * 19","1123/1292",0.869195046,1.416000000,no
46520,"2^3 * 5 * 1163","7023/23260",0.301934652,0.709000000,no
46528,"2^6 * 727","1379/5816",0.237104539,0.625000000,no
46536,"2^3 * 3 * 7 * 277","3681/7756",0.474600309,0.958000000,no
46544,"2^4 * 2909","4379/23272",0.188166036,0.667000000,no
46552,"2^3 * 11 * 23^2","9037/23276",0.388253996,0.875000000,no
46560,"2^5 * 3 * 5 * 97","1421/1940",0.732474227,1.209000000,no
46568,"2^3 * 5821","1459/11642",0.125322110,0.625000000,no
46576,"2^4 * 41 * 71","3059/11644",0.262710409,0.875000000,no
46584,"2^3 * 3^2 * 647","1197/2588",0.462519320,0.875000000,no
46592,"2^9 * 7 * 13","1649/2912",0.566277473,1.167000000,no
46600,"2^3 * 5^2 * 233","897/2330",0.384978541,0.833000000,no
46608,"2^4 * 3 * 971","1305/3884",0.335993821,0.792000000,no
46616,"2^3 * 5827","2921/23308",0.125321778,0.667000000,no
46624,"2^5 * 31 * 47","1897/5828",0.325497598,0.917000000,no
46632,"2^3 * 3 * 29 * 67","2913/7772",0.374806999,1.041000000,no
46640,"2^4 * 5 * 11 * 53","1479/2332",0.634219554,1.083000000,no
46648,"2^3 * 7^3 * 17","9851/23324",0.422354656,1.000000000,no
46656,"2^6 * 3^6","33835/46656",0.725201475,1.334000000,no
46664,"2^3 * 19 * 307","5369/23332",0.230113149,0.709000000,no
46672,"2^4 * 2917","4391/23336",0.188164210,0.667000000,no
46680,"2^3 * 3 * 5 * 389","4339/7780",0.557712082,0.916000000,no
46688,"2^5 * 1459","2569/11672",0.220099383,0.625000000,no
46696,"2^3 * 13 * 449","6391/23348",0.273727942,0.666000000,no
46704,"2^4 * 3 * 7 * 139","6781/11676",0.580763960,1.083000000,no
46712,"2^3 * 5839","2927/23356",0.125321117,0.667000000,no
46720,"2^7 * 5 * 73","5529/11680",0.473373288,0.959000000,no
46728,"2^3 * 3^2 * 11 * 59","1959/2596",0.754622496,1.291000000,no
46736,"2^4 * 23 * 127","3361/11684",0.287658336,0.834000000,no
46744,"2^3 * 5843","2929/23372",0.125320897,0.667000000,no
46752,"2^5 * 3 * 487","741/1948",0.380390144,0.833000000,no
46760,"2^3 * 5 * 7 * 167","11549/23380",0.493969204,0.958000000,no
46768,"2^4 * 37 * 79","3099/11692",0.265053028,0.875000000,no
46776,"2^3 * 3 * 1949","1959/7796",0.251282709,0.750000000,no
46784,"2^6 * 17 * 43","2339/5848",0.399965800,0.917000000,no
46792,"2^3 * 5849","733/5849",0.125320568,0.625000000,no
46800,"2^4 * 3^2 * 5^2 * 13","2317/1800",1.287222222,0.653125000,yes
46808,"2^3 * 5851","2933/23404",0.125320458,0.667000000,no
46816,"2^5 * 7 * 11 * 19","4043/5852",0.690874915,1.250000000,no
46824,"2^3 * 3 * 1951","1961/7804",0.251281394,0.750000000,no
46832,"2^4 * 2927","2203/11708",0.188161941,0.625000000,no
46840,"2^3 * 5 * 1171","7071/23420",0.301921435,0.708000000,no
46848,"2^8 * 3 * 61","2665/5856",0.455088798,1.083000000,no
46856,"2^3 * 5857","734/5857",0.125320130,0.666000000,no
46864,"2^4 * 29 * 101","803/2929",0.274155002,0.792000000,no
46872,"2^3 * 3^3 * 7 * 31","6907/7812",0.884152586,1.417000000,no
46880,"2^5 * 5 * 293","4929/11720",0.420563140,0.875000000,no
46888,"2^3 * 5861","1469/11722",0.125319911,0.625000000,no
46896,"2^4 * 3 * 977","1313/3908",0.335977482,0.834000000,no
46904,"2^3 * 11 * 13 * 41","11879/23452",0.506523964,12.000000000,no
46912,"2^6 * 733","5561/23456",0.237082196,0.667000000,no
46920,"2^3 * 3 * 5 * 17 * 23","6761/7820",0.864578005,1.541000000,no
46928,"2^4 * 7 * 419","3833/11732",0.326713263,0.750000000,no
46936,"2^3 * 5867","2941/23468",0.125319584,0.666000000,no
46944,"2^5 * 3^2 * 163","797/1304",0.611196319,1.042000000,no
46952,"2^3 * 5869","1471/11738",0.125319475,0.667000000,no
46960,"2^4 * 5 * 587","4449/11740",0.378960818,0.792000000,no
46968,"2^3 * 3 * 19 * 103","3187/7828",0.407128258,0.959000000,no
46976,"2^7 * 367","727/2936",0.247615804,0.667000000,no
46984,"2^3 * 7 * 839","5933/23492",0.252554061,0.750000000,no
46992,"2^4 * 3 * 11 * 89","2349/3916",0.599846782,1.084000000,no
47000,"2^3 * 5^3 * 47","2067/4700",0.439787234,0.917000000,no
47008,"2^5 * 13 * 113","4571/11752",0.388955071,0.833000000,no
47016,"2^3 * 3^2 * 653","302/653",0.462480858,0.916000000,no
47024,"2^4 * 2939","553/2939",0.188159238,0.667000000,no
47032,"2^3 * 5879","2947/23516",0.125318932,0.625000000,no
47040,"2^6 * 3 * 5 * 7^2","2157/1960",1.100510204,0.625000000,yes
47048,"2^3 * 5881","737/5881",0.125318823,0.625000000,no
47056,"2^4 * 17 * 173","1843/5882",0.313328800,0.834000000,no
47064,"2^3 * 3 * 37 * 53","2871/7844",0.366012239,1.042000000,no
47072,"2^5 * 1471","1295/5884",0.220088375,0.666000000,no
47080,"2^3 * 5 * 11 * 107","12417/23540",0.527485132,0.959000000,no
47088,"2^4 * 3^3 * 109","7613/11772",0.646704043,1.125000000,no
47096,"2^3 * 7 * 29^2","7687/23548",0.326439613,0.917000000,no
47104,"2^11 * 23","1981/5888",0.336447011,0.917000000,no
47112,"2^3 * 3 * 13 * 151","3613/7852",0.460137545,0.916000000,no
47120,"2^4 * 5 * 19 * 31","219/380",0.576315789,1.125000000,no
47128,"2^3 * 43 * 137","4303/23564",0.182609065,0.750000000,no
47136,"2^5 * 3 * 491","747/1964",0.380346232,0.834000000,no
47144,"2^3 * 71 * 83","4109/23572",0.174316986,0.875000000,no
47152,"2^4 * 7 * 421","3851/11788",0.326688157,0.792000000,no
47160,"2^3 * 3^2 * 5 * 131","2161/2620",0.824809160,1.250000000,no
47168,"2^6 * 11 * 67","659/1474",0.447082768,0.917000000,no
47176,"2^3 * 5897","739/5897",0.125317958,0.625000000,no
47184,"2^4 * 3 * 983","1321/3932",0.335961343,0.792000000,no
47192,"2^3 * 17 * 347","5687/23596",0.241015426,1.083000000,no
47200,"2^5 * 5^2 * 59","1257/2360",0.532627119,1.083000000,no
47208,"2^3 * 3 * 7 * 281","3733/7868",0.474453482,1.000000000,no
47216,"2^4 * 13 * 227","4081/11804",0.345730261,0.791000000,no
47224,"2^3 * 5903","2959/23612",0.125317635,0.708000000,no
47232,"2^7 * 3^2 * 41","1831/2624",0.697789634,1.250000000,no
47240,"2^3 * 5 * 1181","7131/23620",0.301905165,0.708000000,no
47248,"2^4 * 2953","4445/23624",0.188156112,0.625000000,no
47256,"2^3 * 3 * 11 * 179","3879/7876",0.492508888,0.916000000,no
47264,"2^5 * 7 * 211","2173/5908",0.367806364,0.833000000,no
47272,"2^3 * 19 * 311","5437/23636",0.230030462,0.708000000,no
47280,"2^4 * 3 * 5 * 197","2623/3940",0.665736041,1.209000000,no
47288,"2^3 * 23 * 257","5063/23644",0.214134664,0.667000000,no
47296,"2^6 * 739","2803/11824",0.237060217,0.666000000,no
47304,"2^3 * 3^4 * 73","2323/3942",0.589294774,1.125000000,no
47312,"2^4 * 2957","4451/23656",0.188155225,0.625000000,no
47320,"2^3 * 5 * 7 * 13^2","16363/23660",0.691589180,1.250000000,no
47328,"2^5 * 3 * 17 * 29","1233/1972",0.625253550,1.208000000,no
47336,"2^3 * 61 * 97","4151/23668",0.175384485,0.833000000,no
47344,"2^4 * 11 * 269","4397/11836",0.371493748,0.792000000,no
47352,"2^3 * 3 * 1973","1983/7892",0.251267106,0.792000000,no
47360,"2^8 * 5 * 37","6039/11840",0.510050676,1.125000000,no
47368,"2^3 * 31 * 191","4633/23684",0.195617294,0.709000000,no
47376,"2^4 * 3^2 * 7 * 47","3449/3948",0.873606890,1.375000000,no
47384,"2^3 * 5923","2969/23692",0.125316563,0.667000000,no
47392,"2^5 * 1481","5215/23696",0.220079338,0.666000000,no
47400,"2^3 * 3 * 5^2 * 79","1089/1580",0.689240506,1.250000000,no
47408,"2^4 * 2963","1115/5926",0.188153898,0.625000000,no
47416,"2^3 * 5927","2971/23708",0.125316349,0.625000000,no
47424,"2^6 * 3 * 13 * 19","2221/2964",0.749325236,1.334000000,no
47432,"2^3 * 7^2 * 11^2","3419/6776",0.504574970,1.125000000,no
47440,"2^4 * 5 * 593","2247/5930",0.378920742,0.792000000,no
47448,"2^3 * 3^2 * 659","1219/2636",0.462443096,0.916000000,no
47456,"2^5 * 1483","2611/11864",0.220077546,0.667000000,no
47464,"2^3 * 17 * 349","5719/23732",0.240982639,0.708000000,no
47472,"2^4 * 3 * 23 * 43","2011/3956",0.508341759,1.167000000,no
47480,"2^3 * 5 * 1187","7167/23740",0.301895535,0.750000000,no
47488,"2^7 * 7 * 53","181/424",0.426886792,1.000000000,no
47496,"2^3 * 3 * 1979","1989/7916",0.251263264,0.750000000,no
47504,"2^4 * 2969","4469/23752",0.188152577,0.667000000,no
47512,"2^3 * 5939","2977/23756",0.125315710,0.625000000,no
47520,"2^5 * 3^3 * 5 * 11","301/220",1.368181818,0.667750000,yes
47528,"2^3 * 13 * 457","6503/23764",0.273649217,0.667000000,no
47536,"2^4 * 2971","559/2971",0.188152137,0.625000000,no
47544,"2^3 * 3 * 7 * 283","537/1132",0.474381625,0.959000000,no
47552,"2^6 * 743","1409/5944",0.237045760,0.667000000,no
47560,"2^3 * 5 * 29 * 41","10329/23780",0.434356602,1.042000000,no
47568,"2^4 * 3 * 991","3995/11892",0.335940128,0.875000000,no
47576,"2^3 * 19 * 313","5471/23788",0.229989911,0.667000000,no
47584,"2^5 * 1487","1309/5948",0.220073974,0.625000000,no
47592,"2^3 * 3^2 * 661","917/1983",0.462430661,0.875000000,no
47600,"2^4 * 5^2 * 7 * 17","9691/11900",0.814369748,1.375000000,no
47608,"2^3 * 11 * 541","7123/23804",0.299235423,0.708000000,no
47616,"2^9 * 3 * 31","1/2",0.500000000,1.125000000,no
47624,"2^3 * 5953","746/5953",0.125314967,0.666000000,no
47632,"2^4 * 13 * 229","1029/2977",0.345649983,0.750000000,no
47640,"2^3 * 3 * 5 * 397","4427/7940",0.557556675,0.958000000,no
47648,"2^5 * 1489","5243/23824",0.220072196,0.625000000,no
47656,"2^3 * 7 * 23 * 37","9617/23828",0.403600806,0.959000000,no
47664,"2^4 * 3^2 * 331","3319/5958",0.557066130,0.917000000,no
47672,"2^3 * 59 * 101","4187/23836",0.175658668,0.833000000,no
47680,"2^6 * 5 * 149","5331/11920",0.447231544,1.041000000,no
47688,"2^3 * 3 * 1987","1997/7948",0.251258178,0.750000000,no
47696,"2^4 * 11 * 271","4429/11924",0.371435760,0.792000000,no
47704,"2^3 * 67 * 89","4159/23852",0.174366929,0.875000000,no
47712,"2^5 * 3 * 7 * 71","1291/1988",0.649396378,1.208000000,no
47720,"2^3 * 5 * 1193","7203/23860",0.301886002,0.750000000,no
47728,"2^4 * 19 * 157","3609/11932",0.302463962,0.833000000,no
47736,"2^3 * 3^3 * 13 * 17","811/884",0.917420814,1.459000000,no
47744,"2^7 * 373","5909/23872",0.247528485,0.709000000,no
47752,"2^3 * 47 * 127","4297/23876",0.179971520,0.791000000,no
47760,"2^4 * 3 * 5 * 199","2649/3980",0.665577889,1.083000000,no
47768,"2^3 * 7 * 853","6031/23884",0.252512142,0.708000000,no
47776,"2^5 * 1493","5257/23888",0.220068654,0.667000000,no
47784,"2^3 * 3 * 11 * 181","3921/7964",0.492340532,0.959000000,no
47792,"2^4 * 29 * 103","3271/11948",0.273769669,0.833000000,no
47800,"2^3 * 5^2 * 239","1839/4780",0.384728033,0.833000000,no
47808,"2^6 * 3^2 * 83","2593/3984",0.650853414,1.208000000,no
47816,"2^3 * 43 * 139","4361/23908",0.182407562,0.833000000,no
47824,"2^4 * 7^2 * 61","9515/23912",0.397917364,0.917000000,no
47832,"2^3 * 3 * 1993","2003/7972",0.251254390,0.791000000,no
47840,"2^5 * 5 * 13 * 23","843/1196",0.704849498,1.209000000,no
47848,"2^3 * 5981","1499/11962",0.125313493,0.667000000,no
47856,"2^4 * 3 * 997","4019/11964",0.335924440,0.833000000,no
47864,"2^3 * 31 * 193","4679/23932",0.195512285,0.833000000,no
47872,"2^8 * 11 * 17","3325/5984",0.555648396,1.125000000,no
47880,"2^3 * 3^2 * 5 * 7 * 19","3503/2660",1.316917293,0.675500000,yes
47888,"2^4 * 41 * 73","784/2993",0.261944537,0.875000000,no
47896,"2^3 * 5987","3001/23948",0.125313179,0.667000000,no
47904,"2^5 * 3 * 499","759/1996",0.380260521,0.875000000,no
47912,"2^3 * 53 * 113","4247/23956",0.177283353,0.833000000,no
47920,"2^4 * 5 * 599","4539/11980",0.378881469,0.791000000,no
47928,"2^3 * 3 * 1997","2007/7988",0.251251878,0.750000000,no
47936,"2^6 * 7 * 107","1187/2996",0.396194927,0.917000000,no
47944,"2^3 * 13 * 461","6559/23972",0.273610879,0.666000000,no
47952,"2^4 * 3^4 * 37","17323/23976",0.722514181,1.292000000,no
47960,"2^3 * 5 * 11 * 109","1149/2180",0.527064220,1.000000000,no
47968,"2^5 * 1499","2639/11992",0.220063376,0.667000000,no
47976,"2^3 * 3 * 1999","2009/7996",0.251250625,0.750000000,no
47984,"2^4 * 2999","2257/11996",0.188146049,0.666000000,no
47992,"2^3 * 7 * 857","6059/23996",0.252500417,0.708000000,no
48000,"2^7 * 3 * 5^3","173/200",0.865000000,1.500000000,no
48008,"2^3 * 17 * 353","5783/24004",0.240918180,0.666000000,no
48016,"2^4 * 3001","4517/24008",0.188145618,0.667000000,no
48024,"2^3 * 3^2 * 23 * 29","1797/2668",0.673538231,1.375000000,no
48032,"2^5 * 19 * 79","2093/6004",0.348600933,0.875000000,no
48040,"2^3 * 5 * 1201","7251/24020",0.301873439,0.750000000,no
48048,"2^4 * 3 * 7 * 11 * 13","4307/4004",1.075674326,0.628833000,yes
48056,"2^3 * 6007","3011/24028",0.125312136,0.666000000,no
48064,"2^6 * 751","178/751",0.237017310,0.667000000,no
48072,"2^3 * 3 * 2003","2013/8012",0.251248128,0.791000000,no
48080,"2^4 * 5 * 601","2277/6010",0.378868552,0.792000000,no
48088,"2^3 * 6011","3013/24044",0.125311928,0.625000000,no
48096,"2^5 * 3^2 * 167","102/167",0.610778443,1.084000000,no
48104,"2^3 * 7 * 859","6073/24052",0.252494595,0.709000000,no
48112,"2^4 * 31 * 97","105/388",0.270618557,0.834000000,no
48120,"2^3 * 3 * 5 * 401","4471/8020",0.557481297,1.000000000,no
48128,"2^10 * 47","877/3008",0.291555851,0.875000000,no
48136,"2^3 * 11 * 547","7201/24068",0.299193950,0.709000000,no
48144,"2^4 * 3 * 17 * 59","2133/4012",0.531655035,1.084000000,no
48152,"2^3 * 13 * 463","6587/24076",0.273591959,0.667000000,no
48160,"2^5 * 5 * 7 * 43","4033/6020",0.669933555,1.208000000,no
48168,"2^3 * 3^3 * 223","4337/8028",0.540234180,0.958000000,no
48176,"2^4 * 3011","1133/6022",0.188143474,0.667000000,no
48184,"2^3 * 19 * 317","5539/24092",0.229910344,0.666000000,no
48192,"2^6 * 3 * 251","102/251",0.406374502,0.917000000,no
48200,"2^3 * 5^2 * 241","927/2410",0.384647303,0.834000000,no
48208,"2^4 * 23 * 131","3461/12052",0.287172254,0.792000000,no
48216,"2^3 * 3 * 7^2 * 41","673/1148",0.586236934,1.208000000,no
48224,"2^5 * 11 * 137","623/1507",0.413404114,0.833000000,no
48232,"2^3 * 6029","1511/12058",0.125310997,0.666000000,no
48240,"2^4 * 3^2 * 5 * 67","3853/4020",0.958457711,1.375000000,no
48248,"2^3 * 37 * 163","4523/24124",0.187489637,0.750000000,no
48256,"2^7 * 13 * 29","5663/12064",0.469413130,1.000000000,no
48264,"2^3 * 3 * 2011","2021/8044",0.251243163,0.791000000,no
48272,"2^4 * 7 * 431","563/1724",0.326566125,0.792000000,no
48280,"2^3 * 5 * 17 * 71","11247/24140",0.465907208,0.958000000,no
48288,"2^5 * 3 * 503","765/2012",0.380218688,0.833000000,no
48296,"2^3 * 6037","1513/12074",0.125310585,0.625000000,no
48304,"2^4 * 3019","568/3019",0.188141769,0.667000000,no
48312,"2^3 * 3^2 * 11 * 61","2021/2684",0.752980626,1.375000000,no
48320,"2^6 * 5 * 151","135/302",0.447019868,0.916000000,no
48328,"2^3 * 7 * 863","6101/24164",0.252483033,0.750000000,no
48336,"2^4 * 3 * 19 * 53","2097/4028",0.520605760,1.125000000,no
48344,"2^3 * 6043","3029/24172",0.125310276,0.667000000,no
48352,"2^5 * 1511","665/3022",0.220052945,0.625000000,no
48360,"2^3 * 3 * 5 * 13 * 31","7133/8060",0.884987593,1.667000000,no
48368,"2^4 * 3023","2275/12092",0.188140920,0.666000000,no
48376,"2^3 * 6047","3031/24188",0.125310071,0.667000000,no
48384,"2^8 * 3^3 * 7","373/378",0.986772487,1.666000000,no
48392,"2^3 * 23 * 263","5177/24196",0.213960985,0.750000000,no
48400,"2^4 * 5^2 * 11^2","33433/48400",0.690764463,1.208000000,no
48408,"2^3 * 3 * 2017","2027/8068",0.251239465,0.750000000,no
48416,"2^5 * 17 * 89","4333/12104",0.357980833,0.875000000,no
48424,"2^3 * 6053","1517/12106",0.125309764,0.666000000,no
48432,"2^4 * 3 * 1009","4067/12108",0.335893624,0.875000000,no
48440,"2^3 * 5 * 7 * 173","11951/24220",0.493435178,1.000000000,no
48448,"2^6 * 757","5741/24224",0.236996367,0.708000000,no
48456,"2^3 * 3^2 * 673","1867/4038",0.462357603,0.917000000,no
48464,"2^4 * 13 * 233","161/466",0.345493562,0.750000000,no
48472,"2^3 * 73 * 83","4207/24236",0.173584750,0.875000000,no
48480,"2^5 * 3 * 5 * 101","1477/2020",0.731188119,1.208000000,no
48488,"2^3 * 11 * 19 * 29","11573/24244",0.477355222,0.959000000,no
48496,"2^4 * 7 * 433","3959/12124",0.326542395,0.792000000,no
48504,"2^3 * 3 * 43 * 47","2931/8084",0.362568036,1.000000000,no
48512,"2^7 * 379","3001/12128",0.247443931,0.667000000,no
48520,"2^3 * 5 * 1213","7323/24260",0.301854905,0.708000000,no
48528,"2^4 * 3^2 * 337","13513/24264",0.556915595,0.916000000,no
48536,"2^3 * 6067","3041/24268",0.125309049,0.667000000,no
48544,"2^5 * 37 * 41","3899/12136",0.321275544,0.916000000,no
48552,"2^3 * 3 * 7 * 17^2","5197/8092",0.642239249,1.292000000,no
48560,"2^4 * 5 * 607","4599/12140",0.378830313,0.791000000,no
48568,"2^3 * 13 * 467","511/1868",0.273554604,0.667000000,no
48576,"2^6 * 3 * 11 * 23","771/1012",0.761857708,1.292000000,no
48584,"2^3 * 6073","761/6073",0.125308744,0.666000000,no
48592,"2^4 * 3037","4571/24296",0.188137965,0.667000000,no
48600,"2^3 * 3^5 * 5^2","1673/1620",1.032716049,0.547625000,yes
48608,"2^5 * 7^2 * 31","409/868",0.471198157,1.083000000,no
48616,"2^3 * 59 * 103","4261/24308",0.175292085,0.833000000,no
48624,"2^4 * 3 * 1013","1361/4052",0.335883514,0.834000000,no
48632,"2^3 * 6079","3047/24316",0.125308439,0.625000000,no
48640,"2^9 * 5 * 19","3489/6080",0.573848684,1.125000000,no
48648,"2^3 * 3 * 2027","2037/8108",0.251233350,0.791000000,no
48656,"2^4 * 3041","4577/24328",0.188137126,0.625000000,no
48664,"2^3 * 7 * 11 * 79","1649/3476",0.474395857,0.958000000,no
48672,"2^5 * 3^2 * 13^2","345/416",0.829326923,1.333000000,no
48680,"2^3 * 5 * 1217","7347/24340",0.301848809,0.708000000,no
48688,"2^4 * 17 * 179","3809/12172",0.312931318,0.750000000,no
48696,"2^3 * 3 * 2029","2039/8116",0.251232134,0.750000000,no
48704,"2^6 * 761","5771/24352",0.236982589,0.667000000,no
48712,"2^3 * 6089","763/6089",0.125307932,0.667000000,no
48720,"2^4 * 3 * 5 * 7 * 29","4353/4060",1.072167488,0.665917000,yes
48728,"2^3 * 6091","3053/24364",0.125307831,0.667000000,no
48736,"2^5 * 1523","2681/12184",0.220042679,0.625000000,no
48744,"2^3 * 3^2 * 677","313/677",0.462333826,0.875000000,no
48752,"2^4 * 11 * 277","4525/12188",0.371266820,8.458000000,no
48760,"2^3 * 5 * 23 * 53","10779/24380",0.442124692,1.042000000,no
48768,"2^7 * 3 * 127","217/508",0.427165354,0.959000000,no
48776,"2^3 * 7 * 13 * 67","10957/24388",0.449278334,0.959000000,no
48784,"2^4 * 3049","4589/24392",0.188135454,0.666000000,no
48792,"2^3 * 3 * 19 * 107","3303/8132",0.406173143,0.917000000,no
48800,"2^5 * 5^2 * 61","12963/24400",0.531270492,1.125000000,no
48808,"2^3 * 6101","1529/12202",0.125307327,0.667000000,no
48816,"2^4 * 3^3 * 113","2627/4068",0.645771878,1.083000000,no
48824,"2^3 * 17 * 359","5879/24412",0.240824185,0.708000000,no
48832,"2^6 * 7 * 109","302/763",0.395806029,0.916000000,no
48840,"2^3 * 3 * 5 * 11 * 37","7417/8140",0.911179361,1.542000000,no
48848,"2^4 * 43 * 71","3181/12212",0.260481494,0.917000000,no
48856,"2^3 * 31 * 197","4771/24428",0.195308662,0.750000000,no
48864,"2^5 * 3 * 509","387/1018",0.380157171,0.792000000,no
48872,"2^3 * 41 * 149","4487/24436",0.183622524,0.791000000,no
48880,"2^4 * 5 * 13 * 47","7419/12220",0.607119476,1.083000000,no
48888,"2^3 * 3^2 * 7 * 97","5983/8148",0.734290623,1.208000000,no
48896,"2^8 * 191","49/191",0.256544503,0.792000000,no
48904,"2^3 * 6113","766/6113",0.125306723,0.667000000,no
48912,"2^4 * 3 * 1019","1369/4076",0.335868499,0.833000000,no
48920,"2^3 * 5 * 1223","7383/24460",0.301839738,0.708000000,no
48928,"2^5 * 11 * 139","2527/6116",0.413178548,0.875000000,no
48936,"2^3 * 3 * 2039","2049/8156",0.251226091,0.792000000,no
48944,"2^4 * 7 * 19 * 23","6599/12236",0.539310232,1.208000000,no
48952,"2^3 * 29 * 211","4867/24476",0.198847851,0.708000000,no
48960,"2^6 * 3^2 * 5 * 17","1621/1360",1.191911765,0.628000000,yes
48968,"2^3 * 6121","767/6121",0.125306322,0.708000000,no
48976,"2^4 * 3061","4607/24488",0.188132963,0.667000000,no
48984,"2^3 * 3 * 13 * 157","3751/8164",0.459456149,0.958000000,no
48992,"2^5 * 1531","2695/12248",0.220035924,0.625000000,no
49000,"2^3 * 5^3 * 7^2","3083/4900",0.629183673,1.292000000,no
49008,"2^4 * 3 * 1021","4115/12252",0.335863532,0.833000000,no
49016,"2^3 * 11 * 557","7331/24508",0.299126816,0.750000000,no
49024,"2^7 * 383","379/1532",0.247389034,0.667000000,no
49032,"2^3 * 3^3 * 227","1471/2724",0.540014684,0.959000000,no
49040,"2^4 * 5 * 613","1161/3065",0.378792822,0.834000000,no
49048,"2^3 * 6131","3073/24524",0.125305823,0.667000000,no
49056,"2^5 * 3 * 7 * 73","1325/2044",0.648238748,1.250000000,no
49064,"2^3 * 6133","1537/12266",0.125305723,0.750000000,no
49072,"2^4 * 3067","577/3067",0.188131725,0.708000000,no
49080,"2^3 * 3 * 5 * 409","4559/8180",0.557334963,0.959000000,no
49088,"2^6 * 13 * 59","2597/6136",0.423239896,0.917000000,no
49096,"2^3 * 17 * 19^2","2119/6137",0.345282711,0.875000000,no
49104,"2^4 * 3^2 * 11 * 31","119/132",0.901515152,1.375000000,no
49112,"2^3 * 7 * 877","6199/24556",0.252443395,0.792000000,no
49120,"2^5 * 5 * 307","129/307",0.420195440,0.833000000,no
49128,"2^3 * 3 * 23 * 89","3177/8188",0.388006839,0.958000000,no
49136,"2^4 * 37 * 83","3241/12284",0.263839140,0.916000000,no
49144,"2^3 * 6143","3079/24572",0.125305225,0.833000000,no
49152,"2^14 * 3","5119/12288",0.416585286,1.000000000,no
49160,"2^3 * 5 * 1229","7419/24580",0.301830757,0.750000000,no
49168,"2^4 * 7 * 439","4013/12292",0.326472502,0.791000000,no
49176,"2^3 * 3^2 * 683","1263/2732",0.462298682,0.917000000,no
49184,"2^5 * 29 * 53","3997/12296",0.325065062,0.833000000,no
49192,"2^3 * 11 * 13 * 43","1127/2236",0.504025045,0.958000000,no
49200,"2^4 * 3 * 5^2 * 41","3409/4100",0.831463415,1.333000000,no
49208,"2^3 * 6151","3083/24604",0.125304828,0.666000000,no
49216,"2^6 * 769","5831/24608",0.236955462,0.709000000,no
49224,"2^3 * 3 * 7 * 293","3889/8204",0.474037055,1.000000000,no
49232,"2^4 * 17 * 181","1925/6154",0.312804680,0.792000000,no
49240,"2^3 * 5 * 1231","7431/24620",0.301827782,0.750000000,no
49248,"2^5 * 3^4 * 19","1157/1368",0.845760234,1.375000000,no
49256,"2^3 * 47 * 131","4421/24628",0.179511126,0.792000000,no
49264,"2^4 * 3079","2317/12316",0.188129263,0.666000000,no
49272,"2^3 * 3 * 2053","2063/8212",0.251217730,0.750000000,no
49280,"2^7 * 5 * 7 * 11","1367/1540",0.887662338,1.375000000,no
49288,"2^3 * 61 * 101","4303/24644",0.174606395,0.875000000,no
49296,"2^4 * 3 * 13 * 79","6991/12324",0.567267121,1.125000000,no
49304,"2^3 * 6163","3089/24652",0.125304235,0.667000000,no
49312,"2^5 * 23 * 67","2065/6164",0.335009734,0.875000000,no
49320,"2^3 * 3^2 * 5 * 137","2257/2740",0.823722628,1.250000000,no
49328,"2^4 * 3083","580/3083",0.188128446,0.667000000,no
49336,"2^3 * 7 * 881","6227/24668",0.252432301,0.708000000,no
49344,"2^6 * 3 * 257","835/2056",0.406128405,0.875000000,no
49352,"2^3 * 31 * 199","4817/24676",0.195209921,0.750000000,no
49360,"2^4 * 5 * 617","2337/6170",0.378768233,0.792000000,no
49368,"2^3 * 3 * 11^2 * 17","5427/8228",0.659577054,1.250000000,no
49376,"2^5 * 1543","679/3086",0.220025924,0.625000000,no
49384,"2^3 * 6173","1547/12346",0.125303742,0.625000000,no
49392,"2^4 * 3^2 * 7^3","10753/12348",0.870829284,1.333000000,no
49400,"2^3 * 5^2 * 13 * 19","3387/4940",0.685627530,1.250000000,no
49408,"2^8 * 193","6335/24704",0.256436205,0.750000000,no
49416,"2^3 * 3 * 29 * 71","3069/8236",0.372632346,1.000000000,no
49424,"2^4 * 3089","4649/24712",0.188127226,0.625000000,no
49432,"2^3 * 37 * 167","4627/24716",0.187206668,0.750000000,no
49440,"2^5 * 3 * 5 * 103","301/412",0.730582524,1.208000000,no
49448,"2^3 * 7 * 883","6241/24724",0.252426792,0.750000000,no
49456,"2^4 * 11 * 281","4589/12364",0.371158201,0.791000000,no
49464,"2^3 * 3^3 * 229","4451/8244",0.539907812,0.958000000,no
49472,"2^6 * 773","5861/24736",0.236942109,0.625000000,no
49480,"2^3 * 5 * 1237","7467/24740",0.301818917,0.750000000,no
49488,"2^4 * 3 * 1031","1385/4124",0.335838991,0.833000000,no
49496,"2^3 * 23 * 269","5291/24748",0.213795054,0.750000000,no
49504,"2^5 * 7 * 13 * 17","4163/6188",0.672753717,1.208000000,no
49512,"2^3 * 3 * 2063","2073/8252",0.251211827,0.750000000,no
49520,"2^4 * 5 * 619","4689/12380",0.378756058,0.791000000,no
49528,"2^3 * 41 * 151","4543/24764",0.183451785,0.750000000,no
49536,"2^7 * 3^2 * 43","2867/4128",0.694525194,1.250000000,no
49544,"2^3 * 11 * 563","7409/24772",0.299087680,0.709000000,no
49552,"2^4 * 19 * 163","3741/12388",0.301985793,0.791000000,no
49560,"2^3 * 3 * 5 * 7 * 59","7383/8260",0.893825666,1.500000000,no
49568,"2^5 * 1549","5453/24784",0.220020981,0.666000000,no
49576,"2^3 * 6197","1553/12394",0.125302566,0.667000000,no
49584,"2^4 * 3 * 1033","4163/12396",0.335834140,0.791000000,no
49592,"2^3 * 6199","3107/24796",0.125302468,0.667000000,no
49600,"2^6 * 5^2 * 31","59/100",0.590000000,1.167000000,no
49608,"2^3 * 3^2 * 13 * 53","153/212",0.721698113,1.250000000,no
49616,"2^4 * 7 * 443","4049/12404",0.326426959,0.750000000,no
49624,"2^3 * 6203","3109/24812",0.125302273,0.667000000,no
49632,"2^5 * 3 * 11 * 47","1395/2068",0.674564797,1.167000000,no
49640,"2^3 * 5 * 17 * 73","11541/24820",0.464987913,1.000000000,no
49648,"2^4 * 29 * 107","3389/12412",0.273042217,0.792000000,no
49656,"2^3 * 3 * 2069","2079/8276",0.251208313,0.750000000,no
49664,"2^9 * 97","6671/24832",0.268645296,0.792000000,no
49672,"2^3 * 7 * 887","6269/24836",0.252415848,0.708000000,no
49680,"2^4 * 3^3 * 5 * 23","1579/1380",1.144202899,0.601833000,yes
49688,"2^3 * 6211","3113/24844",0.125301884,0.667000000,no
49696,"2^5 * 1553","5467/24848",0.220017708,0.625000000,no
49704,"2^3 * 3 * 19 * 109","3361/8284",0.405721873,0.958000000,no
49712,"2^4 * 13 * 239","4291/12428",0.345268748,0.750000000,no
49720,"2^3 * 5 * 11 * 113","13083/24860",0.526267096,1.000000000,no
49728,"2^6 * 3 * 7 * 37","2215/3108",0.712676963,4.000000000,no
49736,"2^3 * 6217","779/6217",0.125301592,0.667000000,no
49744,"2^4 * 3109","4679/24872",0.188123191,0.625000000,no
49752,"2^3 * 3^2 * 691","3833/8292",0.462252774,0.875000000,no
49760,"2^5 * 5 * 311","2613/6220",0.420096463,0.833000000,no
49768,"2^3 * 6221","1559/12442",0.125301398,0.666000000,no
49776,"2^4 * 3 * 17 * 61","2199/4148",0.530135005,1.083000000,no
49784,"2^3 * 7^2 * 127","7603/24892",0.305439499,0.833000000,no
49792,"2^7 * 389","6157/24896",0.247308805,0.625000000,no
49800,"2^3 * 3 * 5^2 * 83","1141/1660",0.687349398,1.250000000,no
49808,"2^4 * 11 * 283","4621/12452",0.371105043,0.791000000,no
49816,"2^3 * 13 * 479","6811/24908",0.273446282,0.708000000,no
49824,"2^5 * 3^2 * 173","1689/2768",0.610187861,1.083000000,no
49832,"2^3 * 6229","1561/12458",0.125301011,0.667000000,no
49840,"2^4 * 5 * 7 * 89","7403/12460",0.594141252,1.125000000,no
49848,"2^3 * 3 * 31 * 67","3067/8308",0.369162253,1.041000000,no
49856,"2^6 * 19 * 41","2429/6232",0.389762516,0.959000000,no
49864,"2^3 * 23 * 271","5329/24932",0.213741377,0.709000000,no
49872,"2^4 * 3 * 1039","4187/12468",0.335819698,0.834000000,no
49880,"2^3 * 5 * 29 * 43","10767/24940",0.431716119,1.000000000,no
49888,"2^5 * 1559","343/1559",0.220012829,0.625000000,no
49896,"2^3 * 3^4 * 7 * 11","277/252",1.099206349,0.585583000,yes
49904,"2^4 * 3119","2347/12476",0.188121193,0.625000000,no
49912,"2^3 * 17 * 367","6007/24956",0.240703638,0.709000000,no
49920,"2^8 * 3 * 5 * 13","1029/1040",0.989423077,1.584000000,no
49928,"2^3 * 79^2","7441/49928",0.149034610,0.834000000,no
49936,"2^4 * 3121","4697/24968",0.188120795,0.667000000,no
49944,"2^3 * 3 * 2081","2091/8324",0.251201346,0.750000000,no
49952,"2^5 * 7 * 223","2293/6244",0.367232543,0.834000000,no
49960,"2^3 * 5 * 1249","7539/24980",0.301801441,0.709000000,no
49968,"2^4 * 3^2 * 347","1159/2082",0.556676273,0.917000000,no
49976,"2^3 * 6247","3131/24988",0.125300144,0.666000000,no
49984,"2^6 * 11 * 71","1391/3124",0.445262484,0.959000000,no
49992,"2^3 * 3 * 2083","2093/8332",0.251200192,0.791000000,no
50000,"2^4 * 5^5","11793/25000",0.471720000,1.083000000,no
50008,"2^3 * 7 * 19 * 47","10271/25004",0.410774276,0.958000000,no
50016,"2^5 * 3 * 521","198/521",0.380038388,0.958000000,no
50024,"2^3 * 13^2 * 37","2096/6253",0.335199104,0.875000000,no
50032,"2^4 * 53 * 59","3221/12508",0.257515190,0.916000000,no
50040,"2^3 * 3^2 * 5 * 139","2289/2780",0.823381295,1.250000000,no
50048,"2^7 * 17 * 23","83/184",0.451086957,1.000000000,no
50056,"2^3 * 6257","784/6257",0.125299664,0.667000000,no
50064,"2^4 * 3 * 7 * 149","2417/4172",0.579338447,1.084000000,no
50072,"2^3 * 11 * 569","7487/25036",0.299049369,0.667000000,no
50080,"2^5 * 5 * 313","5259/12520",0.420047923,0.833000000,no
50088,"2^3 * 3 * 2087","2097/8348",0.251197892,0.750000000,no
50096,"2^4 * 31 * 101","109/404",0.269801980,0.833000000,no
50104,"2^3 * 6263","3139/25052",0.125299377,0.666000000,no
50112,"2^6 * 3^3 * 29","413/522",0.791187739,1.334000000,no
50120,"2^3 * 5 * 7 * 179","12353/25060",0.492936951,0.917000000,no
50128,"2^4 * 13 * 241","2163/6266",0.345196297,0.791000000,no
50136,"2^3 * 3 * 2089","2099/8356",0.251196745,0.750000000,no
50144,"2^5 * 1567","1379/6268",0.220006382,0.667000000,no
50152,"2^3 * 6269","1571/12538",0.125299091,0.625000000,no
50160,"2^4 * 3 * 5 * 11 * 19","4639/4180",1.109808612,0.622250000,yes
50168,"2^3 * 6271","3143/25084",0.125298995,0.666000000,no
50176,"2^10 * 7^2","21703/50176",0.432537468,1.083000000,no
50184,"2^3 * 3^2 * 17 * 41","1917/2788",0.687589670,1.375000000,no
50192,"2^4 * 3137","4721/25096",0.188117628,0.666000000,no
50200,"2^3 * 5^2 * 251","1929/5020",0.384262948,0.834000000,no
50208,"2^5 * 3 * 523","795/2092",0.380019120,0.834000000,no
50216,"2^3 * 6277","1573/12554",0.125298710,0.667000000,no
50224,"2^4 * 43 * 73","3261/12556",0.259716470,0.833000000,no
50232,"2^3 * 3 * 7 * 13 * 23","6847/8372",0.817845198,1.541000000,no
50240,"2^6 * 5 * 157","5607/12560",0.446417197,0.917000000,no
50248,"2^3 * 11 * 571","683/2284",0.299036778,0.708000000,no
50256,"2^4 * 3^2 * 349","13987/25128",0.556630054,0.958000000,no
50264,"2^3 * 61 * 103","4379/25132",0.174240013,0.834000000,no
50272,"2^5 * 1571","2765/12568",0.220003183,0.625000000,no
50280,"2^3 * 3 * 5 * 419","4669/8380",0.557159905,0.958000000,no
50288,"2^4 * 7 * 449","4103/12572",0.326360165,0.750000000,no
50296,"2^3 * 6287","3151/25148",0.125298234,0.666000000,no
50304,"2^7 * 3 * 131","447/1048",0.426526718,0.958000000,no
50312,"2^3 * 19 * 331","5777/25156",0.229647003,0.709000000,no
50320,"2^4 * 5 * 17 * 37","1455/2516",0.578298887,1.125000000,no
50328,"2^3 * 3^3 * 233","503/932",0.539699571,0.959000000,no
50336,"2^5 * 11^2 * 13","14609/25168",0.580459313,1.125000000,no
50344,"2^3 * 7 * 29 * 31","9953/25172",0.395399650,1.000000000,no
50352,"2^4 * 3 * 1049","1409/4196",0.335795996,0.833000000,no
50360,"2^3 * 5 * 1259","7599/25180",0.301787133,0.750000000,no
50368,"2^6 * 787","2983/12592",0.236896442,0.667000000,no
50376,"2^3 * 3 * 2099","2109/8396",0.251191043,0.750000000,no
50384,"2^4 * 47 * 67","3253/12596",0.258256589,0.875000000,no
50392,"2^3 * 6299","3157/25196",0.125297666,0.667000000,no


==> anc/supplementary/m8_exclusion_20261101/historical/manifest.json <==
{
  "m8_sum_filter_all.csv": {
    "original_path": "research/exclusion/m8_sum_filter_all.csv",
    "sha256": "55a0349dca3ff5cbc9a900fc44be652d04088285191659707b6d29ed428bbb38"
  },
  "m8_partial_sum_summary.csv": {
    "original_path": "research/exclusion/m8_partial_sum_summary.csv",
    "sha256": "f9f0cc5fa82e4f86571dd1309ddb00bdb46cb1c207bba2f6ef6b4127bed1d32e"
  },
  "m8_depth23_feasibility.csv": {
    "original_path": "research/exclusion/m8_depth23_feasibility.csv",
    "sha256": "d7d36a171df90c09d696b3afef3782472df41ef302333f942cd1ce5168949fb6"
  },
  "m8_depth25_maxcover_1000s.csv": {
    "original_path": "research/exclusion/m8_depth25_maxcover_1000s.csv",
    "sha256": "4a9b37f70db8e26f36ca27a9c67bb8e390251295e250bee720856985f2f8f1de"
  },
  "m8_depth25_below20160_unlimited.csv": {
    "original_path": "research/exclusion/m8_depth25_below20160_unlimited.csv",
    "sha256": "2df4fb3db0ceebe258db66773ba5c4c13636651aabc2f90f148152768245d34e"
  },
  "m8_depth30_15840_12600_boundstop.csv": {
    "original_path": "research/exclusion/m8_depth30_15840_12600_boundstop.csv",
    "sha256": "2e701a3db3d9c4584ca320325266a2f47a40984422c26f6ebd52597f9d34c299"
  },
  "m8_depth55_15120_detection.csv": {
    "original_path": "research/exclusion/m8_depth55_15120_detection.csv",
    "sha256": "750812e9006048cdb1ea8980a9db234f1e31ae7dc68bf66bbe0169b0a5ed4510"
  },
  "m8_depth30_15840_12600_boundstop_logs/12600.log": {
    "original_path": "research/exclusion/m8_depth30_15840_12600_boundstop_logs/12600.log",
    "sha256": "74c468d2bbe15dc02ec0bf7cb84f5a052e5b633792baa249c18dba1363d13bdc"
  },
  "m8_depth30_15840_12600_boundstop_logs/15840.log": {
    "original_path": "research/exclusion/m8_depth30_15840_12600_boundstop_logs/15840.log",
    "sha256": "61acba22790824cf2c659896b83ed6e433be8b129642faa138f5c211bc418cae"
  },
  "m8_depth25_maxcover_logs/18720.log": {
    "original_path": "research/exclusion/m8_depth25_maxcover_logs/18720.log",
    "sha256": "cd4014d7b7556f26134ad018c88ea9304034a983eac4e2f1b50f24731d006852"
  },
  "m8_depth25_maxcover_logs/19800.log": {
    "original_path": "research/exclusion/m8_depth25_maxcover_logs/19800.log",
    "sha256": "2189539c45dc167d505c9f93450307a85f516a49111233bc84f93f9cdb5b587e"
  },
  "m8_depth25_below20160_unlimited_logs/18480.log": {
    "original_path": "research/exclusion/m8_depth25_below20160_unlimited_logs/18480.log",
    "sha256": "3cc669d442a7606192f48d8e786c8701ddfdae40ae711b56cf2a8cd1d420ffaf"
  }
}


==> anc/supplementary/m8_exclusion_20261101/lower_range.json <==
[
  {
    "L": 2520,
    "depth": 16,
    "period": 2520,
    "tail": "491/2520",
    "upper": 2027,
    "upper_plus_tail": "1259/1260",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=2028.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "6c58f0eb9db2bd03be3352b264f71ded2b8bbb63803cdce56adb3080a608e3f0",
    "log": "lower_range_logs/2520.log",
    "log_sha256": "3665fd3a8b3586a7112c5fbbfd03777f7c7a089c043b9f6530b1032eb54f8d13"
  },
  {
    "L": 3360,
    "depth": 16,
    "period": 3360,
    "tail": "77/480",
    "upper": 2741,
    "upper_plus_tail": "41/42",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=2820.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "b94531aa152915e4b907a08d0bff32733772b6d03b354e623542475202a82a22",
    "log": "lower_range_logs/3360.log",
    "log_sha256": "5cb1a73af64c6655fc219eaade999341600ea8e37a7deddf19a138df8175114c"
  },
  {
    "L": 3600,
    "depth": 16,
    "period": 3600,
    "tail": "487/3600",
    "upper": 2921,
    "upper_plus_tail": "71/75",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=3112.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "0a2c8048bdcbe8e9102a436ddc85ddb2299fee9139a1c2d7efa570c8ce7d1bf7",
    "log": "lower_range_logs/3600.log",
    "log_sha256": "04ac10cf0f985b07d6fafdc8258783aa26146edafbc38638f5fc7617ebd9d690"
  },
  {
    "L": 3960,
    "depth": 16,
    "period": 3960,
    "tail": "217/1320",
    "upper": 3216,
    "upper_plus_tail": "1289/1320",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=3308.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "4097060873c0b27dd0e469de9ffe033c82574c42da2c2bbe44c49207ada62e4d",
    "log": "lower_range_logs/3960.log",
    "log_sha256": "23291a3e2eede8ae12ef08aa1a9592dda704fc4ac36de5a39a4cd98e1f6d82fb"
  },
  {
    "L": 4320,
    "depth": 16,
    "period": 4320,
    "tail": "677/4320",
    "upper": 3603,
    "upper_plus_tail": "107/108",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=3642.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "774d3741f253fad721f476ef387d7e9d3d454a659d65d3e9153f680dced90a34",
    "log": "lower_range_logs/4320.log",
    "log_sha256": "70087c5e471f6e92b6c5aac3435defc5362e18dd154dfda8022a6e8c3f34d32c"
  },
  {
    "L": 4680,
    "depth": 16,
    "period": 4680,
    "tail": "77/520",
    "upper": 3718,
    "upper_plus_tail": "4411/4680",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=3986.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "65449fdd0a8dc0328d34e1fc6937d05d64f43e134cf707c85cb3d9c9fa45223f",
    "log": "lower_range_logs/4680.log",
    "log_sha256": "b26133c651be071ae9e1c48fa42d85a5a11a68dc5bfd8e9648d0dd23c7d49b64"
  },
  {
    "L": 5040,
    "depth": 16,
    "period": 5040,
    "tail": "1411/5040",
    "upper": 4337,
    "upper_plus_tail": "479/420",
    "excluded": false,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=3628.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "63ad31206f14d14a7cac2823ccd34c2449a648f617e818f78338a088162eb1f8",
    "log": "lower_range_logs/5040.log",
    "log_sha256": "882a442ee599ba8d24d444373030030b650d0d7e56491daf3484c61004314460"
  },
  {
    "L": 5760,
    "depth": 16,
    "period": 1440,
    "tail": "25/192",
    "upper": 1179,
    "upper_plus_tail": "911/960",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=1252.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "40e481741af9de6dce91424e930016d15c12bf02e4083a7fb152053da8a1a04c",
    "log": "lower_range_logs/5760.log",
    "log_sha256": "38983a07a7243ea67811a4adc2cd3bb56d0c57046d5f0d1da1ebf01aff9ccdb1"
  },
  {
    "L": 6480,
    "depth": 16,
    "period": 2160,
    "tail": "77/540",
    "upper": 1782,
    "upper_plus_tail": "209/216",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=1851.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "cf1d2f7c35dca60bdab6ac4d5317848f8eb0d0c1418cb9e8a58e3acf1247e2dc",
    "log": "lower_range_logs/6480.log",
    "log_sha256": "a120ea9541a085f97cfd944de83bc6046e49f6070d8c2ee8b7ce8f35a3356087"
  },
  {
    "L": 6720,
    "depth": 16,
    "period": 3360,
    "tail": "127/672",
    "upper": 2657,
    "upper_plus_tail": "823/840",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=2724.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "b94531aa152915e4b907a08d0bff32733772b6d03b354e623542475202a82a22",
    "log": "lower_range_logs/6720.log",
    "log_sha256": "6c648234e146ab6b79aca2de9d1303dfcc67d695ef134abb55ca4b6fc9044392"
  },
  {
    "L": 7200,
    "depth": 16,
    "period": 7200,
    "tail": "9/50",
    "upper": 5825,
    "upper_plus_tail": "7121/7200",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=5903.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "20b79e0c11bf0c3e5ec3c2ce9cd4f63293a92bc5622c7d25689f5155370d8b21",
    "log": "lower_range_logs/7200.log",
    "log_sha256": "f171fd6674de1f148ff5019c2dd837a620ff897e7fb626f281c7f277e2cc8a59"
  },
  {
    "L": 7560,
    "depth": 16,
    "period": 7560,
    "tail": "299/1080",
    "upper": 5985,
    "upper_plus_tail": "577/540",
    "excluded": false,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=5466.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "cadbc89e5bd75810319be4d5d5e3164527c3234ccbdea9322be909c314ed93aa",
    "log": "lower_range_logs/7560.log",
    "log_sha256": "facdea5a49cec3f0c8c624194bfcf48afb994b97c379acb4a6d80a589eb6b1b8"
  },
  {
    "L": 7920,
    "depth": 30,
    "period": 7920,
    "tail": "7/120",
    "upper": 7618,
    "upper_plus_tail": "101/99",
    "excluded": false,
    "model": "layer symmetry",
    "parameters": [
      "Threads=8",
      "MIPGap=0",
      "MIPFocus=2",
      "TimeLimit=300",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=7456.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "b700006b63d83bc3d3ecd291b10bba3172586b6f672b61b27964d6cdb54fdf73",
    "log": "lower_range_logs/7920_depth30_strong.log",
    "log_sha256": "b6f4d1d03f23f6637e637ef984283c6119c931887ee4e783a241b51149256461",
    "previous_attempt": {
      "L": 7920,
      "depth": 23,
      "period": 7920,
      "tail": "973/7920",
      "upper": 7168,
      "upper_plus_tail": "8141/7920",
      "excluded": false,
      "model": "layer symmetry",
      "parameters": [
        "Threads=2",
        "MIPGap=0",
        "MIPFocus=2",
        "TimeLimit=120",
        "Presolve=2",
        "Symmetry=2",
        "Cuts=2",
        "BestBdStop=6946.5"
      ],
      "solver_exit_code": 0,
      "model_sha256": "d68f02c13bd97f158a436816b076f83bfb339d2d1d14183086ce5c1abf7ff8a6",
      "log": "lower_range_logs/7920_depth23_strong.log",
      "log_sha256": "97a15cd8eb94302a05588306b75a2e771cf782507e1d8df8b8238dd2cfdff5d4",
      "previous_attempt": {
        "L": 7920,
        "depth": 23,
        "period": 7920,
        "tail": "973/7920",
        "upper": 7128,
        "upper_plus_tail": "8101/7920",
        "excluded": false,
        "parameters": [
          "Threads=2",
          "MIPGap=0",
          "MIPFocus=3",
          "TimeLimit=60",
          "Presolve=2",
          "Symmetry=2",
          "Cuts=2",
          "BestBdStop=6946.5"
        ],
        "solver_exit_code": 0,
        "model_sha256": "f2f01a332154e2e5d8ab3c51b067a92d125a30f142636bfd729f0bb7d2b074d8",
        "log": "lower_range_logs/7920_depth23.log",
        "log_sha256": "de5f36343e96e53a8582d8e835baf61ecbe4b8a5d72c189f14d59be692855516",
        "previous_attempt": {
          "L": 7920,
          "depth": 16,
          "period": 7920,
          "tail": "1919/7920",
          "upper": 6118,
          "upper_plus_tail": "893/880",
          "excluded": false,
          "parameters": [
            "Threads=2",
            "MIPGap=0",
            "MIPFocus=3",
            "TimeLimit=30",
            "Presolve=2",
            "Symmetry=2",
            "Cuts=2",
            "BestBdStop=6000.5"
          ],
          "solver_exit_code": 0,
          "model_sha256": "54ff178fe905885a60b5f73c4019d0dd4b1d455f2791c4b47daecef6e25111c3",
          "log": "lower_range_logs/7920.log",
          "log_sha256": "a0094ef1204d8aa594a770299cce9b2f4057fda9f70c9eec76b63e2cedf6a975"
        }
      }
    }
  },
  {
    "L": 8400,
    "depth": 16,
    "period": 8400,
    "tail": "893/4200",
    "upper": 6546,
    "upper_plus_tail": "2083/2100",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=6613.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "4f66fab02dab3e53c52ce4c25e7d2a537340c1aec7341d4cffe805ee725a78d6",
    "log": "lower_range_logs/8400.log",
    "log_sha256": "4090a8d4ac74133028eb043b6553c3b474711438f6e9aef230817f2246d304e4"
  },
  {
    "L": 8640,
    "depth": 23,
    "period": 8640,
    "tail": "247/2880",
    "upper": 7840,
    "upper_plus_tail": "8581/8640",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=60",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=7898.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "001f5357a68ed9a83e8097fa4ae06524b244dce243f6278d4cd65a6eb284107b",
    "log": "lower_range_logs/8640_depth23.log",
    "log_sha256": "b3fd0c4d8e496ea58f57d635cd673df9f97d9facee69587b0929f6dc74de94b5",
    "previous_attempt": {
      "L": 8640,
      "depth": 16,
      "period": 4320,
      "tail": "797/4320",
      "upper": 3523,
      "upper_plus_tail": "1",
      "excluded": false,
      "parameters": [
        "Threads=2",
        "MIPGap=0",
        "MIPFocus=3",
        "TimeLimit=30",
        "Presolve=2",
        "Symmetry=2",
        "Cuts=2",
        "BestBdStop=3522.5"
      ],
      "solver_exit_code": 0,
      "model_sha256": "774d3741f253fad721f476ef387d7e9d3d454a659d65d3e9153f680dced90a34",
      "log": "lower_range_logs/8640.log",
      "log_sha256": "25b891a11897336408ce2555287a7350c4a807587c590ef750ff2f597550ded7"
    }
  },
  {
    "L": 9240,
    "depth": 16,
    "period": 9240,
    "tail": "2297/9240",
    "upper": 6929,
    "upper_plus_tail": "659/660",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=6942.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "693db3071989d1eb6feb9dee988d3ee24128c57e888811f090ff102c175a108b",
    "log": "lower_range_logs/9240.log",
    "log_sha256": "ddf97293b5bc22f242bf71c35a55dba94a6f2f72b7d9b4e34a24f32130c50ceb"
  },
  {
    "L": 9360,
    "depth": 16,
    "period": 9360,
    "tail": "691/3120",
    "upper": 7280,
    "upper_plus_tail": "9353/9360",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=7286.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "aef11737dc3d9070af89115082e9a807d4486802567bf01552e6045660e93111",
    "log": "lower_range_logs/9360.log",
    "log_sha256": "57dbcf207fc51908829205bb81e4b2b178edb747d8d31d55f7e7e373822e93dc"
  },
  {
    "L": 10560,
    "depth": 16,
    "period": 5280,
    "tail": "293/1760",
    "upper": 4041,
    "upper_plus_tail": "41/44",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=4400.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "53ce2722bc876bd7c436560bcec59bb30f8bd41abd7532417e959f137f76b346",
    "log": "lower_range_logs/10560.log",
    "log_sha256": "fd94a7f6171c0a075b5261a60ea8d59032d4542565916e1576b92b655ee3593c"
  },
  {
    "L": 10800,
    "depth": 16,
    "period": 10800,
    "tail": "373/1800",
    "upper": 8554,
    "upper_plus_tail": "1349/1350",
    "excluded": true,
    "parameters": [
      "Threads=2",
      "MIPGap=0",
      "MIPFocus=3",
      "TimeLimit=30",
      "Presolve=2",
      "Symmetry=2",
      "Cuts=2",
      "BestBdStop=8561.5"
    ],
    "solver_exit_code": 0,
    "model_sha256": "0c8e93a35cfb371cccef0060eb5e9d99b13194b26a78bf53a61a791f42e35c27",
    "log": "lower_range_logs/10800.log",
    "log_sha256": "bf0bd8cef1479627b91565e1f5a69bd8d5a9e34e22db6cdc42f7dc1c804b0ead"
  }
]


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/10560.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 4400.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_qenvypcf/model.lp
Reading time = 0.01 seconds
obj: 3933 rows, 5666 columns, 55266 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  4400.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 3933 rows, 5666 columns and 55266 nonzeros (Max)
Model fingerprint: 0xa8e5f040
Model has 5280 linear objective coefficients
Variable types: 5280 continuous, 386 integer (386 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 2080.0000000
Presolve removed 0 rows and 1396 columns
Presolve time: 0.05s
Presolved: 3933 rows, 4270 columns, 55230 nonzeros
Variable types: 0 continuous, 4270 integer (4270 binary)
Found heuristic solution: objective 2670.0000000
Root relaxation presolved: 3933 rows, 4270 columns, 55230 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.01 work units)

Root relaxation: objective 4.040000e+03, 185 iterations, 0.02 seconds (0.03 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 4040.00000    0 3000 2670.00000 4040.00000  51.3%     -    0s

Explored 1 nodes (185 simplex iterations) in 0.07 seconds (0.22 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 2670 2080 

Optimization achieved user objective limit
Best objective 2.670000000000e+03, best bound 4.040000000000e+03, gap 51.3109%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/10800.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 8561.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_j1vag9a6/model.lp
Reading time = 0.02 seconds
obj: 8077 rows, 11141 columns, 113237 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  8561.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 8077 rows, 11141 columns and 113237 nonzeros (Max)
Model fingerprint: 0xa22fed0c
Model has 10800 linear objective coefficients
Variable types: 10800 continuous, 341 integer (341 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 5028.0000000
Presolve removed 6384 rows and 9150 columns
Presolve time: 0.04s
Presolved: 1693 rows, 1991 columns, 23831 nonzeros
Variable types: 0 continuous, 1991 integer (1991 binary)
Found heuristic solution: objective 5883.0000000
Root relaxation presolved: 1693 rows, 1991 columns, 23831 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.00 work units)

Root relaxation: objective 8.904000e+03, 145 iterations, 0.01 seconds (0.01 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 8904.00000    0  674 5883.00000 8904.00000  51.4%     -    0s
H    0     0                    7704.0000000 8904.00000  15.6%     -    0s
H    0     0                    7997.0000000 8904.00000  11.3%     -    0s
H    0     0                    8420.0000000 8904.00000  5.75%     -    0s
     0     0 8904.00000    0 1032 8420.00000 8904.00000  5.75%     -    0s
     0     0 8904.00000    0 1285 8420.00000 8904.00000  5.75%     -    0s
     0     0 8904.00000    0  641 8420.00000 8904.00000  5.75%     -    0s
     0     0 8904.00000    0  641 8420.00000 8904.00000  5.75%     -    0s
     0     0 8904.00000    0  600 8420.00000 8904.00000  5.75%     -    0s
     0     2 8904.00000    0  600 8420.00000 8904.00000  5.75%     -    0s

Cutting planes:
  Lift-and-project: 1
  MIR: 4
  Zero half: 72

Explored 28 nodes (13626 simplex iterations) in 0.93 seconds (2.74 work units)
Thread count was 2 (of 10 available processors)

Solution count 5: 8420 7997 7704 ... 5028

Optimization achieved user objective limit
Best objective 8.420000000000e+03, best bound 8.553000000000e+03, gap 1.5796%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/2520.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 2028.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_kgvqr_2o/model.lp
Reading time = 0.00 seconds
obj: 1917 rows, 2830 columns, 26966 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  2028.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 1917 rows, 2830 columns and 26966 nonzeros (Max)
Model fingerprint: 0x737162ca
Model has 2520 linear objective coefficients
Variable types: 2520 continuous, 310 integer (310 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 1208.0000000
Presolve removed 0 rows and 630 columns
Presolve time: 0.02s
Presolved: 1917 rows, 2200 columns, 26952 nonzeros
Variable types: 0 continuous, 2200 integer (2200 binary)
Found heuristic solution: objective 1420.0000000
Root relaxation presolved: 1917 rows, 2200 columns, 26952 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.00 work units)

Root relaxation: objective 2.154000e+03, 195 iterations, 0.01 seconds (0.02 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 2154.00000    0  770 1420.00000 2154.00000  51.7%     -    0s
H    0     0                    1438.0000000 2154.00000  49.8%     -    0s
     0     0 2154.00000    0  927 1438.00000 2154.00000  49.8%     -    0s
H    0     0                    1502.0000000 2154.00000  43.4%     -    0s
H    0     0                    1508.0000000 2154.00000  42.8%     -    0s
     0     0 2153.84314    0 1049 1508.00000 2153.84314  42.8%     -    0s
     0     0 2153.78528    0 1065 1508.00000 2153.78528  42.8%     -    0s
     0     0 2151.48599    0 1132 1508.00000 2151.48599  42.7%     -    0s
     0     0 2151.48599    0 1126 1508.00000 2151.48599  42.7%     -    0s
     0     0 2150.86241    0 1118 1508.00000 2150.86241  42.6%     -    0s
     0     0 2145.02614    0 1135 1508.00000 2145.02614  42.2%     -    0s
H    0     0                    1533.0000000 2144.91992  39.9%     -    0s
H    0     0                    1535.0000000 2144.91992  39.7%     -    0s
     0     0 2144.17165    0 1226 1535.00000 2144.17165  39.7%     -    0s
     0     0 2143.97968    0 1252 1535.00000 2143.97968  39.7%     -    0s
     0     0 2143.96409    0 1258 1535.00000 2143.96409  39.7%     -    0s
     0     0 2143.96229    0 1258 1535.00000 2143.96229  39.7%     -    0s
     0     0 2137.92432    0 1200 1535.00000 2137.92432  39.3%     -    1s
H    0     0                    1536.0000000 2137.92061  39.2%     -    1s
H    0     0                    1541.0000000 2137.92061  38.7%     -    1s
     0     0 2136.46550    0 1222 1541.00000 2136.46550  38.6%     -    1s
     0     0 2135.96314    0 1173 1541.00000 2135.96314  38.6%     -    1s
     0     0 2135.85571    0 1200 1541.00000 2135.85571  38.6%     -    1s
     0     0 2135.84565    0 1205 1541.00000 2135.84565  38.6%     -    1s
     0     0 2133.88793    0 1346 1541.00000 2133.88793  38.5%     -    1s
H    0     0                    1743.0000000 2133.88715  22.4%     -    1s
H    0     0                    1797.0000000 2133.88715  18.7%     -    1s
     0     0 2133.07267    0 1362 1797.00000 2133.07267  18.7%     -    1s
     0     0 2132.73458    0 1307 1797.00000 2132.73458  18.7%     -    1s
     0     0 2132.63036    0 1290 1797.00000 2132.63036  18.7%     -    1s
     0     0 2132.60888    0 1268 1797.00000 2132.60888  18.7%     -    1s
     0     0 2132.60178    0 1282 1797.00000 2132.60178  18.7%     -    1s
     0     0 2130.45841    0 1283 1797.00000 2130.45841  18.6%     -    1s
     0     0 2130.24361    0 1334 1797.00000 2130.24361  18.5%     -    2s
     0     0 2130.20887    0 1343 1797.00000 2130.20887  18.5%     -    2s
     0     0 2130.19992    0 1343 1797.00000 2130.19992  18.5%     -    2s
     0     0 2128.20056    0 1301 1797.00000 2128.20056  18.4%     -    2s
     0     0 2126.49166    0 1334 1797.00000 2126.49166  18.3%     -    2s
     0     0 2126.16769    0 1319 1797.00000 2126.16769  18.3%     -    2s
     0     0 2126.12304    0 1321 1797.00000 2126.12304  18.3%     -    2s
     0     0 2125.79186    0 1221 1797.00000 2125.79186  18.3%     -    2s
     0     0 2125.67987    0 1195 1797.00000 2125.67987  18.3%     -    2s
     0     0 2125.65162    0 1206 1797.00000 2125.65162  18.3%     -    2s
     0     0 2125.65014    0 1214 1797.00000 2125.65014  18.3%     -    2s
     0     0 2125.25363    0 1213 1797.00000 2125.25363  18.3%     -    2s
H    0     0                    1929.0000000 2125.25363  10.2%     -    2s
     0     0 2125.10377    0 1225 1929.00000 2125.10377  10.2%     -    2s
     0     0 2125.05121    0 1226 1929.00000 2125.05121  10.2%     -    2s
     0     0 2125.04143    0 1230 1929.00000 2125.04143  10.2%     -    2s
     0     0 2124.45696    0 1222 1929.00000 2124.45696  10.1%     -    3s
     0     0 2124.30287    0 1248 1929.00000 2124.30287  10.1%     -    3s
     0     0 2124.22746    0 1259 1929.00000 2124.22746  10.1%     -    3s
     0     0 2124.09632    0 1283 1929.00000 2124.09632  10.1%     -    3s
     0     0 2124.06837    0 1262 1929.00000 2124.06837  10.1%     -    3s
     0     0 2123.56816    0 1281 1929.00000 2123.56816  10.1%     -    3s
     0     0 2123.50782    0 1281 1929.00000 2123.50782  10.1%     -    3s
     0     0 2123.49325    0 1283 1929.00000 2123.49325  10.1%     -    3s
     0     0 2122.16010    0 1365 1929.00000 2122.16010  10.0%     -    3s
     0     0 2122.03638    0 1305 1929.00000 2122.03638  10.0%     -    3s
     0     0 2122.02888    0 1304 1929.00000 2122.02888  10.0%     -    3s
     0     0 2120.73325    0 1336 1929.00000 2120.73325  9.94%     -    4s
     0     0 2120.30331    0 1400 1929.00000 2120.30331  9.92%     -    4s
     0     0 2120.28238    0 1454 1929.00000 2120.28238  9.92%     -    4s
     0     0 2120.01342    0 1367 1929.00000 2120.01342  9.90%     -    4s
     0     0 2119.97477    0 1371 1929.00000 2119.97477  9.90%     -    4s
     0     0 2119.97363    0 1390 1929.00000 2119.97363  9.90%     -    5s
     0     0 2119.97294    0 1390 1929.00000 2119.97294  9.90%     -    5s
     0     0 2119.97294    0 1327 1929.00000 2119.97294  9.90%     -    5s
     0     2 2119.96255    0 1327 1929.00000 2119.96255  9.90%     -    5s

Cutting planes:
  Lift-and-project: 728
  MIR: 20
  Flow cover: 630
  Zero half: 365

Explored 28 nodes (56331 simplex iterations) in 7.23 seconds (25.18 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 1929 1797 1743 ... 1438

Optimization achieved user objective limit
Best objective 1.929000000000e+03, best bound 2.026000000000e+03, gap 5.0285%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/3360.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 2820.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_qm482qi8/model.lp
Reading time = 0.01 seconds
obj: 2758 rows, 3732 columns, 41532 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  2820.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 2758 rows, 3732 columns and 41532 nonzeros (Max)
Model fingerprint: 0x5cd71e5a
Model has 3360 linear objective coefficients
Variable types: 3360 continuous, 372 integer (372 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 1512.0000000
Presolve removed 0 rows and 638 columns
Presolve time: 0.03s
Presolved: 2758 rows, 3094 columns, 41510 nonzeros
Variable types: 0 continuous, 3094 integer (3094 binary)
Found heuristic solution: objective 1722.0000000
Root relaxation presolved: 2758 rows, 3094 columns, 41510 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.01 work units)

Root relaxation: objective 2.740000e+03, 170 iterations, 0.01 seconds (0.02 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 2740.00000    0 1611 1722.00000 2740.00000  59.1%     -    0s

Explored 1 nodes (170 simplex iterations) in 0.05 seconds (0.16 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 1722 1512 

Optimization achieved user objective limit
Best objective 1.722000000000e+03, best bound 2.740000000000e+03, gap 59.1173%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/3600.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 3112.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_iz65v23o/model.lp
Reading time = 0.01 seconds
obj: 2701 rows, 3964 columns, 37996 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  3112.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 2701 rows, 3964 columns and 37996 nonzeros (Max)
Model fingerprint: 0xd56979d6
Model has 3600 linear objective coefficients
Variable types: 3600 continuous, 364 integer (364 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 1616.0000000
Presolve removed 0 rows and 941 columns
Presolve time: 0.03s
Presolved: 2701 rows, 3023 columns, 37967 nonzeros
Variable types: 0 continuous, 3023 integer (3023 binary)
Found heuristic solution: objective 1957.0000000
Root relaxation presolved: 2701 rows, 3023 columns, 37967 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.01 work units)

Root relaxation: objective 2.920000e+03, 141 iterations, 0.01 seconds (0.02 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 2920.00000    0 1235 1957.00000 2920.00000  49.2%     -    0s

Explored 1 nodes (141 simplex iterations) in 0.05 seconds (0.14 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 1957 1616 

Optimization achieved user objective limit
Best objective 1.957000000000e+03, best bound 2.920000000000e+03, gap 49.2080%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/3960.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 3308.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_ifl2_5pg/model.lp
Reading time = 0.01 seconds
obj: 2813 rows, 4309 columns, 39549 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  3308.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 2813 rows, 4309 columns and 39549 nonzeros (Max)
Model fingerprint: 0x10176536
Model has 3960 linear objective coefficients
Variable types: 3960 continuous, 349 integer (349 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 1930.0000000
Presolve removed 0 rows and 1188 columns
Presolve time: 0.03s
Presolved: 2813 rows, 3121 columns, 39521 nonzeros
Variable types: 0 continuous, 3121 integer (3121 binary)
Found heuristic solution: objective 2316.0000000
Root relaxation presolved: 2813 rows, 3121 columns, 39521 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.01 work units)

Root relaxation: objective 3.215000e+03, 150 iterations, 0.01 seconds (0.02 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 3215.00000    0 1608 2316.00000 3215.00000  38.8%     -    0s

Explored 1 nodes (150 simplex iterations) in 0.05 seconds (0.15 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 2316 1930 

Optimization achieved user objective limit
Best objective 2.316000000000e+03, best bound 3.215000000000e+03, gap 38.8169%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/4320.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 3642.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_gce49wfp/model.lp
Reading time = 0.01 seconds
obj: 3374 rows, 4693 columns, 50773 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  3642.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 3374 rows, 4693 columns and 50773 nonzeros (Max)
Model fingerprint: 0x4e418981
Model has 4320 linear objective coefficients
Variable types: 4320 continuous, 373 integer (373 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 1944.0000000
Presolve removed 0 rows and 994 columns
Presolve time: 0.04s
Presolved: 3374 rows, 3699 columns, 50739 nonzeros
Variable types: 0 continuous, 3699 integer (3699 binary)
Found heuristic solution: objective 2304.0000000
Root relaxation presolved: 3374 rows, 3699 columns, 50739 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.01 work units)

Root relaxation: objective 3.602000e+03, 165 iterations, 0.01 seconds (0.03 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 3602.00000    0 1609 2304.00000 3602.00000  56.3%     -    0s

Explored 1 nodes (165 simplex iterations) in 0.06 seconds (0.18 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 2304 1944 

Optimization achieved user objective limit
Best objective 2.304000000000e+03, best bound 3.602000000000e+03, gap 56.3368%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/4680.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 3986.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_bq6053gd/model.lp
Reading time = 0.01 seconds
obj: 3373 rows, 5047 columns, 47407 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  3986.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 3373 rows, 5047 columns and 47407 nonzeros (Max)
Model fingerprint: 0x352574bb
Model has 4680 linear objective coefficients
Variable types: 4680 continuous, 367 integer (367 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 2208.0000000
Presolve removed 0 rows and 1348 columns
Presolve time: 0.04s
Presolved: 3373 rows, 3699 columns, 47379 nonzeros
Variable types: 0 continuous, 3699 integer (3699 binary)
Found heuristic solution: objective 2660.0000000
Root relaxation presolved: 3373 rows, 3699 columns, 47379 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.01 work units)

Root relaxation: objective 3.717000e+03, 139 iterations, 0.01 seconds (0.03 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 3717.00000    0 2247 2660.00000 3717.00000  39.7%     -    0s

Explored 1 nodes (139 simplex iterations) in 0.06 seconds (0.18 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 2660 2208 

Optimization achieved user objective limit
Best objective 2.660000000000e+03, best bound 3.717000000000e+03, gap 39.7368%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/5040.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 3628.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_jwa1cb15/model.lp
Reading time = 0.01 seconds
obj: 3821 rows, 5324 columns, 53596 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  3628.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 3821 rows, 5324 columns and 53596 nonzeros (Max)
Model fingerprint: 0x1782a580
Model has 5040 linear objective coefficients
Variable types: 5040 continuous, 284 integer (284 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 2472.0000000
Presolve removed 0 rows and 1248 columns
Presolve time: 0.04s
Presolved: 3821 rows, 4076 columns, 53580 nonzeros
Variable types: 0 continuous, 4076 integer (4076 binary)
Found heuristic solution: objective 2975.0000000
Root relaxation presolved: 3821 rows, 4076 columns, 53580 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.01 work units)

Root relaxation: objective 4.460000e+03, 184 iterations, 0.01 seconds (0.03 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 4460.00000    0 1332 2975.00000 4460.00000  49.9%     -    0s
H    0     0                    3028.0000000 4460.00000  47.3%     -    0s
H    0     0                    3035.0000000 4460.00000  47.0%     -    0s
     0     0 4460.00000    0 2345 3035.00000 4460.00000  47.0%     -    0s
H    0     0                    3134.0000000 4460.00000  42.3%     -    0s
H    0     0                    3158.0000000 4460.00000  41.2%     -    0s
     0     0 4459.54286    0 2000 3158.00000 4459.54286  41.2%     -    0s
     0     0 4459.25997    0 1835 3158.00000 4459.25997  41.2%     -    0s
     0     0 4459.25997    0 1748 3158.00000 4459.25997  41.2%     -    0s
     0     0 4447.38194    0 2088 3158.00000 4447.38194  40.8%     -    1s
     0     0 4447.38194    0 2082 3158.00000 4447.38194  40.8%     -    1s
     0     0 4445.86358    0 2326 3158.00000 4445.86358  40.8%     -    1s
     0     0 4445.61637    0 2460 3158.00000 4445.61637  40.8%     -    1s
     0     0 4445.61362    0 2415 3158.00000 4445.61362  40.8%     -    1s
     0     0 4438.88300    0 2435 3158.00000 4438.88300  40.6%     -    2s
H    0     0                    3685.0000000 4438.87928  20.5%     -    3s
     0     0 4438.49969    0 2527 3685.00000 4438.49969  20.4%     -    3s
     0     0 4438.37863    0 2379 3685.00000 4438.37863  20.4%     -    3s
     0     0 4438.37427    0 2372 3685.00000 4438.37427  20.4%     -    3s
     0     0 4434.72973    0 2315 3685.00000 4434.72973  20.3%     -    4s
H    0     0                    3686.0000000 4434.72973  20.3%     -    4s
H    0     0                    3687.0000000 4434.72973  20.3%     -    4s
     0     0 4431.39175    0 2042 3687.00000 4431.39175  20.2%     -    4s
     0     0 4431.02943    0 2657 3687.00000 4431.02943  20.2%     -    4s
     0     0 4430.94056    0 2676 3687.00000 4430.94056  20.2%     -    4s
     0     0 4430.92878    0 2651 3687.00000 4430.92878  20.2%     -    4s
     0     0 4423.53053    0 1655 3687.00000 4423.53053  20.0%     -    5s
H    0     0                    3959.0000000 4423.52644  11.7%     -    5s
     0     0 4420.56546    0 2242 3959.00000 4420.56546  11.7%     -    5s
     0     0 4419.86244    0 2018 3959.00000 4419.86244  11.6%     -    6s
     0     0 4419.33418    0 2066 3959.00000 4419.33418  11.6%     -    6s
     0     0 4419.26645    0 2140 3959.00000 4419.26645  11.6%     -    6s
     0     0 4419.26030    0 2070 3959.00000 4419.26030  11.6%     -    6s
     0     0 4410.60623    0 2165 3959.00000 4410.60623  11.4%     -    7s
     0     0 4407.90079    0 2058 3959.00000 4407.90079  11.3%     -    7s
     0     0 4405.62826    0 2415 3959.00000 4405.62826  11.3%     -    7s
     0     0 4403.43110    0 2480 3959.00000 4403.43110  11.2%     -    7s
     0     0 4402.54778    0 2315 3959.00000 4402.54778  11.2%     -    7s
     0     0 4402.35893    0 2586 3959.00000 4402.35893  11.2%     -    7s
     0     0 4402.27910    0 2314 3959.00000 4402.27910  11.2%     -    7s
     0     0 4402.21758    0 2604 3959.00000 4402.21758  11.2%     -    7s
     0     0 4402.20196    0 2307 3959.00000 4402.20196  11.2%     -    8s
     0     0 4396.71962    0 2893 3959.00000 4396.71962  11.1%     -    8s
     0     0 4395.73257    0 2659 3959.00000 4395.73257  11.0%     -    9s
     0     0 4395.10006    0 3118 3959.00000 4395.10006  11.0%     -    9s
     0     0 4394.81412    0 3217 3959.00000 4394.81412  11.0%     -    9s
     0     0 4394.77389    0 3040 3959.00000 4394.77389  11.0%     -    9s
     0     0 4392.09454    0 3017 3959.00000 4392.09454  10.9%     -   10s
     0     0 4390.89536    0 3159 3959.00000 4390.89536  10.9%     -   10s
     0     0 4390.12829    0 3268 3959.00000 4390.12829  10.9%     -   10s
     0     0 4388.88416    0 3284 3959.00000 4388.88416  10.9%     -   10s
     0     0 4388.34848    0 2940 3959.00000 4388.34848  10.8%     -   10s
     0     0 4388.08374    0 3129 3959.00000 4388.08374  10.8%     -   10s
     0     0 4387.60808    0 3364 3959.00000 4387.60808  10.8%     -   11s
     0     0 4387.50143    0 3001 3959.00000 4387.50143  10.8%     -   11s
     0     0 4386.35455    0 3452 3959.00000 4386.35455  10.8%     -   11s
     0     0 4386.23621    0 3543 3959.00000 4386.23621  10.8%     -   11s
     0     0 4386.07223    0 2964 3959.00000 4386.07223  10.8%     -   11s
     0     0 4385.89743    0 2951 3959.00000 4385.89743  10.8%     -   11s
     0     0 4385.67510    0 3704 3959.00000 4385.67510  10.8%     -   11s
     0     0 4385.47165    0 3265 3959.00000 4385.47165  10.8%     -   11s
     0     0 4385.33441    0 3691 3959.00000 4385.33441  10.8%     -   11s
     0     0 4385.11547    0 3361 3959.00000 4385.11547  10.8%     -   11s
     0     0 4385.10883    0 3510 3959.00000 4385.10883  10.8%     -   11s
     0     0 4383.26390    0 3432 3959.00000 4383.26390  10.7%     -   12s
     0     0 4382.40408    0 3460 3959.00000 4382.40408  10.7%     -   13s
     0     0 4382.09036    0 3553 3959.00000 4382.09036  10.7%     -   13s
     0     0 4381.97201    0 3575 3959.00000 4381.97201  10.7%     -   13s
     0     0 4381.91579    0 3713 3959.00000 4381.91579  10.7%     -   13s
     0     0 4381.89455    0 3454 3959.00000 4381.89455  10.7%     -   13s
     0     0 4377.97819    0 3723 3959.00000 4377.97819  10.6%     -   14s
     0     0 4377.03204    0 3158 3959.00000 4377.03204  10.6%     -   14s
     0     0 4376.78215    0 3413 3959.00000 4376.78215  10.6%     -   14s
     0     0 4376.25861    0 3564 3959.00000 4376.25861  10.5%     -   14s
     0     0 4376.12739    0 3332 3959.00000 4376.12739  10.5%     -   14s
     0     0 4375.12269    0 3738 3959.00000 4375.12269  10.5%     -   15s
     0     0 4375.02128    0 3665 3959.00000 4375.02128  10.5%     -   15s
     0     0 4374.97028    0 3748 3959.00000 4374.97028  10.5%     -   15s
     0     0 4370.81097    0 3560 3959.00000 4370.81097  10.4%     -   16s
     0     0 4369.30447    0 3605 3959.00000 4369.30447  10.4%     -   16s
     0     0 4368.80401    0 3641 3959.00000 4368.80401  10.4%     -   16s
     0     0 4368.57967    0 3514 3959.00000 4368.57967  10.3%     -   16s
     0     0 4368.35843    0 3723 3959.00000 4368.35843  10.3%     -   16s
     0     0 4368.26206    0 3601 3959.00000 4368.26206  10.3%     -   16s
     0     0 4368.23744    0 3794 3959.00000 4368.23744  10.3%     -   16s
     0     0 4365.62214    0 3746 3959.00000 4365.62214  10.3%     -   18s
     0     0 4363.59728    0 3865 3959.00000 4363.59728  10.2%     -   18s
     0     0 4363.27011    0 3859 3959.00000 4363.27011  10.2%     -   18s
     0     0 4363.12192    0 3865 3959.00000 4363.12192  10.2%     -   18s
     0     0 4362.01321    0 3862 3959.00000 4362.01321  10.2%     -   18s
     0     0 4361.81314    0 3872 3959.00000 4361.81314  10.2%     -   18s
     0     0 4360.51362    0 3838 3959.00000 4360.51362  10.1%     -   19s
     0     0 4360.30149    0 3885 3959.00000 4360.30149  10.1%     -   19s
     0     0 4360.06596    0 3887 3959.00000 4360.06596  10.1%     -   19s
     0     0 4359.92671    0 3900 3959.00000 4359.92671  10.1%     -   19s
     0     0 4359.62739    0 3892 3959.00000 4359.62739  10.1%     -   19s
     0     0 4359.47694    0 3908 3959.00000 4359.47694  10.1%     -   19s
     0     0 4359.43816    0 3890 3959.00000 4359.43816  10.1%     -   19s
     0     0 4355.96788    0 3786 3959.00000 4355.96788  10.0%     -   21s
     0     0 4354.99473    0 3856 3959.00000 4354.99473  10.0%     -   21s
     0     0 4354.60466    0 3880 3959.00000 4354.60466  10.0%     -   21s
     0     0 4354.55612    0 3883 3959.00000 4354.55612  10.0%     -   21s
     0     0 4347.22732    0 3844 3959.00000 4347.22732  9.81%     -   23s
     0     0 4345.87924    0 3852 3959.00000 4345.87924  9.77%     -   23s
     0     0 4344.83132    0 3692 3959.00000 4344.83132  9.75%     -   23s
     0     0 4344.44470    0 3882 3959.00000 4344.44470  9.74%     -   23s
     0     0 4342.09715    0 3796 3959.00000 4342.09715  9.68%     -   24s
     0     0 4341.77845    0 3812 3959.00000 4341.77845  9.67%     -   24s
     0     0 4341.42448    0 3866 3959.00000 4341.42448  9.66%     -   24s
     0     0 4340.93533    0 3861 3959.00000 4340.93533  9.65%     -   24s
     0     0 4340.86129    0 3919 3959.00000 4340.86129  9.65%     -   24s
     0     0 4340.66539    0 3919 3959.00000 4340.66539  9.64%     -   24s
     0     0 4340.48280    0 3915 3959.00000 4340.48280  9.64%     -   24s
     0     0 4340.39748    0 3923 3959.00000 4340.39748  9.63%     -   24s
     0     0 4340.37657    0 3935 3959.00000 4340.37657  9.63%     -   24s
     0     0 4338.82441    0 3866 3959.00000 4338.82441  9.59%     -   26s
     0     0 4338.61107    0 3865 3959.00000 4338.61107  9.59%     -   27s
     0     0 4338.50581    0 3884 3959.00000 4338.50581  9.59%     -   27s
     0     0 4338.47435    0 3921 3959.00000 4338.47435  9.59%     -   27s
     0     0 4337.58618    0 3797 3959.00000 4337.58618  9.56%     -   29s
     0     0 4336.85738    0 3826 3959.00000 4336.85738  9.54%     -   29s
     0     0 4336.27470    0 3873 3959.00000 4336.27470  9.53%     -   29s
     0     0 4336.16586    0 3491 3959.00000 4336.16586  9.53%     -   29s
     0     0 4336.16141    0 3566 3959.00000 4336.16141  9.53%     -   29s

Cutting planes:
  Lift-and-project: 28
  MIR: 147
  Flow cover: 417
  Zero half: 244

Explored 1 nodes (102486 simplex iterations) in 30.00 seconds (105.83 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 3959 3687 3686 ... 2472

Time limit reached
Best objective 3.959000000000e+03, best bound 4.336000000000e+03, gap 9.5226%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/5760.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 1252.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_ccr5warf/model.lp
Reading time = 0.00 seconds
obj: 1134 rows, 1846 columns, 17206 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  1252.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 1134 rows, 1846 columns and 17206 nonzeros (Max)
Model fingerprint: 0x71892326
Model has 1440 linear objective coefficients
Variable types: 1440 continuous, 406 integer (406 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 648.0000000
Presolve removed 0 rows and 351 columns
Presolve time: 0.02s
Presolved: 1134 rows, 1495 columns, 17175 nonzeros
Variable types: 0 continuous, 1495 integer (1495 binary)
Found heuristic solution: objective 780.0000000
Root relaxation presolved: 1134 rows, 1495 columns, 17175 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.00 work units)

Root relaxation: objective 1.178000e+03, 135 iterations, 0.00 seconds (0.01 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 1178.00000    0  478  780.00000 1178.00000  51.0%     -    0s

Explored 1 nodes (135 simplex iterations) in 0.02 seconds (0.06 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 780 648 

Optimization achieved user objective limit
Best objective 7.800000000000e+02, best bound 1.178000000000e+03, gap 51.0256%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/6480.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 1851.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_qfkeyipg/model.lp
Reading time = 0.00 seconds
obj: 1694 rows, 2555 columns, 25595 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  1851.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 1694 rows, 2555 columns and 25595 nonzeros (Max)
Model fingerprint: 0x6fb7acf8
Model has 2160 linear objective coefficients
Variable types: 2160 continuous, 395 integer (395 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 972.0000000
Presolve removed 0 rows and 516 columns
Presolve time: 0.02s
Presolved: 1694 rows, 2039 columns, 25559 nonzeros
Variable types: 0 continuous, 2039 integer (2039 binary)
Found heuristic solution: objective 1152.0000000
Root relaxation presolved: 1694 rows, 2039 columns, 25559 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.00 work units)

Root relaxation: objective 1.781000e+03, 124 iterations, 0.01 seconds (0.01 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 1781.00000    0 1001 1152.00000 1781.00000  54.6%     -    0s

Explored 1 nodes (124 simplex iterations) in 0.03 seconds (0.10 work units)
Thread count was 2 (of 10 available processors)

Solution count 2: 1152 972 

Optimization achieved user objective limit
Best objective 1.152000000000e+03, best bound 1.781000000000e+03, gap 54.6007%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/6720.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 2724.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_qvniaya0/model.lp
Reading time = 0.01 seconds
obj: 2758 rows, 3732 columns, 41532 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  2724.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 2758 rows, 3732 columns and 41532 nonzeros (Max)
Model fingerprint: 0x5cd71e5a
Model has 3360 linear objective coefficients
Variable types: 3360 continuous, 372 integer (372 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 1512.0000000
Presolve removed 0 rows and 638 columns
Presolve time: 0.04s
Presolved: 2758 rows, 3094 columns, 41510 nonzeros
Variable types: 0 continuous, 3094 integer (3094 binary)
Found heuristic solution: objective 1722.0000000
Root relaxation presolved: 2758 rows, 3094 columns, 41510 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.01 work units)

Root relaxation: objective 2.740000e+03, 170 iterations, 0.01 seconds (0.02 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 2740.00000    0 1539 1722.00000 2740.00000  59.1%     -    0s
H    0     0                    1737.0000000 2740.00000  57.7%     -    0s
H    0     0                    1738.0000000 2740.00000  57.7%     -    0s
     0     0 2740.00000    0 2200 1738.00000 2740.00000  57.7%     -    0s
H    0     0                    1792.0000000 2740.00000  52.9%     -    0s
H    0     0                    1794.0000000 2740.00000  52.7%     -    0s
     0     0 2740.00000    0 2287 1794.00000 2740.00000  52.7%     -    0s
     0     0 2740.00000    0 2279 1794.00000 2740.00000  52.7%     -    0s
     0     0 2740.00000    0 1342 1794.00000 2740.00000  52.7%     -    0s
H    0     0                    1795.0000000 2740.00000  52.6%     -    0s
H    0     0                    1820.0000000 2740.00000  50.5%     -    0s
     0     0 2740.00000    0 1436 1820.00000 2740.00000  50.5%     -    0s
     0     0 2740.00000    0 1759 1820.00000 2740.00000  50.5%     -    1s
     0     0 2740.00000    0 1232 1820.00000 2740.00000  50.5%     -    1s
     0     0 2740.00000    0 1232 1820.00000 2740.00000  50.5%     -    1s
     0     0 2740.00000    0 1157 1820.00000 2740.00000  50.5%     -    1s
H    0     0                    1827.0000000 2740.00000  50.0%     -    1s
H    0     0                    1917.0000000 2740.00000  42.9%     -    1s
     0     2 2740.00000    0 1051 1917.00000 2740.00000  42.9%     -    1s

Cutting planes:
  Zero half: 16

Explored 3 nodes (10010 simplex iterations) in 1.78 seconds (5.24 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 1917 1827 1820 ... 1512

Optimization achieved user objective limit
Best objective 1.917000000000e+03, best bound 2.656000000000e+03, gap 38.5498%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/7200.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 5903.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_31ttevf8/model.lp
Reading time = 0.01 seconds
obj: 5389 rows, 7546 columns, 75610 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  5903.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 5389 rows, 7546 columns and 75610 nonzeros (Max)
Model fingerprint: 0x9d7fab62
Model has 7200 linear objective coefficients
Variable types: 7200 continuous, 346 integer (346 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 3232.0000000
Presolve removed 4256 rows and 6111 columns
Presolve time: 0.03s
Presolved: 1133 rows, 1435 columns, 15995 nonzeros
Variable types: 0 continuous, 1435 integer (1435 binary)
Found heuristic solution: objective 3862.0000000
Root relaxation presolved: 1133 rows, 1435 columns, 15995 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.00 work units)

Root relaxation: objective 5.904000e+03, 169 iterations, 0.00 seconds (0.01 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 5904.00000    0  420 3862.00000 5904.00000  52.9%     -    0s
H    0     0                    4708.0000000 5904.00000  25.4%     -    0s
H    0     0                    4970.0000000 5904.00000  18.8%     -    0s
H    0     0                    5586.0000000 5904.00000  5.69%     -    0s
     0     0 5904.00000    0  616 5586.00000 5904.00000  5.69%     -    0s
     0     0 5904.00000    0  831 5586.00000 5904.00000  5.69%     -    0s
     0     0 5904.00000    0  446 5586.00000 5904.00000  5.69%     -    0s
     0     0 5904.00000    0  446 5586.00000 5904.00000  5.69%     -    0s
     0     0 5904.00000    0  446 5586.00000 5904.00000  5.69%     -    0s
     0     2 5904.00000    0  446 5586.00000 5904.00000  5.69%     -    0s

Cutting planes:
  Lift-and-project: 8
  Flow cover: 13
  Zero half: 1

Explored 3 nodes (3326 simplex iterations) in 0.35 seconds (0.87 work units)
Thread count was 2 (of 10 available processors)

Solution count 5: 5586 4970 4708 ... 3232

Optimization achieved user objective limit
Best objective 5.586000000000e+03, best bound 5.824000000000e+03, gap 4.2607%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/7560.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 5466.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_za2upph4/model.lp
Reading time = 0.01 seconds
obj: 5725 rows, 7855 columns, 80263 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  5466.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 5725 rows, 7855 columns and 80263 nonzeros (Max)
Model fingerprint: 0x31d511c2
Model has 7560 linear objective coefficients
Variable types: 7560 continuous, 295 integer (295 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 3642.0000000
Presolve removed 0 rows and 1865 columns
Presolve time: 0.06s
Presolved: 5725 rows, 5990 columns, 80246 nonzeros
Variable types: 0 continuous, 5990 integer (5990 binary)
Found heuristic solution: objective 4359.0000000
Root relaxation presolved: 5725 rows, 5990 columns, 80246 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.02 work units)

Root relaxation: objective 6.520000e+03, 162 iterations, 0.02 seconds (0.05 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 6520.00000    0 2094 4359.00000 6520.00000  49.6%     -    0s
H    0     0                    4845.0000000 6520.00000  34.6%     -    0s
H    0     0                    4977.0000000 6520.00000  31.0%     -    0s
     0     0 6520.00000    0 3003 4977.00000 6520.00000  31.0%     -    0s
     0     0 6520.00000    0 3494 4977.00000 6520.00000  31.0%     -    0s
     0     0 6520.00000    0 3436 4977.00000 6520.00000  31.0%     -    1s
     0     0 6520.00000    0 2768 4977.00000 6520.00000  31.0%     -    1s
H    0     0                    5511.0000000 6520.00000  18.3%     -    1s
     0     0 6520.00000    0 2545 5511.00000 6520.00000  18.3%     -    1s
     0     0 6520.00000    0 3520 5511.00000 6520.00000  18.3%     -    1s
     0     0 6520.00000    0 3114 5511.00000 6520.00000  18.3%     -    2s
     0     0 6520.00000    0 3114 5511.00000 6520.00000  18.3%     -    2s
     0     0 6520.00000    0 3114 5511.00000 6520.00000  18.3%     -    2s
     0     2 6520.00000    0 3029 5511.00000 6520.00000  18.3%     -    2s
     5     8 6300.00000    3 2197 5511.00000 6352.00000  15.3%  3600    5s
H    7    11                    5512.0000000 6300.00000  14.3%  3076    5s
H   10    20                    5520.0000000 6276.00000  13.7%  2677    6s
H   10    20                    5534.0000000 6276.00000  13.4%  2677    6s
H   21    27                    5542.0000000 6213.44048  12.1%  1932    6s
H   21    27                    5556.0000000 6213.44048  11.8%  1932    6s
H   24    27                    5563.0000000 6201.00000  11.5%  1782    6s
H   24    27                    5645.0000000 6201.00000  9.85%  1782    6s
H   26    32                    5646.0000000 6196.00000  9.74%  1744    7s
    47    50 5986.95000    7 3193 5646.00000 6122.26667  8.44%  1755   10s
H   59    63                    5771.0000000 6090.00000  5.53%  1679   11s
H   62    66                    5773.0000000 6087.00000  5.44%  1684   12s
H   72    76                    5809.0000000 6063.75000  4.39%  1754   13s
    88    98 5941.00000    4 4752 5809.00000 6048.00000  4.11%  1691   15s
H  118   122                    5830.0000000 6011.83333  3.12%  1646   19s
   121   130 5984.38015    5 2656 5830.00000 6011.78571  3.12%  1630   20s
H  125   130                    5834.0000000 6011.78571  3.05%  1606   20s
   158   164 5991.63889    6 3349 5834.00000 5995.88770  2.77%  1616   25s
   183   177 5973.85709   10 3656 5834.00000 5984.47934  2.58%  1652   30s

Cutting planes:
  Gomory: 6
  Lift-and-project: 428
  MIR: 2
  Flow cover: 2548
  Zero half: 1418

Explored 184 nodes (307636 simplex iterations) in 30.11 seconds (147.77 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 5834 5830 5809 ... 5542

Time limit reached
Best objective 5.834000000000e+03, best bound 5.984000000000e+03, gap 2.5711%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 6000.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_pc937hct/model.lp
Reading time = 0.01 seconds
obj: 5613 rows, 8240 columns, 78720 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  6000.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 5613 rows, 8240 columns and 78720 nonzeros (Max)
Model fingerprint: 0x567c7248
Model has 7920 linear objective coefficients
Variable types: 7920 continuous, 320 integer (320 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 3900.0000000
Presolve removed 0 rows and 2345 columns
Presolve time: 0.07s
Presolved: 5613 rows, 5895 columns, 78695 nonzeros
Variable types: 0 continuous, 5895 integer (5895 binary)
Found heuristic solution: objective 4804.0000000
Root relaxation presolved: 5613 rows, 5895 columns, 78695 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.01 work units)

Root relaxation: objective 6.690000e+03, 140 iterations, 0.02 seconds (0.05 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 6690.00000    0 1629 4804.00000 6690.00000  39.3%     -    0s
H    0     0                    5502.0000000 6690.00000  21.6%     -    0s
H    0     0                    5558.0000000 6690.00000  20.4%     -    0s
     0     0 6690.00000    0 3868 5558.00000 6690.00000  20.4%     -    0s
H    0     0                    5835.0000000 6690.00000  14.7%     -    0s
H    0     0                    5866.0000000 6690.00000  14.0%     -    0s
     0     0 6690.00000    0 4311 5866.00000 6690.00000  14.0%     -    0s
     0     0 6690.00000    0 4406 5866.00000 6690.00000  14.0%     -    1s
     0     0 6690.00000    0 1655 5866.00000 6690.00000  14.0%     -    1s
     0     0 6690.00000    0 2935 5866.00000 6690.00000  14.0%     -    1s
     0     0 6690.00000    0 3751 5866.00000 6690.00000  14.0%     -    1s
     0     0 6690.00000    0  765 5866.00000 6690.00000  14.0%     -    1s
     0     0 6690.00000    0 3510 5866.00000 6690.00000  14.0%     -    1s
     0     0 6690.00000    0 4012 5866.00000 6690.00000  14.0%     -    2s
     0     0 6690.00000    0 2616 5866.00000 6690.00000  14.0%     -    2s
     0     0 6690.00000    0 2616 5866.00000 6690.00000  14.0%     -    2s
     0     0 6690.00000    0 2616 5866.00000 6690.00000  14.0%     -    2s
H    0     0                    5874.0000000 6690.00000  13.9%     -    2s
     0     2 6690.00000    0 2483 5874.00000 6690.00000  13.9%     -    3s
H    9    10                    5875.0000000 6452.00000  9.82%   976    4s
H   17    21                    5988.0000000 6395.50000  6.81%   895    5s
H   26    27                    6016.0000000 6392.00000  6.25%   881    5s
H   47    49                    6057.0000000 6310.00000  4.18%  1072    8s
H   51    52                    6082.0000000 6300.89474  3.60%  1048    8s
    77    80 6209.00000    8 1626 6082.00000 6241.00000  2.61%  1029   10s
H  113   109                    6114.0000000 6204.00000  1.47%  1037   13s
   143   112 6153.00000    9 1252 6114.00000 6195.00000  1.32%   996   15s
H  163   109                    6117.0000000 6177.32418  0.99%   977   16s
   220    86     cutoff    7      6117.00000 6155.00000  0.62%   872   20s
   283    65 6135.00000    9 1100 6117.00000 6135.00000  0.29%   806   25s

Cutting planes:
  MIR: 42
  Flow cover: 1227
  Zero half: 2872

Explored 367 nodes (248367 simplex iterations) in 26.81 seconds (115.54 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 6117 6114 6082 ... 5835

Optimal solution found (tolerance 0.00e+00)
Best objective 6.117000000000e+03, best bound 6.117000000000e+03, gap 0.0000%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920_depth23.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 60
Set parameter BestBdStop to value 6946.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_gjjci_a1/model.lp
Reading time = 0.02 seconds
obj: 5620 rows, 8666 columns, 118346 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  60
BestBdStop  6946.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 5620 rows, 8666 columns and 118346 nonzeros (Max)
Model fingerprint: 0x27654496
Model has 7920 linear objective coefficients
Variable types: 7920 continuous, 746 integer (746 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 3980.0000000
Presolve removed 0 rows and 2393 columns
Presolve time: 0.14s
Presolved: 5620 rows, 6273 columns, 118273 nonzeros
Variable types: 0 continuous, 6273 integer (6273 binary)
Found heuristic solution: objective 4896.0000000
Root relaxation presolved: 5620 rows, 6273 columns, 118273 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.02 seconds (0.04 work units)

Root relaxation: objective 7.512000e+03, 285 iterations, 0.03 seconds (0.08 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 7512.00000    0  837 4896.00000 7512.00000  53.4%     -    0s
H    0     0                    5520.0000000 7512.00000  36.1%     -    0s
H    0     0                    5604.0000000 7512.00000  34.0%     -    0s
     0     0 7512.00000    0 2406 5604.00000 7512.00000  34.0%     -    1s
     0     0 7461.00000    0 1406 5604.00000 7461.00000  33.1%     -    3s
     0     0 7461.00000    0 1554 5604.00000 7461.00000  33.1%     -    3s
     0     0 7460.92897    0 1594 5604.00000 7460.92897  33.1%     -    4s
     0     0 7460.92897    0 1443 5604.00000 7460.92897  33.1%     -    4s
H    0     0                    6233.0000000 7460.92897  19.7%     -    4s
     0     0 7459.52743    0 1579 6233.00000 7459.52743  19.7%     -    4s
     0     0 7459.52743    0 1497 6233.00000 7459.52743  19.7%     -    4s
     0     0 7457.27593    0 1913 6233.00000 7457.27593  19.6%     -    5s
     0     0 7453.91164    0 2790 6233.00000 7453.91164  19.6%     -    5s
     0     0 7453.49282    0 2833 6233.00000 7453.49282  19.6%     -    6s
     0     0 7453.48850    0 2839 6233.00000 7453.48850  19.6%     -    6s
     0     0 7451.12686    0 2922 6233.00000 7451.12686  19.5%     -    7s
H    0     0                    6709.0000000 7451.12163  11.1%     -    7s
     0     0 7449.60822    0 3075 6709.00000 7449.60822  11.0%     -    7s
     0     0 7448.93726    0 3037 6709.00000 7448.93726  11.0%     -    7s
     0     0 7448.73557    0 3155 6709.00000 7448.73557  11.0%     -    7s
     0     0 7448.69261    0 3201 6709.00000 7448.69261  11.0%     -    7s
     0     0 7448.67898    0 3183 6709.00000 7448.67898  11.0%     -    7s
     0     0 7444.99673    0 2892 6709.00000 7444.99673  11.0%     -    9s
     0     0 7444.39529    0 2945 6709.00000 7444.39529  11.0%     -    9s
     0     0 7444.29671    0 3189 6709.00000 7444.29671  11.0%     -    9s
     0     0 7444.07315    0 3179 6709.00000 7444.07315  11.0%     -    9s
     0     0 7443.09605    0 3317 6709.00000 7443.09605  10.9%     -    9s
     0     0 7442.97950    0 3147 6709.00000 7442.97950  10.9%     -    9s
     0     0 7442.43004    0 3376 6709.00000 7442.43004  10.9%     -    9s
     0     0 7442.32056    0 3481 6709.00000 7442.32056  10.9%     -    9s
     0     0 7442.30918    0 3492 6709.00000 7442.30918  10.9%     -    9s
     0     0 7439.01831    0 3444 6709.00000 7439.01831  10.9%     -   11s
     0     0 7438.49817    0 3911 6709.00000 7438.49817  10.9%     -   11s
     0     0 7438.21721    0 3479 6709.00000 7438.21721  10.9%     -   11s
     0     0 7438.18886    0 3172 6709.00000 7438.18886  10.9%     -   11s
     0     0 7437.81687    0 3194 6709.00000 7437.81687  10.9%     -   12s
     0     0 7436.88239    0 3169 6709.00000 7436.88239  10.8%     -   13s
     0     0 7436.85324    0 3390 6709.00000 7436.85324  10.8%     -   13s
     0     0 7436.81608    0 3172 6709.00000 7436.81608  10.8%     -   14s
     0     0 7436.78596    0 3311 6709.00000 7436.78596  10.8%     -   14s
     0     0 7434.54781    0 3167 6709.00000 7434.54781  10.8%     -   15s
     0     0 7434.22543    0 3709 6709.00000 7434.22543  10.8%     -   15s
     0     0 7434.17880    0 3779 6709.00000 7434.17880  10.8%     -   15s
     0     0 7429.81393    0 3497 6709.00000 7429.81393  10.7%     -   17s
     0     0 7426.21814    0 3434 6709.00000 7426.21814  10.7%     -   18s
     0     0 7425.95255    0 3756 6709.00000 7425.95255  10.7%     -   18s
     0     0 7425.85219    0 3641 6709.00000 7425.85219  10.7%     -   18s
     0     0 7425.71210    0 3528 6709.00000 7425.71210  10.7%     -   18s
     0     0 7425.68489    0 3569 6709.00000 7425.68489  10.7%     -   18s
     0     0 7416.70395    0 3473 6709.00000 7416.70395  10.5%     -   20s
     0     0 7416.40002    0 3533 6709.00000 7416.40002  10.5%     -   20s
     0     0 7416.35887    0 3479 6709.00000 7416.35887  10.5%     -   20s
     0     0 7416.09946    0 3552 6709.00000 7416.09946  10.5%     -   22s
     0     0 7416.09894    0 3552 6709.00000 7416.09894  10.5%     -   22s
     0     0 7416.09894    0 3515 6709.00000 7416.09894  10.5%     -   22s
     0     2 7416.05723    0 3515 6709.00000 7416.05723  10.5%     -   23s
     1     3 7345.74840    1 4144 6709.00000 7416.05723  10.5%  5492   26s
     3     5 7288.00000    2 4111 6709.00000 7288.00000  8.63%  4598   33s
     4     7 7093.79958    3 3328 6709.00000 7288.00000  8.63%  5979   38s
     6    12 7194.17667    2 1634 6709.00000 7236.89398  7.87%  8782   40s
    11    14 7070.90205    2 3280 6709.00000 7202.25944  7.35%  7329   45s
    18    21 7059.03985    5 3551 6709.00000 7171.93333  6.90%  7339   50s
    22    28 7032.57778    5 2183 6709.00000 7142.20000  6.46%  7287   57s

Cutting planes:
  Lift-and-project: 152
  MIR: 7
  Flow cover: 1220
  Zero half: 2112

Explored 29 nodes (261286 simplex iterations) in 60.00 seconds (260.80 work units)
Thread count was 2 (of 10 available processors)

Solution count 6: 6709 6233 5604 ... 3980

Time limit reached
Best objective 6.709000000000e+03, best bound 7.127000000000e+03, gap 6.2304%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920_depth23_strong.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 120
Set parameter BestBdStop to value 6946.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 2
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_nfj24wol/model.lp
Reading time = 0.01 seconds
obj: 6379 rows, 8444 columns, 102277 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  120
BestBdStop  6946.5
MIPGap  0
MIPFocus  2
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 6379 rows, 8444 columns and 102277 nonzeros (Max)
Model fingerprint: 0x104ab2bb
Model has 7920 linear objective coefficients
Variable types: 7920 continuous, 524 integer (524 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 4650.0000000
Presolve removed 2532 rows and 4167 columns
Presolve time: 0.10s
Presolved: 3847 rows, 4277 columns, 65559 nonzeros
Variable types: 0 continuous, 4277 integer (4276 binary)
Found heuristic solution: objective 5186.0000000
Root relaxation presolved: 3847 rows, 4277 columns, 65559 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.02 seconds (0.04 work units)

Root relaxation: objective 7.249015e+03, 2114 iterations, 0.06 seconds (0.15 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 7249.01484    0 1126 5186.00000 7249.01484  39.8%     -    0s
H    0     0                    5238.0000000 7249.01484  38.4%     -    0s
H    0     0                    5253.0000000 7249.01484  38.0%     -    0s
     0     0 7236.24983    0 1228 5253.00000 7236.24983  37.8%     -    0s
     0     0 7235.46466    0 1285 5253.00000 7235.46466  37.7%     -    1s
     0     0 7235.33108    0 1266 5253.00000 7235.33108  37.7%     -    1s
     0     0 7235.33095    0 1261 5253.00000 7235.33095  37.7%     -    1s
     0     0 7234.76023    0 1230 5253.00000 7234.76023  37.7%     -    1s
     0     0 7234.51907    0 1304 5253.00000 7234.51907  37.7%     -    1s
     0     0 7234.38082    0 1312 5253.00000 7234.38082  37.7%     -    1s
     0     0 7234.36672    0 1321 5253.00000 7234.36672  37.7%     -    1s
     0     0 7234.36657    0 1321 5253.00000 7234.36657  37.7%     -    1s
     0     0 7231.92701    0 1374 5253.00000 7231.92701  37.7%     -    1s
H    0     0                    5409.0000000 7231.92480  33.7%     -    1s
     0     0 7231.53903    0 1387 5409.00000 7231.53903  33.7%     -    2s
     0     0 7231.52044    0 1396 5409.00000 7231.52044  33.7%     -    2s
     0     0 7231.52031    0 1401 5409.00000 7231.52031  33.7%     -    2s
     0     0 7230.32178    0 1421 5409.00000 7230.32178  33.7%     -    2s
H    0     0                    5845.0000000 7230.32173  23.7%     -    3s
     0     0 7229.15070    0 1290 5845.00000 7229.15070  23.7%     -    3s
     0     0 7228.79515    0 1268 5845.00000 7228.79515  23.7%     -    3s
     0     0 7228.72505    0 1367 5845.00000 7228.72505  23.7%     -    3s
     0     0 7228.72091    0 1409 5845.00000 7228.72091  23.7%     -    3s
     0     0 7226.86957    0 1356 5845.00000 7226.86957  23.6%     -    4s
H    0     0                    5917.0000000 7226.86949  22.1%     -    4s
     0     0 7226.23809    0 1371 5917.00000 7226.23809  22.1%     -    4s
     0     0 7226.05142    0 1392 5917.00000 7226.05142  22.1%     -    4s
     0     0 7225.96532    0 1410 5917.00000 7225.96532  22.1%     -    4s
     0     0 7225.88293    0 1395 5917.00000 7225.88293  22.1%     -    4s
     0     0 7225.83591    0 1409 5917.00000 7225.83591  22.1%     -    4s
     0     0 7225.83372    0 1412 5917.00000 7225.83372  22.1%     -    4s
     0     0 7223.27600    0 1412 5917.00000 7223.27600  22.1%     -    5s
H    0     0                    5919.0000000 7223.27070  22.0%     -    5s
     0     0 7223.01466    0 1426 5919.00000 7223.01466  22.0%     -    5s
     0     0 7222.86852    0 1460 5919.00000 7222.86852  22.0%     -    5s
     0     0 7222.78844    0 1465 5919.00000 7222.78844  22.0%     -    5s
     0     0 7222.76466    0 1499 5919.00000 7222.76466  22.0%     -    5s
     0     0 7222.75640    0 1498 5919.00000 7222.75640  22.0%     -    6s
     0     0 7221.62005    0 1507 5919.00000 7221.62005  22.0%     -    7s
     0     0 7219.52643    0 1425 5919.00000 7219.52643  22.0%     -    7s
     0     0 7218.97820    0 1494 5919.00000 7218.97820  22.0%     -    8s
     0     0 7218.70926    0 1513 5919.00000 7218.70926  22.0%     -    8s
     0     0 7218.61313    0 1494 5919.00000 7218.61313  22.0%     -    8s
     0     0 7218.53020    0 1523 5919.00000 7218.53020  22.0%     -    8s
     0     0 7218.49309    0 1525 5919.00000 7218.49309  22.0%     -    8s
     0     0 7218.47550    0 1556 5919.00000 7218.47550  22.0%     -    8s
     0     0 7216.98207    0 1547 5919.00000 7216.98207  21.9%     -    9s
     0     0 7216.74110    0 1531 5919.00000 7216.74110  21.9%     -   10s
     0     0 7216.68624    0 1560 5919.00000 7216.68624  21.9%     -   10s
     0     0 7216.67480    0 1577 5919.00000 7216.67480  21.9%     -   10s
     0     0 7215.29544    0 1546 5919.00000 7215.29544  21.9%     -   11s
H    0     0                    6333.0000000 7215.29422  13.9%     -   11s
     0     0 7214.84394    0 1533 6333.00000 7214.84394  13.9%     -   11s
     0     0 7214.45247    0 1455 6333.00000 7214.45247  13.9%     -   11s
     0     0 7214.29828    0 1505 6333.00000 7214.29828  13.9%     -   11s
     0     0 7214.16310    0 1515 6333.00000 7214.16310  13.9%     -   11s
     0     0 7214.07418    0 1549 6333.00000 7214.07418  13.9%     -   12s
     0     0 7214.03321    0 1595 6333.00000 7214.03321  13.9%     -   12s
     0     0 7214.02210    0 1556 6333.00000 7214.02210  13.9%     -   12s
     0     0 7213.04301    0 1535 6333.00000 7213.04301  13.9%     -   13s
     0     0 7212.96720    0 1579 6333.00000 7212.96720  13.9%     -   13s
     0     0 7212.95684    0 1570 6333.00000 7212.95684  13.9%     -   13s
     0     0 7212.46900    0 1551 6333.00000 7212.46900  13.9%     -   15s
     0     0 7212.24001    0 1594 6333.00000 7212.24001  13.9%     -   15s
     0     0 7212.01900    0 1576 6333.00000 7212.01900  13.9%     -   15s
     0     0 7211.96911    0 1616 6333.00000 7211.96911  13.9%     -   15s
     0     0 7211.93011    0 1598 6333.00000 7211.93011  13.9%     -   15s
     0     0 7211.59150    0 1615 6333.00000 7211.59150  13.9%     -   17s
     0     0 7211.48585    0 1583 6333.00000 7211.48585  13.9%     -   17s
     0     0 7211.43505    0 1585 6333.00000 7211.43505  13.9%     -   17s
     0     0 7211.42119    0 1642 6333.00000 7211.42119  13.9%     -   17s
     0     0 7210.71173    0 1656 6333.00000 7210.71173  13.9%     -   19s
     0     0 7210.57252    0 1637 6333.00000 7210.57252  13.9%     -   19s
     0     0 7210.52863    0 1633 6333.00000 7210.52863  13.9%     -   19s
     0     0 7209.83774    0 1637 6333.00000 7209.83774  13.8%     -   21s
     0     0 7209.75413    0 1639 6333.00000 7209.75413  13.8%     -   21s
     0     0 7209.73839    0 1650 6333.00000 7209.73839  13.8%     -   21s
     0     0 7207.70937    0 1636 6333.00000 7207.70937  13.8%     -   22s
     0     0 7207.49811    0 1657 6333.00000 7207.49811  13.8%     -   22s
     0     0 7207.44759    0 1651 6333.00000 7207.44759  13.8%     -   22s
     0     0 7206.18695    0 1636 6333.00000 7206.18695  13.8%     -   24s
     0     0 7204.99950    0 1708 6333.00000 7204.99950  13.8%     -   24s
     0     0 7204.86360    0 1688 6333.00000 7204.86360  13.8%     -   25s
     0     0 7204.72576    0 1637 6333.00000 7204.72576  13.8%     -   25s
     0     0 7204.64105    0 1660 6333.00000 7204.64105  13.8%     -   25s
     0     0 7204.59118    0 1684 6333.00000 7204.59118  13.8%     -   25s
     0     0 7203.31047    0 1736 6333.00000 7203.31047  13.7%     -   26s
     0     0 7203.15606    0 1718 6333.00000 7203.15606  13.7%     -   26s
     0     0 7203.06560    0 1720 6333.00000 7203.06560  13.7%     -   27s
     0     0 7203.04957    0 1739 6333.00000 7203.04957  13.7%     -   27s
     0     0 7202.38342    0 1756 6333.00000 7202.38342  13.7%     -   29s
     0     0 7200.86240    0 1730 6333.00000 7200.86240  13.7%     -   29s
     0     0 7200.44906    0 1779 6333.00000 7200.44906  13.7%     -   29s
     0     0 7200.31457    0 1792 6333.00000 7200.31457  13.7%     -   30s
     0     0 7200.21030    0 1794 6333.00000 7200.21030  13.7%     -   30s
     0     0 7200.14964    0 1805 6333.00000 7200.14964  13.7%     -   30s
     0     0 7200.10320    0 1826 6333.00000 7200.10320  13.7%     -   30s
     0     0 7199.41819    0 1825 6333.00000 7199.41819  13.7%     -   31s
     0     0 7199.25792    0 1830 6333.00000 7199.25792  13.7%     -   32s
     0     0 7199.20989    0 1845 6333.00000 7199.20989  13.7%     -   32s
     0     0 7197.85341    0 1779 6333.00000 7197.85341  13.7%     -   34s
     0     0 7197.48513    0 1800 6333.00000 7197.48513  13.7%     -   35s
     0     0 7197.21349    0 1795 6333.00000 7197.21349  13.6%     -   35s
     0     0 7197.04059    0 1819 6333.00000 7197.04059  13.6%     -   35s
     0     0 7197.00338    0 1800 6333.00000 7197.00338  13.6%     -   35s
     0     0 7196.20850    0 1798 6333.00000 7196.20850  13.6%     -   37s
     0     0 7195.98697    0 1778 6333.00000 7195.98697  13.6%     -   37s
     0     0 7195.87070    0 1811 6333.00000 7195.87070  13.6%     -   37s
     0     0 7195.75449    0 1878 6333.00000 7195.75449  13.6%     -   37s
     0     0 7195.71942    0 1836 6333.00000 7195.71942  13.6%     -   37s
     0     0 7194.33942    0 1780 6333.00000 7194.33942  13.6%     -   40s
     0     0 7194.13250    0 1748 6333.00000 7194.13250  13.6%     -   40s
     0     0 7194.10253    0 1774 6333.00000 7194.10253  13.6%     -   40s
     0     0 7193.07484    0 1786 6333.00000 7193.07484  13.6%     -   42s
     0     0 7192.56601    0 1818 6333.00000 7192.56601  13.6%     -   42s
     0     0 7192.47481    0 1811 6333.00000 7192.47481  13.6%     -   42s
     0     0 7192.41598    0 1828 6333.00000 7192.41598  13.6%     -   42s
     0     0 7191.43812    0 1800 6333.00000 7191.43812  13.6%     -   45s
     0     0 7191.18477    0 1803 6333.00000 7191.18477  13.6%     -   45s
     0     0 7191.09462    0 1825 6333.00000 7191.09462  13.5%     -   45s
     0     0 7191.04618    0 1832 6333.00000 7191.04618  13.5%     -   45s
     0     0 7190.41973    0 1860 6333.00000 7190.41973  13.5%     -   47s
     0     0 7190.32399    0 1862 6333.00000 7190.32399  13.5%     -   47s
     0     0 7190.31005    0 1880 6333.00000 7190.31005  13.5%     -   47s
     0     0 7189.50199    0 1865 6333.00000 7189.50199  13.5%     -   50s
     0     0 7189.16380    0 1867 6333.00000 7189.16380  13.5%     -   50s
     0     0 7189.02387    0 1892 6333.00000 7189.02387  13.5%     -   51s
     0     0 7188.95458    0 1892 6333.00000 7188.95458  13.5%     -   51s
     0     0 7188.75197    0 1889 6333.00000 7188.75197  13.5%     -   52s
     0     0 7188.64056    0 1897 6333.00000 7188.64056  13.5%     -   53s
     0     0 7188.59799    0 1924 6333.00000 7188.59799  13.5%     -   53s
     0     0 7188.31516    0 1883 6333.00000 7188.31516  13.5%     -   54s
     0     0 7188.31503    0 1883 6333.00000 7188.31503  13.5%     -   54s
     0     0 7188.31503    0 1865 6333.00000 7188.31503  13.5%     -   54s
     0     2 7188.31503    0 1858 6333.00000 7188.31503  13.5%     -   59s
     1     4 7174.59589    1 1719 6333.00000 7188.31503  13.5%  4952   62s
H   10    13                    6351.0000000 7174.59180  13.0%  2912   63s
    25    29 7161.21994   10 1759 6351.00000 7174.59180  13.0%  2391   65s
H   46    49                    6356.0000000 7174.59180  12.9%  2164   67s
H   50    54                    6394.0000000 7174.59180  12.2%  2184   68s
H   58    61                    6428.0000000 7174.59180  11.6%  2141   69s
    60    65 7053.58707   19 1610 6428.00000 7174.59180  11.6%  2158   70s
H   61    65                    6556.0000000 7174.59180  9.44%  2123   70s
   113   113 6785.83191   29 1768 6556.00000 7174.59180  9.44%  1699   75s
   127   119     cutoff   33      6556.00000 7174.59180  9.44%  1660   81s
   146   127 7034.24358    8 1598 6556.00000 7171.99274  9.40%  1742   85s
   156   146 7000.69327   12 1682 6556.00000 7171.99274  9.40%  1768   90s
   190   173 6766.89968   36 1719 6556.00000 7171.99274  9.40%  1666   95s
H  203   181                    6599.0000000 7171.99274  8.68%  1624   96s
   242   204 7048.48779    8 1572 6599.00000 7169.02892  8.64%  1585  101s
   273   237 6792.01240   22 1654 6599.00000 7167.81431  8.62%  1654  106s
   302   266 6666.30532   36 1667 6599.00000 7167.81431  8.62%  1643  110s
   336   281 7011.15819    9 1716 6599.00000 7167.81431  8.62%  1644  115s
   418   326 6880.81279   23 1624 6599.00000 7167.81431  8.62%  1605  120s

Cutting planes:
  MIR: 17
  Flow cover: 448
  Zero half: 718
  Mod-K: 13

Explored 420 nodes (793146 simplex iterations) in 120.00 seconds (515.70 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 6599 6556 6428 ... 5845

Time limit reached
Best objective 6.599000000000e+03, best bound 7.167000000000e+03, gap 8.6074%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/7920_depth30_strong.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 300
Set parameter BestBdStop to value 7456.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 2
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 8
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_b4sbbdl2/model.lp
Reading time = 0.02 seconds
obj: 7829 rows, 9068 columns, 184730 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 8 threads

Non-default parameters:
TimeLimit  300
BestBdStop  7456.5
MIPGap  0
MIPFocus  2
Symmetry  2
Cuts  2
Presolve  2
Threads  8

Optimize a model with 7829 rows, 9068 columns and 184730 nonzeros (Max)
Model fingerprint: 0xb4ea45fb
Model has 7920 linear objective coefficients
Variable types: 7920 continuous, 1148 integer (1148 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 5789.0000000
Presolve removed 0 rows and 200 columns
Presolve time: 0.30s
Presolved: 7829 rows, 8868 columns, 184480 nonzeros
Variable types: 0 continuous, 8868 integer (8867 binary)
Found heuristic solution: objective 5803.0000000
Root relaxation presolved: 7829 rows, 8868 columns, 184480 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.06 seconds (0.18 work units)

Root relaxation: objective 7.809960e+03, 5205 iterations, 0.24 seconds (0.71 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 7809.96020    0 1289 5803.00000 7809.96020  34.6%     -    0s
H    0     0                    6086.0000000 7809.96020  28.3%     -    1s
H    0     0                    6102.0000000 7809.96020  28.0%     -    1s
H    0     0                    6612.0000000 7809.96020  18.1%     -    1s
H    0     0                    6624.0000000 7809.96020  17.9%     -    1s
H    0     0                    6633.0000000 7807.78476  17.7%     -    8s
     0     0 7807.78476    0 1344 6633.00000 7807.78476  17.7%     -    8s
     0     0 7803.68473    0 1548 6633.00000 7803.68473  17.6%     -   15s
     0     0 7803.49401    0 1527 6633.00000 7803.49401  17.6%     -   21s
     0     0 7803.49401    0 1625 6633.00000 7803.49401  17.6%     -   21s
     0     0 7798.90614    0 1762 6633.00000 7798.90614  17.6%     -   25s
     0     0 7793.27120    0 1926 6633.00000 7793.27120  17.5%     -   27s
     0     0 7791.95975    0 2189 6633.00000 7791.95975  17.5%     -   28s
     0     0 7791.86135    0 2143 6633.00000 7791.86135  17.5%     -   28s
     0     0 7791.84713    0 2178 6633.00000 7791.84713  17.5%     -   29s
     0     0 7791.84008    0 2206 6633.00000 7791.84008  17.5%     -   29s
     0     0 7791.84008    0 2245 6633.00000 7791.84008  17.5%     -   29s
H    0     0                    6635.0000000 7791.84008  17.4%     -   32s
     0     0 7784.23886    0 2233 6635.00000 7784.23886  17.3%     -   35s
     0     0 7781.74709    0 2208 6635.00000 7781.74709  17.3%     -   36s
     0     0 7781.37727    0 2339 6635.00000 7781.37727  17.3%     -   36s
     0     0 7781.34411    0 2315 6635.00000 7781.34411  17.3%     -   37s
     0     0 7781.34281    0 2320 6635.00000 7781.34281  17.3%     -   37s
H    0     0                    6647.0000000 7781.34281  17.1%     -   39s
H    0     0                    6648.0000000 7771.82562  16.9%     -   43s
H    0     0                    6659.0000000 7771.82562  16.7%     -   43s
     0     0 7771.82562    0 2175 6659.00000 7771.82562  16.7%     -   43s
H    0     0                    6716.0000000 7771.82560  15.7%     -   43s
     0     0 7770.77390    0 2216 6716.00000 7770.77390  15.7%     -   44s
     0     0 7770.41109    0 2278 6716.00000 7770.41109  15.7%     -   44s
     0     0 7770.11594    0 2454 6716.00000 7770.11594  15.7%     -   45s
     0     0 7770.03006    0 2462 6716.00000 7770.03006  15.7%     -   45s
     0     0 7770.00697    0 2448 6716.00000 7770.00697  15.7%     -   46s
     0     0 7769.99556    0 2460 6716.00000 7769.99556  15.7%     -   46s
     0     0 7769.99111    0 2452 6716.00000 7769.99111  15.7%     -   46s
     0     0 7766.33963    0 2448 6716.00000 7766.33963  15.6%     -   53s
     0     0 7765.54253    0 2411 6716.00000 7765.54253  15.6%     -   54s
     0     0 7765.32230    0 2572 6716.00000 7765.32230  15.6%     -   55s
     0     0 7765.24151    0 2569 6716.00000 7765.24151  15.6%     -   56s
     0     0 7765.20781    0 2572 6716.00000 7765.20781  15.6%     -   56s
     0     0 7765.20209    0 2573 6716.00000 7765.20209  15.6%     -   56s
H    0     0                    6736.0000000 7750.36688  15.1%     -   65s
     0     0 7750.36688    0 2597 6736.00000 7750.36688  15.1%     -   66s
H    0     0                    6986.0000000 7750.36688  10.9%     -   66s
     0     0 7750.36688    0 2604 6986.00000 7750.36688  10.9%     -   68s
     0     0 7750.36688    0 2631 6986.00000 7750.36688  10.9%     -   70s
     0     0 7750.36688    0 2829 6986.00000 7750.36688  10.9%     -   71s
     0     0 7750.36688    0 2789 6986.00000 7750.36688  10.9%     -   71s
     0     0 7750.36688    0 2784 6986.00000 7750.36688  10.9%     -   72s
     0     0 7750.36688    0 2748 6986.00000 7750.36688  10.9%     -   83s
     0     0 7750.36688    0 2748 6986.00000 7750.36688  10.9%     -   83s
     0     0 7750.36688    0 2743 6986.00000 7750.36688  10.9%     -   83s
     0     2 7750.36688    0 2743 6986.00000 7750.36688  10.9%     -   89s
     1     3 7750.36688    1 2671 6986.00000 7750.36688  10.9%  6687   92s
     2     6 7640.91249    1 3079 6986.00000 7750.36688  10.9%  4998   98s
     5    10 7636.44309    2 3002 6986.00000 7640.91009  9.37%  6723  104s
     9    15 7628.99517    3 3238 6986.00000 7637.60246  9.33%  6832  112s
    14    23 7613.54331    4 2889 6986.00000 7637.60246  9.33%  7216  116s
    22    33 7597.44071    5 2913 6986.00000 7637.60246  9.33%  7918  124s
    32    68 7597.20432    6 3014 6986.00000 7637.60246  9.33%  7201  132s
    67    80 7580.13097   11 2940 6986.00000 7637.60246  9.33%  4984  136s
    79   104 7450.17965   11 3015 6986.00000 7637.60246  9.33%  4868  142s
   103   123 7555.55616   12 3046 6986.00000 7637.60246  9.33%  4278  145s
   140   157 7539.13543   13 2938 6986.00000 7637.60246  9.33%  4038  154s
   156   174 7531.54629   14 2988 6986.00000 7637.60246  9.33%  4212  158s
   173   194 7504.50867   15 2958 6986.00000 7637.60246  9.33%  4342  161s
   212   222 7447.30119   17 2796 6986.00000 7637.60246  9.33%  4167  168s
   233   240 7427.60785   18 2631 6986.00000 7636.43895  9.31%  4056  171s
   269   283 7380.57306   21 2831 6986.00000 7636.43895  9.31%  3985  176s
   329   353 7333.91194   28 2485 6986.00000 7636.43895  9.31%  3696  182s
   409   423 7287.24419   36 2824 6986.00000 7636.43895  9.31%  3378  187s
   452   440 7274.95593   39 2856 6986.00000 7636.43895  9.31%  3236  191s
   469   471 7232.95075   39 2899 6986.00000 7636.43895  9.31%  3196  196s
   500   503 7268.65878   46 2794 6986.00000 7636.43895  9.31%  3103  200s
   567   611 7232.96415   50 2819 6986.00000 7636.43895  9.31%  2977  206s
   640   674 7173.76406   59 2645 6986.00000 7636.43895  9.31%  2740  211s
   713   720 7133.67455   69 2708 6986.00000 7636.43895  9.31%  2603  217s
H  754   718                    7006.0000000 7636.43895  9.00%  2557  217s
   773   780 7078.64954   74 2441 7006.00000 7636.43895  9.00%  2522  221s
   861   830 7032.73214   90 1679 7006.00000 7636.43895  9.00%  2399  226s
H  896   828                    7014.0000000 7636.43895  8.87%  2355  226s
   943   849 7422.46060    4 2871 7014.00000 7636.43895  8.87%  2309  230s
  1002   864 7414.30912    4 2429 7014.00000 7636.43895  8.87%  2269  235s
  1031   889 7362.54258    6 2662 7014.00000 7617.74299  8.61%  2276  240s
  1115   976     cutoff   12      7014.00000 7617.74299  8.61%  2314  248s
  1166  1000 infeasible   13      7014.00000 7617.74299  8.61%  2286  253s
  1220  1028 7436.43682    8 3054 7014.00000 7617.74299  8.61%  2265  257s
  1250  1072 7364.57253    8 2820 7014.00000 7617.74299  8.61%  2304  262s
  1308  1114 7307.18203    9 3142 7014.00000 7617.74299  8.61%  2306  267s
  1360  1135 7326.87353    9 2887 7014.00000 7617.74299  8.61%  2310  272s
  1387  1179 7354.47095    9 2862 7014.00000 7617.74299  8.61%  2355  278s
  1431  1206 7304.64062   12 2682 7014.00000 7617.74299  8.61%  2404  283s
  1468  1255 7122.77864   17 2992 7014.00000 7617.74299  8.61%  2460  288s
  1525  1332 7106.59636   20 2779 7014.00000 7617.74299  8.61%  2488  296s
  1640  1370 7097.94463   23 2951 7014.00000 7617.74299  8.61%  2449  300s

Cutting planes:
  Cover: 6
  MIR: 773
  StrongCG: 26
  Flow cover: 803
  GUB cover: 1
  Zero half: 337
  RLT: 6

Explored 1714 nodes (4297910 simplex iterations) in 300.15 seconds (933.45 work units)
Thread count was 8 (of 10 available processors)

Solution count 10: 7014 7006 6986 ... 6633

Time limit reached
Best objective 7.014000000000e+03, best bound 7.617000000000e+03, gap 8.5971%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/8400.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 6613.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range__0pzowy3/model.lp
Reading time = 0.01 seconds
obj: 6874 rows, 8765 columns, 103265 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  6613.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 6874 rows, 8765 columns and 103265 nonzeros (Max)
Model fingerprint: 0x58950c50
Model has 8400 linear objective coefficients
Variable types: 8400 continuous, 365 integer (365 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 3944.0000000
Presolve removed 0 rows and 1558 columns
Presolve time: 0.10s
Presolved: 6874 rows, 7207 columns, 103247 nonzeros
Variable types: 0 continuous, 7207 integer (7207 binary)
Found heuristic solution: objective 4449.0000000
Root relaxation presolved: 6874 rows, 7207 columns, 103247 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.02 work units)

Root relaxation: objective 6.899000e+03, 177 iterations, 0.02 seconds (0.06 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 6899.00000    0 3328 4449.00000 6899.00000  55.1%     -    0s
H    0     0                    5142.0000000 6899.00000  34.2%     -    0s
H    0     0                    5162.0000000 6899.00000  33.6%     -    0s
H    0     0                    5182.0000000 6899.00000  33.1%     -    0s
     0     0 6899.00000    0 4701 5182.00000 6899.00000  33.1%     -    1s
H    0     0                    5293.0000000 6899.00000  30.3%     -    1s
H    0     0                    5406.0000000 6899.00000  27.6%     -    1s
     0     0 6899.00000    0 5556 5406.00000 6899.00000  27.6%     -    1s
     0     0 6899.00000    0 5506 5406.00000 6899.00000  27.6%     -    2s
     0     0 6899.00000    0 3341 5406.00000 6899.00000  27.6%     -    2s
H    0     0                    5694.0000000 6899.00000  21.2%     -    2s
     0     0 6899.00000    0 4375 5694.00000 6899.00000  21.2%     -    2s
     0     0 6899.00000    0 5304 5694.00000 6899.00000  21.2%     -    3s
     0     0 6899.00000    0 3235 5694.00000 6899.00000  21.2%     -    4s
     0     0 6899.00000    0 3235 5694.00000 6899.00000  21.2%     -    4s
     0     0 6899.00000    0 2888 5694.00000 6899.00000  21.2%     -    5s
H    0     0                    5751.0000000 6899.00000  20.0%     -    6s
H    0     0                    5870.0000000 6899.00000  17.5%     -    6s
H    0     0                    5875.0000000 6899.00000  17.4%     -    6s
     0     2 6899.00000    0 2888 5875.00000 6899.00000  17.4%     -    6s
     3     6 6494.00000    2 4675 5875.00000 6689.00000  13.9%  8129   10s
H   10    14                    5876.0000000 6640.00000  13.0%  3752   11s

Cutting planes:
  Gomory: 2
  Lift-and-project: 30
  MIR: 1
  Flow cover: 40
  Zero half: 122

Cleanup yields a better solution

Explored 15 nodes (69603 simplex iterations) in 14.26 seconds (58.16 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 5979 5876 5875 ... 5162

Optimization achieved user objective limit
Best objective 5.979000000000e+03, best bound 6.545000000000e+03, gap 9.4665%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/8640.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 3522.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_0ki9oe97/model.lp
Reading time = 0.01 seconds
obj: 3374 rows, 4693 columns, 50773 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  3522.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 3374 rows, 4693 columns and 50773 nonzeros (Max)
Model fingerprint: 0x4e418981
Model has 4320 linear objective coefficients
Variable types: 4320 continuous, 373 integer (373 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 1944.0000000
Presolve removed 0 rows and 994 columns
Presolve time: 0.04s
Presolved: 3374 rows, 3699 columns, 50739 nonzeros
Variable types: 0 continuous, 3699 integer (3699 binary)
Found heuristic solution: objective 2304.0000000
Root relaxation presolved: 3374 rows, 3699 columns, 50739 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.00 seconds (0.01 work units)

Root relaxation: objective 3.602000e+03, 165 iterations, 0.01 seconds (0.03 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 3602.00000    0 1477 2304.00000 3602.00000  56.3%     -    0s
H    0     0                    2828.0000000 3602.00000  27.4%     -    0s
H    0     0                    2856.0000000 3602.00000  26.1%     -    0s
H    0     0                    2864.0000000 3602.00000  25.8%     -    0s
     0     0 3602.00000    0 2063 2864.00000 3602.00000  25.8%     -    0s
     0     0 3602.00000    0 2551 2864.00000 3602.00000  25.8%     -    0s
     0     0 3602.00000    0 2234 2864.00000 3602.00000  25.8%     -    0s
     0     0 3602.00000    0 1188 2864.00000 3602.00000  25.8%     -    0s
H    0     0                    2865.0000000 3602.00000  25.7%     -    0s
H    0     0                    2876.0000000 3602.00000  25.2%     -    0s
     0     0 3602.00000    0 1337 2876.00000 3602.00000  25.2%     -    0s
     0     0 3602.00000    0 2185 2876.00000 3602.00000  25.2%     -    0s
     0     0 3602.00000    0 1437 2876.00000 3602.00000  25.2%     -    1s
     0     0 3602.00000    0 1437 2876.00000 3602.00000  25.2%     -    1s
     0     0 3602.00000    0 1097 2876.00000 3602.00000  25.2%     -    1s
H    0     0                    3002.0000000 3602.00000  20.0%     -    1s
H    0     0                    3117.0000000 3602.00000  15.6%     -    1s
H    0     0                    3137.0000000 3602.00000  14.8%     -    1s
     0     2 3602.00000    0 1097 3137.00000 3602.00000  14.8%     -    1s

Cutting planes:
  Lift-and-project: 63
  Flow cover: 574
  Zero half: 321

Explored 9 nodes (13585 simplex iterations) in 2.42 seconds (7.45 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 3137 3117 3002 ... 1944

Optimization achieved user objective limit
Best objective 3.137000000000e+03, best bound 3.522000000000e+03, gap 12.2729%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/8640_depth23.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 60
Set parameter BestBdStop to value 7898.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_scvy7ciy/model.lp
Reading time = 0.02 seconds
obj: 6741 rows, 9529 columns, 148729 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  60
BestBdStop  7898.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 6741 rows, 9529 columns and 148729 nonzeros (Max)
Model fingerprint: 0x18ef5ebd
Model has 8640 linear objective coefficients
Variable types: 8640 continuous, 889 integer (889 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 3984.0000000
Presolve removed 0 rows and 2016 columns
Presolve time: 0.19s
Presolved: 6741 rows, 7513 columns, 148633 nonzeros
Variable types: 0 continuous, 7513 integer (7513 binary)
Found heuristic solution: objective 4704.0000000
Root relaxation presolved: 6741 rows, 7513 columns, 148633 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.02 work units)

Root relaxation: objective 8.030000e+03, 228 iterations, 0.03 seconds (0.08 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 8030.00000    0 1483 4704.00000 8030.00000  70.7%     -    0s
H    0     0                    6180.0000000 8030.00000  29.9%     -    0s
     0     0 8030.00000    0 2176 6180.00000 8030.00000  29.9%     -    1s
H    0     0                    6306.0000000 8030.00000  27.3%     -    1s
     0     0 8030.00000    0 3130 6306.00000 8030.00000  27.3%     -    1s
     0     0 8030.00000    0 2480 6306.00000 8030.00000  27.3%     -    1s
     0     0 8030.00000    0  925 6306.00000 8030.00000  27.3%     -    3s
H    0     0                    6307.0000000 8030.00000  27.3%     -    3s
H    0     0                    6346.0000000 8030.00000  26.5%     -    3s
     0     0 8030.00000    0 1128 6346.00000 8030.00000  26.5%     -    3s
     0     0 8030.00000    0 2922 6346.00000 8030.00000  26.5%     -    3s
     0     0 8030.00000    0  876 6346.00000 8030.00000  26.5%     -    4s
H    0     0                    6791.0000000 8030.00000  18.2%     -    4s
H    0     0                    6980.0000000 8030.00000  15.0%     -    4s
     0     0 8030.00000    0 2045 6980.00000 8030.00000  15.0%     -    5s
     0     0 8030.00000    0 3300 6980.00000 8030.00000  15.0%     -    5s
     0     0 8030.00000    0 1051 6980.00000 8030.00000  15.0%     -    6s
     0     0 8030.00000    0 1051 6980.00000 8030.00000  15.0%     -    6s
     0     0 8030.00000    0  808 6980.00000 8030.00000  15.0%     -    7s
H    0     0                    7046.0000000 8030.00000  14.0%     -    7s
H    0     0                    7052.0000000 8030.00000  13.9%     -    7s
H    0     0                    7076.0000000 8030.00000  13.5%     -    7s
H    0     0                    7079.0000000 8030.00000  13.4%     -    7s
H    0     0                    7112.0000000 8030.00000  12.9%     -    7s
H    0     2                    7113.0000000 8030.00000  12.9%     -    8s
     0     2 8030.00000    0  808 7113.00000 8030.00000  12.9%     -    8s
     1     4 7839.66667    1 2244 7113.00000 8030.00000  12.9% 17152   10s

Cutting planes:
  Flow cover: 92
  Zero half: 28

Cleanup yields a better solution

Explored 3 nodes (39499 simplex iterations) in 10.58 seconds (36.89 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 7128 7113 7112 ... 6346

Optimization achieved user objective limit
Best objective 7.128000000000e+03, best bound 7.839000000000e+03, gap 9.9747%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/9240.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 6942.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_334nbf36/model.lp
Reading time = 0.01 seconds
obj: 6873 rows, 9571 columns, 96371 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  6942.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 6873 rows, 9571 columns and 96371 nonzeros (Max)
Model fingerprint: 0x11012d48
Model has 9240 linear objective coefficients
Variable types: 9240 continuous, 331 integer (331 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 4890.0000000
Presolve removed 0 rows and 2395 columns
Presolve time: 0.13s
Presolved: 6873 rows, 7176 columns, 96356 nonzeros
Variable types: 0 continuous, 7176 integer (7176 binary)
Found heuristic solution: objective 5601.0000000
Root relaxation presolved: 6873 rows, 7176 columns, 96356 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.02 work units)

Root relaxation: objective 7.417000e+03, 167 iterations, 0.03 seconds (0.06 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 7417.00000    0 3254 5601.00000 7417.00000  32.4%     -    0s
H    0     0                    6139.0000000 7417.00000  20.8%     -    0s
H    0     0                    6155.0000000 7417.00000  20.5%     -    0s
     0     0 7417.00000    0 5569 6155.00000 7417.00000  20.5%     -    0s
H    0     0                    6156.0000000 7417.00000  20.5%     -    0s
H    0     0                    6173.0000000 7417.00000  20.2%     -    0s
     0     0 7417.00000    0 6038 6173.00000 7417.00000  20.2%     -    0s
     0     0 7417.00000    0 5990 6173.00000 7417.00000  20.2%     -    1s
     0     0 7417.00000    0 3139 6173.00000 7417.00000  20.2%     -    1s
     0     0 7417.00000    0 4802 6173.00000 7417.00000  20.2%     -    1s
     0     0 7417.00000    0 5583 6173.00000 7417.00000  20.2%     -    2s
     0     0 7417.00000    0 4519 6173.00000 7417.00000  20.2%     -    2s
     0     0 7417.00000    0 4519 6173.00000 7417.00000  20.2%     -    2s
     0     0 7417.00000    0 3936 6173.00000 7417.00000  20.2%     -    2s
H    0     0                    6356.0000000 7417.00000  16.7%     -    2s
     0     2 7417.00000    0 3774 6356.00000 7417.00000  16.7%     -    3s
     3     6 7156.00000    2 4064 6356.00000 7207.00000  13.4%  3274    6s
H    6    12                    6357.0000000 7156.00000  12.6%  3666    7s
H   11    20                    6374.0000000 7105.00000  11.5%  2568    7s
H   25    29                    6375.0000000 6966.00000  9.27%  2371    9s
    28    31 6878.00000    4 4140 6375.00000 6966.00000  9.27%  2315   10s
H   32    36                    6412.0000000 6955.00000  8.47%  2338   11s

Cutting planes:
  Lift-and-project: 111
  Flow cover: 437
  Zero half: 15

Explored 38 nodes (94078 simplex iterations) in 12.60 seconds (42.18 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 6412 6375 6374 ... 5601

Optimization achieved user objective limit
Best objective 6.412000000000e+03, best bound 6.928000000000e+03, gap 8.0474%


==> anc/supplementary/m8_exclusion_20261101/lower_range_logs/9360.log <==
Set parameter LicenseID to value 2809627
Set parameter TimeLimit to value 30
Set parameter BestBdStop to value 7286.5
Set parameter MIPGap to value 0
Set parameter MIPFocus to value 3
Set parameter Symmetry to value 2
Set parameter Cuts to value 2
Set parameter LogFile to value "gurobi.log"
Set parameter Presolve to value 2
Set parameter Threads to value 2
Using license file /Library/gurobi/gurobi.lic

Gurobi Optimizer version 13.0.1 build v13.0.1rc0 (mac64[arm] - Darwin 27.0.0 26A434)
Copyright (c) 2026, Gurobi Optimization, LLC

Read LP format model from file /var/folders/c_/8s5_8k517rj7_fzh6fljz2pw0000gn/T/m8_lower_range_aoxfmy3f/model.lp
Reading time = 0.01 seconds
obj: 6733 rows, 9691 columns, 94411 nonzeros

Using Gurobi shared library /Library/gurobi1301/macos_universal2/lib/libgurobi130.dylib

CPU model: Apple M4
Thread count: 10 physical cores, 10 logical processors, using up to 2 threads

Non-default parameters:
TimeLimit  30
BestBdStop  7286.5
MIPGap  0
MIPFocus  3
Symmetry  2
Cuts  2
Presolve  2
Threads  2

Optimize a model with 6733 rows, 9691 columns and 94411 nonzeros (Max)
Model fingerprint: 0x2f44863c
Model has 9360 linear objective coefficients
Variable types: 9360 continuous, 331 integer (331 binary)
Coefficient statistics:
  Matrix range     [1e+00, 1e+00]
  Objective range  [1e+00, 1e+00]
  Bounds range     [1e+00, 1e+00]
  RHS range        [1e+00, 1e+00]

Found heuristic solution: objective 4608.0000000
Presolve removed 0 rows and 2666 columns
Presolve time: 0.09s
Presolved: 6733 rows, 7025 columns, 94385 nonzeros
Variable types: 0 continuous, 7025 integer (7025 binary)
Found heuristic solution: objective 5488.0000000
Root relaxation presolved: 6733 rows, 7025 columns, 94385 nonzeros


Use crossover to convert LP symmetric solution to basic solution...
Crossover time: 0.01 seconds (0.02 work units)

Root relaxation: objective 7.754000e+03, 158 iterations, 0.02 seconds (0.06 work units)

    Nodes    |    Current Node    |     Objective Bounds      |     Work
 Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time

     0     0 7754.00000    0 2725 5488.00000 7754.00000  41.3%     -    0s
H    0     0                    6813.0000000 7754.00000  13.8%     -    0s
H    0     0                    6863.0000000 7754.00000  13.0%     -    0s
H    0     0                    6895.0000000 7754.00000  12.5%     -    0s
     0     0 7754.00000    0 4766 6895.00000 7754.00000  12.5%     -    0s
     0     0 7754.00000    0 4141 6895.00000 7754.00000  12.5%     -    0s
     0     0 7754.00000    0 4186 6895.00000 7754.00000  12.5%     -    0s
     0     0 7754.00000    0 2365 6895.00000 7754.00000  12.5%     -    1s
     0     0 7754.00000    0 2730 6895.00000 7754.00000  12.5%     -    1s
     0     0 7754.00000    0 5674 6895.00000 7754.00000  12.5%     -    1s
     0     0 7754.00000    0 2467 6895.00000 7754.00000  12.5%     -    2s
H    0     0                    6904.0000000 7754.00000  12.3%     -    2s
     0     0 7754.00000    0 4198 6904.00000 7754.00000  12.3%     -    2s
     0     0 7754.00000    0 5805 6904.00000 7754.00000  12.3%     -    3s
     0     0 7754.00000    0 2930 6904.00000 7754.00000  12.3%     -    3s
     0     0 7754.00000    0 2930 6904.00000 7754.00000  12.3%     -    3s
     0     0 7754.00000    0 2930 6904.00000 7754.00000  12.3%     -    3s
     0     2 7754.00000    0 2930 6904.00000 7754.00000  12.3%     -    4s
     1     4 7570.00000    1 4279 6904.00000 7754.00000  12.3% 23776    7s
    12    19 7456.00000    3 3787 6904.00000 7456.00000  8.00%  3451   11s
H   16    19                    6905.0000000 7456.00000  7.98%  2645   11s
H   18    34                    6919.0000000 7456.00000  7.76%  2580   11s
H   37    43                    6920.0000000 7427.00000  7.33%  1632   12s
H   42    47                    6963.0000000 7425.83333  6.65%  1495   12s
    55    58 7354.15747    5 3688 6963.00000 7370.70833  5.86%  1436   15s
H   64    63                    7104.0000000 7358.00000  3.58%  1491   16s
    87    83 7272.00000    5 4639 7104.00000 7338.28571  3.30%  1545   20s
H  100    95                    7155.0000000 7322.44823  2.34%  1511   22s

Cutting planes:
  Lift-and-project: 11
  Flow cover: 3405
  Zero half: 1100

Explored 124 nodes (193610 simplex iterations) in 24.66 seconds (94.82 work units)
Thread count was 2 (of 10 available processors)

Solution count 10: 7155 7104 6963 ... 6813

Optimization achieved user objective limit
Best objective 7.155000000000e+03, best bound 7.279000000000e+03, gap 1.7331%


==> anc/supplementary/m8_exclusion_20261101/source/partial_sum_feasibility_m8.py <==
#!/usr/bin/env python3
"""Symmetry-reduced threshold-feasibility screen for the m=8 candidates.

This is an optimized form of the paper's partial-sum model.  Instead of finding
the exact maximum partial cover, it asks only whether A can cover enough points
to make alpha_A + sum(B) at least one.  A feasible model retains the candidate;
an infeasible model is a strict partial-sum exclusion certificate.

Two explicit symmetry reductions are imposed:

1. a maximum-product pairwise-coprime CRT prefix (global translations), plus a
   stabilizer chain in the rare case where its product is smaller than lcm(A);
2. value-precedence constraints for the p-residue-layer permutations from the
   paper's residue-layer swap lemma.
"""

from __future__ import annotations

import argparse
import csv
from dataclasses import dataclass
from fractions import Fraction
import math
from pathlib import Path
import subprocess
import tempfile
import time

from partial_sum_filter_m8 import (
    candidate_moduli,
    factor_text,
    factorize,
    lcm_all,
    read_unexcluded_csv,
)


ROOT = Path(__file__).resolve().parent
GUROBI = Path("/usr/local/bin/gurobi_cl")


@dataclass(frozen=True)
class SymmetryData:
    fixed: tuple[tuple[int, int], ...]
    allowed: dict[int, frozenset[int]]
    precedence: tuple[tuple[int, int, int, tuple[int, ...]], ...]
    period: int
    crt_product: int


@dataclass(frozen=True)
class ScreenResult:
    candidate: int
    factorization: str
    prefix: str
    depth: int
    period: int
    target: int
    tail: Fraction
    status: str
    phase: int
    runtime_s: float
    certified_excluded: bool


def prime_support(modulus: int) -> tuple[int, ...]:
    return tuple(prime for prime, _ in factorize(modulus))


def maximum_crt_prefix(moduli: list[int]) -> tuple[tuple[int, int], ...]:
    """Return a pairwise-coprime subset having maximum possible product."""
    primes = sorted({p for modulus in moduli for p in prime_support(modulus)})
    bit = {prime: 1 << index for index, prime in enumerate(primes)}

    # mask -> (product, moduli).  A larger sum of fixed moduli is the tie-break.
    states: dict[int, tuple[int, tuple[int, ...]]] = {0: (1, ())}
    for modulus in moduli:
        mask = sum(bit[p] for p in prime_support(modulus))
        updated = dict(states)
        for used, (product, chosen) in states.items():
            if used & mask:
                continue
            candidate = (product * modulus, chosen + (modulus,))
            old = updated.get(used | mask, (0, ()))
            if (candidate[0], sum(candidate[1]), len(candidate[1])) > (
                old[0], sum(old[1]), len(old[1])
            ):
                updated[used | mask] = candidate
        states = updated

    _, chosen = max(
        states.values(), key=lambda item: (item[0], sum(item[1]), len(item[1]))
    )
    return tuple(sorted((modulus, modulus - 1) for modulus in chosen))


def build_symmetry(moduli: list[int]) -> SymmetryData:
    period = lcm_all(moduli)
    fixed = maximum_crt_prefix(moduli)
    fixed_map = dict(fixed)
    crt_product = math.prod(modulus for modulus, _ in fixed)

    # For the present depth-23 candidates, the maximum CRT prefix contains at
    # least one modulus divisible by every prime of the period.  This ensures
    # that residual translations preserve all layer labels below.
    period_primes = prime_support(period)
    for prime in period_primes:
        if not any(modulus % prime == 0 for modulus in fixed_map):
            raise ValueError(
                f"CRT prefix does not anchor the {prime}-layers for period {period}"
            )

    free_moduli = [modulus for modulus in moduli if modulus not in fixed_map]
    allowed: dict[int, set[int]] = {
        modulus: set(range(modulus)) for modulus in free_moduli
    }

    # Residue-layer value symmetry.  The fixed prefix occupies layer p-1.
    # Map new layer labels by order of first occurrence to p-2,p-3,... .
    layer_sequences: dict[int, list[int]] = {}
    for prime in period_primes:
        sequence = [modulus for modulus in free_moduli if modulus % prime == 0]
        layer_sequences[prime] = sequence
        for index, modulus in enumerate(sequence, start=1):
            layer_count = min(prime, index + 1)
            minimum_layer = prime - layer_count
            allowed[modulus] = {
                residue
                for residue in allowed[modulus]
                if residue % prime >= minimum_layer
            }

    # Finish the global-translation stabilizer chain.  In 51 of 53 cases the
    # maximum CRT prefix already has product period; the other two need one
    # two-way anchor.  The canonical window contains one representative of each
    # residue modulo gcd(current_product, modulus).
    product = crt_product
    while product < period:
        choices = []
        for modulus in free_moduli:
            growth = math.lcm(product, modulus) // product
            if growth > 1:
                choices.append((growth, -math.gcd(product, modulus), modulus))
        if not choices:
            raise ValueError(f"translation chain stopped at {product} < {period}")
        _, _, anchor = max(choices)
        common = math.gcd(product, anchor)
        canonical_window = set(range(anchor - common, anchor))
        allowed[anchor] &= canonical_window
        product = math.lcm(product, anchor)

    # Value-precedence constraints.  A label p-1-k (k >= 2) may occur only
    # after its predecessor p-k has occurred in an earlier free modulus.
    precedence: list[tuple[int, int, int, tuple[int, ...]]] = []
    for prime, sequence in layer_sequences.items():
        for index, modulus in enumerate(sequence, start=1):
            for label_index in range(2, min(prime - 1, index) + 1):
                label = prime - 1 - label_index
                predecessor = prime - label_index
                if any(residue % prime == label for residue in allowed[modulus]):
                    precedence.append(
                        (modulus, prime, label, tuple(sequence[: index - 1]))
                    )

    frozen_allowed = {
        modulus: frozenset(residues) for modulus, residues in allowed.items()
    }
    if any(not residues for residues in frozen_allowed.values()):
        empty = [m for m, residues in frozen_allowed.items() if not residues]
        raise ValueError(f"empty symmetry domain for moduli {empty}")

    return SymmetryData(
        fixed=fixed,
        allowed=frozen_allowed,
        precedence=tuple(precedence),
        period=period,
        crt_product=crt_product,
    )


def write_sum(out, variables: list[str], continuation: str = "  + ") -> None:
    if not variables:
        out.write(" 0")
        return
    for start in range(0, len(variables), 25):
        chunk = " + ".join(variables[start : start + 25])
        out.write((" " if start == 0 else "\n" + continuation) + chunk)


def write_threshold_model(
    path: Path, candidate: int, depth: int, minimum_modulus: int = 8
) -> tuple[SymmetryData, Fraction, int]:
    _, all_moduli = candidate_moduli(candidate, minimum_modulus)
    depth = min(depth, len(all_moduli))
    moduli = all_moduli[:depth]
    tail_moduli = all_moduli[depth:]
    symmetry = build_symmetry(moduli)
    tail = sum((Fraction(1, m) for m in tail_moduli), start=Fraction())
    required = Fraction(symmetry.period) * (1 - tail)
    target = (required.numerator + required.denominator - 1) // required.denominator

    fixed = dict(symmetry.fixed)
    free_moduli = list(symmetry.allowed)
    with path.open("w", encoding="ascii") as out:
        out.write("Minimize\n obj: 0\nSubject To\n")

        for modulus in free_moduli:
            variables = [
                f"x_{modulus}_{residue}"
                for residue in sorted(symmetry.allowed[modulus])
            ]
            out.write(f" one_{modulus}:")
            write_sum(out, variables)
            out.write(" = 1\n")

        for b in range(symmetry.period):
            if any(b % modulus == residue for modulus, residue in symmetry.fixed):
                continue
            variables = [
                f"x_{modulus}_{b % modulus}"
                for modulus in free_moduli
                if b % modulus in symmetry.allowed[modulus]
            ]
            out.write(f" cover_{b}: y_{b}")
            for start in range(0, len(variables), 20):
                chunk = " - ".join(variables[start : start + 20])
                out.write((" - " if start == 0 else "\n  - ") + chunk)
            out.write(" <= 0\n")

        y_variables = [f"y_{b}" for b in range(symmetry.period)]
        out.write(" threshold:")
        write_sum(out, y_variables)
        out.write(f" >= {target}\n")

        for number, (modulus, prime, label, previous) in enumerate(
            symmetry.precedence
        ):
            left = [
                f"x_{modulus}_{residue}"
                for residue in sorted(symmetry.allowed[modulus])
                if residue % prime == label
            ]
            predecessor = label + 1
            right = [
                f"x_{earlier}_{residue}"
                for earlier in previous
                for residue in sorted(symmetry.allowed[earlier])
                if residue % prime == predecessor
            ]
            if not left:
                continue
            out.write(f" precedence_{number}:")
            write_sum(out, left)
            for start in range(0, len(right), 20):
                chunk = " - ".join(right[start : start + 20])
                out.write((" - " if start == 0 else "\n  - ") + chunk)
            out.write(" <= 0\n")

        out.write("Bounds\n")
        for b in range(symmetry.period):
            out.write(f" 0 <= y_{b} <= 1\n")
        out.write("Binary\n")
        for modulus in free_moduli:
            for residue in sorted(symmetry.allowed[modulus]):
                out.write(f" x_{modulus}_{residue}\n")
        out.write("End\n")

    return symmetry, tail, target


def run_gurobi(model: Path, time_limit: float, mip_focus: int) -> tuple[str, float]:
    command = [
        str(GUROBI),
        "Threads=0",
        "MIPGap=0",
        f"MIPFocus={mip_focus}",
        "Presolve=2",
        "Symmetry=2",
        "Cuts=2",
        f"TimeLimit={time_limit}",
        str(model),
    ]
    start = time.perf_counter()
    process = subprocess.run(
        command,
        cwd=model.parent,
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.STDOUT,
        check=False,
    )
    return process.stdout, time.perf_counter() - start


def solver_status(output: str) -> str:
    if "Model is infeasible" in output:
        return "infeasible"
    if "Optimal solution found" in output:
        return "feasible"
    if "Time limit reached" in output:
        return "time_limit"
    return "solver_error"


def prefix_text(symmetry: SymmetryData) -> str:
    fixed = "; ".join(f"{a} mod {m}" for m, a in symmetry.fixed)
    if symmetry.crt_product < symmetry.period:
        fixed += f"; stabilizer x{symmetry.period // symmetry.crt_product}"
    return fixed + "; layer precedence"


def screen_candidate(
    candidate: int,
    depth: int,
    phase1_s: float,
    phase2_s: float,
    minimum_modulus: int = 8,
) -> ScreenResult:
    factors, all_moduli = candidate_moduli(candidate, minimum_modulus)
    actual_depth = min(depth, len(all_moduli))
    with tempfile.TemporaryDirectory(prefix=f"threshold_{candidate}_{depth}_") as tmp:
        model = Path(tmp) / "threshold.lp"
        symmetry, tail, target = write_threshold_model(
            model, candidate, depth, minimum_modulus
        )

        output1, runtime1 = run_gurobi(model, phase1_s, mip_focus=1)
        status1 = solver_status(output1)
        if status1 in {"feasible", "infeasible"}:
            return ScreenResult(
                candidate, factor_text(factors), prefix_text(symmetry), actual_depth,
                symmetry.period, target, tail, status1, 1, runtime1,
                status1 == "infeasible"
            )

        output2, runtime2 = run_gurobi(model, phase2_s, mip_focus=3)
        status2 = solver_status(output2)
        return ScreenResult(
            candidate, factor_text(factors), prefix_text(symmetry), actual_depth,
            symmetry.period, target, tail, status2, 2, runtime1 + runtime2,
            status2 == "infeasible"
        )


def write_results(results: list[ScreenResult], path: Path) -> None:
    with path.open("w", newline="") as file:
        writer = csv.writer(file)
        writer.writerow(
            [
                "candidate", "prime_decomposition", "prefix", "depth",
                "period", "coverage_target", "tail_sum", "status", "phase",
                "runtime_s", "certified_excluded",
            ]
        )
        for result in results:
            writer.writerow(
                [
                    result.candidate, result.factorization, result.prefix,
                    result.depth, result.period, result.target,
                    f"{result.tail.numerator}/{result.tail.denominator}",
                    result.status, result.phase, f"{result.runtime_s:.3f}",
                    "yes" if result.certified_excluded else "no",
                ]
            )


def read_results(path: Path) -> list[ScreenResult]:
    if not path.exists():
        return []
    results: list[ScreenResult] = []
    with path.open(newline="") as file:
        for row in csv.DictReader(file):
            results.append(
                ScreenResult(
                    candidate=int(row["candidate"]),
                    factorization=row["prime_decomposition"],
                    prefix=row["prefix"],
                    depth=int(row["depth"]),
                    period=int(row["period"]),
                    target=int(row["coverage_target"]),
                    tail=Fraction(row["tail_sum"]),
                    status=row["status"],
                    phase=int(row["phase"]),
                    runtime_s=float(row["runtime_s"]),
                    certified_excluded=row["certified_excluded"] == "yes",
                )
            )
    return results


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--candidate", type=int)
    parser.add_argument("--minimum-modulus", type=int, default=8)
    parser.add_argument("--input-csv", type=Path, default=ROOT / "m8_partial_sum_summary.csv")
    parser.add_argument("--depth", type=int, default=23)
    parser.add_argument("--phase1", type=float, default=30.0)
    parser.add_argument("--phase2", type=float, default=300.0)
    parser.add_argument("--csv", type=Path, default=ROOT / "m8_depth23_feasibility.csv")
    parser.add_argument(
        "--resume",
        action="store_true",
        help="resume from rows already checkpointed in --csv",
    )
    args = parser.parse_args()

    candidates = (
        [args.candidate]
        if args.candidate is not None
        else read_unexcluded_csv(args.input_csv, None)
    )
    results = read_results(args.csv) if args.resume else []
    if any(result.depth != args.depth for result in results):
        raise ValueError("checkpoint depth does not match --depth")
    completed = {result.candidate for result in results}
    for candidate in candidates:
        if candidate in completed:
            continue
        result = screen_candidate(
            candidate,
            args.depth,
            args.phase1,
            args.phase2,
            args.minimum_modulus,
        )
        results.append(result)
        write_results(results, args.csv)
        print(
            f"{candidate}: status={result.status}, phase={result.phase}, "
            f"target={result.target}/{result.period}, prefix={result.prefix}, "
            f"runtime={result.runtime_s:.3f}s, excluded={result.certified_excluded}",
            flush=True,
        )


if __name__ == "__main__":
    main()


==> anc/supplementary/m8_exclusion_20261101/source/partial_sum_filter_m8.py <==
#!/usr/bin/env python3
"""Partial-cover upper-bound filter for the m=8 LCM candidates.

The model is the partial-sum model from the paper.  For the first ``depth``
divisors A, it maximizes the number of residues covered by one class for every
modulus in A.  The remaining divisors B are bounded by their reciprocal sum.

To remove translation symmetry, a greedy pairwise-coprime subset of A is fixed
to the classes -1 (mod m).  CRT makes this a without-loss-of-generality prefix.
"""

from __future__ import annotations

import argparse
import csv
from dataclasses import dataclass
from fractions import Fraction
import math
from pathlib import Path
import re
import subprocess
import tempfile
import time


ROOT = Path(__file__).resolve().parent
GUROBI = Path("/usr/local/bin/gurobi_cl")
DEFAULT_CANDIDATES = ROOT / "m8_sum_filter_survivors.txt"


@dataclass(frozen=True)
class SolveResult:
    candidate: int
    factors: tuple[tuple[int, int], ...]
    depth: int
    prefix: tuple[tuple[int, int], ...]
    period: int
    cover_bound: int | None
    partial_sum: Fraction | None
    certified: bool
    optimal: bool
    runtime_s: float
    status: str


def factorize(n: int) -> tuple[tuple[int, int], ...]:
    factors: list[tuple[int, int]] = []
    p = 2
    while p * p <= n:
        if n % p:
            p += 1
            continue
        exponent = 0
        while n % p == 0:
            n //= p
            exponent += 1
        factors.append((p, exponent))
        p += 1
    if n > 1:
        factors.append((n, 1))
    return tuple(factors)


def divisors_from_factors(factors: tuple[tuple[int, int], ...]) -> list[int]:
    divisors = [1]
    for prime, exponent in factors:
        old = tuple(divisors)
        power = 1
        for _ in range(exponent):
            power *= prime
            divisors.extend(d * power for d in old)
    return sorted(divisors)


def candidate_moduli(
    candidate: int, minimum_modulus: int = 8
) -> tuple[tuple[tuple[int, int], ...], list[int]]:
    factors = factorize(candidate)
    return factors, [
        d for d in divisors_from_factors(factors) if d >= minimum_modulus
    ]


def crt_prefix(moduli: list[int]) -> tuple[tuple[int, int], ...]:
    """Greedily select pairwise-coprime moduli and fix -1 modulo each one."""
    chosen: list[tuple[int, int]] = []
    product = 1
    for modulus in moduli:
        if math.gcd(product, modulus) == 1:
            chosen.append((modulus, modulus - 1))
            product *= modulus
    return tuple(chosen)


def lcm_all(values: list[int]) -> int:
    result = 1
    for value in values:
        result = math.lcm(result, value)
    return result


def lp_sum(terms: list[str]) -> str:
    if not terms:
        return "0"
    lines: list[str] = []
    for start in range(0, len(terms), 30):
        chunk = " + ".join(terms[start : start + 30])
        lines.append(("  + " if start else " ") + chunk)
    return "\n".join(lines)


def write_model(path: Path, moduli: list[int], prefix: tuple[tuple[int, int], ...]) -> int:
    """Write the exact partial-cover MILP and return its reduced period."""
    period = lcm_all(moduli)
    fixed = dict(prefix)
    free_moduli = [m for m in moduli if m not in fixed]

    with path.open("w", encoding="ascii") as out:
        out.write("Maximize\n obj:")
        out.write(lp_sum([f"y_{b}" for b in range(period)]))
        out.write("\nSubject To\n")

        for modulus in free_moduli:
            variables = [f"x_{modulus}_{a}" for a in range(modulus)]
            out.write(f" one_{modulus}:")
            out.write(lp_sum(variables))
            out.write(" = 1\n")

        for b in range(period):
            if any(b % modulus == residue for modulus, residue in prefix):
                continue
            variables = [f"x_{m}_{b % m}" for m in free_moduli]
            out.write(f" cover_{b}: y_{b}")
            for start in range(0, len(variables), 20):
                chunk = " - ".join(variables[start : start + 20])
                if start == 0:
                    out.write(" - " + chunk)
                else:
                    out.write("\n  - " + chunk)
            out.write(" <= 0\n")

        out.write("Bounds\n")
        for b in range(period):
            out.write(f" 0 <= y_{b} <= 1\n")
        out.write("Binary\n")
        for modulus in free_moduli:
            for a in range(modulus):
                out.write(f" x_{modulus}_{a}\n")
        out.write("End\n")
    return period


BEST_RE = re.compile(
    r"Best objective\s+([^,]+), best bound\s+([^,]+), gap", re.IGNORECASE
)


def parse_best_bound(output: str) -> tuple[float | None, float | None]:
    matches = list(BEST_RE.finditer(output))
    if not matches:
        return None, None

    def number(text: str) -> float | None:
        text = text.strip()
        if text in {"-", "inf", "+inf", "-inf"}:
            return None
        return float(text)

    last = matches[-1]
    return number(last.group(1)), number(last.group(2))


def solve_depth(
    candidate: int,
    depth: int,
    time_limit: float | None,
    mip_focus: int = 1,
) -> SolveResult:
    factors, all_moduli = candidate_moduli(candidate)
    depth = min(depth, len(all_moduli))
    moduli = all_moduli[:depth]
    tail = all_moduli[depth:]
    prefix = crt_prefix(moduli)

    with tempfile.TemporaryDirectory(prefix=f"partial_{candidate}_{depth}_") as tmp:
        tmpdir = Path(tmp)
        model_path = tmpdir / "model.lp"
        period = write_model(model_path, moduli, prefix)
        command = [
            str(GUROBI),
            "Threads=0",
            "MIPGap=0",
            f"MIPFocus={mip_focus}",
            "Presolve=2",
            "Symmetry=2",
        ]
        if time_limit is not None:
            command.append(f"TimeLimit={time_limit}")
        command.append(str(model_path))
        start = time.perf_counter()
        process = subprocess.run(
            command,
            cwd=tmpdir,
            text=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            check=False,
        )
        runtime_s = time.perf_counter() - start

    output = process.stdout
    incumbent, best_bound = parse_best_bound(output)
    optimal = "Optimal solution found" in output
    timed_out = "Time limit reached" in output

    cover_bound: int | None = None
    if optimal and incumbent is not None:
        cover_bound = int(round(incumbent))
    elif best_bound is not None:
        # The true optimum is integral.  Rounding the floating-point B&B bound
        # upward is conservative and therefore safe for an exclusion proof.
        cover_bound = int(math.ceil(best_bound + 1e-7))

    partial_sum: Fraction | None = None
    certified = False
    if cover_bound is not None:
        partial_sum = Fraction(cover_bound, period) + sum(
            (Fraction(1, modulus) for modulus in tail), start=Fraction(0, 1)
        )
        certified = partial_sum < 1

    if optimal:
        status = "optimal"
    elif timed_out:
        status = "time_limit_bound" if cover_bound is not None else "time_limit"
    else:
        status = f"solver_exit_{process.returncode}"
        diagnostic = " | ".join(line.strip() for line in output.splitlines()[-6:])
        if diagnostic:
            status += f": {diagnostic}"

    return SolveResult(
        candidate=candidate,
        factors=factors,
        depth=depth,
        prefix=prefix,
        period=period,
        cover_bound=cover_bound,
        partial_sum=partial_sum,
        certified=certified,
        optimal=optimal,
        runtime_s=runtime_s,
        status=status,
    )


def factor_text(factors: tuple[tuple[int, int], ...], latex: bool = False) -> str:
    pieces = []
    for prime, exponent in factors:
        if exponent == 1:
            pieces.append(str(prime))
        elif latex:
            pieces.append(f"{prime}^{{{exponent}}}")
        else:
            pieces.append(f"{prime}^{exponent}")
    return (" \\cdot " if latex else " * ").join(pieces)


def prefix_text(prefix: tuple[tuple[int, int], ...], latex: bool = False) -> str:
    if latex:
        return ", ".join(f"{a}\\pmod{{{m}}}" for m, a in prefix)
    return "; ".join(f"{a} mod {m}" for m, a in prefix)


def read_candidates(path: Path) -> list[int]:
    return [int(value) for value in re.findall(r"\d+", path.read_text())]


def read_unexcluded_csv(path: Path, max_partial_sum: float | None) -> list[int]:
    with path.open(newline="") as file:
        candidates = []
        for row in csv.DictReader(file):
            if row["certified_excluded"] != "no":
                continue
            if max_partial_sum is not None:
                value = row["partial_sum_decimal"]
                if not value or float(value) > max_partial_sum:
                    continue
            candidates.append(int(row["candidate"]))
        return candidates


def write_csv_report(results: list[SolveResult], path: Path) -> None:
    with path.open("w", newline="") as file:
        writer = csv.writer(file)
        writer.writerow(
            [
                "candidate",
                "prime_decomposition",
                "prefix",
                "partial_sum_depth",
                "partial_sum_exact",
                "partial_sum_decimal",
                "runtime_s",
                "status",
                "certified_excluded",
            ]
        )
        for result in results:
            value = result.partial_sum
            writer.writerow(
                [
                    result.candidate,
                    factor_text(result.factors),
                    prefix_text(result.prefix),
                    result.depth,
                    "" if value is None else f"{value.numerator}/{value.denominator}",
                    "" if value is None else f"{float(value):.9f}",
                    f"{result.runtime_s:.3f}",
                    result.status,
                    "yes" if result.certified else "no",
                ]
            )


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--candidate", type=int)
    parser.add_argument("--depth", type=int, default=20)
    parser.add_argument("--time-limit", type=float, default=60.0)
    parser.add_argument(
        "--no-time-limit",
        action="store_true",
        help="omit Gurobi's TimeLimit parameter and solve to optimality",
    )
    parser.add_argument("--csv", type=Path)
    parser.add_argument("--input-csv", type=Path)
    parser.add_argument("--max-partial-sum", type=float)
    parser.add_argument(
        "--mip-focus",
        type=int,
        choices=(0, 1, 2, 3),
        default=1,
        help="Gurobi MIPFocus; use 3 for a time-limited best-bound screen",
    )
    args = parser.parse_args()

    if args.candidate is not None:
        candidates = [args.candidate]
    elif args.input_csv is not None:
        candidates = read_unexcluded_csv(args.input_csv, args.max_partial_sum)
    else:
        candidates = read_candidates(DEFAULT_CANDIDATES)
    results: list[SolveResult] = []
    for candidate in candidates:
        time_limit = None if args.no_time_limit else args.time_limit
        result = solve_depth(candidate, args.depth, time_limit, args.mip_focus)
        results.append(result)
        if args.csv:
            # Keep an on-disk checkpoint after every unlimited solve.
            write_csv_report(results, args.csv)
        value = "?" if result.partial_sum is None else str(result.partial_sum)
        print(
            f"{candidate}: depth={result.depth}, prefix={prefix_text(result.prefix)}, "
            f"partial_sum={value} ({float(result.partial_sum) if result.partial_sum else float('nan'):.9f}), "
            f"runtime={result.runtime_s:.3f}s, status={result.status}, "
            f"excluded={result.certified}",
            flush=True,
        )

    if args.csv:
        write_csv_report(results, args.csv)


if __name__ == "__main__":
    main()


==> anc/supplementary/m8_exclusion_20261101/source/partial_sum_maxcover_m8.py <==
#!/usr/bin/env python3
"""Strong-symmetry maximum partial-cover runner with detailed CSV output."""

from __future__ import annotations

import argparse
import csv
from dataclasses import dataclass
from fractions import Fraction
import math
from pathlib import Path
import re
import subprocess
import tempfile
import time

from partial_sum_filter_m8 import (
    candidate_moduli,
    factor_text,
    parse_best_bound,
    read_unexcluded_csv,
)
from partial_sum_feasibility_m8 import GUROBI, SymmetryData, build_symmetry, write_sum


ROOT = Path(__file__).resolve().parent


@dataclass(frozen=True)
class MaxCoverResult:
    minimum_modulus: int
    candidate: int
    factorization: str
    prefix: str
    depth: int
    period: int
    covered: int | None
    covered_fraction: Fraction | None
    tail_sum: Fraction
    proven_cover_bound: int | None
    proven_upper_plus_tail: Fraction | None
    status: str
    runtime_s: float
    best_cover: str
    certified_excluded: bool


def prefix_text(symmetry: SymmetryData) -> str:
    fixed = "; ".join(f"{a}({m})" for m, a in symmetry.fixed)
    if symmetry.crt_product < symmetry.period:
        fixed += f"; stabilizer x{symmetry.period // symmetry.crt_product}"
    return fixed + "; layer precedence"


def write_max_model(
    path: Path, candidate: int, depth: int, minimum_modulus: int = 8
) -> tuple[SymmetryData, Fraction, list[int]]:
    _, all_moduli = candidate_moduli(candidate, minimum_modulus)
    depth = min(depth, len(all_moduli))
    moduli = all_moduli[:depth]
    tail_moduli = all_moduli[depth:]
    symmetry = build_symmetry(moduli)
    tail = sum((Fraction(1, m) for m in tail_moduli), start=Fraction())
    fixed = dict(symmetry.fixed)
    free_moduli = list(symmetry.allowed)

    with path.open("w", encoding="ascii") as out:
        out.write("Maximize\n obj:")
        write_sum(out, [f"y_{b}" for b in range(symmetry.period)])
        out.write("\nSubject To\n")

        for modulus in free_moduli:
            variables = [
                f"x_{modulus}_{residue}"
                for residue in sorted(symmetry.allowed[modulus])
            ]
            out.write(f" one_{modulus}:")
            write_sum(out, variables)
            out.write(" = 1\n")

        for b in range(symmetry.period):
            if any(b % modulus == residue for modulus, residue in symmetry.fixed):
                continue
            variables = [
                f"x_{modulus}_{b % modulus}"
                for modulus in free_moduli
                if b % modulus in symmetry.allowed[modulus]
            ]
            out.write(f" cover_{b}: y_{b}")
            for start in range(0, len(variables), 20):
                chunk = " - ".join(variables[start : start + 20])
                out.write((" - " if start == 0 else "\n  - ") + chunk)
            out.write(" <= 0\n")

        for number, (modulus, prime, label, previous) in enumerate(
            symmetry.precedence
        ):
            left = [
                f"x_{modulus}_{residue}"
                for residue in sorted(symmetry.allowed[modulus])
                if residue % prime == label
            ]
            predecessor = label + 1
            right = [
                f"x_{earlier}_{residue}"
                for earlier in previous
                for residue in sorted(symmetry.allowed[earlier])
                if residue % prime == predecessor
            ]
            if not left:
                continue
            out.write(f" precedence_{number}:")
            write_sum(out, left)
            for start in range(0, len(right), 20):
                chunk = " - ".join(right[start : start + 20])
                out.write((" - " if start == 0 else "\n  - ") + chunk)
            out.write(" <= 0\n")

        out.write("Bounds\n")
        for b in range(symmetry.period):
            out.write(f" 0 <= y_{b} <= 1\n")
        out.write("Binary\n")
        for modulus in free_moduli:
            for residue in sorted(symmetry.allowed[modulus]):
                out.write(f" x_{modulus}_{residue}\n")
        out.write("End\n")

    return symmetry, tail, moduli


def parse_solution(
    path: Path, symmetry: SymmetryData, moduli: list[int]
) -> tuple[list[tuple[int, int]], int] | None:
    if not path.exists():
        return None
    selected = dict(symmetry.fixed)
    variable_re = re.compile(r"^x_(\d+)_(\d+)\s+([-+0-9.eE]+)$")
    for line in path.read_text().splitlines():
        match = variable_re.match(line.strip())
        if match and float(match.group(3)) > 0.5:
            selected[int(match.group(1))] = int(match.group(2))
    if any(modulus not in selected for modulus in moduli):
        return None
    scheme = [(modulus, selected[modulus]) for modulus in moduli]
    covered = sum(
        1
        for b in range(symmetry.period)
        if any(b % modulus == residue for modulus, residue in scheme)
    )
    return scheme, covered


def scheme_text(scheme: list[tuple[int, int]]) -> str:
    return ";".join(f"{residue}({modulus})" for modulus, residue in scheme)


SOLVER_RUNTIME_RE = re.compile(r"Explored .* in ([0-9.]+) seconds")


def solver_runtime(output: str, fallback: float) -> float:
    """Use Gurobi's own runtime; the outer app clock may be compressed."""
    matches = SOLVER_RUNTIME_RE.findall(output)
    return float(matches[-1]) if matches else fallback


def solve_candidate(
    candidate: int,
    minimum_modulus: int,
    depth: int,
    time_limit: float | None,
    mip_focus: int,
    log_dir: Path,
    stop_when_excluded: bool = False,
) -> MaxCoverResult:
    log_dir = log_dir.resolve()
    factors, all_moduli = candidate_moduli(candidate, minimum_modulus)
    if not all_moduli or all_moduli[0] != minimum_modulus:
        raise ValueError(
            f"candidate {candidate} is not divisible by minimum modulus "
            f"{minimum_modulus}"
        )
    actual_depth = min(depth, len(all_moduli))
    log_dir.mkdir(parents=True, exist_ok=True)
    log_path = log_dir / f"{candidate}.log"

    with tempfile.TemporaryDirectory(prefix=f"maxcover_{candidate}_{depth}_") as tmp:
        tmpdir = Path(tmp)
        model = tmpdir / "maxcover.lp"
        solution = tmpdir / "best.sol"
        symmetry, tail, moduli = write_max_model(
            model, candidate, depth, minimum_modulus
        )
        command = [
            str(GUROBI),
            "Threads=0",
            "MIPGap=0",
            f"MIPFocus={mip_focus}",
            "Presolve=2",
            "Symmetry=2",
            "Cuts=2",
            f"LogFile={log_path}",
        ]
        exclusion_bound: int | None = None
        if stop_when_excluded:
            # The prefix objective is integral.  If its optimum is at most K,
            # then optimum / period + tail < 1.  A half-unit tolerance lets
            # BestBdStop trigger reliably while staying strictly below K + 1.
            threshold = symmetry.period * (1 - tail)
            exclusion_bound = math.ceil(threshold) - 1
            command.append(f"BestBdStop={exclusion_bound + 0.5}")
        if time_limit is not None:
            command.append(f"TimeLimit={time_limit}")
        command.extend([f"ResultFile={solution}", str(model)])
        start = time.perf_counter()
        process = subprocess.run(
            command,
            cwd=tmpdir,
            text=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            check=False,
        )
        measured_runtime_s = time.perf_counter() - start
        output = process.stdout
        log_path.write_text(output)
        parsed_solution = parse_solution(solution, symmetry, moduli)
        runtime_s = solver_runtime(output, measured_runtime_s)

    incumbent, best_bound = parse_best_bound(output)
    optimal = "Optimal solution found" in output
    timed_out = "Time limit reached" in output

    covered: int | None = None
    best_cover = ""
    if parsed_solution is not None:
        scheme, covered = parsed_solution
        best_cover = scheme_text(scheme)
        if incumbent is not None and abs(covered - incumbent) > 0.5:
            raise ValueError(
                f"solution coverage {covered} != incumbent {incumbent} for {candidate}"
            )

    proven_cover_bound: int | None = None
    if optimal and covered is not None:
        proven_cover_bound = covered
    elif best_bound is not None:
        # The objective is integral, so floor(B) is a valid integer upper
        # bound whenever the branch-and-bound upper bound is B.  The tiny
        # offset only absorbs decimal serialization noise in Gurobi's log.
        proven_cover_bound = min(
            symmetry.period, int(math.floor(best_bound + 1e-7))
        )

    covered_fraction = (
        None if covered is None else Fraction(covered, symmetry.period)
    )
    proven_upper_plus_tail = (
        None
        if proven_cover_bound is None
        else Fraction(proven_cover_bound, symmetry.period) + tail
    )
    certified_excluded = (
        proven_upper_plus_tail is not None and proven_upper_plus_tail < 1
    )

    if optimal:
        status = "optimal_excluded" if certified_excluded else "optimal"
    elif timed_out:
        status = (
            "time_limit_excluded_by_bound"
            if certified_excluded
            else "time_limit"
        )
    elif certified_excluded and "user objective limit" in output.lower():
        status = "bound_stop_excluded"
    else:
        status = f"solver_exit_{process.returncode}"

    return MaxCoverResult(
        minimum_modulus=minimum_modulus,
        candidate=candidate,
        factorization=factor_text(factors),
        prefix=prefix_text(symmetry),
        depth=actual_depth,
        period=symmetry.period,
        covered=covered,
        covered_fraction=covered_fraction,
        tail_sum=tail,
        proven_cover_bound=proven_cover_bound,
        proven_upper_plus_tail=proven_upper_plus_tail,
        status=status,
        runtime_s=runtime_s,
        best_cover=best_cover,
        certified_excluded=certified_excluded,
    )


def fraction_text(value: Fraction | None) -> str:
    return "" if value is None else f"{value.numerator}/{value.denominator}"


def decimal_text(value: Fraction | None) -> str:
    return "" if value is None else f"{float(value):.9f}"


def write_results(
    results: list[MaxCoverResult],
    path: Path,
    mirror_log: Path | None = None,
) -> None:
    temporary = path.with_suffix(path.suffix + ".tmp")
    with temporary.open("w", newline="") as file:
        writer = csv.writer(file)
        writer.writerow(
            [
                "minimum_modulus",
                "candidate",
                "prime_decomposition",
                "prefix",
                "covered",
                "covered_fraction",
                "tail_sum",
                "proven_upperbound+tail_sum",
                "proven_upperbound+tail_sum_decimal",
                "status",
                "runtime",
                "best_cover",
                "depth",
                "period",
                "proven_cover_bound",
                "certified_excluded",
            ]
        )
        for result in results:
            writer.writerow(
                [
                    result.minimum_modulus,
                    result.candidate,
                    result.factorization,
                    result.prefix,
                    "" if result.covered is None else result.covered,
                    fraction_text(result.covered_fraction),
                    fraction_text(result.tail_sum),
                    fraction_text(result.proven_upper_plus_tail),
                    decimal_text(result.proven_upper_plus_tail),
                    result.status,
                    f"{result.runtime_s:.3f}s",
                    result.best_cover,
                    result.depth,
                    result.period,
                    "" if result.proven_cover_bound is None else result.proven_cover_bound,
                    "yes" if result.certified_excluded else "no",
                ]
            )
    temporary.replace(path)
    if mirror_log is not None:
        mirror_temporary = mirror_log.with_suffix(mirror_log.suffix + ".tmp")
        mirror_temporary.write_bytes(path.read_bytes())
        mirror_temporary.replace(mirror_log)


def read_results(path: Path, log_dir: Path) -> list[MaxCoverResult]:
    if not path.exists():
        return []
    results: list[MaxCoverResult] = []
    with path.open(newline="") as file:
        for row in csv.DictReader(file):
            candidate = int(row["candidate"])
            stored_runtime = float(row["runtime"].removesuffix("s"))
            log_path = log_dir / f"{candidate}.log"
            corrected_runtime = (
                solver_runtime(log_path.read_text(), stored_runtime)
                if log_path.exists()
                else stored_runtime
            )
            results.append(
                MaxCoverResult(
                    minimum_modulus=int(row.get("minimum_modulus") or 8),
                    candidate=candidate,
                    factorization=row["prime_decomposition"],
                    prefix=row["prefix"],
                    depth=int(row["depth"]),
                    period=int(row["period"]),
                    covered=int(row["covered"]) if row["covered"] else None,
                    covered_fraction=Fraction(row["covered_fraction"])
                    if row["covered_fraction"] else None,
                    tail_sum=Fraction(row["tail_sum"]),
                    proven_cover_bound=int(row["proven_cover_bound"])
                    if row["proven_cover_bound"] else None,
                    proven_upper_plus_tail=Fraction(
                        row["proven_upperbound+tail_sum"]
                    ) if row["proven_upperbound+tail_sum"] else None,
                    status=row["status"],
                    runtime_s=corrected_runtime,
                    best_cover=row["best_cover"],
                    certified_excluded=row["certified_excluded"] == "yes",
                )
            )
    return results


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--minimum-modulus", type=int, default=8)
    candidate_group = parser.add_mutually_exclusive_group()
    candidate_group.add_argument("--candidate", type=int)
    candidate_group.add_argument(
        "--candidates",
        type=int,
        nargs="+",
        help="solve this ordered list of candidates",
    )
    parser.add_argument(
        "--candidate-lt",
        type=int,
        help="only solve candidates strictly smaller than this bound",
    )
    parser.add_argument(
        "--input-csv", type=Path, default=ROOT / "m8_depth23_feasibility.csv"
    )
    parser.add_argument("--depth", type=int, default=25)
    time_group = parser.add_mutually_exclusive_group()
    time_group.add_argument("--time-limit", type=float, default=1000.0)
    time_group.add_argument(
        "--no-time-limit",
        action="store_true",
        help="omit Gurobi's TimeLimit parameter and solve until optimal",
    )
    parser.add_argument("--mip-focus", type=int, choices=(0, 1, 2, 3), default=0)
    parser.add_argument(
        "--stop-when-excluded",
        action="store_true",
        help="stop as soon as the proven prefix upper bound plus tail is < 1",
    )
    parser.add_argument(
        "--csv", type=Path, default=ROOT / "m8_depth25_maxcover_1000s.csv"
    )
    parser.add_argument(
        "--log-dir", type=Path, default=ROOT / "m8_depth25_maxcover_logs"
    )
    parser.add_argument("--resume", action="store_true")
    args = parser.parse_args()

    if args.candidate is not None:
        candidates = [args.candidate]
    elif args.candidates is not None:
        candidates = args.candidates
    else:
        candidates = read_unexcluded_csv(args.input_csv, None)
    if args.candidate_lt is not None:
        candidates = [
            candidate for candidate in candidates
            if candidate < args.candidate_lt
        ]
    results = read_results(args.csv, args.log_dir) if args.resume else []
    if any(result.depth != args.depth for result in results):
        raise ValueError("checkpoint depth does not match --depth")
    if any(
        result.minimum_modulus != args.minimum_modulus for result in results
    ):
        raise ValueError("checkpoint minimum modulus does not match")
    completed = {result.candidate for result in results}

    for candidate in candidates:
        if candidate in completed:
            continue
        result = solve_candidate(
            candidate,
            args.minimum_modulus,
            args.depth,
            None if args.no_time_limit else args.time_limit,
            args.mip_focus,
            args.log_dir,
            args.stop_when_excluded,
        )
        results.append(result)
        write_results(results, args.csv)
        print(
            f"m={args.minimum_modulus}, {candidate}: "
            f"covered={result.covered}/{result.period}, "
            f"upper+tail={fraction_text(result.proven_upper_plus_tail)}, "
            f"status={result.status}, runtime={result.runtime_s:.3f}s",
            flush=True,
        )


if __name__ == "__main__":
    main()


==> anc/supplementary/m8_exclusion_20261101/source/sum_filter_m8.cpp <==
#include <algorithm>
#include <chrono>
#include <cstdint>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <numeric>
#include <sstream>
#include <string>
#include <utility>
#include <vector>

namespace {

constexpr std::int64_t kLowerBound = 10800;
constexpr std::int64_t kUpperBound = 50400;
constexpr std::int64_t kMinimumModulus = 8;
constexpr std::int64_t kExceptionalCandidate = 10080;
constexpr int kBenchmarkRepetitions = 1000;

struct CandidateResult {
    std::int64_t candidate;
    std::vector<std::pair<std::int64_t, int>> factorization;
    std::int64_t numerator;
    std::int64_t denominator;
    double runtime_us;
    bool survives;
};

struct SumData {
    std::vector<std::pair<std::int64_t, int>> factorization;
    std::int64_t numerator;
    std::int64_t denominator;
    bool survives;
};

std::vector<std::pair<std::int64_t, int>> factorize(std::int64_t n) {
    std::vector<std::pair<std::int64_t, int>> factors;
    for (std::int64_t p = 2; p * p <= n; ++p) {
        if (n % p != 0) {
            continue;
        }
        int exponent = 0;
        while (n % p == 0) {
            n /= p;
            ++exponent;
        }
        factors.emplace_back(p, exponent);
    }
    if (n > 1) {
        factors.emplace_back(n, 1);
    }
    return factors;
}

void build_divisors(const std::vector<std::pair<std::int64_t, int>>& factors,
                    std::size_t index,
                    std::int64_t current,
                    std::vector<std::int64_t>& divisors) {
    if (index == factors.size()) {
        divisors.push_back(current);
        return;
    }

    const auto [prime, exponent] = factors[index];
    std::int64_t prime_power = 1;
    for (int e = 0; e <= exponent; ++e) {
        build_divisors(factors, index + 1, current * prime_power, divisors);
        prime_power *= prime;
    }
}

SumData compute_sum(std::int64_t candidate) {
    auto factors = factorize(candidate);
    std::vector<std::int64_t> divisors;
    build_divisors(factors, 0, 1, divisors);

    // Since every d below divides candidate,
    //   sum(1/d) = sum(candidate/d) / candidate.
    // This gives an exact integer calculation without floating-point error.
    std::int64_t raw_numerator = 0;
    for (const std::int64_t d : divisors) {
        if (d >= kMinimumModulus) {
            raw_numerator += candidate / d;
        }
    }

    const std::int64_t divisor = std::gcd(raw_numerator, candidate);
    const std::int64_t numerator = raw_numerator / divisor;
    const std::int64_t denominator = candidate / divisor;

    return SumData{
        std::move(factors),
        numerator,
        denominator,
        raw_numerator > candidate,
    };
}

CandidateResult evaluate(std::int64_t candidate) {
    const auto start = std::chrono::steady_clock::now();
    SumData data = compute_sum(candidate);
    const auto stop = std::chrono::steady_clock::now();
    const double runtime_us =
        std::chrono::duration<double, std::micro>(stop - start).count();

    return CandidateResult{
        candidate,
        std::move(data.factorization),
        data.numerator,
        data.denominator,
        runtime_us,
        data.survives,
    };
}

double benchmark_us(std::int64_t candidate) {
    volatile std::int64_t checksum = 0;
    const auto start = std::chrono::steady_clock::now();
    for (int repetition = 0; repetition < kBenchmarkRepetitions; ++repetition) {
        const SumData data = compute_sum(candidate);
        checksum += data.numerator + data.denominator;
    }
    const auto stop = std::chrono::steady_clock::now();
    if (checksum == 0) {
        std::cerr << "Unexpected zero benchmark checksum.\n";
    }
    return std::chrono::duration<double, std::micro>(stop - start).count() /
           kBenchmarkRepetitions;
}

std::string factorization_text(
    const std::vector<std::pair<std::int64_t, int>>& factors,
    bool latex) {
    std::ostringstream out;
    for (std::size_t i = 0; i < factors.size(); ++i) {
        if (i != 0) {
            out << (latex ? " \\cdot " : " * ");
        }
        out << factors[i].first;
        if (factors[i].second > 1) {
            if (latex) {
                out << "^{" << factors[i].second << "}";
            } else {
                out << '^' << factors[i].second;
            }
        }
    }
    return out.str();
}

std::string fraction_text(const CandidateResult& result, bool latex) {
    std::ostringstream out;
    if (result.denominator == 1) {
        out << result.numerator;
    } else if (latex) {
        out << "\\frac{" << result.numerator << "}{" << result.denominator
            << '}';
    } else {
        out << result.numerator << '/' << result.denominator;
    }
    return out.str();
}

void write_csv(const std::vector<CandidateResult>& results,
               const std::string& path) {
    std::ofstream out(path);
    out << "candidate,prime_decomposition,sum_exact,sum_decimal,runtime_us,survives\n";
    out << std::fixed << std::setprecision(9);
    for (const CandidateResult& result : results) {
        out << result.candidate << ",\""
            << factorization_text(result.factorization, false) << "\",\""
            << fraction_text(result, false) << "\","
            << static_cast<double>(result.numerator) / result.denominator << ','
            << result.runtime_us << ','
            << (result.survives ? "yes" : "no") << '\n';
    }
}

void write_markdown(const std::vector<CandidateResult>& results,
                    const std::string& path,
                    double filter_runtime_ms,
                    double benchmark_runtime_ms) {
    std::ofstream out(path);
    out << "# First reciprocal-sum filter for $L_{\\min}(8)$\n\n";
    out << "Filter conditions:\n\n";
    out << "- $L=10080$ or $10800<L<50400$;\n";
    out << "- $8\\mid L$;\n";
    out << "- $S_8(L)=\\displaystyle\\sum_{d\\mid L,\\ d\\ge 8}1/d>1$.\n\n";
    out << "The sum is evaluated exactly as "
           "$S_8(L)=L^{-1}\\sum_{d\\mid L,\\ d\\ge8}L/d$. "
           "Runtime is the average time for factorization, divisor generation, "
           "and exact summation over "
        << kBenchmarkRepetitions << " local repetitions for that candidate.\n\n";
    out << "| candidate | prime decomposition | $\\sum 1/m_i$ | runtime ($\\mu$s) |\n";
    out << "|---:|:---|---:|---:|\n";
    out << std::fixed << std::setprecision(3);
    for (const CandidateResult& result : results) {
        if (!result.survives) {
            continue;
        }
        out << "| " << result.candidate << " | $"
            << factorization_text(result.factorization, true) << "$ | $"
            << fraction_text(result, true) << "$ | " << result.runtime_us
            << " |\n";
    }

    out << "\nFiltering runtime (one pass over all raw candidates): "
        << filter_runtime_ms << " ms.  Benchmark runtime: "
        << benchmark_runtime_ms << " ms.\n\n";
    out << "## Remaining candidate set\n\n$$\\{\n";

    int line_count = 0;
    bool first = true;
    for (const CandidateResult& result : results) {
        if (!result.survives) {
            continue;
        }
        if (!first) {
            out << ", ";
        }
        if (line_count == 12) {
            out << "\\\\\n";
            line_count = 0;
        }
        out << result.candidate;
        first = false;
        ++line_count;
    }
    out << "\n\\}.\n$$\n";
}

void write_set(const std::vector<CandidateResult>& results,
               const std::string& path) {
    std::ofstream out(path);
    out << '{';
    bool first = true;
    for (const CandidateResult& result : results) {
        if (!result.survives) {
            continue;
        }
        if (!first) {
            out << ", ";
        }
        out << result.candidate;
        first = false;
    }
    out << "}\n";
}

}  // namespace

int main() {
    const auto filter_start = std::chrono::steady_clock::now();

    std::vector<CandidateResult> results;
    results.push_back(evaluate(kExceptionalCandidate));
    for (std::int64_t candidate = kLowerBound + 1;
         candidate < kUpperBound;
         ++candidate) {
        if (candidate % kMinimumModulus == 0) {
            results.push_back(evaluate(candidate));
        }
    }

    const auto filter_stop = std::chrono::steady_clock::now();
    const double filter_runtime_ms =
        std::chrono::duration<double, std::milli>(filter_stop - filter_start)
            .count();

    const auto benchmark_start = std::chrono::steady_clock::now();
    for (CandidateResult& result : results) {
        if (result.survives) {
            result.runtime_us = benchmark_us(result.candidate);
        }
    }
    const auto benchmark_stop = std::chrono::steady_clock::now();
    const double benchmark_runtime_ms =
        std::chrono::duration<double, std::milli>(benchmark_stop - benchmark_start)
            .count();

    write_csv(results, "m8_sum_filter_all.csv");
    write_markdown(results,
                   "m8_sum_filter_survivors.md",
                   filter_runtime_ms,
                   benchmark_runtime_ms);
    write_set(results, "m8_sum_filter_survivors.txt");

    const auto survivor_count =
        std::count_if(results.begin(), results.end(),
                      [](const CandidateResult& result) {
                          return result.survives;
                      });

    std::cout << "Raw candidates: " << results.size() << '\n';
    std::cout << "Survivors: " << survivor_count << '\n';
    std::cout << std::fixed << std::setprecision(3)
              << "Filtering runtime: " << filter_runtime_ms << " ms\n"
              << "Benchmark runtime: " << benchmark_runtime_ms << " ms\n";
    std::cout << "Reports: m8_sum_filter_all.csv, "
                 "m8_sum_filter_survivors.md, "
                 "m8_sum_filter_survivors.txt\n";
    return 0;
}


==> anc/supplementary/private_points_m10.csv <==
residue,modulus,witness,private_points
8,10,28,18990
9,12,9,23328
4,14,46,3852
5,15,50,6885
7,16,7,9984
13,18,13,12006
2,20,2,11280
17,21,101,3335
3,24,3,11232
24,25,24,4068
25,27,25,5172
8,28,36,2220
0,30,0,7335
31,32,63,4992
21,35,56,3490
1,36,1,5664
32,40,72,4640
5,42,89,1607
10,45,190,2365
35,48,83,2304
14,50,14,3798
43,54,43,3829
20,56,76,1098
6,60,6,2160
62,63,251,707
47,64,111,2262
26,70,26,2950
19,72,19,2724
59,75,134,1377
12,80,12,1860
29,84,113,1388
40,90,40,2445
11,96,11,1152
54,100,54,2256
86,105,86,1660
61,108,61,1728
100,112,996,372
96,120,576,720
41,126,41,882
115,135,250,655
106,140,386,1360
125,144,557,432
84,150,84,1467
132,160,292,670
137,168,473,753
119,175,644,698
173,180,713,780
115,189,1816,192
15,192,15,1458
104,200,104,928
16,210,16,960
115,216,331,826
123,224,347,165
109,225,334,473
17,240,497,340
77,252,77,504
70,270,70,655
216,280,496,440
155,288,443,180
294,300,594,432
146,315,146,495
212,320,852,205
53,336,53,347
194,350,194,590
317,360,317,420
178,378,556,192
204,400,604,372
286,420,286,640
341,432,2933,89
180,448,1972,156
184,450,184,489
143,480,3983,150
149,504,653,288
44,525,569,332
413,540,1493,115
156,560,156,180
271,576,271,354
144,600,744,144
346,630,346,480
155,672,827,165
259,675,2284,131
694,700,694,272
137,720,3017,120
10,756,766,96
4,800,2404,134
276,840,276,360
485,864,6533,48
29,900,1829,156
451,945,1396,160
527,960,527,150
221,1008,221,216
394,1050,394,192
593,1080,2753,60
532,1120,1652,130
689,1200,3089,68
986,1260,986,240
1103,1344,3791,54
34,1350,34,131
944,1400,2344,88
923,1440,3803,60
665,1512,3689,72
1469,1575,1469,99
404,1600,404,52
1577,1680,3257,105
655,1728,4111,108
389,1800,3989,84
136,1890,136,160
1115,2016,5147,57
1294,2100,3394,128
197,2160,4517,40
52,2240,2292,75
239,2400,2639,30
1913,2520,1913,120
629,2700,8729,22
44,2800,2844,36
1403,2880,18683,15
1673,3024,4697,24
94,3150,94,96
3227,3360,3227,45
1289,3600,12089,24
2656,3780,2656,80
539,4032,539,18
444,4200,444,72
3977,4320,29897,10
4294,4725,4294,32
1679,4800,11279,30
1901,5040,1901,60
5129,5400,21329,12
5204,5600,10804,15
917,6048,917,23
1994,6300,1994,48
911,6720,911,45
2939,7200,17339,12
233,7560,233,40
7289,8400,7289,24
6137,8640,14777,5
7444,9450,7444,32
1787,10080,1787,30
2789,10800,13589,8
1204,11200,1204,26
9557,12096,21653,7
3929,12600,3929,24
629,14400,245429,1
13979,16800,30779,9
1144,18900,1144,16
11573,20160,51893,5
23069,25200,23069,12
9557,30240,39797,5
10319,33600,10319,9
12329,37800,12329,8
25979,50400,25979,6
45017,60480,45017,5
54089,75600,54089,4
50939,100800,50939,3
63989,302400,63989,1


==> anc/supplementary/private_points_m11.csv <==
residue,modulus,witness,private_points
10,11,98,15992
9,12,33,223072
12,14,124,46476
10,15,85,84965
7,16,23,85936
11,18,29,86190
16,20,16,50020
4,21,4,19492
6,22,50,15992
3,24,27,111536
17,25,192,26093
26,27,53,37077
2,28,30,37952
1,30,1,62530
31,32,63,31884
14,33,14,15892
34,35,349,12160
5,36,5,63648
8,40,128,23745
18,42,438,22575
2,44,266,9577
19,45,19,21120
36,48,132,10736
2,50,52,13587
17,54,233,33566
9,55,1604,2330
22,56,22,21488
13,60,13,32000
7,63,322,6498
28,64,924,4160
8,66,74,15988
48,70,118,13845
59,72,59,31824
7,75,157,14389
45,77,122,2766
64,80,464,7500
42,84,126,18558
18,88,1250,4521
49,90,49,16770
15,96,15,27884
11,99,308,6063
12,100,812,6873
73,105,388,5055
89,108,89,18624
20,110,20,4690
106,112,330,9468
43,120,163,16000
112,126,238,6042
38,132,38,8792
34,135,169,4030
6,140,286,11945
95,144,239,7956
127,150,427,12506
136,154,2138,2927
108,160,108,1500
125,165,1280,2760
150,168,150,8528
97,175,3422,1984
84,176,260,2432
0,180,0,3270
106,189,484,1746
60,192,2940,2646
176,198,374,5883
32,200,1632,3765
90,210,510,4590
35,216,35,9312
60,220,500,3600
162,224,162,3808
172,225,397,3750
158,231,158,2924
24,240,1464,3080
154,252,658,3354
62,264,326,4416
259,270,1069,3510
97,275,3122,444
268,280,1108,1375
204,288,10572,734
143,297,440,2021
37,300,37,6400
210,308,518,864
304,315,619,2280
204,320,6924,680
320,330,650,2070
234,336,234,3476
62,350,762,1996
172,352,6860,640
240,360,960,2560
187,378,1699,1378
224,385,4844,340
86,396,878,1440
272,400,23872,332
346,420,346,3930
143,432,1007,2328
40,440,3560,1760
274,448,3858,893
247,450,1597,3354
452,462,914,2763
463,480,463,4000
218,495,2198,1020
436,504,1444,540
262,525,2362,576
68,528,1124,1760
300,540,840,720
522,550,19772,276
184,560,184,520
498,576,9138,254
44,594,44,2021
187,600,1387,3200
92,616,7484,496
94,630,2614,1890
200,660,1520,1560
66,672,66,1126
547,675,547,444
56,693,11144,240
482,700,1182,1040
700,704,2108,608
104,720,4424,240
232,756,5524,368
114,770,884,240
716,792,15764,180
332,800,4332,392
482,825,13682,406
148,840,1828,1050
696,864,10200,226
148,880,3668,640
72,900,58572,156
686,924,686,1664
79,945,79,1350
684,960,2604,680
416,990,5366,720
738,1008,1746,603
472,1050,3622,329
332,1056,7724,264
120,1080,7680,880
262,1100,9062,196
946,1120,946,190
254,1155,21044,150
1142,1188,3518,480
1087,1200,9487,800
386,1232,4082,65
904,1260,904,1020
764,1320,764,1200
498,1344,5874,294
97,1350,10897,416
980,1386,6524,160
1072,1400,2472,171
300,1440,3180,420
1043,1485,5498,340
1148,1540,1148,200
772,1575,772,238
200,1584,33464,180
72,1600,451272,3
632,1650,10532,240
344,1680,10424,300
1128,1728,300072,3
1468,1760,4988,160
1372,1800,28372,105
1772,1848,1772,335
394,1890,17404,180
422,1925,11972,56
1868,1980,5828,300
402,2016,2418,598
3,2079,22872,3
2072,2100,2072,89
1916,2112,4028,440
480,2160,2640,440
532,2200,15932,120
498,2240,11698,190
2174,2310,18344,100
548,2376,24308,100
562,2400,154162,13
1170,2464,28274,65
1672,2475,947122,1
28,2520,7588,450
104,2640,2744,300
2172,2700,577272,9
72,2800,36472,102
562,2880,6322,6
746,2970,746,240
24,3024,6072,12
1624,3080,7784,100
997,3150,997,182
1042,3168,1854322,1
2372,3300,177272,24
274,3360,10354,75
1767,3465,476472,3
1202,3520,39922,1
2172,3600,48972,76
920,3696,15704,100
1032,3780,106872,12
1882,3850,5732,25
3104,3960,22904,120
3090,4032,11154,260
3594,4158,174072,3
672,4200,55272,69
3720,4320,3720,110
4072,4400,26072,33
4412,4620,32132,60
4497,4725,207672,12
3432,4752,98472,3


==> anc/supplementary/private_points_m8.csv <==
residue,modulus,witness,private_points
3,8,11,1760
8,9,8,945
6,10,6,780
1,12,1,1162
2,14,58,376
3,15,48,522
7,16,7,880
2,18,92,432
0,20,0,432
19,21,82,276
9,24,9,648
10,28,94,232
12,30,12,492
15,32,15,440
34,35,34,163
29,36,29,502
10,40,50,196
22,42,22,312
23,45,68,179
21,48,21,324
46,56,214,128
24,60,24,180
28,63,28,76
63,64,191,153
14,70,14,80
41,72,41,208
77,80,477,56
4,84,4,144
32,90,32,164
45,96,45,84
13,105,118,99
52,112,52,36
30,120,390,96
112,126,112,72
54,140,54,64
5,144,5,104
61,160,221,56
136,168,304,72
104,180,284,44
159,192,159,36
202,210,202,96
95,224,991,13
189,240,189,36
70,252,70,24
74,280,354,44
77,288,941,24
239,315,554,16
287,320,1247,8
220,336,892,36
230,360,230,32
414,420,414,48
415,448,415,13
285,480,285,42
466,504,2482,8
18,560,1138,8
479,576,479,11
448,630,448,16
127,672,799,12
365,720,1085,14
790,840,790,24
95,960,2975,4
298,1008,3322,4
895,1120,4255,3
952,1260,952,16
31,1344,31,12
509,1440,509,10
298,1680,3658,4
1183,2016,1183,4
671,2240,671,4
1642,2520,1642,8
2399,2880,2399,3
1631,3360,15071,1
2527,4032,6559,4
802,5040,802,4
2591,6720,9311,1
7871,10080,17951,1
6431,20160,6431,1


==> anc/supplementary/private_points_m9.csv <==
residue,modulus,witness,private_points
2,9,11,4161
0,10,0,4800
1,12,1,3480
7,14,63,1307
6,15,6,2355
3,16,67,2001
14,18,14,1851
12,20,12,2380
15,21,15,1440
7,24,31,1740
24,25,124,894
26,27,26,1352
13,28,153,708
16,30,16,2520
3,35,143,536
5,36,5,1320
2,40,42,1190
9,42,9,1134
13,45,148,582
43,48,43,870
4,50,4,880
44,54,44,617
55,56,279,358
48,60,48,780
54,63,117,477
45,70,45,350
23,72,23,660
19,75,94,360
62,80,62,280
81,84,165,684
88,90,88,582
64,100,64,444
24,105,129,324
17,108,17,420
27,112,27,178
22,120,22,315
33,126,33,378
116,135,116,310
18,140,18,186
59,144,59,330
84,150,84,336
39,168,39,342
69,175,594,72
28,180,28,360
8,189,197,110
114,200,114,222
87,210,87,315
71,216,71,210
184,225,184,84
102,240,102,255
201,252,705,168
8,270,278,159
98,280,378,102
34,300,334,84
138,315,138,60
123,336,123,171
294,350,294,72
118,360,118,138
89,378,845,110
214,400,1014,42
258,420,258,171
395,432,827,105
34,450,484,84
327,504,327,84
219,525,744,72
89,540,2789,16
58,560,1738,36
214,600,814,63
305,630,305,35
494,675,494,38
58,700,1458,27
658,720,1378,39
737,756,737,60
798,840,798,84
784,900,784,84
332,945,1277,35
75,1008,75,42
144,1050,144,72
414,1200,1614,42
978,1260,2238,57
1034,1350,1034,48
198,1400,198,18
359,1512,3383,34
1419,1575,2994,24
538,1680,3898,15
1278,1800,10278,6
683,1890,683,35
618,2100,2718,27
1142,2160,3302,25
2458,2520,2458,15
359,2700,8459,6
338,2800,3138,9
1115,3024,1115,16
894,3150,894,24
978,3600,8178,3
1817,3780,1817,20
1038,4200,1038,18
4679,4725,4679,2
4618,5040,4618,15
4814,5400,4814,6
6078,6300,6078,9
7487,7560,7487,10
6498,8400,6498,9
1439,9450,1439,3
1979,10800,12779,1
1878,12600,1878,6
3707,15120,3707,5
12239,18900,12239,3
16578,25200,16578,3
31679,37800,31679,2


==> anc/supplementary/projection_m9/75600_preserve_checkpoint.txt <==
candidate=75600
minimum_modulus=9
completed_blocks=6
trials=0
covered=74104
period=75600
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);144(150);39(168);9(175);168(180);170(189);114(200);57(210);71(216);44(225);118(240);53(252);116(270);87(280);184(300);309(315);95(336);84(350);258(360);197(378);214(400);297(420);359(432);234(450);89(504);384(525);521(540);507(560);34(600);435(630);359(675);284(700);438(720);521(756);694(840);627(900);869(945);719(1008);996(1050);711(1080);414(1200);1151(1260);764(1350);334(1400);845(1512);1527(1575);454(1680);722(1800);1531(1890);547(2100);462(2160);491(2520);62(2700);2267(2800);1643(3024);2169(3150);2142(3600);2795(3780);3187(4200);2232(4725);4891(5040);1062(5400);4591(6300);7083(7560);2011(8400);2609(9450);10782(10800);12515(12600);13963(15120);2831(18900);5179(25200);27635(37800);56491(75600)
uncovered=27,43,139,187,251,283,331,379,475,523,635,667,702,715,779,811,827,859,923,1003,1035,1051,1147,1182,1195,1259,1291,1339,1387,1422,1483,1675,1707,1723,1787,1867,1931,1963,1979,2043,2059,2123,2155,2203,2222,2347,2379,2395,2491,2507,2539,2651,2683,2715,2731,2827,2862,2875,2939,2971,2987,3067,3083,3163,3211,3275,3342,3355,3387,3403,3515,3547,3643,3659,3691,3723,3739,3803,3835,3851,3883,3947,4027,4062,4075,4091,4171,4283,4302,4363,4382,4395,4411,4507,4523,4555,4651,4811,4843,4955,5022,5035,5083,5147,5227,5323,5371,5502,5515,5563,5675,5707,5739,5755,5819,5851,5963,6011,6043,6075,6091,6187,6222,6235,6331,6379,6427,6443,6523,6542,6571,6683,6715,6747,6763,6827,6859,6875,6907,6971,7003,7051,7182,7195,7243,7307,7419,7435,7531,7547,7579,7662,7723,7755,7771,7835,7902,7915,7979,8011,8027,8107,8123,8171,8203,8251,8382,8395,8427,8443,8539,8555,8587,8683,8702,8731,8763,8779,8843,8875,8923,8987,9035,9067,9115,9131,9211,9259,9403,9435,9451,9547,9563,9595,9691,9707,9739,9787,9822,9851,9883,9995,10062,10075,10107,10123,10267,10331,10363,10459,10542,10555,10603,10747,10779,10795,10939,11003,11051,11083,11115,11131,11195,11227,11275,11371,11467,11502,11563,11579,11611,11723,11755,11787,11803,11867,11947,12011,12043,12091,12123,12139,12222,12235,12283,12347,12427,12475,12571,12587,12702,12731,12763,12795,12811,12875,12907,12923,12955,13019,13051,13163,13243,13291,13355,13435,13483,13579,13595,13627,13723,13771,13803,13883,13915,14027,14075,14107,14139,14142,14155,14171,14251,14382,14443,14475,14491,14587,14603,14635,14731,14747,14779,14827,14862,14891,14923,15035,15083,15102,15115,15147,15163,15182,15259,15307,15371,15403,15451,15595,15643,15755,15819,15822,15835,15931,15947,15979,16043,16123,16155,16171,16302,16315,16379,16411,16507,16603,16619,16795,16843,16907,16939,16987,17051,17083,17131,17163,17179,17243,17275,17323,17342,17467,17515,17611,17627,17659,17771,17803,17835,17851,17947,17982,17995,18059,18091,18107,18139,18187,18203,18283,18331,18395,18462,18475,18507,18523,18635,18667,18763,18779,18843,18859,18923,18955,18971,19003,19147,19179,19182,19195,19211,19291,19339,19403,19422,19483,19502,19515,19531,19627,19643,19675,19771,19867,19931,19963,20075,20155,20187,20203,20267,20347,20443,20491,20539,20622,20635,20683,20795,20827,20862,20875,20939,20971,21083,21131,21163,21195,21211,21307,21342,21355,21451,21563,21643,21691,21803,21835,21883,21947,21979,21995,22027,22091,22123,22171,22302,22315,22363,22427,22507,22539,22555,22651,22667,22782,22843,22875,22891,22955,22987,23022,23035,23131,23147,23179,23227,23243,23291,23323,23371,23502,23515,23547,23563,23659,23675,23707,23803,23819,23822,23851,23883,23963,23995,24043,24107,24155,24235,24251,24331,24379,24462,24523,24555,24571,24683,24715,24811,24827,24907,24942,24971,25003,25182,25195,25227,25243,25339,25387,25451,25483,25531,25579,25662,25675,25723,25867,25902,25915,25979,25982,26011,26059,26123,26171,26203,26235,26251,26315,26347,26395,26491,26539,26587,26622,26683,26731,26843,26875,26907,26923,26987,27067,27131,27163,27179,27243,27259,27355,27403,27547,27579,27595,27691,27707,27739,27822,27851,27883,27915,27931,27995,28027,28043,28075,28139,28171,28267,28283,28363,28411,28475,28555,28587,28603,28715,28747,28843,28891,28923,28939,29003,29035,29147,29195,29227,29262,29275,29291,29339,29371,29502,29563,29595,29611,29707,29723,29755,29851,29867,29982,30011,30043,30155,30203,30222,30235,30283,30302,30427,30491,30523,30571,30715,30763,30875,30907,30939,30955,31019,31051,31067,31163,31243,31275,31291,31387,31422,31435,31531,31579,31627,31662,31723,31739,31915,31947,31963,32027,32059,32107,32171,32203,32251,32283,32363,32395,32443,32619,32635,32731,32747,32779,32891,32923,32955,32971,33102,33115,33179,33211,33227,33307,33323,33403,33451,33515,33582,33595,33627,33643,33739,33755,33787,33883,33931,33963,33979,34043,34075,34091,34123,34187,34267,34302,34315,34331,34411,34459,34523,34603,34622,34635,34651,34747,34763,34795,34891,34939,34987,35051,35083,35195,35262,35275,35323,35387,35467,35563,35659,35742,35755,35803,35915,35947,35979,35982,35995,36139,36203,36251,36283,36315,36331,36427,36462,36475,36539,36571,36667,36683,36702,36763,36782,36811,36923,36955,36987,37003,37067,37115,37147,37211,37243,37291,37339,37422,37435,37483,37547,37627,37675,37771,37787,37902,37963,37995,38011,38075,38107,38155,38219,38251,38267,38363,38411,38443,38491,38622,38635,38683,38779,38795,38827,38923,38939,38942,38971,39003,39083,39115,39163,39227,39275,39307,39339,39355,39371,39451,39582,39643,39675,39691,39787,39803,39835,39931,39947,39979,40027,40062,40091,40123,40139,40235,40302,40315,40347,40363,40459,40507,40571,40603,40651,40782,40795,40843,41019,41022,41035,41102,41131,41179,41243,41291,41323,41355,41371,41435,41515,41611,41707,41803,41819,41851,41963,41995,42043,42107,42139,42187,42251,42283,42331,42363,42379,42462,42475,42523,42587,42667,42715,42811,42827,42859,42942,42971,43003,43035,43051,43115,43147,43163,43195,43259,43291,43339,43387,43403,43483,43531,43595,43675,43707,43723,43835,43867,43963,44043,44059,44123,44155,44315,44347,44379,44382,44395,44411,44491,44539,44622,44683,44715,44731,44827,44843,44875,44971,44987,45067,45102,45131,45163,45275,45323,45355,45387,45403,45422,45547,45611,45643,45691,45739,45835,45883,45995,46027,46062,46075,46139,46171,46187,46283,46363,46395,46411,46507,46542,46555,46651,46782,46843,46859,47035,47083,47147,47179,47227,47291,47323,47339,47371,47403,47483,47502,47515,47563,47582,47707,47739,47755,47851,47867,48011,48043,48075,48091,48187,48222,48235,48331,48347,48379,48427,48443,48523,48571,48635,48702,48715,48747,48763,48859,48875,48907,49003,49019,49051,49083,49163,49195,49211,49243,49307,49422,49435,49451,49531,49579,49643,49723,49742,49755,49771,49883,49915,50011,50107,50171,50203,50382,50395,50427,50443,50507,50539,50587,50683,50731,50779,50862,50875,50923,51035,51067,51102,51115,51179,51211,51259,51323,51371,51403,51435,51451,51547,51582,51595,51691,51739,51787,51803,51822,51883,51902,51931,52043,52075,52107,52123,52187,52235,52267,52331,52363,52459,52555,52603,52747,52779,52795,52891,52907,52939,53022,53083,53115,53131,53195,53227,53262,53275,53339,53371,53387,53467,53483,53531,53563,53611,53742,53755,53787,53803,53915,53947,54043,54059,54091,54123,54139,54203,54235,54283,54347,54395,54427,54475,54491,54571,54702,54763,54795,54811,54907,54923,54955,55051,55067,55182,55211,55243,55259,55355,55422,55435,55483,55627,55691,55723,55771,55902,55915,55963,56107,56139,56155,56219,56222,56251,56363,56411,56443,56475,56555,56587,56635,56731,56779,56827,56862,56923,56939,56971,57083,57115,57147,57163,57227,57259,57307,57371,57403,57451,57483,57582,57595,57643,57707,57819,57835,57931,57947,57979,58062,58091,58123,58155,58171,58235,58283,58302,58315,58379,58411,58507,58523,58603,58651,58715,58795,58827,58843,58939,58955,58987,59083,59131,59163,59179,59243,59275,59387,59435,59467,59502,59515,59579,59611,59659,59803,59835,59851,59947,59963,59995,60091,60107,60139,60187,60222,60251,60283,60395,60443,60475,60507,60523,60542,60667,60731,60763,60859,60955,61003,61115,61147,61179,61182,61195,61307,61339,61403,61483,61515,61531,61627,61662,61675,61739,61771,61867,61902,61963,61979,62155,62187,62203,62267,62347,62411,62443,62491,62523,62539,62603,62622,62635,62683,62702,62827,62875,62971,62987,63131,63163,63195,63211,63307,63355,63419,63451,63467,63563,63643,63691,63755,63822,63835,63883,63979,63995,64027,64123,64139,64171,64203,64283,64315,64331,64363,64427,64507,64539,64542,64555,64571,64651,64763,64843,64875,64891,64987,65003,65035,65131,65179,65227,65291,65323,65502,65515,65547,65563,65627,65659,65707,65803,65851,65982,65995,66043,66155,66219,66222,66235,66331,66379,66443,66491,66523,66555,66571,66702,66715,66779,66811,66907,66923,67003,67022,67051,67163,67195,67243,67307,67339,67355,67387,67451,67483,67531,67579,67662,67675,67723,67787,67867,67915,68011,68027,68059,68142,68203,68235,68251,68315,68347,68395,68459,68491,68507,68539,68587,68603,68651,68683,68731,68862,68875,68907,68923,69035,69067,69163,69179,69182,69243,69259,69323,69355,69403,69515,69547,69579,69595,69611,69691,69739,69822,69883,69915,69931,70027,70043,70075,70171,70187,70267,70302,70331,70363,70379,70475,70555,70587,70603,70747,70811,70843,70891,70939,71022,71035,71083,71227,71275,71339,71342,71371,71483,71531,71563,71595,71611,71675,71707,71755,71851,71982,72043,72059,72091,72203,72235,72283,72347,72379,72427,72491,72523,72539,72571,72603,72702,72715,72763,72827,72907,72939,72955,73051,73067,73182,73211,73243,73275,73291,73355,73387,73403,73422,73435,73531,73579,73627,73643,73723,73771,73835,73915,73947,73963,74059,74075,74107,74203,74251,74283,74363,74395,74507,74555,74622,74635,74651,74731,74779,74862,74923,74955,74971,75083,75115,75211,75227,75307,75342,75371,75403,75563,75595


==> anc/supplementary/projection_m9/75600_relaxed_checkpoint.txt <==
candidate=75600
minimum_modulus=9
completed_blocks=6
trials=0
covered=75077
period=75600
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);64(100);3(105);17(108);11(112);58(120);99(126);8(135);83(140);59(144);144(150);39(168);9(175);168(180);170(189);114(200);57(210);71(216);44(225);118(240);127(252);116(270);195(280);184(300);309(315);187(336);84(350);258(360);197(378);214(400);297(420);395(432);234(450);43(504);384(525);438(540);507(560);34(600);435(630);359(675);307(700);222(720);305(756);451(840);882(900);467(945);715(1008);984(1050);102(1080);414(1200);507(1260);251(1350);587(1400);1439(1512);836(1575);811(1680);342(1800);845(1890);1347(2100);62(2160);798(2520);2141(2700);2267(2800);2683(3024);1781(3150);2862(3600);1277(3780);2607(4200);89(4725);1003(5040);4398(5400);927(6300);2958(7560);3643(8400);521(9450);6942(10800);5127(12600);4363(15120);16721(18900);16827(25200);25847(37800);19662(75600)
uncovered=27,87,139,283,331,462,667,702,1147,1339,1422,1675,1878,1963,1979,2011,2134,2347,2379,2622,2827,3167,3355,3691,4027,4038,4062,4302,4534,4782,5022,5035,5179,5323,5371,5381,5478,5734,5739,5967,6191,6222,6379,6558,6715,6747,6859,6934,7003,7051,7271,7387,7419,7723,7902,8382,8395,8427,8487,8539,8683,9067,9102,9161,9403,9438,9547,9739,10075,10167,10363,10411,10534,10542,10727,10747,10779,11227,11262,11429,11502,11598,11958,12091,12222,12347,12427,12687,12702,12763,12934,13038,13422,13435,13579,13723,13771,14107,14118,14134,14139,14443,14831,14862,15102,15115,15147,15259,15334,15371,15403,15451,15582,15614,15787,15819,15822,16795,16939,16998,17083,17131,17467,17947,18139,18287,18475,18567,18763,18811,18934,19147,19158,19179,19182,19422,19518,19627,19902,20155,20491,20879,21087,21334,21342,21678,21835,21979,22123,22171,22302,22391,22507,22534,22539,22767,22843,23022,23179,23502,23515,23547,23659,23734,23803,24187,24219,24222,24281,24523,24558,25195,25227,25287,25339,25483,25531,25662,25867,25902,26171,26347,26382,26539,26622,26718,27078,27163,27211,27334,27547,27579,27822,27883,28027,28061,28158,28555,28891,29227,29238,29502,29563,29734,29982,30222,30235,30329,30379,30491,30523,30571,30702,30907,30934,30939,31167,31579,31915,31947,32059,32118,32134,32203,32251,32587,32619,32862,33102,33407,33595,33627,33687,33739,33883,33931,34267,34278,34302,34638,34747,34939,35022,35275,35367,35563,35611,35718,35734,35979,36427,36462,36539,36702,36955,37291,37422,37511,37627,37887,37963,38134,38622,38635,38779,38923,39307,39334,39339,39643,39678,39979,40302,40315,40347,40459,40534,40603,40651,40782,40967,40987,41019,41022,41291,41502,41838,42139,42283,42331,42667,42942,43003,43147,43181,43278,43339,43662,43675,43767,43963,43991,44011,44134,44347,44358,44379,44622,44683,44827,45071,45102,45355,45611,45691,45822,46027,46287,46534,46961,47035,47179,47238,47323,47371,47502,47707,47734,47739,47967,47982,48014,48222,48379,48527,48715,48747,48859,48934,49003,49051,49229,49387,49398,49419,49422,49758,50395,50427,50487,50539,50683,50731,50838,51102,51547,51582,51739,51822,51918,52075,52363,52411,52534,52631,52747,52779,53083,53227,53742,53755,54427,54462,54702,54763,54798,54934,55422,55435,55579,55723,55771,55902,56087,56107,56134,56139,56367,56411,56622,56779,56958,57147,57259,57318,57334,57403,57451,57787,57819,58062,58123,58302,58679,58782,58795,58814,58827,58887,58939,59083,59131,59467,59478,59803,59947,60191,60222,60475,60567,60731,60763,60811,60934,61147,61179,61627,61902,62081,62155,62358,62491,62622,62827,62891,63087,63102,63334,63835,63979,64123,64171,64507,64518,64534,64539,64542,64878,65179,65262,65502,65515,65547,65659,65734,65803,65851,65861,65958,66219,66222,66702,66779,67038,67195,67339,67483,67531,67867,68129,68203,68347,68539,68862,68875,68967,69163,69334,69547,69579,69582,69614,69822,69883,69918,70027,70555,70891,71022,71207,71227,71487,71531,71734,72078,72379,72438,72523,72571,72702,72827,72907,72934,72939,73167,73182,73243,73422,73518,73579,73902,73915,73947,74059,74134,74203,74251,74587,74619,74923,75311,75342,75595


==> anc/supplementary/projection_m9/README.md <==
# Saved-data chain for the historical m = 9 projection

`source_block_results.csv` is the retained run record for the covering at period 151200. Its block-5 row contains a covering with minimum modulus 9 and actual LCM 151200. `source_assignment.txt` extracts that row in residue–modulus format. `source_checkpoint.txt`, `source_launch.sh` and `source_summary.log` preserve related records.

The following reconstructed command reproduces both saved period-75600 checkpoints byte for byte:

```sh
python3 project_cover_warm_start.py --source source_block_results.csv --source-block 5 --candidate 75600 --minimum-modulus 9 --prefix-depth 25 --block-count 6 --seed 20260814 --output-dir replay
```

The preserve and relaxed assignments cover 74104 and 75077 points respectively. Each contains all 112 target moduli; 87 moduli are inherited and 25 filled. Translation is zero modulo 37800. `provenance.json` records source locations, file hashes, the verification of the source covering, and the two byte-for-byte comparisons.

This recovers an executable data transformation from retained files. It is not evidence of the exact original shell invocation, historical build environment, or total cost of discovering the source covering. Historical absolute paths inside preserved logs refer to the original workspace and are not required by the reproduction command.


==> anc/supplementary/projection_m9/project_cover_warm_start.py <==
#!/usr/bin/env python3

import argparse
import csv
import math
import random
from pathlib import Path


def factor_primes(number):
    primes = []
    divisor = 2
    while divisor * divisor <= number:
        if number % divisor == 0:
            primes.append(divisor)
            while number % divisor == 0:
                number //= divisor
        divisor += 1
    if number > 1:
        primes.append(number)
    return primes


def divisors_at_least(number, minimum):
    divisors = []
    divisor = 1
    while divisor * divisor <= number:
        if number % divisor == 0:
            if divisor >= minimum:
                divisors.append(divisor)
            partner = number // divisor
            if partner != divisor and partner >= minimum:
                divisors.append(partner)
        divisor += 1
    return sorted(divisors)


def maximum_crt_prefix(moduli):
    primes = sorted({prime for modulus in moduli for prime in factor_primes(modulus)})
    prime_bits = {prime: index for index, prime in enumerate(primes)}
    states = {0: (1, [])}
    for modulus in moduli:
        mask = 0
        for prime in factor_primes(modulus):
            mask |= 1 << prime_bits[prime]
        updated = dict(states)
        for used, (product, chosen) in states.items():
            if used & mask:
                continue
            candidate = (product * modulus, chosen + [modulus])
            key = used | mask
            old = updated.get(key)
            score = lambda entry: (entry[0], sum(entry[1]), len(entry[1]))
            if old is None or score(candidate) > score(old):
                updated[key] = candidate
        states = updated
    best = max(states.values(), key=lambda entry: (entry[0], sum(entry[1]), len(entry[1])))
    return sorted(best[1])


def parse_cover(text):
    cover = {}
    for item in text.split(";"):
        residue, modulus = item[:-1].split("(")
        cover[int(modulus)] = int(residue)
    return cover


def load_source_cover(path, block):
    with path.open(newline="") as handle:
        rows = list(csv.DictReader(handle))
    matching = [row for row in rows if int(row["block"]) == block]
    if len(matching) != 1:
        raise RuntimeError(f"expected one source row for block {block}")
    return parse_cover(matching[0]["cover"])


def crt(congruences):
    value = 0
    modulus_product = 1
    for residue, modulus in congruences:
        inverse = pow(modulus_product, -1, modulus)
        step = ((residue - value) * inverse) % modulus
        value += modulus_product * step
        modulus_product *= modulus
        value %= modulus_product
    return value, modulus_product


def add_class(counts, modulus, residue, delta):
    for point in range(residue, len(counts), modulus):
        counts[point] += delta


def coverage_counts(period, selected):
    counts = [0] * period
    for modulus, residue in selected.items():
        add_class(counts, modulus, residue, 1)
    return counts


def best_response(counts, modulus, old_residue, rng):
    if old_residue is not None:
        add_class(counts, modulus, old_residue, -1)
    gains = [0] * modulus
    for point, count in enumerate(counts):
        if count == 0:
            gains[point % modulus] += 1
    maximum = max(gains)
    choices = [residue for residue, gain in enumerate(gains) if gain == maximum]
    residue = rng.choice(choices)
    add_class(counts, modulus, residue, 1)
    return residue


def fill_missing(period, moduli, prefix, inherited, rng):
    selected = {modulus: modulus - 1 for modulus in prefix}
    selected.update(
        (modulus, residue)
        for modulus, residue in inherited.items()
        if modulus in moduli and modulus not in selected
    )
    counts = coverage_counts(period, selected)
    missing = [modulus for modulus in moduli if modulus not in selected]
    for modulus in missing:
        selected[modulus] = best_response(counts, modulus, None, rng)
    return selected, counts, missing


def coordinate_sweeps(counts, selected, movable, rng, sweeps):
    for _ in range(sweeps):
        before = sum(count != 0 for count in counts)
        order = list(movable)
        rng.shuffle(order)
        for modulus in order:
            selected[modulus] = best_response(
                counts, modulus, selected[modulus], rng
            )
        after = sum(count != 0 for count in counts)
        if after == before:
            break


def write_checkpoint(path, candidate, minimum, blocks, prefix, selected, counts):
    covered = sum(count != 0 for count in counts)
    uncovered = [str(point) for point, count in enumerate(counts) if count == 0]
    cover = ";".join(
        f"{selected[modulus]}({modulus})" for modulus in sorted(selected)
    )
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(
        "\n".join(
            [
                f"candidate={candidate}",
                f"minimum_modulus={minimum}",
                f"completed_blocks={blocks}",
                "trials=0",
                f"covered={covered}",
                f"period={candidate}",
                "prefix=" + ",".join(map(str, prefix)),
                f"cover={cover}",
                "uncovered=" + ",".join(uncovered),
                "",
            ]
        )
    )
    temporary.replace(path)
    return covered


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--source", type=Path, required=True)
    parser.add_argument("--source-block", type=int, default=5)
    parser.add_argument("--candidate", type=int, required=True)
    parser.add_argument("--minimum-modulus", type=int, default=9)
    parser.add_argument("--prefix-depth", type=int, default=25)
    parser.add_argument("--block-count", type=int, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--seed", type=int, default=20260814)
    args = parser.parse_args()

    source = load_source_cover(args.source, args.source_block)
    moduli = divisors_at_least(args.candidate, args.minimum_modulus)
    prefix = maximum_crt_prefix(moduli[: args.prefix_depth])
    constraints = []
    for modulus in prefix:
        if modulus in source:
            constraints.append(((modulus - 1 - source[modulus]) % modulus, modulus))
    translation, translation_modulus = crt(constraints)
    inherited = {
        modulus: (residue + translation) % modulus
        for modulus, residue in source.items()
        if args.candidate % modulus == 0
    }

    args.output_dir.mkdir(parents=True, exist_ok=True)
    rows = []
    for variant, full_sweeps in [("preserve", 0), ("relaxed", 3)]:
        rng = random.Random(args.seed + args.candidate + full_sweeps)
        selected, counts, missing = fill_missing(
            args.candidate, moduli, prefix, inherited, rng
        )
        coordinate_sweeps(counts, selected, missing, rng, 3)
        if full_sweeps:
            movable = [modulus for modulus in moduli if modulus not in prefix]
            coordinate_sweeps(counts, selected, movable, rng, full_sweeps)
        checkpoint = args.output_dir / f"{args.candidate}_{variant}_checkpoint.txt"
        covered = write_checkpoint(
            checkpoint,
            args.candidate,
            args.minimum_modulus,
            args.block_count,
            prefix,
            selected,
            counts,
        )
        rows.append(
            {
                "candidate": args.candidate,
                "variant": variant,
                "covered": covered,
                "uncovered": args.candidate - covered,
                "moduli": len(moduli),
                "inherited_moduli": len(inherited),
                "missing_moduli": len(missing),
                "translation": translation,
                "translation_modulus": translation_modulus,
                "checkpoint": checkpoint,
            }
        )

    summary = args.output_dir / "projection_summary.csv"
    with summary.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=rows[0].keys())
        writer.writeheader()
        writer.writerows(rows)
    (args.output_dir / "projection_summary.log").write_text(summary.read_text())
    for row in rows:
        print(
            f"candidate={row['candidate']} variant={row['variant']} "
            f"covered={row['covered']}/{row['candidate']} "
            f"uncovered={row['uncovered']} inherited={row['inherited_moduli']} "
            f"missing={row['missing_moduli']}"
        )


if __name__ == "__main__":
    main()


==> anc/supplementary/projection_m9/projection_summary.csv <==
candidate,variant,covered,uncovered,moduli,inherited_moduli,missing_moduli,translation,translation_modulus,checkpoint
75600,preserve,74104,1496,112,87,25,0,37800,m9_151200_projection/75600/75600_preserve_checkpoint.txt
75600,relaxed,75077,523,112,87,25,0,37800,m9_151200_projection/75600/75600_relaxed_checkpoint.txt


==> anc/supplementary/projection_m9/provenance.json <==
{
  "scope": "Reconstructed executable projection command, not a recovered original shell invocation. Both target checkpoint files reproduce byte for byte. Historical source-build provenance and upstream discovery cost remain unknown.",
  "reproduction_command": [
    "python3",
    "project_cover_warm_start.py",
    "--source",
    "source_block_results.csv",
    "--source-block",
    "5",
    "--candidate",
    "75600",
    "--minimum-modulus",
    "9",
    "--prefix-depth",
    "25",
    "--block-count",
    "6",
    "--seed",
    "20260814",
    "--output-dir",
    "replay"
  ],
  "checkpoint_match": {
    "75600_preserve_checkpoint.txt": true,
    "75600_relaxed_checkpoint.txt": true
  },
  "source_cover": {
    "minimum_modulus": 9,
    "period": 151200,
    "classes": 98,
    "uncovered": 0
  },
  "original_source_paths": {
    "project_cover_warm_start.py": "research/m8_layered_exploration/project_cover_warm_start.py",
    "source_block_results.csv": "research/m8_layered_exploration/m9_151200_reproduction_20260814/block_results.csv",
    "source_checkpoint.txt": "research/m8_layered_exploration/m9_151200_reproduction_20260814/151200_checkpoint.txt",
    "source_launch.sh": "research/m8_layered_exploration/run_m9_151200_reproduction_20260814.sh",
    "source_summary.log": "research/m8_layered_exploration/m9_151200_reproduction_20260814/summary.log"
  },
  "files": {
    "source_checkpoint.txt": "7c7fb8996f7cf46bbd6d09eeefd0ebc65711a52ec20b6c121941556334dfd7fd",
    "75600_preserve_checkpoint.txt": "70dd4e6e840574b2c75fe09ff1d9fe933dee6e34de7130261af0229adba85be7",
    "75600_relaxed_checkpoint.txt": "23488c8657712c210568fa8c5a578288517b7d48706e9232369d31eee5423bd1",
    "source_block_results.csv": "dee9746ac81e6c82936288ecc31f4dcce5d7cad6fa752cb7490c235d7d62cf09",
    "projection_summary.csv": "68330cc53266668c68f6a7e494be81d885bb06f83f3a434e2c8d2f45616a91c6",
    "source_summary.log": "fd518df49a2667864fb23f257670e77d33d813f5575719f8b0898bdc2d62eccc",
    "project_cover_warm_start.py": "2b8a2ee5f4c190df2c80321540d6d36d147a6feb24d18b7f8602385d138222a0",
    "source_launch.sh": "928e876067b78f54fe3830ac3914a901709b8a18bfcd32e6173584b3597b288d",
    "source_assignment.txt": "03eac1cc36dd55710e0f525f9cead490a97762caf841136aacb1f0da46452218"
  }
}


==> anc/supplementary/projection_m9/replay/75600_preserve_checkpoint.txt <==
candidate=75600
minimum_modulus=9
completed_blocks=6
trials=0
covered=74104
period=75600
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);144(150);39(168);9(175);168(180);170(189);114(200);57(210);71(216);44(225);118(240);53(252);116(270);87(280);184(300);309(315);95(336);84(350);258(360);197(378);214(400);297(420);359(432);234(450);89(504);384(525);521(540);507(560);34(600);435(630);359(675);284(700);438(720);521(756);694(840);627(900);869(945);719(1008);996(1050);711(1080);414(1200);1151(1260);764(1350);334(1400);845(1512);1527(1575);454(1680);722(1800);1531(1890);547(2100);462(2160);491(2520);62(2700);2267(2800);1643(3024);2169(3150);2142(3600);2795(3780);3187(4200);2232(4725);4891(5040);1062(5400);4591(6300);7083(7560);2011(8400);2609(9450);10782(10800);12515(12600);13963(15120);2831(18900);5179(25200);27635(37800);56491(75600)
uncovered=27,43,139,187,251,283,331,379,475,523,635,667,702,715,779,811,827,859,923,1003,1035,1051,1147,1182,1195,1259,1291,1339,1387,1422,1483,1675,1707,1723,1787,1867,1931,1963,1979,2043,2059,2123,2155,2203,2222,2347,2379,2395,2491,2507,2539,2651,2683,2715,2731,2827,2862,2875,2939,2971,2987,3067,3083,3163,3211,3275,3342,3355,3387,3403,3515,3547,3643,3659,3691,3723,3739,3803,3835,3851,3883,3947,4027,4062,4075,4091,4171,4283,4302,4363,4382,4395,4411,4507,4523,4555,4651,4811,4843,4955,5022,5035,5083,5147,5227,5323,5371,5502,5515,5563,5675,5707,5739,5755,5819,5851,5963,6011,6043,6075,6091,6187,6222,6235,6331,6379,6427,6443,6523,6542,6571,6683,6715,6747,6763,6827,6859,6875,6907,6971,7003,7051,7182,7195,7243,7307,7419,7435,7531,7547,7579,7662,7723,7755,7771,7835,7902,7915,7979,8011,8027,8107,8123,8171,8203,8251,8382,8395,8427,8443,8539,8555,8587,8683,8702,8731,8763,8779,8843,8875,8923,8987,9035,9067,9115,9131,9211,9259,9403,9435,9451,9547,9563,9595,9691,9707,9739,9787,9822,9851,9883,9995,10062,10075,10107,10123,10267,10331,10363,10459,10542,10555,10603,10747,10779,10795,10939,11003,11051,11083,11115,11131,11195,11227,11275,11371,11467,11502,11563,11579,11611,11723,11755,11787,11803,11867,11947,12011,12043,12091,12123,12139,12222,12235,12283,12347,12427,12475,12571,12587,12702,12731,12763,12795,12811,12875,12907,12923,12955,13019,13051,13163,13243,13291,13355,13435,13483,13579,13595,13627,13723,13771,13803,13883,13915,14027,14075,14107,14139,14142,14155,14171,14251,14382,14443,14475,14491,14587,14603,14635,14731,14747,14779,14827,14862,14891,14923,15035,15083,15102,15115,15147,15163,15182,15259,15307,15371,15403,15451,15595,15643,15755,15819,15822,15835,15931,15947,15979,16043,16123,16155,16171,16302,16315,16379,16411,16507,16603,16619,16795,16843,16907,16939,16987,17051,17083,17131,17163,17179,17243,17275,17323,17342,17467,17515,17611,17627,17659,17771,17803,17835,17851,17947,17982,17995,18059,18091,18107,18139,18187,18203,18283,18331,18395,18462,18475,18507,18523,18635,18667,18763,18779,18843,18859,18923,18955,18971,19003,19147,19179,19182,19195,19211,19291,19339,19403,19422,19483,19502,19515,19531,19627,19643,19675,19771,19867,19931,19963,20075,20155,20187,20203,20267,20347,20443,20491,20539,20622,20635,20683,20795,20827,20862,20875,20939,20971,21083,21131,21163,21195,21211,21307,21342,21355,21451,21563,21643,21691,21803,21835,21883,21947,21979,21995,22027,22091,22123,22171,22302,22315,22363,22427,22507,22539,22555,22651,22667,22782,22843,22875,22891,22955,22987,23022,23035,23131,23147,23179,23227,23243,23291,23323,23371,23502,23515,23547,23563,23659,23675,23707,23803,23819,23822,23851,23883,23963,23995,24043,24107,24155,24235,24251,24331,24379,24462,24523,24555,24571,24683,24715,24811,24827,24907,24942,24971,25003,25182,25195,25227,25243,25339,25387,25451,25483,25531,25579,25662,25675,25723,25867,25902,25915,25979,25982,26011,26059,26123,26171,26203,26235,26251,26315,26347,26395,26491,26539,26587,26622,26683,26731,26843,26875,26907,26923,26987,27067,27131,27163,27179,27243,27259,27355,27403,27547,27579,27595,27691,27707,27739,27822,27851,27883,27915,27931,27995,28027,28043,28075,28139,28171,28267,28283,28363,28411,28475,28555,28587,28603,28715,28747,28843,28891,28923,28939,29003,29035,29147,29195,29227,29262,29275,29291,29339,29371,29502,29563,29595,29611,29707,29723,29755,29851,29867,29982,30011,30043,30155,30203,30222,30235,30283,30302,30427,30491,30523,30571,30715,30763,30875,30907,30939,30955,31019,31051,31067,31163,31243,31275,31291,31387,31422,31435,31531,31579,31627,31662,31723,31739,31915,31947,31963,32027,32059,32107,32171,32203,32251,32283,32363,32395,32443,32619,32635,32731,32747,32779,32891,32923,32955,32971,33102,33115,33179,33211,33227,33307,33323,33403,33451,33515,33582,33595,33627,33643,33739,33755,33787,33883,33931,33963,33979,34043,34075,34091,34123,34187,34267,34302,34315,34331,34411,34459,34523,34603,34622,34635,34651,34747,34763,34795,34891,34939,34987,35051,35083,35195,35262,35275,35323,35387,35467,35563,35659,35742,35755,35803,35915,35947,35979,35982,35995,36139,36203,36251,36283,36315,36331,36427,36462,36475,36539,36571,36667,36683,36702,36763,36782,36811,36923,36955,36987,37003,37067,37115,37147,37211,37243,37291,37339,37422,37435,37483,37547,37627,37675,37771,37787,37902,37963,37995,38011,38075,38107,38155,38219,38251,38267,38363,38411,38443,38491,38622,38635,38683,38779,38795,38827,38923,38939,38942,38971,39003,39083,39115,39163,39227,39275,39307,39339,39355,39371,39451,39582,39643,39675,39691,39787,39803,39835,39931,39947,39979,40027,40062,40091,40123,40139,40235,40302,40315,40347,40363,40459,40507,40571,40603,40651,40782,40795,40843,41019,41022,41035,41102,41131,41179,41243,41291,41323,41355,41371,41435,41515,41611,41707,41803,41819,41851,41963,41995,42043,42107,42139,42187,42251,42283,42331,42363,42379,42462,42475,42523,42587,42667,42715,42811,42827,42859,42942,42971,43003,43035,43051,43115,43147,43163,43195,43259,43291,43339,43387,43403,43483,43531,43595,43675,43707,43723,43835,43867,43963,44043,44059,44123,44155,44315,44347,44379,44382,44395,44411,44491,44539,44622,44683,44715,44731,44827,44843,44875,44971,44987,45067,45102,45131,45163,45275,45323,45355,45387,45403,45422,45547,45611,45643,45691,45739,45835,45883,45995,46027,46062,46075,46139,46171,46187,46283,46363,46395,46411,46507,46542,46555,46651,46782,46843,46859,47035,47083,47147,47179,47227,47291,47323,47339,47371,47403,47483,47502,47515,47563,47582,47707,47739,47755,47851,47867,48011,48043,48075,48091,48187,48222,48235,48331,48347,48379,48427,48443,48523,48571,48635,48702,48715,48747,48763,48859,48875,48907,49003,49019,49051,49083,49163,49195,49211,49243,49307,49422,49435,49451,49531,49579,49643,49723,49742,49755,49771,49883,49915,50011,50107,50171,50203,50382,50395,50427,50443,50507,50539,50587,50683,50731,50779,50862,50875,50923,51035,51067,51102,51115,51179,51211,51259,51323,51371,51403,51435,51451,51547,51582,51595,51691,51739,51787,51803,51822,51883,51902,51931,52043,52075,52107,52123,52187,52235,52267,52331,52363,52459,52555,52603,52747,52779,52795,52891,52907,52939,53022,53083,53115,53131,53195,53227,53262,53275,53339,53371,53387,53467,53483,53531,53563,53611,53742,53755,53787,53803,53915,53947,54043,54059,54091,54123,54139,54203,54235,54283,54347,54395,54427,54475,54491,54571,54702,54763,54795,54811,54907,54923,54955,55051,55067,55182,55211,55243,55259,55355,55422,55435,55483,55627,55691,55723,55771,55902,55915,55963,56107,56139,56155,56219,56222,56251,56363,56411,56443,56475,56555,56587,56635,56731,56779,56827,56862,56923,56939,56971,57083,57115,57147,57163,57227,57259,57307,57371,57403,57451,57483,57582,57595,57643,57707,57819,57835,57931,57947,57979,58062,58091,58123,58155,58171,58235,58283,58302,58315,58379,58411,58507,58523,58603,58651,58715,58795,58827,58843,58939,58955,58987,59083,59131,59163,59179,59243,59275,59387,59435,59467,59502,59515,59579,59611,59659,59803,59835,59851,59947,59963,59995,60091,60107,60139,60187,60222,60251,60283,60395,60443,60475,60507,60523,60542,60667,60731,60763,60859,60955,61003,61115,61147,61179,61182,61195,61307,61339,61403,61483,61515,61531,61627,61662,61675,61739,61771,61867,61902,61963,61979,62155,62187,62203,62267,62347,62411,62443,62491,62523,62539,62603,62622,62635,62683,62702,62827,62875,62971,62987,63131,63163,63195,63211,63307,63355,63419,63451,63467,63563,63643,63691,63755,63822,63835,63883,63979,63995,64027,64123,64139,64171,64203,64283,64315,64331,64363,64427,64507,64539,64542,64555,64571,64651,64763,64843,64875,64891,64987,65003,65035,65131,65179,65227,65291,65323,65502,65515,65547,65563,65627,65659,65707,65803,65851,65982,65995,66043,66155,66219,66222,66235,66331,66379,66443,66491,66523,66555,66571,66702,66715,66779,66811,66907,66923,67003,67022,67051,67163,67195,67243,67307,67339,67355,67387,67451,67483,67531,67579,67662,67675,67723,67787,67867,67915,68011,68027,68059,68142,68203,68235,68251,68315,68347,68395,68459,68491,68507,68539,68587,68603,68651,68683,68731,68862,68875,68907,68923,69035,69067,69163,69179,69182,69243,69259,69323,69355,69403,69515,69547,69579,69595,69611,69691,69739,69822,69883,69915,69931,70027,70043,70075,70171,70187,70267,70302,70331,70363,70379,70475,70555,70587,70603,70747,70811,70843,70891,70939,71022,71035,71083,71227,71275,71339,71342,71371,71483,71531,71563,71595,71611,71675,71707,71755,71851,71982,72043,72059,72091,72203,72235,72283,72347,72379,72427,72491,72523,72539,72571,72603,72702,72715,72763,72827,72907,72939,72955,73051,73067,73182,73211,73243,73275,73291,73355,73387,73403,73422,73435,73531,73579,73627,73643,73723,73771,73835,73915,73947,73963,74059,74075,74107,74203,74251,74283,74363,74395,74507,74555,74622,74635,74651,74731,74779,74862,74923,74955,74971,75083,75115,75211,75227,75307,75342,75371,75403,75563,75595


==> anc/supplementary/projection_m9/replay/75600_relaxed_checkpoint.txt <==
candidate=75600
minimum_modulus=9
completed_blocks=6
trials=0
covered=75077
period=75600
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);64(100);3(105);17(108);11(112);58(120);99(126);8(135);83(140);59(144);144(150);39(168);9(175);168(180);170(189);114(200);57(210);71(216);44(225);118(240);127(252);116(270);195(280);184(300);309(315);187(336);84(350);258(360);197(378);214(400);297(420);395(432);234(450);43(504);384(525);438(540);507(560);34(600);435(630);359(675);307(700);222(720);305(756);451(840);882(900);467(945);715(1008);984(1050);102(1080);414(1200);507(1260);251(1350);587(1400);1439(1512);836(1575);811(1680);342(1800);845(1890);1347(2100);62(2160);798(2520);2141(2700);2267(2800);2683(3024);1781(3150);2862(3600);1277(3780);2607(4200);89(4725);1003(5040);4398(5400);927(6300);2958(7560);3643(8400);521(9450);6942(10800);5127(12600);4363(15120);16721(18900);16827(25200);25847(37800);19662(75600)
uncovered=27,87,139,283,331,462,667,702,1147,1339,1422,1675,1878,1963,1979,2011,2134,2347,2379,2622,2827,3167,3355,3691,4027,4038,4062,4302,4534,4782,5022,5035,5179,5323,5371,5381,5478,5734,5739,5967,6191,6222,6379,6558,6715,6747,6859,6934,7003,7051,7271,7387,7419,7723,7902,8382,8395,8427,8487,8539,8683,9067,9102,9161,9403,9438,9547,9739,10075,10167,10363,10411,10534,10542,10727,10747,10779,11227,11262,11429,11502,11598,11958,12091,12222,12347,12427,12687,12702,12763,12934,13038,13422,13435,13579,13723,13771,14107,14118,14134,14139,14443,14831,14862,15102,15115,15147,15259,15334,15371,15403,15451,15582,15614,15787,15819,15822,16795,16939,16998,17083,17131,17467,17947,18139,18287,18475,18567,18763,18811,18934,19147,19158,19179,19182,19422,19518,19627,19902,20155,20491,20879,21087,21334,21342,21678,21835,21979,22123,22171,22302,22391,22507,22534,22539,22767,22843,23022,23179,23502,23515,23547,23659,23734,23803,24187,24219,24222,24281,24523,24558,25195,25227,25287,25339,25483,25531,25662,25867,25902,26171,26347,26382,26539,26622,26718,27078,27163,27211,27334,27547,27579,27822,27883,28027,28061,28158,28555,28891,29227,29238,29502,29563,29734,29982,30222,30235,30329,30379,30491,30523,30571,30702,30907,30934,30939,31167,31579,31915,31947,32059,32118,32134,32203,32251,32587,32619,32862,33102,33407,33595,33627,33687,33739,33883,33931,34267,34278,34302,34638,34747,34939,35022,35275,35367,35563,35611,35718,35734,35979,36427,36462,36539,36702,36955,37291,37422,37511,37627,37887,37963,38134,38622,38635,38779,38923,39307,39334,39339,39643,39678,39979,40302,40315,40347,40459,40534,40603,40651,40782,40967,40987,41019,41022,41291,41502,41838,42139,42283,42331,42667,42942,43003,43147,43181,43278,43339,43662,43675,43767,43963,43991,44011,44134,44347,44358,44379,44622,44683,44827,45071,45102,45355,45611,45691,45822,46027,46287,46534,46961,47035,47179,47238,47323,47371,47502,47707,47734,47739,47967,47982,48014,48222,48379,48527,48715,48747,48859,48934,49003,49051,49229,49387,49398,49419,49422,49758,50395,50427,50487,50539,50683,50731,50838,51102,51547,51582,51739,51822,51918,52075,52363,52411,52534,52631,52747,52779,53083,53227,53742,53755,54427,54462,54702,54763,54798,54934,55422,55435,55579,55723,55771,55902,56087,56107,56134,56139,56367,56411,56622,56779,56958,57147,57259,57318,57334,57403,57451,57787,57819,58062,58123,58302,58679,58782,58795,58814,58827,58887,58939,59083,59131,59467,59478,59803,59947,60191,60222,60475,60567,60731,60763,60811,60934,61147,61179,61627,61902,62081,62155,62358,62491,62622,62827,62891,63087,63102,63334,63835,63979,64123,64171,64507,64518,64534,64539,64542,64878,65179,65262,65502,65515,65547,65659,65734,65803,65851,65861,65958,66219,66222,66702,66779,67038,67195,67339,67483,67531,67867,68129,68203,68347,68539,68862,68875,68967,69163,69334,69547,69579,69582,69614,69822,69883,69918,70027,70555,70891,71022,71207,71227,71487,71531,71734,72078,72379,72438,72523,72571,72702,72827,72907,72934,72939,73167,73182,73243,73422,73518,73579,73902,73915,73947,74059,74134,74203,74251,74587,74619,74923,75311,75342,75595


==> anc/supplementary/projection_m9/replay/projection_summary.csv <==
candidate,variant,covered,uncovered,moduli,inherited_moduli,missing_moduli,translation,translation_modulus,checkpoint
75600,preserve,74104,1496,112,87,25,0,37800,replay/75600_preserve_checkpoint.txt
75600,relaxed,75077,523,112,87,25,0,37800,replay/75600_relaxed_checkpoint.txt


==> anc/supplementary/projection_m9/replay/projection_summary.log <==
candidate,variant,covered,uncovered,moduli,inherited_moduli,missing_moduli,translation,translation_modulus,checkpoint
75600,preserve,74104,1496,112,87,25,0,37800,replay/75600_preserve_checkpoint.txt
75600,relaxed,75077,523,112,87,25,0,37800,replay/75600_relaxed_checkpoint.txt


==> anc/supplementary/projection_m9/source_assignment.txt <==
2 9
0 10
1 12
7 14
6 15
3 16
14 18
12 20
12 21
7 24
24 25
26 27
13 28
16 30
11 32
24 35
5 36
2 40
9 42
3 45
46 48
4 50
44 54
55 56
28 60
15 63
45 70
23 72
19 75
22 80
81 84
18 90
91 96
64 100
3 105
17 108
11 112
58 120
99 126
8 135
74 140
78 144
144 150
142 160
39 168
9 175
168 180
170 189
114 200
57 210
71 216
27 224
44 225
118 240
53 252
116 270
87 280
59 288
184 300
309 315
95 336
84 350
258 360
197 378
214 400
297 420
359 432
234 450
222 480
89 504
384 525
521 540
507 560
34 600
435 630
635 672
359 675
284 700
438 720
521 756
689 800
694 840
827 864
627 900
869 945
719 1008
996 1050
711 1080
54 1120
414 1200
1151 1260
764 1350
334 1400
62 1440
845 1512
1527 1575
454 1680
722 1800


==> anc/supplementary/projection_m9/source_block_results.csv <==
candidate,block,block_moduli,covered,period,uncovered,trials,cover
151200,1,"9;10;12;14;15;16;18;20;21;24;28;30;32;35;36;40;42;45;48",123139,151200,28061,2000,"5(9);1(10);6(12);7(14);7(15);4(16);2(18);13(20);10(21);0(24);24(25);26(27);11(28);16(30);3(32);9(35);26(36);5(40);3(42);10(45);12(48);55(56)"
151200,2,"50;54;60;63;70;72;75;80;84;90;96;100;105;108;112;120;126;135;140",140839,151200,10361,2000,"5(9);1(10);6(12);7(14);7(15);4(16);2(18);13(20);10(21);0(24);24(25);26(27);11(28);16(30);3(32);9(35);26(36);5(40);3(42);10(45);12(48);19(50);8(54);55(56);58(60);33(63);37(70);47(72);64(75);65(80);15(84);70(90);76(96);29(100);64(105);44(108);27(112);88(120);75(126);85(135);23(140)"
151200,3,"144;150;160;168;175;180;189;200;210;216;224;225;240;252;270;280;288;300;315",148640,151200,2560,2000,"2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);11(32);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);91(96);64(100);3(105);17(108);95(112);58(120);99(126);8(135);17(140);78(144);34(150);142(160);39(168);109(175);168(180);8(189);114(200);114(210);71(216);27(224);9(225);118(240);57(252);116(270);87(280);59(288);144(300);309(315)"
151200,4,"336;350;360;378;400;420;432;450;480;504;525;540;560;600;630;672;675;700;720",150793,151200,407,2000,"2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);11(32);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);91(96);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);34(150);62(160);39(168);9(175);168(180);8(189);114(200);87(210);71(216);27(224);9(225);118(240);57(252);116(270);14(280);59(288);144(300);309(315);263(336);84(350);258(360);89(378);214(400);114(420);143(432);134(450);462(480);183(504);384(525);197(540);174(560);594(600);521(630);443(672);494(675);284(700);438(720)"
151200,5,"756;800;840;864;900;945;1008;1050;1080;1120;1200;1260;1350;1400;1440;1512;1575;1680;1800",151200,151200,0,10,"2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);11(32);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);91(96);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);144(150);142(160);39(168);9(175);168(180);170(189);114(200);57(210);71(216);27(224);44(225);118(240);53(252);116(270);87(280);59(288);184(300);309(315);95(336);84(350);258(360);197(378);214(400);297(420);359(432);234(450);222(480);89(504);384(525);521(540);507(560);34(600);435(630);635(672);359(675);284(700);438(720);521(756);689(800);694(840);827(864);627(900);869(945);719(1008);996(1050);711(1080);54(1120);414(1200);1151(1260);764(1350);334(1400);62(1440);845(1512);1527(1575);454(1680);722(1800)"
151200,6,"1890;2016;2100;2160;2400;2520;2700;2800;3024;3150;3360;3600;3780;4200;4320;4725;5040;5400;5600",151200,151200,0,10,"2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);11(32);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);91(96);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);144(150);142(160);39(168);9(175);168(180);170(189);114(200);57(210);71(216);27(224);44(225);118(240);53(252);116(270);87(280);59(288);184(300);309(315);95(336);84(350);258(360);197(378);214(400);297(420);359(432);234(450);222(480);89(504);384(525);521(540);507(560);34(600);435(630);635(672);359(675);284(700);438(720);521(756);689(800);694(840);827(864);627(900);869(945);719(1008);996(1050);711(1080);54(1120);414(1200);1151(1260);764(1350);334(1400);62(1440);845(1512);1527(1575);454(1680);722(1800);754(1890);885(2016);5(2100);973(2160);2395(2400);2191(2520);2178(2700);922(2800);2234(3024);3034(3150);1568(3360);138(3600);686(3780);4044(4200);1777(4320);4053(4725);904(5040);4787(5400);4817(5600)"
151200,7,"6048;6300;7200;7560;8400;9450;10080;10800;12600;15120;16800;18900;21600;25200;30240;37800;50400;75600;151200",151200,151200,0,10,"2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);11(32);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);91(96);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);144(150);142(160);39(168);9(175);168(180);170(189);114(200);57(210);71(216);27(224);44(225);118(240);53(252);116(270);87(280);59(288);184(300);309(315);95(336);84(350);258(360);197(378);214(400);297(420);359(432);234(450);222(480);89(504);384(525);521(540);507(560);34(600);435(630);635(672);359(675);284(700);438(720);521(756);689(800);694(840);827(864);627(900);869(945);719(1008);996(1050);711(1080);54(1120);414(1200);1151(1260);764(1350);334(1400);62(1440);845(1512);1527(1575);454(1680);722(1800);754(1890);885(2016);5(2100);973(2160);2395(2400);2191(2520);2178(2700);922(2800);2234(3024);3034(3150);1568(3360);138(3600);686(3780);4044(4200);1777(4320);4053(4725);904(5040);4787(5400);4817(5600);2355(6048);3455(6300);4157(7200);6193(7560);3462(8400);5433(9450);7483(10080);10595(10800);12056(12600);3984(15120);3489(16800);2176(18900);15795(21600);9271(25200);5844(30240);22815(37800);26507(50400);45132(75600);50178(151200)"


==> anc/supplementary/projection_m9/source_checkpoint.txt <==
candidate=151200
minimum_modulus=9
completed_blocks=7
trials=4000
covered=151200
period=151200
prefix=25,27,56
cover=2(9);0(10);1(12);7(14);6(15);3(16);14(18);12(20);12(21);7(24);24(25);26(27);13(28);16(30);11(32);24(35);5(36);2(40);9(42);3(45);46(48);4(50);44(54);55(56);28(60);15(63);45(70);23(72);19(75);22(80);81(84);18(90);91(96);64(100);3(105);17(108);11(112);58(120);99(126);8(135);74(140);78(144);144(150);142(160);39(168);9(175);168(180);170(189);114(200);57(210);71(216);27(224);44(225);118(240);53(252);116(270);87(280);59(288);184(300);309(315);95(336);84(350);258(360);197(378);214(400);297(420);359(432);234(450);222(480);89(504);384(525);521(540);507(560);34(600);435(630);635(672);359(675);284(700);438(720);521(756);689(800);694(840);827(864);627(900);869(945);719(1008);996(1050);711(1080);54(1120);414(1200);1151(1260);764(1350);334(1400);62(1440);845(1512);1527(1575);454(1680);722(1800);754(1890);885(2016);5(2100);973(2160);2395(2400);2191(2520);2178(2700);922(2800);2234(3024);3034(3150);1568(3360);138(3600);686(3780);4044(4200);1777(4320);4053(4725);904(5040);4787(5400);4817(5600);2355(6048);3455(6300);4157(7200);6193(7560);3462(8400);5433(9450);7483(10080);10595(10800);12056(12600);3984(15120);3489(16800);2176(18900);15795(21600);9271(25200);5844(30240);22815(37800);26507(50400);45132(75600);50178(151200)
uncovered=


==> anc/supplementary/projection_m9/source_launch.sh <==
#!/bin/zsh

set -u
set -o pipefail

work_dir="${0:A:h}"
run_dir="$work_dir/m9_151200_reproduction_20260814"
binary="$work_dir/iterative_block_cover_m8"
verifier="$work_dir/verify_record_checkpoint.py"
checkpoint="$run_dir/151200_checkpoint.txt"
console_log="$run_dir/console.log"
progress_log="$run_dir/progress.log"
status_log="$run_dir/status.log"
summary_log="$run_dir/summary.log"

mkdir -p "$run_dir"

timestamp() {
  date '+%Y-%m-%dT%H:%M:%S%z'
}

write_status() {
  local state="$1"
  local detail="$2"
  local temp_status="$status_log.tmp"
  {
    print -r -- "updated=$(timestamp)"
    print -r -- "state=$state"
    print -r -- "candidate=151200"
    print -r -- "minimum_modulus=9"
    print -r -- "blocks=7"
    print -r -- "block_sizes=19,19,19,19,19,19,19"
    print -r -- "planned_trials=104000"
    print -r -- "detail=$detail"
  } > "$temp_status"
  mv "$temp_status" "$status_log"
}

write_status "starting" "independent construction from an empty checkpoint"
print -r -- "[$(timestamp)] START candidate=151200 blocks=7 planned_trials=104000" | tee -a "$console_log" "$progress_log"
started_seconds=$(date +%s)

"$binary" \
  --candidate 151200 \
  --minimum-modulus 9 \
  --block-count 7 \
  --prefix-depth 25 \
  --threads 10 \
  --trials-per-thread 200 \
  --ils-steps 32 \
  --adjacent-refine \
  --randomized-refine \
  --refine-trials-per-thread 200 \
  --refine-steps 32 \
  --revisit-rounds 2 \
  --final-refine \
  --final-refine-mode all \
  --basin-search \
  --basin-count 20 \
  --basin-epochs 3 \
  --basin-trials-per-seed 200 \
  --basin-slack 15 \
  --basin-walk-slack 12 \
  --basin-min-uncovered-distance 8 \
  --basin-min-residue-distance 12 \
  --progress-every 100 \
  --seed 20260814151200 \
  --output-dir "$run_dir" \
  --resume 2>&1 | while IFS= read -r line; do
    print -r -- "$line"
    print -r -- "$line" >> "$console_log"
    print -r -- "[$(timestamp)] $line" >> "$progress_log"
    if [[ "$line" == PROGRESS* || "$line" == *" frozen:"* ||
          "$line" == *"revisit round"* || "$line" == *"basin search"* ]]; then
      write_status "running" "$line"
    fi
  done
search_status=$pipestatus[1]

if (( search_status != 0 )); then
  write_status "error" "search exited with status $search_status"
  print -r -- "[$(timestamp)] ERROR exit_status=$search_status" | tee -a "$console_log" "$progress_log"
  exit "$search_status"
fi

verification_output=$(python3 "$verifier" "$checkpoint" 2>&1)
verification_status=$?
print -r -- "$verification_output" > "$run_dir/verification.log"
print -r -- "[$(timestamp)] VERIFY $verification_output" | tee -a "$console_log" "$progress_log"

if [[ -f "$run_dir/block_results.csv" ]]; then
  cp "$run_dir/block_results.csv" "$run_dir/block_results.log"
fi
if [[ -f "$run_dir/refinement_results.csv" ]]; then
  cp "$run_dir/refinement_results.csv" "$run_dir/refinement_results.log"
fi

covered=$(sed -n 's/^covered=//p' "$checkpoint" | head -n 1)
period=$(sed -n 's/^period=//p' "$checkpoint" | head -n 1)
uncovered=$((period - covered))
runtime_seconds=$(($(date +%s) - started_seconds))
result_state="partial"
if (( verification_status != 0 )); then
  result_state="verification_error"
elif (( uncovered == 0 )); then
  result_state="reproduced"
fi

{
  print -r -- "completed=$(timestamp)"
  print -r -- "state=$result_state"
  print -r -- "candidate=151200"
  print -r -- "minimum_modulus=9"
  print -r -- "covered=$covered"
  print -r -- "uncovered=$uncovered"
  print -r -- "runtime_seconds=$runtime_seconds"
  print -r -- "checkpoint=$checkpoint"
  print -r -- "verification=$verification_output"
} > "$summary_log"

write_status "complete" "$result_state covered=$covered/$period uncovered=$uncovered"
print -r -- "[$(timestamp)] DONE state=$result_state covered=$covered/$period uncovered=$uncovered runtime_seconds=$runtime_seconds" | tee -a "$console_log" "$progress_log"


==> anc/supplementary/projection_m9/source_summary.log <==
completed=2026-08-14T19:59:24+0800
state=reproduced
candidate=151200
minimum_modulus=9
covered=151200
uncovered=0
runtime_seconds=600
checkpoint=/Users/zhangjiheng/Desktop/codex/COSCPaper/m8_layered_exploration/m9_151200_reproduction_20260814/151200_checkpoint.txt
verification=COVER: m=9, L=151200, classes=136, covered=151200/151200, uncovered=0


==> anc/supplementary/provenance.json <==
{
  "review_date": "2026-11-01",
  "scope": "Four verified LCM upper-bound constructions, the unproved minimality conjecture, the m=8 candidate reduction to 10080/15120/20160, the initial 180-run experiment, 130-run follow-up, and reconstructed m9 projection chain.",
  "files": [
    {
      "path": "papers/english/covering_search_paper_english.tex",
      "sha256": "f477c38894dabf71c415fa53a2cdfa7b83b3b02cb4a03d81a86924b44588bbd5"
    },
    {
      "path": "papers/english/supplementary/verify.py",
      "sha256": "32aa6e2bb8056e1d349c4bda9bdff2b9659d67a473182536cc6c6b6b80298c84"
    },
    {
      "path": "research/m8_layered_exploration/m8_subset_20160_b25_r2deep/20160_checkpoint.txt",
      "sha256": "f0952776d626e32e0998ce75d225e3ecc9dd44fb09d1e92b0f4caf902ebe8a7c"
    },
    {
      "path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/75600_checkpoint.txt",
      "sha256": "34d6422eb3dd50175bba03cb13d874d2d23712fc2bcc7b6ca95d21247b36d2ea"
    },
    {
      "path": "research/m8_layered_exploration/m10_deep_balanced_revisit/302400/302400_checkpoint.txt",
      "sha256": "6009d5abbf641c871c0499c05f55bc54d814c80b849b55de849f1c3b4654f36e"
    },
    {
      "path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/3326400_checkpoint.txt",
      "sha256": "dd16669854a587922b78a0f912fa602081a913ee8f20139651dd344a6294d290"
    },
    {
      "path": "research/m8_layered_exploration/iterative_block_cover_m8.cpp",
      "sha256": "9f064da31e2871c5e5ab77a5ae598999c1e9d7c1fe6a00af07b7db29ad61803c"
    },
    {
      "path": "research/m8_layered_exploration/project_cover_warm_start.py",
      "sha256": "2b8a2ee5f4c190df2c80321540d6d36d147a6feb24d18b7f8602385d138222a0"
    },
    {
      "path": "research/m8_layered_exploration/run_m9_75600_then_m11_20260814.sh",
      "sha256": "11459b4404dba0de84deededd7760eb27a246e92386bc678aeaf2fbe3955b427"
    },
    {
      "path": "research/m8_layered_exploration/run_m11_extended_queue_20260815.sh",
      "sha256": "93e092e915ac3ec35a2d7f72185e8266d282a9f516644badb7e104a7729c89e8"
    },
    {
      "path": "research/exclusion/run_m10_deep_balanced_revisit.py",
      "sha256": "6c7c2a2bde5e442ede0cd5bf8b808d1ea6058f66b7571d0d011a13db0c190f61"
    },
    {
      "path": "research/m8_layered_exploration/run_m8_background_queue_followup_k2_k1_20260810.sh",
      "sha256": "d9607813b3ccfa0437b007826918bf5d97333f777a54157baae5c556d32e25ae"
    },
    {
      "path": "research/m8_layered_exploration/m8_subset_20160_b15_r2deep/20160_checkpoint.txt",
      "sha256": "d6782ae28731978d4588f25311d3e5022960bfccf5dde9bbd19fbebb7cf2d09a"
    },
    {
      "path": "research/m8_layered_exploration/m9_151200_projection/75600/projection_summary.csv",
      "sha256": "68330cc53266668c68f6a7e494be81d885bb06f83f3a434e2c8d2f45616a91c6"
    },
    {
      "path": "research/m8_layered_exploration/m9_151200_projection/75600/75600_preserve_checkpoint.txt",
      "sha256": "70dd4e6e840574b2c75fe09ff1d9fe933dee6e34de7130261af0229adba85be7"
    },
    {
      "path": "research/m8_layered_exploration/m9_151200_projection/75600/75600_relaxed_checkpoint.txt",
      "sha256": "23488c8657712c210568fa8c5a578288517b7d48706e9232369d31eee5423bd1"
    },
    {
      "path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/console.log",
      "sha256": "fa1900876686899ee19153261b20ef9e97499276a749b840120c91bf391a9b53"
    },
    {
      "path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/75600/basin_history.csv",
      "sha256": "4618e8ec3d8c33a411715752bc0c9e25b31c6bbcbe2f5867e063234435df1e80"
    },
    {
      "path": "research/m8_layered_exploration/m10_deep_balanced_revisit/302400/console.log",
      "sha256": "38e107f41315df197bd48fc9d5b1b5f3a72aa02261545f2e9d9be25d152a41bc"
    },
    {
      "path": "research/m8_layered_exploration/m9_75600_then_m11_20260814/m11_3326400/console.log",
      "sha256": "5fe3a3b6b14d053bbd96f84069d001a2db349358017c52cd04e381502c8e5547"
    },
    {
      "path": "archive/experiment_revision_2026-10-31/iterative_block_cover_m8.cpp",
      "sha256": "996fb0a104f4696fdaaaa781e1f6ff083bc59ef30ee5cd117906349d90e7e206",
      "note": "Retained source before the completed-trial accounting fix; not verified against a historical executable."
    },
    {
      "path": "papers/english/supplementary/bickel_2008_arrays.json",
      "sha256": "cdde9bd3cfccdfb2443c18446f9921f0f32f57e9aa0d008724f04b3934e04c00"
    },
    {
      "path": "papers/english/supplementary/check_bickel_2008.py",
      "sha256": "7e91814fffe49594d3d3fe4cc71cd4083b304fc093ef1400854ecf75580691c6"
    },
    {
      "path": "papers/english/supplementary/bickel_2008_validation.json",
      "sha256": "b6cf61dd85653b94d2ea60684af7739a3ea88e033b280278d1af3241c8c5bdf3"
    }
  ],
  "historical_build_binding": "Not established. Hashes identify currently retained files, not a verified source-to-historical-executable build.",
  "hardware": "Not recovered; present machine characteristics are not substituted.",
  "m9_recorded_configuration": {
    "source": "run_m9_75600_then_m11_20260814.sh",
    "threads": 10,
    "prefix_depth": 25,
    "seed": 20260814075600,
    "revisit_trajectories_per_worker_per_schedule": 200,
    "perturbation_steps": 32,
    "adjacent_revisit_rounds": 2,
    "bank_initial_size": 2,
    "bank_target_size": 20,
    "bank_nominal_trajectories_per_epoch": 10000,
    "epochs_completed": 3,
    "historical_nominal_counter": 30000,
    "actual_total_trajectories": null,
    "actual_total_note": "Early stopping is implemented; the stored count is epoch times nominal allowance.",
    "projection": {
      "inherited_moduli": 87,
      "missing_moduli": 25,
      "translation": 0,
      "translation_modulus": 37800,
      "preserve_covered": 74104,
      "relaxed_covered": 75077
    }
  },
  "m11_recorded_configuration": {
    "source": "run_m11_extended_queue_20260815.sh",
    "threads": 10,
    "prefix_depth": 20,
    "seed_expression": "20260815110000 + 3326400",
    "insertion_trajectories_per_worker": 20,
    "revisit_trajectories_per_worker_per_schedule": 5,
    "perturbation_steps": 32,
    "first_completion": "adjacent revisit of blocks 10 and 11, after insertion 11"
  },
  "m10_configuration_note": "The retained launcher provides defaults, but an original complete invocation is not established; do not treat all defaults as measured historical settings.",
  "m8_incomplete_comparison": {
    "period": 20160,
    "covered": 20083,
    "assigned_classes": 63,
    "missing_free_moduli": 14,
    "status": "incomplete insertion state, excluded from block-length comparison"
  },
  "stage_coverage": {
    "m10": {
      "1": [
        228224,
        228224
      ],
      "2": [
        270257,
        273197
      ],
      "3": [
        288733,
        289046
      ],
      "4": [
        295788,
        295921
      ],
      "5": [
        298942,
        299151
      ],
      "6": [
        300968,
        300998
      ],
      "7": [
        301886,
        301894
      ],
      "8": [
        302299,
        302316
      ],
      "9": [
        302400,
        302400
      ]
    },
    "m11": {
      "1": [
        2473986,
        2473986
      ],
      "2": [
        2922924,
        2922999
      ],
      "3": [
        3114358,
        3117758
      ],
      "4": [
        3209512,
        3210660
      ],
      "5": [
        3256513,
        3259369
      ],
      "6": [
        3293305,
        3294892
      ],
      "7": [
        3308504,
        3309727
      ],
      "8": [
        3317812,
        3318872
      ],
      "9": [
        3322637,
        3322922
      ],
      "10": [
        3325751,
        3325788
      ],
      "11": [
        3326396,
        3326400
      ]
    }
  },
  "certificates": [
    {
      "m": 8,
      "variant": "full",
      "lcm": 20160,
      "classes": 77,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m8_full.txt",
      "sha256": "bf624923b37b81af86e330bcca231ef636cc0539d133078eec8a834c1cf32863"
    },
    {
      "m": 8,
      "variant": "reduced",
      "lcm": 20160,
      "classes": 77,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m8_reduced.txt",
      "sha256": "bf624923b37b81af86e330bcca231ef636cc0539d133078eec8a834c1cf32863"
    },
    {
      "m": 9,
      "variant": "full",
      "lcm": 75600,
      "classes": 112,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m9_full.txt",
      "sha256": "b9cffd8dc1702b850d0fdbab28e4f38874a077e9ec05056ec243ec5a95fb3829"
    },
    {
      "m": 9,
      "variant": "reduced",
      "lcm": 75600,
      "classes": 110,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m9_reduced.txt",
      "sha256": "70fd7e2aec503c7a790f1f52d39e5c8d168a3437a385ed15fef8de61a8f4b86f"
    },
    {
      "m": 10,
      "variant": "full",
      "lcm": 302400,
      "classes": 159,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m10_full.txt",
      "sha256": "863cc1c090319620dd27d90ab04ef0f3d8fc71f7997bfb38c55bcdcdccc91653"
    },
    {
      "m": 10,
      "variant": "reduced",
      "lcm": 302400,
      "classes": 155,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m10_reduced.txt",
      "sha256": "7c69eae1e676262f162c5294a18ee4bcfae4b5a1330ba01a76941aed6e703917"
    },
    {
      "m": 11,
      "variant": "full",
      "lcm": 3326400,
      "classes": 326,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m11_full.txt",
      "sha256": "1a5946d4552dd5b50a4ee680cd5c152d3e0747c7d52d729f7b46188483a4f949"
    },
    {
      "m": 11,
      "variant": "reduced",
      "lcm": 3326400,
      "classes": 200,
      "uncovered": 0,
      "duplicate_moduli": 0,
      "file": "certificate_m11_reduced.txt",
      "sha256": "26959445ec892c8db08bdd3d219a85d6a6817be313013bef0b5b594b459288a0"
    }
  ],
  "pending": "See ../revision_notes_2026-10-31.md for required experiments and unresolved provenance.",
  "new_experiments": {
    "directory": "papers/english/supplementary/experiments_20261031",
    "formal_runs": 180,
    "verified_covers": 75,
    "budget_exhaustions": 105,
    "starts": 10820,
    "completed_trajectories": 9958,
    "budget_interrupted_trajectories": 862,
    "scan_budget_per_run": 240000,
    "historical_count_recovery": "Not recovered; the corrected counter and new runs do not supply missing historical counts.",
    "protocol_sha256": "45858724dce67f122704c1a637b92350f59ccb098782931ead2c910e143dbfbf",
    "execution_manifest_sha256": "ee3d40073d398b1181849a052fa87aea3657e1a80a587586ff8d5c3c6977f40e",
    "validation_sha256": "6cde8a0c34a07a1c59eb28ed8c7529f280b6be17542663dda2a34e7a960f48c6",
    "package_checksums_sha256": "6a21d06a20b5b077297b8b0eb7b761a4723bd7157ec30704a96df2ee277e1d89",
    "diagnostic_replays": 30,
    "diagnostic_replays_in_statistical_sample": false
  },
  "document_build": {
    "date": "2026-11-01",
    "engine": "This is pdfTeX, Version 3.141592653-2.6-1.40.27 (TeX Live 2025) (preloaded format=pdflatex 2025.7.20)  1 NOV 2026 05:14",
    "command": "latexmk -pdf -interaction=nonstopmode -halt-on-error -outdir=../../tmp/pdfs/acknowledgement_order_20261101/covering_search_paper_english_build covering_search_paper_english.tex",
    "working_directory": "papers/english",
    "pages": 21,
    "main_text_pages": 8,
    "appendix_starts_page": 9,
    "references_start_page": 21,
    "final_build_warnings": [],
    "pdf_source_pairs_checked": 674,
    "pdf_experiment_rows_checked": 61,
    "pdf_sha256": "a5bb9e201ee7a7944a33b8b555e3b201e6122df4808a4bd60007055c9874f084"
  },
  "irredundancy": {
    "reduced_class_counts": [
      77,
      110,
      155,
      200
    ],
    "minimum_private_points_per_class": [
      1,
      1,
      1,
      1
    ],
    "witnesses_independently_checked": 542,
    "files": {
      "private_points_m8.csv": "6cef63425d5d3e449fcba492ef6f4b8cba1ba70d253a05abc70f9055bb044e2e",
      "private_points_m9.csv": "3e7938c875a9e97d832264c359fc43799fed62480a23517d9a712fd9f8ec5970",
      "private_points_m10.csv": "9c3d16d029bf16da1a7b8e6ed4da17104ed55f7da9d6583dd67231ebf6a0a19e",
      "private_points_m11.csv": "c88e1b90c9b38f6ba6937df528728ebaf784513b551ec8c9a1b9cc342a2040bc"
    }
  },
  "followup_experiments": {
    "directory": "papers/english/supplementary/followup_20261031",
    "runs_verified": 130,
    "verified_covers": 21,
    "full_assignment_enumeration": "PASS",
    "counter_and_budget_audit": "PASS",
    "bank_sampling_and_schedule_audit": "PASS",
    "shared_bank_insertion_audit": "PASS",
    "frozen_files_audit": "PASS",
    "started": 7372,
    "completed": 6631,
    "interrupted": 741,
    "protocol_sha256": "bbd911f64a7b55a31d4698fbcb3990f83b3566897254ce24e7d24fe13c99c479",
    "design_scope": "Informed by initial study; frozen before formal follow-up runs."
  },
  "m9_projection_chain": {
    "directory": "papers/english/supplementary/projection_m9",
    "checkpoint_matches": "both byte-for-byte",
    "command_status": "reconstructed, not recovered original invocation",
    "provenance_sha256": "ee974ab669a53969b941afaaccb672ac967be3430a73bccac3a7f475ef6ec71e"
  },
  "selected_historical_records": {
    "directory": "papers/english/supplementary/historical_records",
    "files": 19,
    "original_checksums": "all matched"
  },
  "release_status": "Local reviewable ZIP prepared; no public repository or archival DOI assigned.",
  "condensation": {
    "date": "2026-10-31",
    "scope": "Editorial condensation only; no new search runs. Main text includes title and abstract.",
    "main_text_pages_before": 12,
    "main_text_pages_after": 10,
    "original_certificate_pairs": "UNCHANGED",
    "all_five_experiment_tables": "UNCHANGED",
    "printed_verifier": "UNCHANGED",
    "bibliography": "UNCHANGED",
    "font_size": "11pt unchanged",
    "page_margins": "2.45cm unchanged",
    "previous_version_archive": "archive/condensation_2026-10-31"
  },
  "style_alignment": {
    "date": "2026-11-01",
    "primary_reference": "https://arxiv.org/html/2607.19029v1",
    "pdf_reference": "https://arxiv.org/pdf/2607.19029",
    "scope": "Expository structure, mathematical prose, independent definition/theorem/lemma numbering, D_m(L) notation, and first-person reference to prior joint work.",
    "joint_work_phrase": "In previous joint work, my coauthor and I proved that L_min(7)=10080.",
    "formal_bibliography": "unchanged",
    "main_theorem_and_numerical_data": "unchanged",
    "new_search_runs": 0,
    "previous_version_archive": "archive/style_alignment_2026-11-01",
    "release": "releases/covering_search_20261101_style.zip"
  },
  "table_clarification": {
    "date": "2026-11-01",
    "scope": "Residue-class terminology; definitions of uncovered residues, all-run medians/ranges, success counts, success-conditional scans and CPU time, per-run scan cap and seed capacity.",
    "numeric_certificate_and_experiment_data": "UNCHANGED",
    "prior_literature_column": "Smallest comparable prior LCM located, excluding all author-coauthored work; NOT an established global record.",
    "literature_audit": "supplementary/literature_comparison_20261101.json",
    "larger_period_table_location": "Appendix G.3; results retained in main text.",
    "previous_version_archive": "archive/table_clarification_2026-11-01",
    "new_search_runs": 0,
    "release": "releases/covering_search_20261101_tables.zip"
  },
  "concise_conjecture_revision": {
    "date": "2026-11-01",
    "scope": "Remove class-count claims and the main irredundancy claim; condense repeated exposition; move the full verifier listing to the existing supplement; add Conjecture 1; correct the m=8 literature comparison.",
    "minimum_lcm_conjecture": {
      "8": 20160,
      "9": 75600,
      "10": 302400,
      "11": 3326400
    },
    "conjecture_status": "UNPROVED; Theorem 1 proves only upper bounds.",
    "smallest_prior_lcm_located": {
      "8": 50400,
      "9": 151200,
      "10": 1663200,
      "11": null
    },
    "literature_completeness": "NOT an established global record audit.",
    "main_text_pages_before": 10,
    "main_text_pages_after": 8,
    "total_pages_before": 25,
    "total_pages_after": 21,
    "full_certificate_blocks": "UNCHANGED",
    "experimental_numeric_rows": "UNCHANGED",
    "supplementary_verifier": "UNCHANGED",
    "new_search_runs": 0,
    "previous_version_archive": "archive/concise_conjecture_2026-11-01",
    "release": "releases/covering_search_20261101_conjecture.zip"
  },
  "bickel_recheck": {
    "date": "2026-11-01",
    "source_access": "Indexed primary numerical arrays; direct PDF unavailable.",
    "printed_list_count": 4,
    "all_periods_covered": true,
    "all_lists_distinct": false,
    "comparison_lcms": "UNCHANGED; non-distinct Bickel list values excluded with a specific expansion argument.",
    "new_search_runs": 0,
    "previous_version_archive": "archive/bickel_recheck_2026-11-01",
    "release": "releases/covering_search_20261101_literature.zip"
  },
  "m8_candidate_reduction": {
    "range": "8 <= L <= 20160, 8 divides L",
    "counts": [
      2520,
      53,
      10,
      8,
      5,
      3
    ],
    "unresolved": [
      10080,
      15120
    ],
    "constructed": 20160,
    "supplement": "papers/english/supplementary/m8_exclusion_20261101",
    "lower_range": "19 omitted candidates checked; 7 use the earlier m=7 theorem directly, 7920 uses CRT-layer restriction to 5040, and 11 use new solver bounds.",
    "evidence_limit": "Historical early bounds and threshold decisions are retained as CSV; five later solver transcripts are included. Solver-based exclusions are not independently verified exact MIP proofs."
  },
  "literature_acknowledgements_revision": {
    "date": "2026-11-01",
    "added_references": [
      "https://arxiv.org/abs/2507.23041v2",
      "https://arxiv.org/abs/2605.18644v1"
    ],
    "acknowledgement_and_contact_source": "arXiv-2607.19029v1.tar:main.tex",
    "source_archive_sha256": "efefe74265702fbb27a57cd245349bba36c2d32b8318d288c4eb93315c17a669",
    "source_tex_sha256": "ac9d51660ea1a5b54f7b295f617c850789509b798b26d21e91dc2596103ba306",
    "current_author_only": true,
    "full_certificate_blocks": "UNCHANGED",
    "experimental_tables": "UNCHANGED",
    "new_search_runs": 0,
    "previous_version_archive": "archive/literature_acknowledgements_2026-11-01",
    "release": "releases/covering_search_20261101_literature_acknowledgements.zip",
    "additional_acknowledgement": {
      "name": "Shiliang Zhang",
      "source": "Explicit author request in this chat, November 1, 2026"
    },
    "acknowledgement_order": {
      "basis": "Alphabetical order by surname, requested by the author",
      "names": [
        "Hao Chen",
        "Lian Duan",
        "Boqing Xue",
        "Jiayu Zhai",
        "Shiliang Zhang"
      ]
    }
  }
}


==> anc/supplementary/verification_checks.json <==
{
  "original_full_tables": "UNCHANGED",
  "supplementary_verifier_unchanged": true,
  "verifier_presentation": "Full listing removed from article; unchanged standalone program supplied with execution command in Appendix F.",
  "pdf_certificate_pairs_checked": 674,
  "pdf_experiment_rows_checked": 61,
  "pdf_pages": 21,
  "main_text_pages": 8,
  "appendix_starts_page": 9,
  "references_start_page": 21,
  "experiment_table_numeric_rows_unchanged": true,
  "class_count_claims_removed": true,
  "minimum_lcm_conjecture_added": false,
  "theorem_remains_upper_bounds_only": true,
  "bibliography_change": "UNCHANGED from the preceding revision.",
  "first_person_joint_work_citation_checked": true,
  "independent_theorem_conjecture_numbering_checked": true,
  "literature_record_status": "m=8 comparator corrected to Krukenberg 50400; m=9 151200; m=10 1663200; m=11 unresolved. Global best prior records not established.",
  "redundant_cover_negative_check": "PASS",
  "private_witnesses_independently_checked": {
    "8": 77,
    "9": 110,
    "10": 155,
    "11": 200
  },
  "minimum_lcm_conjecture_retained": true,
  "pdf_visual_inspection": "All 21 pages rendered. Changed pages 2-8 visually inspected; page 1 and pages 9-21 are pixel-identical to the preceding fully inspected version. No clipping or overlap.",
  "bickel_arrays_checked": 4,
  "bickel_reported_lists_distinct": false
}


==> anc/supplementary/verification_output.txt <==
full: m=8, L=20160, classes=77, duplicates=0, uncovered=0: VERIFIED
reduced: m=8, L=20160, classes=77, duplicates=0, uncovered=0: VERIFIED
irredundant: m=8, classes=77, minimum_private_points=1
full: m=9, L=75600, classes=112, duplicates=0, uncovered=0: VERIFIED
reduced: m=9, L=75600, classes=110, duplicates=0, uncovered=0: VERIFIED
irredundant: m=9, classes=110, minimum_private_points=1
full: m=10, L=302400, classes=159, duplicates=0, uncovered=0: VERIFIED
reduced: m=10, L=302400, classes=155, duplicates=0, uncovered=0: VERIFIED
irredundant: m=10, classes=155, minimum_private_points=1
full: m=11, L=3326400, classes=326, duplicates=0, uncovered=0: VERIFIED
reduced: m=11, L=3326400, classes=200, duplicates=0, uncovered=0: VERIFIED
irredundant: m=11, classes=200, minimum_private_points=1


==> anc/supplementary/verify.py <==
import csv
import math
import re
import sys
from array import array
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def verify(pairs, m, L, count, label, witness_dir=None):
    require(len(pairs) == count, label + ": wrong class count")
    moduli = [d for a, d in pairs]
    duplicates = len(moduli) - len(set(moduli))
    require(duplicates == 0, label + ": repeated modulus")
    require(all(d >= 2 and 0 <= a < d for a, d in pairs),
            label + ": invalid modulus or residue")
    require(min(moduli) == m, label + ": wrong minimum")
    require(math.lcm(*moduli) == L, label + ": wrong LCM")
    require(all(L % d == 0 for d in moduli), label + ": nondivisor")
    hit = bytearray(L)
    for a, d in pairs:
        hit[a:L:d] = b"\x01" * len(range(a, L, d))
    missing = hit.count(0)
    require(missing == 0, label + f": {missing} uncovered points")
    print(f"{label}: m={m}, L={L}, classes={count}, "
          f"duplicates={duplicates}, uncovered={missing}: VERIFIED")
    if label == "reduced":
        multiplicity = array("I", [0]) * L
        for a, d in pairs:
            for x in range(a, L, d):
                multiplicity[x] += 1
        witnesses = []
        for a, d in pairs:
            private = [x for x in range(a, L, d)
                       if multiplicity[x] == 1]
            require(private, f"m={m}: redundant class modulo {d}")
            witnesses.append((a, d, private[0], len(private)))
        print(f"irredundant: m={m}, classes={count}, "
              f"minimum_private_points={min(w[3] for w in witnesses)}")
        if witness_dir is not None:
            witness_dir.mkdir(parents=True, exist_ok=True)
            path = witness_dir / f"private_points_m{m}.csv"
            with path.open("w", newline="", encoding="utf-8") as stream:
                writer = csv.writer(stream)
                writer.writerow(["residue", "modulus", "witness",
                                 "private_points"])
                writer.writerows(witnesses)


def reduced_pairs(pairs, m):
    remove = {8: set(), 9: {1080, 75600},
              10: {15120, 21600, 43200, 151200},
              11: {1512, 2772}}
    return [(a, d) for a, d in pairs
            if d not in remove[m] and (m != 11 or d <= 4752)]


def main():
    require(sys.version_info >= (3, 9), "Python 3.9+ is required")
    require(len(sys.argv) in (2, 3),
            "Usage: verify.py ARTICLE.tex [WITNESS_DIR]")
    witness_dir = Path(sys.argv[2]) if len(sys.argv) == 3 else None
    source = Path(sys.argv[1]).read_text(encoding="utf-8")
    blocks = re.findall(
        r"^% CERTIFICATE m=(\d+) L=(\d+) BEGIN\n"
        r"(.*?)^% CERTIFICATE END$", source, flags=re.M | re.S)
    expected = {8: (20160, 77, 77), 9: (75600, 112, 110),
                10: (302400, 159, 155), 11: (3326400, 326, 200)}
    require(len(blocks) == len(expected), "Wrong certificate count")
    seen = set()
    for mt, lt, body in blocks:
        m, L = int(mt), int(lt)
        require(m in expected and m not in seen, "Unexpected minimum")
        seen.add(m)
        period, full_count, reduced_count = expected[m]
        require(L == period, "Wrong period in certificate marker")
        pairs = [(int(a), int(d)) for a, d in re.findall(
            r"\\coverentry\{(\d+)\}\{(\d+)\}", body)]
        verify(pairs, m, L, full_count, "full")
        allowed = {d for d in range(m, L + 1) if L % d == 0}
        require({d for a, d in pairs} == allowed, "Incomplete divisor set")
        verify(reduced_pairs(pairs, m), m, L, reduced_count,
               "reduced", witness_dir)
    require(seen == set(expected), "Missing minimum modulus")


if __name__ == "__main__":
    main()

